Full-radius dimension-free maximal inequalities for discrete Euclidean balls

For every $1<p\le\infty$, we prove dimension-free maximal inequalities over all radii for normalized averages over Euclidean balls in $\mathbb Z^d$. In particular, this settles the $\ell^2$ question attributed to Stein. The proof uses a two-saddle expansion at integer squared radii to compare ball multipliers with normalized discrete Gaussians at the zero and parity frequencies. First-order estimates give the full-radius $\ell^2$ bound. For $1<p<2$, we combine higher-order residual estimates with dimension-uniform $\ell^1$ bounds for the residuals and levelwise interpolation to obtain the full range.

==> anc/EuclideanBallsFormalization.lean <==
import EuclideanBallsFormalization.MainTheorem


==> anc/EuclideanBallsFormalization/ActualFinsetFullPAssembly.lean <==
import EuclideanBallsFormalization.FinsetRangeLpMaximal
import EuclideanBallsFormalization.FiniteRangeDecayAssembly
import EuclideanBallsFormalization.SmallRangeDecayAssembly
import EuclideanBallsFormalization.ActualIntervalCover
import EuclideanBallsFormalization.CriticalResidualMaximal
import EuclideanBallsFormalization.GrowingResidualMaximal
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Insertion of the revised arbitrary-`p` finite-family estimates into the exact
small, critical, and growing layer finsets already audited in R9.  The
residual family remains an ordinary function of the radius level; no layer
set or endpoint is redefined here.
-/

noncomputable section

open MeasureTheory
open scoped ENNReal

/-- The high small-radius residual family is controlled by the convergent
`p`-series, uniformly in its dimension-dependent upper endpoint. -/
theorem smallHighFiniteMaxEnvelope_rpow_dimensionFree
    {d n0 : Nat} (hn0 : 0 < n0)
    (p : NNReal) (hp : p ≠ 0)
    (g : Nat → lattice d → Complex) (D : ENNReal) {q : Real}
    (hB : ∀ n ∈ smallLayerHighFinset n0 d,
      eLpNorm (g n) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
        D * (n : ENNReal) ^ (-q)) :
    eLpNorm (finiteMaxEnvelope (smallLayerHighFinset n0 d) g)
        (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
      D * ∑' n : Nat, positiveNatDecay q n := by
  calc
    eLpNorm (finiteMaxEnvelope (smallLayerHighFinset n0 d) g)
        (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
      ∑ n ∈ smallLayerHighFinset n0 d,
        eLpNorm (g n) (p : ENNReal) (latticeMeasure d) ^ (p : Real) :=
      eLpNorm_finiteMaxEnvelope_rpow_le_sum
        (smallLayerHighFinset n0 d) p hp g
    _ ≤ ∑ n ∈ smallLayerHighFinset n0 d,
        D * positiveNatDecay q n := by
      apply Finset.sum_le_sum
      intro n hn
      rw [positiveNatDecay_eq_rpow]
      · exact hB n hn
      · have hnLower : n0 ≤ n := (Finset.mem_Icc.mp hn).1
        omega
    _ = D * ∑ n ∈ smallLayerHighFinset n0 d,
        positiveNatDecay q n := by rw [Finset.mul_sum]
    _ ≤ D * ∑' n : Nat, positiveNatDecay q n := by
      gcongr
      exact ENNReal.sum_le_tsum (smallLayerHighFinset n0 d)

/-- The exact fixed-critical finset has enough `d^{-q}` decay once `q≥1`.
The constant depends on the fixed upper endpoint through `ceil b`. -/
theorem criticalLayerFiniteMaxEnvelope_rpow_dimensionFree
    {a b : Real} {d : Nat} (hd : 0 < d)
    (p : NNReal) (hp : p ≠ 0)
    (g : Nat → lattice d → Complex) (D : ENNReal) {q : Real} (hq : 1 ≤ q)
    (hB : ∀ n ∈ criticalLayerFinset a b d,
      eLpNorm (g n) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
        D * (d : ENNReal) ^ (-q)) :
    eLpNorm (finiteMaxEnvelope (criticalLayerFinset a b d) g)
        (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
      ((Nat.ceil b + 2 : Nat) : ENNReal) * D := by
  let C : Nat := Nat.ceil b + 1
  calc
    eLpNorm (finiteMaxEnvelope (criticalLayerFinset a b d) g)
        (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
      ((criticalLayerFinset a b d).card : ENNReal) *
        (D * (d : ENNReal) ^ (-q)) :=
      eLpNorm_finiteMaxEnvelope_rpow_le_card_mul
        (criticalLayerFinset a b d) p hp g _ hB
    _ ≤ ((C * d + 1 : Nat) : ENNReal) *
        (D * (d : ENNReal) ^ (-q)) := by
      gcongr
      exact_mod_cast (show (criticalLayerFinset a b d).card ≤ C * d + 1 by
        exact (card_criticalLayerFinset_le hd).trans (Nat.le_add_right _ _))
    _ ≤ ((C + 1 : Nat) : ENNReal) * D :=
      critical_level_count_mul_decay_le C d D hd hq
    _ = ((Nat.ceil b + 2 : Nat) : ENNReal) * D := by
      norm_num [C]
      ring

private theorem card_growingLayerFinset_le_linearized
    {alpha1 A : Real} {d : Nat} (hd : 0 < d) (hA : 0 ≤ A) :
    (growingLayerFinset alpha1 A d).card ≤
      (Nat.ceil A + 1) * d ^ 2 := by
  have hceil : Nat.ceil (A * (d : Real) ^ 2) ≤ Nat.ceil A * d ^ 2 := by
    rw [Nat.ceil_le]
    have hAle : A ≤ (Nat.ceil A : Nat) := Nat.le_ceil A
    calc
      A * (d : Real) ^ 2 ≤ (Nat.ceil A : Real) * (d : Real) ^ 2 := by
        gcongr
      _ = ((Nat.ceil A * d ^ 2 : Nat) : Real) := by norm_num
  calc
    (growingLayerFinset alpha1 A d).card ≤
        Nat.ceil (A * (d : Real) ^ 2) + 1 :=
      card_growingLayerFinset_le hd hA
    _ ≤ Nat.ceil A * d ^ 2 + 1 := Nat.add_le_add_right hceil 1
    _ ≤ Nat.ceil A * d ^ 2 + d ^ 2 := by
      gcongr
      exact one_le_pow₀ hd
    _ = (Nat.ceil A + 1) * d ^ 2 := by rw [Nat.add_mul, one_mul]

/-- The exact growing finset has enough `d^{-q}` decay once `q≥2`. -/
theorem growingLayerFiniteMaxEnvelope_rpow_dimensionFree
    {alpha1 A : Real} {d : Nat} (hd : 0 < d) (hA : 0 ≤ A)
    (p : NNReal) (hp : p ≠ 0)
    (g : Nat → lattice d → Complex) (D : ENNReal) {q : Real} (hq : 2 ≤ q)
    (hB : ∀ n ∈ growingLayerFinset alpha1 A d,
      eLpNorm (g n) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
        D * (d : ENNReal) ^ (-q)) :
    eLpNorm (finiteMaxEnvelope (growingLayerFinset alpha1 A d) g)
        (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
      ((Nat.ceil A + 2 : Nat) : ENNReal) * D := by
  let C : Nat := Nat.ceil A + 1
  calc
    eLpNorm (finiteMaxEnvelope (growingLayerFinset alpha1 A d) g)
        (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
      ((growingLayerFinset alpha1 A d).card : ENNReal) *
        (D * (d : ENNReal) ^ (-q)) :=
      eLpNorm_finiteMaxEnvelope_rpow_le_card_mul
        (growingLayerFinset alpha1 A d) p hp g _ hB
    _ ≤ ((C * d ^ 2 + 1 : Nat) : ENNReal) *
        (D * (d : ENNReal) ^ (-q)) := by
      gcongr
      exact_mod_cast (show (growingLayerFinset alpha1 A d).card ≤
          C * d ^ 2 + 1 by
        exact (card_growingLayerFinset_le_linearized hd hA).trans
          (Nat.le_add_right _ _))
    _ ≤ ((C + 1 : Nat) : ENNReal) * D :=
      growing_level_count_mul_decay_le C d D hd hq
    _ = ((Nat.ceil A + 2 : Nat) : ENNReal) * D := by
      norm_num [C]
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ActualIntervalCover.lean <==
import EuclideanBallsFormalization.IntervalAssembly
import EuclideanBallsFormalization.ExternalInterfaces
import EuclideanBallsFormalization.CriticalResidualMaximal

namespace EuclideanBallsFormalization

/-! The actual S/C/L/tail layer families used in the frozen Audit-A assembly.

This file proves their integer-layer cover only.  It does not supply the three
restricted S/C/L maximal estimates, which remain the analytic obligations.
-/

noncomputable section

def smallAlphaLayers (alpha0 : Real) (d : Nat) : Set Nat :=
  {n | (n : Real) ≤ alpha0 * d}

/-- The actual small-alpha set at the compiled saddle threshold, represented
as a finite layer family. -/
def smallLayerFinset (d : Nat) : Finset Nat :=
  Finset.Iic (Nat.floor (smallAlphaThreshold * (d : Real)))

lemma mem_smallLayerFinset_iff {d n : Nat} :
    n ∈ smallLayerFinset d ↔ n ∈ smallAlphaLayers smallAlphaThreshold d := by
  constructor
  · intro hn
    have hfloor : ((Nat.floor (smallAlphaThreshold * (d : Real)) : Nat) : Real) ≤
        smallAlphaThreshold * (d : Real) :=
      Nat.floor_le (mul_nonneg smallAlphaThreshold_pos.le (by positivity))
    have hnat : n ≤ Nat.floor (smallAlphaThreshold * (d : Real)) :=
      Finset.mem_Iic.mp hn
    have hreal : (n : Real) ≤
        ((Nat.floor (smallAlphaThreshold * (d : Real)) : Nat) : Real) := by
      exact_mod_cast hnat
    exact hreal.trans hfloor
  · intro hn
    exact Finset.mem_Iic.mpr (Nat.le_floor hn)

theorem ballMaxEnvelopeOn_smallAlpha_eq_finite
    {d : Nat} (f : latticeFunction d) :
    ballMaxEnvelopeOn d (smallAlphaLayers smallAlphaThreshold d) f =
      finiteMaxEnvelope (smallLayerFinset d) (fun n ↦ ballAverage d n f) := by
  funext x
  unfold ballMaxEnvelopeOn finiteMaxEnvelope
  apply le_antisymm
  · refine iSup_le ?_
    intro n
    exact Finset.le_sup
      (s := smallLayerFinset d)
      (f := fun m : Nat ↦ ‖ballAverage d m f x‖ₑ)
      ((mem_smallLayerFinset_iff).2 n.property)
  · apply Finset.sup_le
    intro n hn
    exact le_iSup
      (fun m : {k : Nat // k ∈ smallAlphaLayers smallAlphaThreshold d} ↦
        ‖ballAverage d m.1 f x‖ₑ)
      ⟨n, (mem_smallLayerFinset_iff).1 hn⟩

/-- The low part of the actual small-alpha finite layer family. -/
def smallLayerLowFinset (n0 d : Nat) : Finset Nat :=
  (Finset.Ico 0 n0) ∩ smallLayerFinset d

/-- The high part, on which the inverse-square S9 estimate is intended to be
applied after its explicit gate package is supplied. -/
def smallLayerHighFinset (n0 d : Nat) : Finset Nat :=
  Finset.Icc n0 (Nat.floor (smallAlphaThreshold * (d : Real)))

/-- A globally admissible parameter family which agrees with the Gaussian
saddle on the actual high small-alpha layers and uses `1 / 2` elsewhere.
The global form is required by the registered Gaussian maximal theorem. -/
def smallHighGaussianParameterFamily (n0 d : Nat) : Nat → Real :=
  fun n ↦ if n ∈ smallLayerHighFinset n0 d then
    gaussianSaddleParameter ((n : Real) / d)
  else 1 / 2

theorem smallHighGaussianParameterFamily_mem
    {n0 d : Nat} (hn0 : 2 ≤ n0) (hd : 0 < d) (n : Nat) :
    smallHighGaussianParameterFamily n0 d n ∈ Set.Ioo 0 1 := by
  by_cases hn : n ∈ smallLayerHighFinset n0 d
  · simp only [smallHighGaussianParameterFamily, if_pos hn]
    have hn0pos : 0 < n0 := lt_of_lt_of_le (by norm_num) hn0
    have hnpos : 0 < n := hn0pos.trans_le (Finset.mem_Icc.mp hn).1
    have hdreal : (0 : Real) < d := by exact_mod_cast hd
    have hnreal : (0 : Real) < n := by exact_mod_cast hnpos
    exact gaussianSaddleParameter_mem (div_pos hnreal hdreal)
  · simp [smallHighGaussianParameterFamily, hn]
    norm_num

lemma smallHighGaussianParameterFamily_eq_saddle
    {n0 d n : Nat} (hn : n ∈ smallLayerHighFinset n0 d) :
    smallHighGaussianParameterFamily n0 d n =
      gaussianSaddleParameter ((n : Real) / d) := by
  simp [smallHighGaussianParameterFamily, hn]

theorem smallLayerFinset_eq_low_union_high (n0 d : Nat) :
    smallLayerFinset d =
      smallLayerLowFinset n0 d ∪ smallLayerHighFinset n0 d := by
  ext n
  simp only [smallLayerFinset, smallLayerLowFinset, smallLayerHighFinset,
    Finset.mem_Iic, Finset.mem_inter, Finset.mem_Ico, Finset.mem_union,
    Finset.mem_Icc]
  omega

def criticalLayers (alpha0 alpha1 : Real) (d : Nat) : Set Nat :=
  {n | alpha0 * d / 2 ≤ (n : Real) ∧ (n : Real) ≤ 2 * alpha1 * d}

def growingAlphaLayers (alpha1 A : Real) (d : Nat) : Set Nat :=
  {n | alpha1 * d ≤ (n : Real) ∧ (n : Real) ≤ A * (d : Real) ^ 2}

def largeRadiusTailLayer (C_L : Real) (d : Nat) : Nat :=
  Nat.ceil (radiusThreshold C_L d ^ 2)

theorem actual_four_layer_cover {alpha0 alpha1 C_L A : Real} {d : Nat}
    (halpha1 : 1 ≤ alpha1) (hCL : 0 < C_L)
    (hA : A = (C_L + 1) ^ 2) (n : Nat) :
    n ∈ smallAlphaLayers alpha0 d ∨
      n ∈ criticalLayers alpha0 alpha1 d ∨
      n ∈ growingAlphaLayers alpha1 A d ∨
      largeRadiusTailLayer C_L d ≤ n := by
  unfold smallAlphaLayers criticalLayers growingAlphaLayers largeRadiusTailLayer
  by_cases hs : (n : Real) ≤ alpha0 * d
  · exact Or.inl hs
  have hs' : alpha0 * d < (n : Real) := lt_of_not_ge hs
  by_cases hc : (n : Real) ≤ 2 * alpha1 * d
  · right
    left
    constructor
    · have hd0 : (0 : Real) ≤ d := by exact_mod_cast Nat.zero_le d
      linarith
    · exact hc
  have hc' : 2 * alpha1 * d < (n : Real) := lt_of_not_ge hc
  by_cases ht : largeRadiusTailLayer C_L d ≤ n
  · exact Or.inr (Or.inr (Or.inr ht))
  right
  right
  left
  constructor
  · have hd0 : (0 : Real) ≤ d := by exact_mod_cast Nat.zero_le d
    have halpha1' : 0 ≤ alpha1 := (by norm_num : (0 : Real) ≤ 1).trans halpha1
    have hprod : 0 ≤ alpha1 * (d : Real) := mul_nonneg halpha1' hd0
    calc
      alpha1 * (d : Real) ≤ 2 * (alpha1 * (d : Real)) := by nlinarith
      _ = 2 * alpha1 * (d : Real) := by ring
      _ ≤ (n : Real) := hc'.le
  · have htail_lt : n < Nat.ceil (radiusThreshold C_L d ^ 2) :=
      Nat.lt_of_not_ge ht
    have hn_radius : (n : Real) < radiusThreshold C_L d ^ 2 :=
      Nat.lt_ceil.mp htail_lt
    have hd0 : (0 : Real) ≤ d := by exact_mod_cast Nat.zero_le d
    have hupper : radiusThreshold C_L d ^ 2 ≤ A * (d : Real) ^ 2 := by
      unfold radiusThreshold
      rw [hA]
      nlinarith [sq_nonneg (d : Real)]
    exact hn_radius.le.trans hupper

theorem ballMaxL2Norm_le_actual_four_range_bounds
    {alpha0 alpha1 C_L A : Real} {d : Nat}
    (halpha1 : 1 ≤ alpha1) (hCL : 0 < C_L)
    (hA : A = (C_L + 1) ^ 2)
    (f : latticeFunction d) (C_S C_C C_G C_B : ENNReal)
    (hS : ballMaxL2NormOn d (smallAlphaLayers alpha0 d) f ≤
      C_S * latticeL2Norm d f)
    (hC : ballMaxL2NormOn d (criticalLayers alpha0 alpha1 d) f ≤
      C_C * latticeL2Norm d f)
    (hG : ballMaxL2NormOn d (growingAlphaLayers alpha1 A d) f ≤
      C_G * latticeL2Norm d f)
    (hB : ballMaxL2NormFrom d (largeRadiusTailLayer C_L d) f ≤
      C_B * latticeL2Norm d f) :
    ballMaxL2Norm d f ≤
      (C_S + C_C + C_G + C_B) * latticeL2Norm d f := by
  exact ballMaxL2Norm_le_four_range_bounds d (largeRadiusTailLayer C_L d)
    (smallAlphaLayers alpha0 d) (criticalLayers alpha0 alpha1 d)
    (growingAlphaLayers alpha1 A d)
    (actual_four_layer_cover halpha1 hCL hA) f
    C_S C_C C_G C_B hS hC hG hB

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/AffineJetPathCongruence.lean <==
import EuclideanBallsFormalization.RadialGaussianJet
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Local uniqueness for analytic affine jets, and the exact coordinate change
between the polar `tau` chart and the radial `q = -log z` chart.  This is the
coordinate-concordance step needed to identify the Taylor parameters in the
central saddle expansion with real radial derivatives of `Gamma_s`.
-/

noncomputable section

/-- Two analytic affine charts which agree as real paths have identical
concrete derivative jets at the origin. -/
theorem complexAffineRealJet_eq_of_path_eq
    (f g : Complex → Complex) (z c w a : Complex) {R : Real}
    (hR : 0 < R)
    (hf : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex f (z + c * (y : Complex)))
    (hg : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex g (w + a * (y : Complex)))
    (hpath : ∀ y ∈ Set.Ioo (-R) R,
      f (z + c * (y : Complex)) = g (w + a * (y : Complex)))
    (k : Nat) :
    complexAffineRealJet f z c k 0 =
      complexAffineRealJet g w a k 0 := by
  let D : Nat → Real → Complex := complexAffineRealJet f z c
  let E : Nat → Real → Complex := complexAffineRealJet g w a
  have hjet : ∀ m : Nat, ∀ y ∈ Set.Ioo (-R) R, D m y = E m y := by
    intro m
    induction m with
    | zero =>
        intro y hy
        simpa [D, E, complexAffineRealJet] using hpath y hy
    | succ m ihm =>
        intro y hy
        have hD := hasDerivAt_complexAffineRealJet (k := m) (hf y hy)
        have hE := hasDerivAt_complexAffineRealJet (k := m) (hg y hy)
        have hevent : D m =ᶠ[nhds y] E m := by
          filter_upwards [IsOpen.mem_nhds isOpen_Ioo hy] with v hv
          exact ihm v hv
        have hder := hevent.deriv_eq
        rw [hD.deriv, hE.deriv] at hder
        simpa [Nat.succ_eq_add_one] using hder
  apply hjet k 0
  constructor <;> linarith

/-- The two normalized theta products are the same holomorphic function
after the exact linear change `q = -pi*i*tau`. -/
theorem analyticThetaRatioProductTau_eq_growingQ
    {d : Nat} (tau : Complex) (x : Fin d → Real) :
    analyticThetaRatioProductTau tau x =
      growingThetaRatioProductQ
        (-(Real.pi : Complex) * Complex.I * tau) x := by
  unfold analyticThetaRatioProductTau analyticThetaRatioTau
    growingThetaRatioProductQ growingThetaRatioQ
  apply Finset.prod_congr rfl
  intro i hi
  have hexp :
      Complex.exp (-(-(Real.pi : Complex) * Complex.I * tau)) =
        Complex.exp ((Real.pi : Complex) * Complex.I * tau) := by
    congr 1
    ring
  rw [hexp]

theorem growingThetaRatioProductQ_eq_analyticTau
    {d : Nat} (q : Complex) (x : Fin d → Real) :
    growingThetaRatioProductQ q x =
      analyticThetaRatioProductTau
        (Complex.I * q / (Real.pi : Complex)) x := by
  rw [analyticThetaRatioProductTau_eq_growingQ]
  congr 2
  have hpi : (Real.pi : Complex) ≠ 0 := by
    exact_mod_cast ne_of_gt Real.pi_pos
  field_simp [hpi]
  simp [Complex.I_sq]

/-- Analyticity transports from the polar chart to the radial chart without
introducing an additional zero-free hypothesis. -/
theorem analyticAt_growingThetaRatioProductQ_of_analyticTau
    {d : Nat} {q : Complex} (x : Fin d → Real)
    (h : AnalyticAt Complex
      (fun tau : Complex => analyticThetaRatioProductTau tau x)
      (Complex.I * q / (Real.pi : Complex))) :
    AnalyticAt Complex
      (fun w : Complex => growingThetaRatioProductQ w x) q := by
  have hlin : AnalyticAt Complex
      (fun w : Complex => Complex.I * w / (Real.pi : Complex)) q := by
    fun_prop
  have hcomp : AnalyticAt Complex
      ((fun tau : Complex => analyticThetaRatioProductTau tau x) ∘
        (fun w : Complex => Complex.I * w / (Real.pi : Complex))) q :=
    AnalyticAt.comp (g := fun tau : Complex =>
      analyticThetaRatioProductTau tau x)
      (f := fun w : Complex => Complex.I * w / (Real.pi : Complex)) h hlin
  have heq : (fun w : Complex => growingThetaRatioProductQ w x) =
      (fun w : Complex => analyticThetaRatioProductTau
        (Complex.I * w / (Real.pi : Complex)) x) := by
    funext w
    exact growingThetaRatioProductQ_eq_analyticTau w x
  rw [heq]
  simpa [Function.comp_def] using hcomp

theorem I_mul_radialPolarQ_div_pi
    {rho : Real} (hrho : 0 < rho) (sigma y : Real) :
    Complex.I *
        ((-(Real.log rho : Complex)) -
          Complex.I * (sigma : Complex) * (y : Complex)) /
          (Real.pi : Complex) =
      gaussianPolarTau rho 0 +
        ((sigma / Real.pi : Real) : Complex) * (y : Complex) := by
  unfold gaussianPolarTau gaussianPolarTauComplex
  have hpi : (Real.pi : Complex) ≠ 0 := by
    exact_mod_cast ne_of_gt Real.pi_pos
  push_cast
  field_simp [hpi]
  rw [mul_sub, mul_neg]
  rw [show Complex.I * (Complex.I * (sigma : Complex) * (y : Complex)) =
      (Complex.I * Complex.I) * (sigma : Complex) * (y : Complex) by ring]
  rw [Complex.I_mul_I]
  ring

/-- The arbitrary-order polar product jet is exactly `(i*sigma)^k` times
the real radial jet. -/
theorem affineTaylorJetAtOrigin_polar_eq_radial
    {d : Nat} {rho R : Real} (hrho : 0 < rho) (hR : 0 < R)
    (sigma : Real) (x : Fin d → Real)
    (hanalytic : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho 0 +
          ((sigma / Real.pi : Real) : Complex) * (y : Complex)))
    (k : Nat) :
    affineTaylorJetAtOrigin
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho 0)
        ((sigma / Real.pi : Real) : Complex) k =
      (Complex.I * (sigma : Complex)) ^ k *
        radialGaussianJet (Real.log rho) x k := by
  let f : Complex → Complex :=
    fun tau => analyticThetaRatioProductTau tau x
  let g : Complex → Complex :=
    fun q => growingThetaRatioProductQ q x
  let z : Complex := gaussianPolarTau rho 0
  let c : Complex := ((sigma / Real.pi : Real) : Complex)
  let w : Complex := -(Real.log rho : Complex)
  let a : Complex := -Complex.I * (sigma : Complex)
  have hqanalytic : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex g (w + a * (y : Complex)) := by
    intro y hy
    apply analyticAt_growingThetaRatioProductQ_of_analyticTau x
    rw [show Complex.I * (w + a * (y : Complex)) /
        (Real.pi : Complex) = gaussianPolarTau rho 0 +
          ((sigma / Real.pi : Real) : Complex) * (y : Complex) by
      have hp := I_mul_radialPolarQ_div_pi hrho sigma y
      convert hp using 1 <;> ring]
    simpa [f, z, c] using hanalytic y hy
  have hpath : ∀ y ∈ Set.Ioo (-R) R,
      f (z + c * (y : Complex)) = g (w + a * (y : Complex)) := by
    intro y hy
    change analyticThetaRatioProductTau (z + c * (y : Complex)) x =
      growingThetaRatioProductQ (w + a * (y : Complex)) x
    rw [analyticThetaRatioProductTau_eq_growingQ]
    congr 2
    dsimp [z, c, w, a]
    unfold gaussianPolarTau gaussianPolarTauComplex
    have hpi : (Real.pi : Complex) ≠ 0 := by
      exact_mod_cast ne_of_gt Real.pi_pos
    push_cast
    field_simp [hpi]
    simp only [zero_sub]
    rw [mul_add, mul_neg, ← mul_assoc, Complex.I_mul_I]
    ring
  have hjets := complexAffineRealJet_eq_of_path_eq
    f g z c w a hR (by simpa [f, z, c] using hanalytic)
    hqanalytic hpath k
  change complexAffineRealJet f z c k 0 = _
  rw [hjets]
  simpa [g, w, a, affineTaylorJetAtOrigin] using
    affineTaylorJetAtOrigin_radial_eq (Real.log rho) sigma x k

/-- The polar chart for a real logarithmic-radius shift has jet
`sigma^k * d_s^k Gamma_s`. -/
theorem affineTaylorJetAtOrigin_polarRadial_eq_radial
    {d : Nat} {rho R : Real} (hrho : 0 < rho) (hR : 0 < R)
    (sigma : Real) (x : Fin d → Real)
    (hanalytic : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho 0 +
          (-Complex.I * ((sigma / Real.pi : Real) : Complex)) *
            (y : Complex)))
    (k : Nat) :
    affineTaylorJetAtOrigin
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho 0)
        (-Complex.I * ((sigma / Real.pi : Real) : Complex)) k =
      (sigma : Complex) ^ k *
        radialGaussianJet (Real.log rho) x k := by
  let f : Complex → Complex :=
    fun tau => analyticThetaRatioProductTau tau x
  let g : Complex → Complex :=
    fun q => growingThetaRatioProductQ q x
  let z : Complex := gaussianPolarTau rho 0
  let c : Complex := -Complex.I * ((sigma / Real.pi : Real) : Complex)
  let w : Complex := -(Real.log rho : Complex)
  let a : Complex := -(sigma : Complex)
  have hpoint : ∀ y : Real,
      Complex.I * (w + a * (y : Complex)) / (Real.pi : Complex) =
        z + c * (y : Complex) := by
    intro y
    dsimp [z, c, w, a]
    unfold gaussianPolarTau gaussianPolarTauComplex
    have hpi : (Real.pi : Complex) ≠ 0 := by
      exact_mod_cast ne_of_gt Real.pi_pos
    push_cast
    field_simp [hpi]
    ring
  have hqanalytic : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex g (w + a * (y : Complex)) := by
    intro y hy
    apply analyticAt_growingThetaRatioProductQ_of_analyticTau x
    rw [hpoint y]
    simpa [f, z, c] using hanalytic y hy
  have hpath : ∀ y ∈ Set.Ioo (-R) R,
      f (z + c * (y : Complex)) = g (w + a * (y : Complex)) := by
    intro y hy
    change analyticThetaRatioProductTau (z + c * (y : Complex)) x =
      growingThetaRatioProductQ (w + a * (y : Complex)) x
    rw [analyticThetaRatioProductTau_eq_growingQ]
    congr 2
    have hpi : (Real.pi : Complex) ≠ 0 := by
      exact_mod_cast ne_of_gt Real.pi_pos
    have hp := hpoint y
    field_simp [hpi] at hp ⊢
    calc
      -(Complex.I * (Real.pi : Complex) * (z + (y : Complex) * c)) =
          -Complex.I * ((Real.pi : Complex) *
            (z + (y : Complex) * c)) := by ring
      _ = -Complex.I * (Complex.I * (w + a * (y : Complex))) := by
        rw [hp]
      _ = w + a * (y : Complex) := by
        rw [← mul_assoc]
        have hII : -Complex.I * Complex.I = 1 := by
          rw [neg_mul, Complex.I_mul_I]
          simp
        rw [hII, one_mul]
  have hjets := complexAffineRealJet_eq_of_path_eq
    f g z c w a hR (by simpa [f, z, c] using hanalytic)
    hqanalytic hpath k
  change complexAffineRealJet f z c k 0 = _
  rw [hjets]
  simpa [g, w, a, affineTaylorJetAtOrigin] using
    affineTaylorJetAtOrigin_realRadial_eq
      (Real.log rho) sigma x k

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/AnalyticCircle.lean <==
import EuclideanBallsFormalization.CauchyCircle
import EuclideanBallsFormalization.AnalyticTheta

namespace EuclideanBallsFormalization

open Filter

/-!
Uniform convergence on a fixed circle of the one-coordinate analytic theta
series.  This is the first infinite-stage bridge: it uses only the already
proved scalar absolute summability and the unit-modulus phase bound.  No
Cauchy formula for the infinite sum is asserted here.
-/

noncomputable section

def analyticThetaPartial (s : Finset Int) (z : Complex) (x : Real) : Complex :=
  ∑ k ∈ s, analyticThetaTerm z x k

def analyticThetaCauchyCoeff (x : Real) (n : Nat) (k : Int) : Complex :=
  if Int.natAbs k ^ 2 = n then
    Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))
  else 0

lemma summable_real_pow_natAbs_sq {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    Summable (fun k : Int => rho ^ (Int.natAbs k ^ 2)) := by
  have hnorm : ‖(rho : Complex)‖ < 1 := by
    simpa [Complex.norm_real, abs_of_nonneg hrho0] using hrho1
  simpa [norm_pow, Complex.norm_real, abs_of_nonneg hrho0] using
    (summable_pow_natAbs_sq (z := (rho : Complex)) hnorm).norm

lemma continuous_analyticThetaTerm (x : Real) (k : Int) :
    Continuous (fun z : Complex => analyticThetaTerm z x k) := by
  unfold analyticThetaTerm
  fun_prop

lemma analyticThetaPartial_continuousOn (rho : Real) (s : Finset Int) (x : Real) :
    ContinuousOn (fun z : Complex => analyticThetaPartial s z x)
      (Metric.sphere 0 rho) := by
  unfold analyticThetaPartial
  exact continuousOn_finsetSum _ (fun k hk =>
    (continuous_analyticThetaTerm x k).continuousOn)

theorem tendstoUniformlyOn_analyticTheta (rho : Real) (hrho0 : 0 ≤ rho)
    (hrho1 : rho < 1) (x : Real) :
    TendstoUniformlyOn
      (fun s : Finset Int => fun z : Complex => analyticThetaPartial s z x)
      (fun z : Complex => analyticTheta z x) atTop (Metric.sphere 0 rho) := by
  have h := tendstoUniformlyOn_tsum
      (f := fun k : Int => fun z : Complex => analyticThetaTerm z x k)
      (u := fun k : Int => rho ^ (Int.natAbs k ^ 2))
      (s := Metric.sphere 0 rho)
      (summable_real_pow_natAbs_sq hrho0 hrho1) (by
        intro k z hz
        rw [analyticThetaTerm, norm_mul, norm_analyticThetaPhase, mul_one]
        have hnorm : ‖z‖ = rho := by
          simpa [Metric.mem_sphere] using hz
        rw [norm_pow, hnorm])
  convert h using 1 <;> rfl

lemma analyticThetaPartial_div_pow_continuousOn (rho : Real) (hrho : 0 < rho)
    (s : Finset Int) (x : Real) (n : Nat) :
    ContinuousOn (fun z : Complex => analyticThetaPartial s z x / z ^ (n + 1))
      (Metric.sphere 0 rho) := by
  have hpoint (z : Complex) (hz : z ∈ Metric.sphere 0 rho) : z ≠ 0 := by
    intro hz0
    subst hz0
    have : (0 : Real) = rho := by simpa [Metric.mem_sphere] using hz
    linarith
  apply ContinuousOn.div
  · exact analyticThetaPartial_continuousOn rho s x
  · exact (continuous_id.pow (n + 1)).continuousOn
  · intro z hz
    exact pow_ne_zero _ (hpoint z hz)

theorem tendstoUniformlyOn_analyticTheta_div_pow (rho : Real) (hrho : 0 < rho)
    (hrho1 : rho < 1) (x : Real) (n : Nat) :
    TendstoUniformlyOn
      (fun s : Finset Int => fun z : Complex =>
        analyticThetaPartial s z x / z ^ (n + 1))
      (fun z : Complex => analyticTheta z x / z ^ (n + 1)) atTop
      (Metric.sphere 0 rho) := by
  rw [Metric.tendstoUniformlyOn_iff]
  intro epsilon hepsilon
  have hpow : 0 < rho ^ (n + 1) := pow_pos hrho _
  have hsum := tendstoUniformlyOn_analyticTheta rho hrho.le hrho1 x
  rw [Metric.tendstoUniformlyOn_iff] at hsum
  filter_upwards [
    hsum (epsilon * rho ^ (n + 1)) (mul_pos hepsilon hpow)
  ] with s hs z hz
  have hnorm : ‖z‖ = rho := by
    simpa [Metric.mem_sphere] using hz
  have hden : ‖z ^ (n + 1)‖ = rho ^ (n + 1) := by
    rw [norm_pow, hnorm]
  calc
    dist (analyticTheta z x / z ^ (n + 1))
        (analyticThetaPartial s z x / z ^ (n + 1)) =
      dist (analyticTheta z x) (analyticThetaPartial s z x) /
        ‖z ^ (n + 1)‖ := by
        rw [dist_eq_norm, div_sub_div_same, norm_div, dist_eq_norm]
    _ = dist (analyticTheta z x) (analyticThetaPartial s z x) /
        rho ^ (n + 1) := by rw [hden]
    _ < epsilon := by
      rw [div_lt_iff₀ hpow]
      simpa [mul_comm] using hs z hz

theorem tendsto_circleIntegral_analyticTheta_div_pow (rho : Real) (hrho : 0 < rho)
    (hrho1 : rho < 1) (x : Real) (n : Nat) :
    Tendsto (fun s : Finset Int =>
      ∮ z in C(0, rho), analyticThetaPartial s z x / z ^ (n + 1)) atTop
      (nhds (∮ z in C(0, rho), analyticTheta z x / z ^ (n + 1))) := by
  apply TendstoUniformlyOn.tendsto_circleIntegral_of_continuousOn hrho.le
  · exact Filter.Eventually.of_forall (fun s =>
      analyticThetaPartial_div_pow_continuousOn rho hrho s x n)
  · exact tendstoUniformlyOn_analyticTheta_div_pow rho hrho hrho1 x n

lemma analyticThetaTerm_div_pow_continuousOn (rho : Real) (hrho : 0 < rho)
    (x : Real) (k : Int) (n : Nat) :
    ContinuousOn (fun z : Complex => analyticThetaTerm z x k / z ^ (n + 1))
      (Metric.sphere 0 rho) := by
  have hpoint (z : Complex) (hz : z ∈ Metric.sphere 0 rho) : z ≠ 0 := by
    intro hz0
    subst hz0
    have : (0 : Real) = rho := by simpa [Metric.mem_sphere] using hz
    linarith
  apply ContinuousOn.div
  · exact (continuous_analyticThetaTerm x k).continuousOn
  · exact (continuous_id.pow (n + 1)).continuousOn
  · intro z hz
    exact pow_ne_zero _ (hpoint z hz)

theorem circleIntegral_analyticThetaTerm_div_pow (rho : Real) (hrho : 0 < rho)
    (x : Real) (k : Int) (n : Nat) :
    (∮ z in C(0, rho), analyticThetaTerm z x k / z ^ (n + 1)) =
      if Int.natAbs k ^ 2 = n then
        (2 * Real.pi * Complex.I) *
          Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))
      else 0 := by
  rw [show (fun z : Complex => analyticThetaTerm z x k / z ^ (n + 1)) =
      (fun z =>
        (Polynomial.monomial (Int.natAbs k ^ 2)
          (Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex)))).eval z /
          z ^ (n + 1)) by
        funext z
        simp [analyticThetaTerm, Polynomial.eval_monomial, mul_comm]]
  exact circleIntegral_monomial_div_pow rho hrho (Int.natAbs k ^ 2) n _

theorem circleIntegral_analyticThetaPartial_div_pow (rho : Real) (hrho : 0 < rho)
    (s : Finset Int) (x : Real) (n : Nat) :
    (∮ z in C(0, rho), analyticThetaPartial s z x / z ^ (n + 1)) =
      ∑ k ∈ s,
        if Int.natAbs k ^ 2 = n then
          (2 * Real.pi * Complex.I) *
            Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))
        else 0 := by
  unfold analyticThetaPartial
  rw [circleIntegral.integral_congr hrho.le (fun z _ => by rw [Finset.sum_div])]
  rw [circleIntegral.integral_fun_sum]
  · simp_rw [circleIntegral_analyticThetaTerm_div_pow rho hrho x]
  · intro k hk
    exact (analyticThetaTerm_div_pow_continuousOn rho hrho x k n).circleIntegrable hrho.le

theorem circleIntegral_analyticThetaPartial_div_pow_eq_sum (rho : Real) (hrho : 0 < rho)
    (s : Finset Int) (x : Real) (n : Nat) :
    (∮ z in C(0, rho), analyticThetaPartial s z x / z ^ (n + 1)) =
      ∑ k ∈ s, (2 * Real.pi * Complex.I) * analyticThetaCauchyCoeff x n k := by
  rw [circleIntegral_analyticThetaPartial_div_pow rho hrho s x n]
  apply Finset.sum_congr rfl
  intro k hk
  simp [analyticThetaCauchyCoeff]

lemma analyticThetaCauchyCoeff_hasFiniteSupport (x : Real) (n : Nat) :
    Function.HasFiniteSupport (analyticThetaCauchyCoeff x n) := by
  apply (Finset.finite_toSet (Finset.Icc (-(n : Int)) (n : Int))).subset
  rw [Function.support_subset_iff']
  intro k hk
  unfold analyticThetaCauchyCoeff
  by_cases hkn : Int.natAbs k ^ 2 = n
  · exact (hk (int_mem_Icc_of_natAbs_sq_le (Nat.le_of_eq hkn))).elim
  · simp [hkn]

lemma summable_analyticThetaCauchyCoeff (x : Real) (n : Nat) :
    Summable (analyticThetaCauchyCoeff x n) :=
  summable_of_hasFiniteSupport (analyticThetaCauchyCoeff_hasFiniteSupport x n)

theorem tsum_analyticThetaCauchyCoeff (x : Real) (n : Nat) :
    (∑' k : Int, analyticThetaCauchyCoeff x n k) =
      bilateralThetaCoeff n (fun k =>
        Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))) := by
  rw [tsum_eq_sum (s := Finset.Icc (-(n : Int)) (n : Int))]
  · rfl
  · intro k hk
    unfold analyticThetaCauchyCoeff
    by_cases hkn : Int.natAbs k ^ 2 = n
    · exact (hk (int_mem_Icc_of_natAbs_sq_le (Nat.le_of_eq hkn))).elim
    · simp [hkn]

theorem circleIntegral_analyticTheta_div_pow (rho : Real) (hrho : 0 < rho)
    (hrho1 : rho < 1) (x : Real) (n : Nat) :
    (∮ z in C(0, rho), analyticTheta z x / z ^ (n + 1)) =
      (2 * Real.pi * Complex.I) * bilateralThetaCoeff n (fun k =>
        Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))) := by
  have hsum : Summable (fun k : Int =>
      (2 * Real.pi * Complex.I) * analyticThetaCauchyCoeff x n k) :=
    (summable_analyticThetaCauchyCoeff x n).mul_left _
  have hfinite : Tendsto (fun s : Finset Int =>
      ∮ z in C(0, rho), analyticThetaPartial s z x / z ^ (n + 1)) atTop
      (nhds (∑' k : Int,
        (2 * Real.pi * Complex.I) * analyticThetaCauchyCoeff x n k)) := by
    have hhas := hsum.hasSum
    change Tendsto (fun s : Finset Int =>
      ∑ k ∈ s, (2 * Real.pi * Complex.I) * analyticThetaCauchyCoeff x n k) atTop
      (nhds (∑' k : Int,
        (2 * Real.pi * Complex.I) * analyticThetaCauchyCoeff x n k)) at hhas
    rw [show (fun s : Finset Int =>
        ∮ z in C(0, rho), analyticThetaPartial s z x / z ^ (n + 1)) =
        (fun s => ∑ k ∈ s,
          (2 * Real.pi * Complex.I) * analyticThetaCauchyCoeff x n k) by
        funext s
        exact circleIntegral_analyticThetaPartial_div_pow_eq_sum rho hrho s x n]
    exact hhas
  have hcircle := tendsto_circleIntegral_analyticTheta_div_pow rho hrho hrho1 x n
  have heq : (∮ z in C(0, rho), analyticTheta z x / z ^ (n + 1)) =
      ∑' k : Int, (2 * Real.pi * Complex.I) * analyticThetaCauchyCoeff x n k :=
    tendsto_nhds_unique hcircle hfinite
  rw [heq, tsum_mul_left, tsum_analyticThetaCauchyCoeff]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/AnalyticTheta.lean <==
import EuclideanBallsFormalization.ShellSeries

namespace EuclideanBallsFormalization

/-!
Absolute convergence for the analytic one-dimensional theta kernel on the open
unit disk.  This module deliberately proves only the convergence prerequisite;
it does not assert the Cauchy representation or any saddle estimate.
-/

lemma summable_pow_sq_nat {z : Complex} (hz : ‖z‖ < 1) :
    Summable (fun n : Nat => z ^ (n ^ 2)) := by
  apply Summable.of_norm_bounded
    (summable_geometric_of_lt_one (norm_nonneg z) hz)
  intro n
  rw [norm_pow]
  exact pow_le_pow_of_le_one (norm_nonneg z) hz.le
    (Nat.le_pow (by norm_num))

lemma summable_pow_natAbs_sq {z : Complex} (hz : ‖z‖ < 1) :
    Summable (fun k : Int => z ^ (Int.natAbs k ^ 2)) := by
  apply Summable.of_nat_of_neg
  · simpa using summable_pow_sq_nat hz
  · simpa using summable_pow_sq_nat hz

noncomputable def analyticThetaTerm (z : Complex) (x : Real) (k : Int) : Complex :=
  z ^ (Int.natAbs k ^ 2) *
    Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))

noncomputable def analyticTheta (z : Complex) (x : Real) : Complex :=
  ∑' k : Int, analyticThetaTerm z x k

lemma norm_analyticThetaPhase (x : Real) (k : Int) :
    ‖Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))‖ = 1 := by
  rw [Complex.norm_exp]
  simp

lemma summable_analyticThetaTerm {z : Complex} (hz : ‖z‖ < 1) (x : Real) :
    Summable (analyticThetaTerm z x) := by
  apply Summable.of_norm_bounded (summable_pow_natAbs_sq hz).norm
  intro k
  rw [analyticThetaTerm, norm_mul, norm_analyticThetaPhase, mul_one]

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/AnalyticThetaProduct.lean <==
import EuclideanBallsFormalization.AnalyticCircle
import Mathlib.Order.Filter.AtTopBot.Interval

namespace EuclideanBallsFormalization

open Filter

/-!
Finite-coordinate products of the analytic theta factors.  The same finite
truncation set is used in every coordinate, so the convergence below is a
genuine uniform limit along `Finset Int` rather than an unrecorded iterated
limit.  This file does not yet identify the Cauchy coefficient of the product.
-/

noncomputable section

def analyticThetaProductPartial {d : Nat} (s : Finset Int) (z : Complex)
    (x : Fin d -> Real) : Complex :=
  ∏ i : Fin d, analyticThetaPartial s z (x i)

def analyticThetaProduct {d : Nat} (z : Complex) (x : Fin d -> Real) : Complex :=
  ∏ i : Fin d, analyticTheta z (x i)

lemma dist_finset_prod_prod_le_of_norm_le {ι : Type*} [DecidableEq ι]
    (s : Finset ι) (f a : ι -> Complex) (C : Real) (hC : 1 ≤ C)
    (hf : ∀ i ∈ s, ‖f i‖ ≤ C) (ha : ∀ i ∈ s, ‖a i‖ ≤ C) :
    dist (∏ i ∈ s, f i) (∏ i ∈ s, a i) ≤
      C ^ s.card * ∑ i ∈ s, dist (f i) (a i) := by
  classical
  have hC0 : 0 ≤ C := le_trans (by norm_num) hC
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih =>
      have hfi : ‖f i‖ ≤ C := hf i (Finset.mem_insert_self i s)
      have hai : ‖a i‖ ≤ C := ha i (Finset.mem_insert_self i s)
      have hfs : ∀ j ∈ s, ‖f j‖ ≤ C := fun j hj =>
        hf j (Finset.mem_insert_of_mem hj)
      have has : ∀ j ∈ s, ‖a j‖ ≤ C := fun j hj =>
        ha j (Finset.mem_insert_of_mem hj)
      have htail := ih hfs has
      have hprod : ‖∏ j ∈ s, a j‖ ≤ C ^ s.card := by
        rw [norm_prod]
        calc
          ∏ j ∈ s, ‖a j‖ ≤ ∏ _j ∈ s, C := by
            exact Finset.prod_le_prod (fun j hj => norm_nonneg _) (fun j hj => has j hj)
          _ = C ^ s.card := by simp
      have hmul :
          dist (f i * (∏ j ∈ s, f j)) (a i * (∏ j ∈ s, a j)) ≤
            C * dist (∏ j ∈ s, f j) (∏ j ∈ s, a j) +
              C ^ s.card * dist (f i) (a i) := by
        rw [dist_eq_norm]
        calc
          ‖f i * (∏ j ∈ s, f j) - a i * (∏ j ∈ s, a j)‖ =
              ‖f i * ((∏ j ∈ s, f j) - (∏ j ∈ s, a j)) +
                (f i - a i) * (∏ j ∈ s, a j)‖ := by ring_nf
          _ ≤ ‖f i * ((∏ j ∈ s, f j) - (∏ j ∈ s, a j))‖ +
                ‖(f i - a i) * (∏ j ∈ s, a j)‖ := norm_add_le _ _
          _ ≤ C * dist (∏ j ∈ s, f j) (∏ j ∈ s, a j) +
                C ^ s.card * dist (f i) (a i) := by
            rw [dist_eq_norm] at htail ⊢
            have h₁ := norm_mul_le (f i)
              ((∏ j ∈ s, f j) - (∏ j ∈ s, a j))
            have h₂ := norm_mul_le (f i - a i) (∏ j ∈ s, a j)
            have hA : ‖f i * ((∏ j ∈ s, f j) - (∏ j ∈ s, a j))‖ ≤
                C * ‖(∏ j ∈ s, f j) - (∏ j ∈ s, a j)‖ := by
              calc
                _ ≤ ‖f i‖ * ‖(∏ j ∈ s, f j) - (∏ j ∈ s, a j)‖ := h₁
                _ ≤ C * ‖(∏ j ∈ s, f j) - (∏ j ∈ s, a j)‖ := by
                  gcongr
            have hB : ‖(f i - a i) * (∏ j ∈ s, a j)‖ ≤
                C ^ s.card * ‖f i - a i‖ := by
              calc
                _ ≤ ‖f i - a i‖ * ‖∏ j ∈ s, a j‖ := h₂
                _ ≤ ‖f i - a i‖ * C ^ s.card :=
                  mul_le_mul_of_nonneg_left hprod (norm_nonneg _)
                _ = C ^ s.card * ‖f i - a i‖ := mul_comm _ _
            exact add_le_add hA (by simpa [dist_eq_norm] using hB)
      rw [Finset.prod_insert hi, Finset.prod_insert hi, Finset.sum_insert hi]
      calc
        dist (f i * (∏ j ∈ s, f j)) (a i * (∏ j ∈ s, a j)) ≤
            C * dist (∏ j ∈ s, f j) (∏ j ∈ s, a j) +
              C ^ s.card * dist (f i) (a i) := hmul
        _ ≤ C * (C ^ s.card * ∑ j ∈ s, dist (f j) (a j)) +
            C ^ s.card * dist (f i) (a i) := by gcongr
        _ ≤ C * (C ^ s.card * ∑ j ∈ s, dist (f j) (a j)) +
            C * (C ^ s.card * dist (f i) (a i)) := by
              apply add_le_add le_rfl
              rw [← mul_assoc]
              exact mul_le_mul_of_nonneg_right
                (le_mul_of_one_le_left (pow_nonneg hC0 _) hC) (dist_nonneg)
        _ = C ^ (insert i s).card *
              (dist (f i) (a i) + ∑ j ∈ s, dist (f j) (a j)) := by
              rw [Finset.card_insert_of_notMem hi, pow_succ]
              ring

lemma analyticThetaProductPartial_continuousOn {d : Nat} (rho : Real)
    (s : Finset Int) (x : Fin d -> Real) :
    ContinuousOn (fun z : Complex => analyticThetaProductPartial s z x)
      (Metric.sphere 0 rho) := by
  unfold analyticThetaProductPartial
  exact continuousOn_finsetProd _ fun i _ =>
    analyticThetaPartial_continuousOn rho s (x i)

lemma norm_analyticThetaPartial_le_tsum {rho : Real} (hrho0 : 0 ≤ rho)
    (hrho1 : rho < 1) (s : Finset Int) (z : Complex) (hz : z ∈ Metric.sphere 0 rho)
    (x : Real) :
    ‖analyticThetaPartial s z x‖ ≤
      ∑' k : Int, rho ^ (Int.natAbs k ^ 2) := by
  have hnorm : ‖z‖ = rho := by
    simpa [Metric.mem_sphere] using hz
  unfold analyticThetaPartial
  calc
    ‖∑ k ∈ s, analyticThetaTerm z x k‖ ≤
        ∑ k ∈ s, ‖analyticThetaTerm z x k‖ := norm_sum_le _ _
    _ = ∑ k ∈ s, rho ^ (Int.natAbs k ^ 2) := by
      apply Finset.sum_congr rfl
      intro k hk
      rw [analyticThetaTerm, norm_mul, norm_pow, hnorm,
        norm_analyticThetaPhase, mul_one]
    _ ≤ ∑' k : Int, rho ^ (Int.natAbs k ^ 2) :=
      (summable_real_pow_natAbs_sq hrho0 hrho1).sum_le_tsum s
        (fun k hk => by positivity)

lemma norm_analyticTheta_le_tsum {rho : Real} (_hrho0 : 0 ≤ rho)
    (hrho1 : rho < 1) (z : Complex) (hz : z ∈ Metric.sphere 0 rho)
    (x : Real) :
    ‖analyticTheta z x‖ ≤
      ∑' k : Int, rho ^ (Int.natAbs k ^ 2) := by
  have hnorm : ‖z‖ = rho := by
    simpa [Metric.mem_sphere] using hz
  have hzlt : ‖z‖ < 1 := by simpa [hnorm] using hrho1
  calc
    ‖analyticTheta z x‖ ≤ ∑' k : Int, ‖analyticThetaTerm z x k‖ :=
      norm_tsum_le_tsum_norm (summable_analyticThetaTerm hzlt x).norm
    _ = ∑' k : Int, rho ^ (Int.natAbs k ^ 2) := by
      apply tsum_congr
      intro k
      rw [analyticThetaTerm, norm_mul, norm_pow, hnorm,
        norm_analyticThetaPhase, mul_one]

theorem tendstoUniformlyOn_analyticThetaProduct {d : Nat} (rho : Real)
    (hrho0 : 0 <= rho) (hrho1 : rho < 1) (x : Fin d -> Real) :
    TendstoUniformlyOn
      (fun s : Finset Int => fun z : Complex => analyticThetaProductPartial s z x)
      (fun z : Complex => analyticThetaProduct z x) atTop (Metric.sphere 0 rho) := by
  classical
  by_cases hd : d = 0
  · subst d
    simpa [analyticThetaProductPartial, analyticThetaProduct] using
      (Filter.Tendsto.tendstoUniformlyOn_const
        (tendsto_const_nhds :
          Tendsto (fun _ : Finset Int => (1 : Complex)) atTop (nhds 1))
        (Metric.sphere 0 rho))
  · rw [Metric.tendstoUniformlyOn_iff]
    intro epsilon hepsilon
    have hdpos : 0 < (d : Real) := by exact_mod_cast (Nat.pos_of_ne_zero hd)
    let Z : Real := ∑' k : Int, rho ^ (Int.natAbs k ^ 2)
    have hZ : 0 ≤ Z := by
      exact tsum_nonneg (fun k => by positivity)
    have hCpos : 0 < Z + 1 := by linarith
    have hCdpos : 0 < (Z + 1) ^ d := pow_pos hCpos _
    have hdelta : 0 < epsilon / (2 * (Z + 1) ^ d * (d : Real)) := by
      positivity
    have hcoord : ∀ i : Fin d, ∀ᶠ s : Finset Int in atTop,
        ∀ z ∈ Metric.sphere 0 rho,
          dist (analyticThetaPartial s z (x i)) (analyticTheta z (x i)) <
            epsilon / (2 * (Z + 1) ^ d * (d : Real)) := by
      intro i
      have h := tendstoUniformlyOn_analyticTheta rho hrho0 hrho1 (x i)
      rw [Metric.tendstoUniformlyOn_iff] at h
      exact (h _ hdelta).mono fun s hs z hz => by
        simpa [dist_comm] using hs z hz
    have hall : ∀ᶠ s : Finset Int in atTop,
        ∀ i ∈ (Finset.univ : Finset (Fin d)),
          ∀ z ∈ Metric.sphere 0 rho,
            dist (analyticThetaPartial s z (x i)) (analyticTheta z (x i)) <
              epsilon / (2 * (Z + 1) ^ d * (d : Real)) := by
      rw [eventually_all_finset]
      exact fun i _ => hcoord i
    filter_upwards [hall] with s hs z hz
    have hsum : ∑ i ∈ (Finset.univ : Finset (Fin d)),
        dist (analyticTheta z (x i)) (analyticThetaPartial s z (x i)) ≤
        ∑ _i ∈ (Finset.univ : Finset (Fin d)),
          epsilon / (2 * (Z + 1) ^ d * (d : Real)) := by
      apply Finset.sum_le_sum
      intro i hi
      exact le_of_lt (by simpa [dist_comm] using hs i hi z hz)
    calc
      dist (analyticThetaProduct z x) (analyticThetaProductPartial s z x) ≤
          (Z + 1) ^ d * ∑ i ∈ (Finset.univ : Finset (Fin d)),
            dist (analyticTheta z (x i)) (analyticThetaPartial s z (x i)) := by
        have hC : 1 ≤ Z + 1 := by linarith
        have hfull : ∀ i ∈ (Finset.univ : Finset (Fin d)),
            ‖analyticTheta z (x i)‖ ≤ Z + 1 := by
          intro i hi
          exact le_trans (norm_analyticTheta_le_tsum hrho0 hrho1 z hz (x i))
            (le_add_of_nonneg_right (by norm_num))
        have hpartial : ∀ i ∈ (Finset.univ : Finset (Fin d)),
            ‖analyticThetaPartial s z (x i)‖ ≤ Z + 1 := by
          intro i hi
          exact le_trans (norm_analyticThetaPartial_le_tsum hrho0 hrho1 s z hz
            (x i)) (le_add_of_nonneg_right (by norm_num))
        simpa [analyticThetaProductPartial, analyticThetaProduct, Z] using
          (dist_finset_prod_prod_le_of_norm_le
            (Finset.univ : Finset (Fin d))
            (fun i => analyticTheta z (x i))
            (fun i => analyticThetaPartial s z (x i))
            (Z + 1) hC hfull hpartial)
      _ ≤ (Z + 1) ^ d *
            ∑ _i ∈ (Finset.univ : Finset (Fin d)), epsilon /
              (2 * (Z + 1) ^ d * (d : Real)) := by
        exact mul_le_mul_of_nonneg_left hsum (le_of_lt hCdpos)
      _ = epsilon / 2 := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin]
        simp only [nsmul_eq_mul]
        field_simp [ne_of_gt hdpos, ne_of_gt hCpos]
      _ < epsilon := by linarith

theorem tendsto_circleIntegral_analyticThetaProduct_div_pow {d : Nat}
    (rho : Real) (hrho : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d -> Real) (n : Nat) :
    Tendsto (fun s : Finset Int =>
      ∮ z in C(0, rho), analyticThetaProductPartial s z x / z ^ (n + 1)) atTop
      (nhds (∮ z in C(0, rho), analyticThetaProduct z x / z ^ (n + 1))) := by
  apply TendstoUniformlyOn.tendsto_circleIntegral_of_continuousOn hrho.le
  · exact Filter.Eventually.of_forall fun s => by
      apply ContinuousOn.div
      · exact analyticThetaProductPartial_continuousOn rho s x
      · exact (continuous_id.pow (n + 1)).continuousOn
      · intro z hz
        apply pow_ne_zero
        intro hzero
        subst hzero
        have hrad : (0 : Real) = rho := by simpa [Metric.mem_sphere] using hz
        linarith
  · have hprod := tendstoUniformlyOn_analyticThetaProduct rho hrho.le hrho1 x
    rw [Metric.tendstoUniformlyOn_iff] at hprod ⊢
    intro epsilon hepsilon
    have hpow : 0 < rho ^ (n + 1) := pow_pos hrho _
    filter_upwards [hprod (epsilon * rho ^ (n + 1)) (mul_pos hepsilon hpow)]
      with s hs z hz
    have hnorm : ‖z‖ = rho := by simpa [Metric.mem_sphere] using hz
    have hden : ‖z ^ (n + 1)‖ = rho ^ (n + 1) := by
      rw [norm_pow, hnorm]
    calc
      dist (analyticThetaProduct z x / z ^ (n + 1))
          (analyticThetaProductPartial s z x / z ^ (n + 1)) =
          dist (analyticThetaProduct z x) (analyticThetaProductPartial s z x) /
            ‖z ^ (n + 1)‖ := by
            rw [dist_eq_norm, div_sub_div_same, norm_div, dist_eq_norm]
      _ = dist (analyticThetaProduct z x) (analyticThetaProductPartial s z x) /
            rho ^ (n + 1) := by rw [hden]
      _ < epsilon := by
        rw [div_lt_iff₀ hpow]
        simpa [mul_comm] using hs z hz

/-!
The following finite-polynomial bridge records the exact coefficient of a
common symmetric theta truncation.  It is kept separate from the limiting
argument so that the finite Cauchy calculation carries no convergence premise.
-/

noncomputable def analyticThetaPartialPolynomial (s : Finset Int) (x : Real) :
    Polynomial Complex :=
  ∑ k ∈ s, Polynomial.monomial (Int.natAbs k ^ 2)
    (Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex)))

theorem analyticThetaPartialPolynomial_eval (s : Finset Int) (x : Real) (z : Complex) :
    (analyticThetaPartialPolynomial s x).eval z = analyticThetaPartial s z x := by
  unfold analyticThetaPartialPolynomial analyticThetaPartial
  rw [Polynomial.eval_finsetSum]
  apply Finset.sum_congr rfl
  intro k hk
  simp [analyticThetaTerm, mul_comm]

theorem coeff_analyticThetaPartialPolynomial_finset (s : Finset Int) (n : Nat)
    (x : Real) :
    (analyticThetaPartialPolynomial s x).coeff n =
      ∑ k ∈ s, if Int.natAbs k ^ 2 = n then
        Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex)) else 0 := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [analyticThetaPartialPolynomial]
  | insert k s hk ih =>
      simp [analyticThetaPartialPolynomial, hk, Polynomial.coeff_add,
        Polynomial.coeff_monomial, eq_comm]

theorem coeff_analyticThetaPartialPolynomial_Icc (N n : Nat) (x : Real) :
    (analyticThetaPartialPolynomial (Finset.Icc (-(N : Int)) (N : Int)) x).coeff n =
      thetaCoeff N n (fun k =>
        Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))) := by
  exact coeff_analyticThetaPartialPolynomial_finset _ n x

theorem coe_analyticThetaPartialPolynomial_Icc (N : Nat) (x : Real) :
    (↑(analyticThetaPartialPolynomial (Finset.Icc (-(N : Int)) (N : Int)) x) :
        PowerSeries Complex) =
      thetaSeries N (fun k =>
        Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))) := by
  apply PowerSeries.ext
  intro n
  simpa using coeff_analyticThetaPartialPolynomial_Icc N n x

noncomputable def analyticThetaProductPartialPolynomial {d : Nat} (s : Finset Int)
    (x : Fin d → Real) : Polynomial Complex :=
  ∏ i, analyticThetaPartialPolynomial s (x i)

theorem analyticThetaProductPartialPolynomial_eval {d : Nat} (s : Finset Int)
    (x : Fin d → Real) (z : Complex) :
    (analyticThetaProductPartialPolynomial s x).eval z =
      analyticThetaProductPartial s z x := by
  unfold analyticThetaProductPartialPolynomial analyticThetaProductPartial
  rw [Polynomial.eval_prod]
  apply Finset.prod_congr rfl
  intro i hi
  exact analyticThetaPartialPolynomial_eval _ _ _

theorem coe_analyticThetaProductPartialPolynomial_Icc {d : Nat} (N : Nat)
    (x : Fin d → Real) :
    (↑(analyticThetaProductPartialPolynomial (Finset.Icc (-(N : Int)) (N : Int)) x) :
        PowerSeries Complex) =
      ∏ i, thetaSeries N (fun k =>
        Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x i : Complex))) := by
  unfold analyticThetaProductPartialPolynomial
  change Polynomial.coeToPowerSeries.ringHom (∏ i,
    analyticThetaPartialPolynomial (Finset.Icc (-(N : Int)) (N : Int)) (x i)) = _
  rw [map_prod]
  apply Finset.prod_congr rfl
  intro i hi
  exact coe_analyticThetaPartialPolynomial_Icc N (x i)

theorem circleIntegral_analyticThetaProductIcc_div_pow {d : Nat} (N n : Nat)
    (x : Fin d → Real) (rho : Real) (hrho : 0 < rho) :
    (∮ z in C(0, rho),
      analyticThetaProductPartial (Finset.Icc (-(N : Int)) (N : Int)) z x /
        z ^ (n + 1)) =
      (2 * Real.pi * Complex.I) *
        PowerSeries.coeff n (∏ i, thetaSeries N (fun k =>
          Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x i : Complex)))) := by
  rw [show (fun z : Complex =>
      analyticThetaProductPartial (Finset.Icc (-(N : Int)) (N : Int)) z x /
        z ^ (n + 1)) =
      (fun z => (analyticThetaProductPartialPolynomial
        (Finset.Icc (-(N : Int)) (N : Int)) x).eval z / z ^ (n + 1)) by
        funext z
        rw [analyticThetaProductPartialPolynomial_eval]]
  rw [circleIntegral_polynomial_div_pow rho hrho]
  rw [← coe_analyticThetaProductPartialPolynomial_Icc N x]
  simp

theorem tendsto_circleIntegral_analyticThetaProductIcc_div_pow {d : Nat}
    (rho : Real) (hrho : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real) (n : Nat) :
    Tendsto (fun N : Nat =>
      ∮ z in C(0, rho),
        analyticThetaProductPartial (Finset.Icc (-(N : Int)) (N : Int)) z x /
          z ^ (n + 1)) atTop
      (nhds (∮ z in C(0, rho), analyticThetaProduct z x / z ^ (n + 1))) := by
  have hfull := tendsto_circleIntegral_analyticThetaProduct_div_pow
    (d := d) rho hrho hrho1 x n
  simpa [Function.comp_def] using
    hfull.comp (Finset.tendsto_Icc_neg (R := Int))

/-- The multidimensional analytic theta product has the same Cauchy
coefficient as the coefficientwise bilateral theta product. -/
theorem circleIntegral_analyticThetaProduct_div_pow {d : Nat} (rho : Real)
    (hrho : 0 < rho) (hrho1 : rho < 1) (x : Fin d → Real) (n : Nat) :
    (∮ z in C(0, rho), analyticThetaProduct z x / z ^ (n + 1)) =
      (2 * Real.pi * Complex.I) *
        PowerSeries.coeff n (∏ i, bilateralThetaSeries (fun k =>
          Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x i : Complex)))) := by
  let w : Fin d → Int → Complex := fun i k =>
    Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (x i : Complex))
  let target : Complex :=
    (2 * Real.pi * Complex.I) *
      PowerSeries.coeff n (∏ i, bilateralThetaSeries (w i))
  have hleft := tendsto_circleIntegral_analyticThetaProductIcc_div_pow
    (d := d) rho hrho hrho1 x n
  have hstable : (fun N : Nat => target) =ᶠ[atTop]
      (fun N : Nat =>
        ∮ z in C(0, rho),
          analyticThetaProductPartial (Finset.Icc (-(N : Int)) (N : Int)) z x /
            z ^ (n + 1)) := by
    filter_upwards [eventually_ge_atTop n] with N hN
    rw [circleIntegral_analyticThetaProductIcc_div_pow N n x rho hrho]
    change target = (2 * Real.pi * Complex.I) *
      PowerSeries.coeff n (∏ i, thetaSeries N (w i))
    simp only [target]
    rw [coeff_prod_bilateralThetaSeries_eq_thetaSeries_of_le hN w]
  have hright : Tendsto (fun N : Nat =>
      ∮ z in C(0, rho),
        analyticThetaProductPartial (Finset.Icc (-(N : Int)) (N : Int)) z x /
          z ^ (n + 1)) atTop (nhds target) :=
    (tendsto_const_nhds.congr' hstable)
  have heq : (∮ z in C(0, rho), analyticThetaProduct z x / z ^ (n + 1)) = target :=
    tendsto_nhds_unique hleft hright
  simpa [target, w] using heq

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ArbitraryTaylorProduction.lean <==
import Mathlib.Analysis.Calculus.Taylor
import Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas
import Mathlib.Analysis.Calculus.IteratedDeriv.Analytic
import Mathlib.Analysis.Complex.RealDeriv
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Generic arbitrary-order Taylor production used in R11 Lemma 6.4.

The manuscript supplies, in each saddle regime, a concrete derivative jet
`D 0, ..., D n`.  This module proves once and for all that an actual chain of
`HasDerivAt` statements, together with continuity of the last derivative,
produces `ContDiffOn`, identifies every `iteratedDerivWithin`, and hence
discharges the quantitative Taylor remainder.  No Taylor expansion is added
as an assumption.
-/

noncomputable section

open Set
open scoped BigOperators

/-- A finite pointwise derivative chain produces the corresponding
`ContDiffOn` statement. -/
theorem contDiffOn_of_hasDerivAt_chain
    {E : Type*} [NormedAddCommGroup E] [NormedSpace Real E]
    (n : Nat) (D : Nat → Real → E) (s : Set Real)
    (hs : UniqueDiffOn Real s)
    (hderiv : ∀ k < n, ∀ x ∈ s,
      HasDerivAt (D k) (D (k + 1) x) x)
    (hcont : ContinuousOn (D n) s) :
    ContDiffOn Real n (D 0) s := by
  induction n generalizing D with
  | zero =>
      exact (contDiffOn_zero (𝕜 := Real)).2 hcont
  | succ n ih =>
      have hdiff : DifferentiableOn Real (D 0) s := by
        intro x hx
        exact (hderiv 0 (by omega) x hx).differentiableAt.differentiableWithinAt
      have htailDeriv : ∀ k < n, ∀ x ∈ s,
          HasDerivAt ((fun j => D (j + 1)) k)
            ((fun j => D (j + 1)) (k + 1) x) x := by
        intro k hk x hx
        simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using
          hderiv (k + 1) (by omega) x hx
      have htail : ContDiffOn Real n (D 1) s := by
        simpa using ih (fun k => D (k + 1)) htailDeriv (by simpa using hcont)
      have heq : Set.EqOn (derivWithin (D 0) s) (D 1) s := by
        intro x hx
        exact (hderiv 0 (by omega) x hx).hasDerivWithinAt.derivWithin (hs x hx)
      exact (contDiffOn_succ_iff_derivWithin hs).2
        ⟨hdiff, by simp, htail.congr heq⟩

/-- The same derivative chain identifies the iterated derivative used by
mathlib's Taylor theorem with the concrete jet entry. -/
theorem iteratedDerivWithin_eq_of_hasDerivAt_chain
    {E : Type*} [NormedAddCommGroup E] [NormedSpace Real E]
    (D : Nat → Real → E) (s : Set Real)
    (hs : UniqueDiffOn Real s)
    {m n : Nat}
    (hderiv : ∀ k < n, ∀ x ∈ s,
      HasDerivAt (D k) (D (k + 1) x) x)
    (hm : m ≤ n) {x : Real} (hx : x ∈ s) :
    iteratedDerivWithin m (D 0) s x = D m x := by
  induction m generalizing D n with
  | zero => simp
  | succ m ih =>
      have hn : 0 < n := by omega
      have heq : Set.EqOn (derivWithin (D 0) s) (D 1) s := by
        intro y hy
        exact (hderiv 0 hn y hy).hasDerivWithinAt.derivWithin (hs y hy)
      rw [iteratedDerivWithin_succ']
      rw [iteratedDerivWithin_congr heq hx]
      refine ih (D := fun k => D (k + 1)) (n := n - 1) ?_ (by omega)
      intro k hk y hy
      simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using
        hderiv (k + 1) (by omega) y hy

/-- Taylor's theorem at the origin on a nonnegative interval, expressed
directly in terms of the supplied derivative jet. -/
theorem norm_sub_taylorJet_le_of_nonneg
    {E : Type*} [NormedAddCommGroup E] [NormedSpace Real E]
    (n : Nat) (D : Nat → Real → E) {R x C : Real}
    (hR : 0 ≤ R) (hx0 : 0 ≤ x) (hxR : x ≤ R)
    (hderiv : ∀ k < n + 1, ∀ y ∈ Set.Icc 0 R,
      HasDerivAt (D k) (D (k + 1) y) y)
    (hcont : ContinuousOn (D (n + 1)) (Set.Icc 0 R))
    (hbound : ∀ y ∈ Set.Icc 0 R, ‖D (n + 1) y‖ ≤ C) :
    ‖D 0 x - ∑ k ∈ Finset.range (n + 1),
        ((Nat.factorial k : Real)⁻¹ * x ^ k) • D k 0‖ ≤
      C * x ^ (n + 1) / (Nat.factorial n : Real) := by
  rcases hR.eq_or_lt with hR0 | hRpos
  · have hxzero : x = 0 := by linarith
    subst R
    subst x
    have hsum : (∑ k ∈ Finset.range (n + 1),
        ((Nat.factorial k : Real)⁻¹ * (0 : Real) ^ k) • D k 0) = D 0 0 := by
      rw [Finset.sum_eq_single 0]
      · simp
      · intro k hk hk0
        simp [hk0]
      · simp
    rw [hsum]
    simp
  · have hs : UniqueDiffOn Real (Set.Icc (0 : Real) R) :=
      uniqueDiffOn_Icc hRpos
    have hcontDiff := contDiffOn_of_hasDerivAt_chain
      (n + 1) D (Set.Icc 0 R) hs hderiv hcont
    have htaylor := taylor_mean_remainder_bound
      (f := D 0) (a := 0) (b := R) (C := C) (x := x) (n := n)
      hR hcontDiff ⟨hx0, hxR⟩ (fun y hy => by
        rw [iteratedDerivWithin_eq_of_hasDerivAt_chain D (Set.Icc 0 R)
          hs (m := n + 1) (n := n + 1) hderiv le_rfl hy]
        exact hbound y hy)
    rw [taylor_within_apply] at htaylor
    have hzero : (0 : Real) ∈ Set.Icc 0 R := ⟨le_rfl, hR⟩
    have hsum : (∑ k ∈ Finset.range (n + 1),
        ((Nat.factorial k : Real)⁻¹ * (x - 0) ^ k) •
          iteratedDerivWithin k (D 0) (Set.Icc 0 R) 0) =
        ∑ k ∈ Finset.range (n + 1),
          ((Nat.factorial k : Real)⁻¹ * x ^ k) • D k 0 := by
      apply Finset.sum_congr rfl
      intro k hk
      rw [iteratedDerivWithin_eq_of_hasDerivAt_chain D (Set.Icc 0 R)
        hs (m := k) (n := n + 1) hderiv
        (Nat.le_of_lt (Finset.mem_range.mp hk)) hzero]
      simp
    rw [hsum] at htaylor
    simpa using htaylor

def reflectedDerivativeJet
    {E : Type*} [NormedAddCommGroup E] [NormedSpace Real E]
    (D : Nat → Real → E) (k : Nat) (x : Real) : E :=
  (-1 : Real) ^ k • D k (-x)

/-- Reflection preserves a derivative jet, inserting the expected sign in
each order. -/
theorem hasDerivAt_reflectedDerivativeJet
    {E : Type*} [NormedAddCommGroup E] [NormedSpace Real E]
    (D : Nat → Real → E) {k : Nat} {x : Real}
    (h : HasDerivAt (D k) (D (k + 1) (-x)) (-x)) :
    HasDerivAt (reflectedDerivativeJet D k)
      (reflectedDerivativeJet D (k + 1) x) x := by
  have hneg : HasDerivAt (fun y : Real => -y) (-1) x :=
    (hasDerivAt_id x).neg
  have hcomp := h.scomp x hneg
  have hsmul := hcomp.const_smul ((-1 : Real) ^ k)
  change HasDerivAt ((-1 : Real) ^ k • fun y => D k (-y))
    ((-1 : Real) ^ (k + 1) • D (k + 1) (-x)) x
  simpa [Function.comp_def, pow_succ, smul_smul, mul_comm,
    mul_left_comm, mul_assoc] using hsmul

/-- Taylor's theorem at the origin on the negative half of a symmetric
interval. -/
theorem norm_sub_taylorJet_le_of_nonpos
    {E : Type*} [NormedAddCommGroup E] [NormedSpace Real E]
    (n : Nat) (D : Nat → Real → E) {R x C : Real}
    (hR : 0 ≤ R) (hx0 : x ≤ 0) (hxR : -R ≤ x)
    (hderiv : ∀ k < n + 1, ∀ y ∈ Set.Icc (-R) 0,
      HasDerivAt (D k) (D (k + 1) y) y)
    (hcont : ContinuousOn (D (n + 1)) (Set.Icc (-R) 0))
    (hbound : ∀ y ∈ Set.Icc (-R) 0, ‖D (n + 1) y‖ ≤ C) :
    ‖D 0 x - ∑ k ∈ Finset.range (n + 1),
        ((Nat.factorial k : Real)⁻¹ * x ^ k) • D k 0‖ ≤
      C * |x| ^ (n + 1) / (Nat.factorial n : Real) := by
  let Dr : Nat → Real → E := reflectedDerivativeJet D
  have hxr0 : 0 ≤ -x := by linarith
  have hxrR : -x ≤ R := by linarith
  have hderivR : ∀ k < n + 1, ∀ y ∈ Set.Icc 0 R,
      HasDerivAt (Dr k) (Dr (k + 1) y) y := by
    intro k hk y hy
    apply hasDerivAt_reflectedDerivativeJet
    apply hderiv k hk (-y)
    constructor <;> linarith [hy.1, hy.2]
  have hmap : Set.MapsTo (fun y : Real => -y) (Set.Icc 0 R)
      (Set.Icc (-R) 0) := by
    intro y hy
    constructor <;> linarith [hy.1, hy.2]
  have hcontR : ContinuousOn (Dr (n + 1)) (Set.Icc 0 R) := by
    unfold Dr reflectedDerivativeJet
    exact (hcont.comp continuousOn_neg hmap).const_smul _
  have hboundR : ∀ y ∈ Set.Icc 0 R, ‖Dr (n + 1) y‖ ≤ C := by
    intro y hy
    unfold Dr reflectedDerivativeJet
    rw [norm_smul, Real.norm_eq_abs, abs_pow, abs_neg, abs_one, one_pow,
      one_mul]
    exact hbound (-y) (hmap hy)
  have h := norm_sub_taylorJet_le_of_nonneg n Dr hR hxr0 hxrR
    hderivR hcontR hboundR
  have hDr0 : Dr 0 (-x) = D 0 x := by simp [Dr, reflectedDerivativeJet]
  have hterm : ∀ k : Nat,
      ((Nat.factorial k : Real)⁻¹ * (-x) ^ k) • Dr k 0 =
        ((Nat.factorial k : Real)⁻¹ * x ^ k) • D k 0 := by
    intro k
    simp only [Dr, reflectedDerivativeJet, neg_zero]
    rw [smul_smul]
    have hp : (-x) ^ k * (-1 : Real) ^ k = x ^ k := by
      rw [← mul_pow]
      ring_nf
    rw [mul_assoc, hp]
  simp_rw [hDr0, hterm] at h
  simpa [abs_of_nonpos hx0] using h

/-- Symmetric arbitrary-order Taylor estimate.  The only analytic inputs are
the concrete derivative chain, continuity of its last member, and the stated
uniform bound. -/
theorem norm_sub_taylorJet_le
    {E : Type*} [NormedAddCommGroup E] [NormedSpace Real E]
    (n : Nat) (D : Nat → Real → E) {R x C : Real}
    (hR : 0 ≤ R) (hx : |x| ≤ R)
    (hderiv : ∀ k < n + 1, ∀ y ∈ Set.Icc (-R) R,
      HasDerivAt (D k) (D (k + 1) y) y)
    (hcont : ContinuousOn (D (n + 1)) (Set.Icc (-R) R))
    (hbound : ∀ y ∈ Set.Icc (-R) R, ‖D (n + 1) y‖ ≤ C) :
    ‖D 0 x - ∑ k ∈ Finset.range (n + 1),
        ((Nat.factorial k : Real)⁻¹ * x ^ k) • D k 0‖ ≤
      C * |x| ^ (n + 1) / (Nat.factorial n : Real) := by
  rcases le_total 0 x with hx0 | hx0
  · have hsub : Set.Icc (0 : Real) R ⊆ Set.Icc (-R) R := by
      intro y hy
      constructor <;> linarith [hy.1, hy.2, hR]
    have hxR : x ≤ R := (abs_le.mp hx).2
    have h := norm_sub_taylorJet_le_of_nonneg n D hR hx0 hxR
      (fun k hk y hy => hderiv k hk y (hsub hy))
      (hcont.mono hsub) (fun y hy => hbound y (hsub hy))
    simpa [abs_of_nonneg hx0] using h
  · have hsub : Set.Icc (-R) (0 : Real) ⊆ Set.Icc (-R) R := by
      intro y hy
      constructor <;> linarith [hy.1, hy.2, hR]
    have hxR : -R ≤ x := (abs_le.mp hx).1
    exact norm_sub_taylorJet_le_of_nonpos n D hR hx0 hxR
      (fun k hk y hy => hderiv k hk y (hsub hy))
      (hcont.mono hsub) (fun y hy => hbound y (hsub hy))

/-! ### Analytic complex charts restricted to the real saddle variable -/

/-- The concrete real derivative jet obtained by restricting the affine
complex chart `z + c*u` to real `u`. -/
def complexAffineRealJet (f : Complex → Complex) (z c : Complex)
    (k : Nat) (u : Real) : Complex :=
  c ^ k * iteratedDeriv k f (z + c * (u : Complex))

/-- An analytic function has the expected derivative chain on its global
`iteratedDeriv` representatives. -/
theorem hasDerivAt_iteratedDeriv_of_analyticAt
    {f : Complex → Complex} {z : Complex}
    (hf : AnalyticAt Complex f z) (m : Nat) :
    HasDerivAt (iteratedDeriv m f) (iteratedDeriv (m + 1) f z) z := by
  have hcd : ContDiffAt Complex (m + 1) f z := hf.contDiffAt
  have hdiffF : DifferentiableAt Complex (iteratedFDeriv Complex m f) z :=
    hcd.differentiableAt_iteratedFDeriv (by norm_cast; omega)
  have hdiff : DifferentiableAt Complex (iteratedDeriv m f) z := by
    rw [iteratedDeriv_eq_equiv_comp]
    fun_prop
  rw [iteratedDeriv_succ]
  exact hdiff.hasDerivAt

/-- The affine chart jet is an actual real derivative chain; the powers of
`c` are consequences of the chain rule. -/
theorem hasDerivAt_complexAffineRealJet
    {f : Complex → Complex} {z c : Complex} {k : Nat} {u : Real}
    (hf : AnalyticAt Complex f (z + c * (u : Complex))) :
    HasDerivAt (complexAffineRealJet f z c k)
      (complexAffineRealJet f z c (k + 1) u) u := by
  have haff : HasDerivAt (fun w : Complex => z + c * w) c (u : Complex) := by
    simpa using ((hasDerivAt_id (u : Complex)).const_mul c).const_add z
  have hc := (hasDerivAt_iteratedDeriv_of_analyticAt hf k).comp (u : Complex) haff
  have hr := hc.comp_ofReal
  have hm := hr.const_mul (c ^ k)
  change HasDerivAt
    (fun y : Real => c ^ k * iteratedDeriv k f (z + c * (y : Complex)))
    (c ^ (k + 1) * iteratedDeriv (k + 1) f
      (z + c * (u : Complex))) u
  simpa [Function.comp_def, pow_succ, mul_comm, mul_left_comm, mul_assoc] using hm

/-- Quantitative arbitrary-order Taylor theorem on an analytic affine
complex chart, in the exact real-variable form used by the saddle proof. -/
theorem norm_sub_complexAffineTaylor_le
    (n : Nat) (f : Complex → Complex) (z c : Complex)
    {R u C : Real} (hR : 0 ≤ R) (hu : |u| ≤ R)
    (hanalytic : ∀ y ∈ Set.Icc (-R) R,
      AnalyticAt Complex f (z + c * (y : Complex)))
    (hbound : ∀ y ∈ Set.Icc (-R) R,
      ‖complexAffineRealJet f z c (n + 1) y‖ ≤ C) :
    ‖f (z + c * (u : Complex)) -
        ∑ k ∈ Finset.range (n + 1),
          ((Nat.factorial k : Real)⁻¹ * u ^ k) •
            complexAffineRealJet f z c k 0‖ ≤
      C * |u| ^ (n + 1) / (Nat.factorial n : Real) := by
  let D : Nat → Real → Complex := complexAffineRealJet f z c
  have hderiv : ∀ k < n + 1, ∀ y ∈ Set.Icc (-R) R,
      HasDerivAt (D k) (D (k + 1) y) y := by
    intro k hk y hy
    exact hasDerivAt_complexAffineRealJet (hanalytic y hy)
  have hcont : ContinuousOn (D (n + 1)) (Set.Icc (-R) R) := by
    intro y hy
    exact (hasDerivAt_complexAffineRealJet
      (k := n + 1) (hanalytic y hy)).continuousAt.continuousWithinAt
  have h := norm_sub_taylorJet_le n D hR hu hderiv hcont hbound
  simpa [D, complexAffineRealJet] using h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/Averages.lean <==
import EuclideanBallsFormalization.FiniteBalls

namespace EuclideanBallsFormalization

/-! The finite normalized averages appearing in the frozen target. -/

noncomputable def ballAverage (d n : Nat) (f : (Fin d → Int) → Complex)
    (x : Fin d → Int) : Complex :=
  ((ballFinset d n).card : Complex)⁻¹ *
    ∑ y ∈ ballFinset d n, f (x - y)

theorem ballFinset_card_pos (d n : Nat) : 0 < (ballFinset d n).card :=
  Finset.card_pos.mpr (ballFinset_nonempty d n)

theorem ballFinset_card_ne_zero (d n : Nat) : (ballFinset d n).card ≠ 0 :=
  Nat.ne_of_gt (ballFinset_card_pos d n)

theorem ballAverage_def (d n : Nat) (f : (Fin d → Int) → Complex)
    (x : Fin d → Int) :
    ballAverage d n f x = ((ballFinset d n).card : Complex)⁻¹ *
      ∑ y ∈ ballFinset d n, f (x - y) := rfl

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/BallGaussianComparison.lean <==
import EuclideanBallsFormalization.GaussianModel

namespace EuclideanBallsFormalization

/-! Exact comparison of ball averages with the parity-coefficient Gaussian
model.  No saddle estimate is assumed here: the residual family remains a
concrete definition whose `L²` control is the downstream S/C/L obligation.
-/

noncomputable section

def ballGaussianResidual (d : Nat) (rho : Nat → Real)
    (f : latticeFunction d) (n : Nat) (x : lattice d) : Complex :=
  ballAverage d n f x - gaussianParityModelAverage d rho f n x

def ballGaussianResidualMaxEnvelope (d : Nat) (rho : Nat → Real)
    (f : latticeFunction d) : lattice d → ENNReal :=
  fun x => ⨆ n : Nat, ‖ballGaussianResidual d rho f n x‖ₑ

def ballGaussianResidualMaxL2Norm (d : Nat) (rho : Nat → Real)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (ballGaussianResidualMaxEnvelope d rho f) 2
    (latticeMeasure d)

theorem ballAverage_eq_gaussianParityModel_add_residual (d : Nat)
    (rho : Nat → Real) (f : latticeFunction d) (n : Nat) (x : lattice d) :
    ballAverage d n f x = gaussianParityModelAverage d rho f n x +
      ballGaussianResidual d rho f n x := by
  unfold ballGaussianResidual
  ring

theorem ballMaxEnvelope_le_gaussianParityModel_add_residual (d : Nat)
    (rho : Nat → Real) (f : latticeFunction d) :
    ballMaxEnvelope d f ≤ gaussianParityModelMaxEnvelope d rho f +
      ballGaussianResidualMaxEnvelope d rho f := by
  intro x
  unfold ballMaxEnvelope pointwiseMaxEnvelope
  refine iSup_le ?_
  intro n
  calc
    ‖ballAverage d n f x‖ₑ =
        ‖gaussianParityModelAverage d rho f n x +
          ballGaussianResidual d rho f n x‖ₑ := by
            rw [← ballAverage_eq_gaussianParityModel_add_residual]
    _ ≤ ‖gaussianParityModelAverage d rho f n x‖ₑ +
        ‖ballGaussianResidual d rho f n x‖ₑ := enorm_add_le _ _
    _ ≤ gaussianParityModelMaxEnvelope d rho f x +
        ballGaussianResidualMaxEnvelope d rho f x := by
          gcongr
          · exact le_iSup (fun m : Nat =>
              ‖gaussianParityModelAverage d rho f m x‖ₑ) n
          · exact le_iSup (fun m : Nat =>
              ‖ballGaussianResidual d rho f m x‖ₑ) n

theorem ballMaxL2Norm_le_gaussianParityModel_add_residual (d : Nat)
    (rho : Nat → Real) (f : latticeFunction d) :
    ballMaxL2Norm d f ≤ gaussianParityModelMaxL2Norm d rho f +
      ballGaussianResidualMaxL2Norm d rho f := by
  unfold ballMaxL2Norm gaussianParityModelMaxL2Norm ballGaussianResidualMaxL2Norm
  refine (MeasureTheory.eLpNorm_mono_enorm_ae
    (f := ballMaxEnvelope d f)
    (g := gaussianParityModelMaxEnvelope d rho f +
      ballGaussianResidualMaxEnvelope d rho f)
    (p := (2 : ENNReal)) (μ := latticeMeasure d) ?_).trans ?_
  · exact Filter.Eventually.of_forall
      (ballMaxEnvelope_le_gaussianParityModel_add_residual d rho f)
  · exact MeasureTheory.eLpNorm_add_le
      MeasureTheory.AEStronglyMeasurable.of_discrete
      MeasureTheory.AEStronglyMeasurable.of_discrete (by norm_num)

theorem ballMaxL2Norm_le_gaussianModel_bound_add_residual :
    ∃ C : NNReal, ∀ (d : Nat), 0 < d → ∀ (rho : Nat → Real)
      (f : latticeFunction d),
      (∀ n : Nat, 0 < rho n ∧ rho n < 1) →
      latticeMemL2 d f →
        ballMaxL2Norm d f ≤
          2 * (C : ENNReal) * latticeL2Norm d f +
            ballGaussianResidualMaxL2Norm d rho f := by
  rcases external_gaussian_maximal_parity_coefficient with ⟨C, hC⟩
  refine ⟨C, ?_⟩
  intro d hd rho f hrho hf
  exact (ballMaxL2Norm_le_gaussianParityModel_add_residual d rho f).trans
    (add_le_add (hC d hd rho f hrho hf) le_rfl)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/BallMaximalAboveTwo.lean <==
import EuclideanBallsFormalization.BallMaximalInfinity
import EuclideanBallsFormalization.BallMaximalInterpolation
import EuclideanBallsFormalization.FinalMaximalAssembly

namespace EuclideanBallsFormalization

/-!
The R11 `2 < p < ∞` branch.  It uses the certified R9 `p = 2` theorem,
the direct `p = ∞` contraction, and only the general E-MI interface.
-/

noncomputable section

open MeasureTheory

theorem exists_strongType_ballMaxEnvelope_two :
    ∃ C₂ : NNReal, 0 < C₂ ∧
      ∀ d : Nat, 0 < d →
        StrongTypeSublinear (latticeMeasure d) (latticeMeasure d)
          (fun f => ballMaxEnvelope d f) 2 C₂ := by
  rcases exists_global_ball_maximal_theorem_P with ⟨C_P, hCP, hP⟩
  let C₂ : NNReal := ⟨C_P, hCP.le⟩
  have hC₂ : 0 < C₂ := by exact hCP
  refine ⟨C₂, hC₂, ?_⟩
  intro d hd f hf
  have hfOld : latticeMemL2 d f := hf
  obtain ⟨hMaxTop, hReal⟩ := hP d hd f hfOld
  have hmemMax : MemLp (ballMaxEnvelope d f) 2 (latticeMeasure d) := by
    refine ⟨AEStronglyMeasurable.of_discrete, ?_⟩
    exact hMaxTop.lt_top
  refine ⟨hmemMax, ?_⟩
  have hInputTop : latticeLpNorm d 2 f ≠ ⊤ := hf.eLpNorm_ne_top
  have hRhsTop : (C₂ : ENNReal) * latticeLpNorm d 2 f ≠ ⊤ :=
    ENNReal.mul_ne_top (by simp) hInputTop
  apply (ENNReal.toReal_le_toReal hMaxTop hRhsTop).mp
  rw [ENNReal.toReal_mul]
  dsimp [C₂]
  exact hReal

theorem exists_ballMaximal_above_two
    (p : ENNReal) (hp2 : 2 < p) (hpTop : p < ⊤) :
    ∃ C_p : NNReal, 0 < C_p ∧
      ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
        latticeMemLp d p f →
          ballMaxLpNorm d p f ≤
            (C_p : ENNReal) * latticeLpNorm d p f := by
  rcases exists_strongType_ballMaxEnvelope_two with ⟨C₂, hC₂, hTwo⟩
  rcases exists_strongType_ballMaxEnvelope_above_two
      p hp2 hpTop C₂ hC₂ hTwo with ⟨C_p, hC_p, hStrong⟩
  refine ⟨C_p, hC_p, ?_⟩
  intro d hd f hf
  exact (hStrong d hd f hf).2

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/BallMaximalInfinity.lean <==
import EuclideanBallsFormalization.InterpolationInterfaces
import EuclideanBallsFormalization.LatticeLpFullP

namespace EuclideanBallsFormalization

/-! Direct `ℓ^∞` contraction and sublinearity of the full ball envelope. -/

noncomputable section

open scoped BigOperators ENNReal

theorem ballAverage_add (d n : Nat) (f g : latticeFunction d)
    (x : lattice d) :
    ballAverage d n (f + g) x = ballAverage d n f x +
      ballAverage d n g x := by
  unfold ballAverage
  simp_rw [Pi.add_apply, Finset.sum_add_distrib]
  ring

theorem ballAverage_smul (d n : Nat) (c : Complex)
    (f : latticeFunction d) (x : lattice d) :
    ballAverage d n (c • f) x = c * ballAverage d n f x := by
  unfold ballAverage
  simp_rw [Pi.smul_apply, smul_eq_mul, ← Finset.mul_sum]
  ring

theorem ballAverage_zero (d n : Nat) (x : lattice d) :
    ballAverage d n 0 x = 0 := by simp [ballAverage]

theorem enorm_ballAverage_le_latticeLpNorm_top
    (d n : Nat) (f : latticeFunction d) (x : lattice d) :
    ‖ballAverage d n f x‖ₑ ≤ latticeLpNorm d ⊤ f := by
  let B : Nat := (ballFinset d n).card
  have hB : B ≠ 0 := by
    simpa [B] using ballFinset_card_ne_zero d n
  have hterm (y : lattice d) :
      ‖f (x - y)‖ₑ ≤ latticeLpNorm d ⊤ f := by
    exact MeasureTheory.enorm_le_eLpNorm_count f (x - y) (by simp)
  calc
    ‖ballAverage d n f x‖ₑ =
        ‖((B : Complex)⁻¹) *
          ∑ y ∈ ballFinset d n, f (x - y)‖ₑ := by
      rfl
    _ ≤ ‖((B : Complex)⁻¹)‖ₑ *
        ∑ y ∈ ballFinset d n, ‖f (x - y)‖ₑ := by
      rw [enorm_mul]
      gcongr
      exact enorm_sum_le (ballFinset d n) (fun y => f (x - y))
    _ ≤ ‖((B : Complex)⁻¹)‖ₑ *
        ∑ _y ∈ ballFinset d n, latticeLpNorm d ⊤ f := by
      gcongr with y hy
      exact hterm y
    _ = latticeLpNorm d ⊤ f := by
      simp only [Finset.sum_const, nsmul_eq_mul]
      rw [enorm_inv (by exact_mod_cast hB)]
      rw [show ‖(B : Complex)‖ₑ = (B : ENNReal) by
        simp [enorm_eq_nnnorm]]
      change (B : ENNReal)⁻¹ *
        ((B : ENNReal) * latticeLpNorm d ⊤ f) = latticeLpNorm d ⊤ f
      rw [← mul_assoc,
        ENNReal.inv_mul_cancel (by exact_mod_cast hB) (by simp), one_mul]

theorem ballMaxEnvelope_le_latticeLpNorm_top
    (d : Nat) (f : latticeFunction d) (x : lattice d) :
    ballMaxEnvelope d f x ≤ latticeLpNorm d ⊤ f := by
  unfold ballMaxEnvelope pointwiseMaxEnvelope
  exact iSup_le (fun n => enorm_ballAverage_le_latticeLpNorm_top d n f x)

theorem ballMaxLpNorm_top_le (d : Nat) (f : latticeFunction d) :
    ballMaxLpNorm d ⊤ f ≤ latticeLpNorm d ⊤ f := by
  unfold ballMaxLpNorm
  rw [MeasureTheory.eLpNorm_exponent_top,
    MeasureTheory.eLpNormEssSup_count]
  exact iSup_le (fun x => by
    simpa only [enorm_eq_self] using
      ballMaxEnvelope_le_latticeLpNorm_top d f x)

theorem latticeMemLp_ballMaxEnvelope_top
    (d : Nat) (f : latticeFunction d)
    (hf : latticeMemLp d ⊤ f) :
    MeasureTheory.MemLp (ballMaxEnvelope d f) ⊤ (latticeMeasure d) := by
  refine ⟨MeasureTheory.AEStronglyMeasurable.of_discrete, ?_⟩
  exact (ballMaxLpNorm_top_le d f).trans_lt hf.eLpNorm_lt_top

theorem strongType_ballMaxEnvelope_top (d : Nat) :
    StrongTypeSublinear (latticeMeasure d) (latticeMeasure d)
      (fun f => ballMaxEnvelope d f) ⊤ 1 := by
  intro f hf
  refine ⟨latticeMemLp_ballMaxEnvelope_top d f hf, ?_⟩
  simpa [latticeLpNorm, ballMaxLpNorm] using ballMaxLpNorm_top_le d f

theorem ballMaxEnvelope_zero (d : Nat) (x : lattice d) :
    ballMaxEnvelope d 0 x = 0 := by
  unfold ballMaxEnvelope pointwiseMaxEnvelope
  simp [ballAverage_zero]

theorem ballMaxEnvelope_add_le (d : Nat) (f g : latticeFunction d)
    (x : lattice d) :
    ballMaxEnvelope d (f + g) x ≤
      ballMaxEnvelope d f x + ballMaxEnvelope d g x := by
  unfold ballMaxEnvelope pointwiseMaxEnvelope
  refine iSup_le ?_
  intro n
  change ‖ballAverage d n (f + g) x‖ₑ ≤ _
  rw [ballAverage_add]
  calc
    ‖ballAverage d n f x + ballAverage d n g x‖ₑ ≤
        ‖ballAverage d n f x‖ₑ + ‖ballAverage d n g x‖ₑ :=
      enorm_add_le _ _
    _ ≤ (⨆ m : Nat, ‖ballAverage d m f x‖ₑ) +
        (⨆ m : Nat, ‖ballAverage d m g x‖ₑ) := by
      exact add_le_add
        (le_iSup (fun m : Nat => ‖ballAverage d m f x‖ₑ) n)
        (le_iSup (fun m : Nat => ‖ballAverage d m g x‖ₑ) n)

theorem ballMaxEnvelope_smul_le (d : Nat) (c : Complex)
    (f : latticeFunction d) (x : lattice d) :
    ballMaxEnvelope d (c • f) x ≤ ‖c‖ₑ * ballMaxEnvelope d f x := by
  unfold ballMaxEnvelope pointwiseMaxEnvelope
  refine iSup_le ?_
  intro n
  change ‖ballAverage d n (c • f) x‖ₑ ≤ _
  rw [ballAverage_smul, enorm_mul]
  exact mul_le_mul_left' (le_iSup
    (fun m : Nat => ‖ballAverage d m f x‖ₑ) n) _

theorem isSublinear_ballMaxEnvelope (d : Nat) :
    IsSublinearEnvelope (fun f : latticeFunction d => ballMaxEnvelope d f) := by
  refine ⟨ballMaxEnvelope_zero d, ?_, ?_⟩
  · exact ballMaxEnvelope_add_le d
  · exact ballMaxEnvelope_smul_le d

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/BallMaximalInterpolation.lean <==
import EuclideanBallsFormalization.BallMaximalInfinity
import EuclideanBallsFormalization.FinsuppRieszThorin
import EuclideanBallsFormalization.FinsuppLpDensity
import EuclideanBallsFormalization.FinsetRangeLpMaximal
import EuclideanBallsFormalization.DiscreteConvolutionFullP
import Mathlib.Tactic

namespace EuclideanBallsFormalization

noncomputable section

open MeasureTheory
open scoped ENNReal BigOperators

/-!
An axiom-free `L²`--`L∞` interpolation proof for the discrete ball maximal
envelope.  We linearize each finite-radius maximum by choosing, at every
lattice point, a maximizing radius.  The resulting linear operator inherits
the full maximal `L²` bound and the direct `L∞` contraction, so the vendored
Mathlib-only Riesz--Thorin theorem applies.  Finite-support density extends
the estimate to arbitrary `Lᵖ` inputs, and monotone convergence over the
radius cutoff gives the full envelope.
-/

def finiteBallArgmax (d N : Nat) (f : latticeFunction d)
    (x : lattice d) : Nat :=
  Classical.choose
    (Finset.exists_mem_eq_sup (Finset.range (N + 1))
      ⟨0, by simp⟩
      (fun n => ‖ballAverage d n f x‖ₑ))

theorem finiteBallArgmax_mem (d N : Nat) (f : latticeFunction d)
    (x : lattice d) : finiteBallArgmax d N f x ∈ Finset.range (N + 1) := by
  exact (Classical.choose_spec
    (Finset.exists_mem_eq_sup (Finset.range (N + 1))
      ⟨0, by simp⟩
      (fun n => ‖ballAverage d n f x‖ₑ))).1

theorem finiteBallArgmax_eq (d N : Nat) (f : latticeFunction d)
    (x : lattice d) :
    finiteMaxEnvelope (Finset.range (N + 1))
        (fun n => ballAverage d n f) x =
      ‖ballAverage d (finiteBallArgmax d N f x) f x‖ₑ := by
  exact (Classical.choose_spec
    (Finset.exists_mem_eq_sup (Finset.range (N + 1))
      ⟨0, by simp⟩
      (fun n => ‖ballAverage d n f x‖ₑ))).2

def selectedBallAverageFinsuppLinearMap
    (d N : Nat) (f : latticeFunction d) :
    (lattice d →₀ Complex) →ₗ[Complex] latticeFunction d where
  toFun g := fun x =>
    ballAverage d (finiteBallArgmax d N f x)
      (finsuppToLatticeFunction d g) x
  map_add' g h := by
    funext x
    change ballAverage d (finiteBallArgmax d N f x)
        (finsuppToLatticeFunction d (g + h)) x = _
    rw [map_add, ballAverage_add]
    rfl
  map_smul' c g := by
    funext x
    change ballAverage d (finiteBallArgmax d N f x)
        (finsuppToLatticeFunction d (c • g)) x = _
    rw [map_smul, ballAverage_smul]
    rfl

theorem selectedBallAverageFinsuppLinearMap_enorm_le
    (d N : Nat) (f : latticeFunction d) (g : lattice d →₀ Complex)
    (x : lattice d) :
    ‖selectedBallAverageFinsuppLinearMap d N f g x‖ₑ ≤
      ballMaxEnvelope d (finsuppToLatticeFunction d g) x := by
  exact ballMaxEnvelope_ge d (finsuppToLatticeFunction d g)
    (finiteBallArgmax d N f x) x

theorem strongType_selectedBallAverageFinsuppLinearMap_two
    (d N : Nat) (f : latticeFunction d) (C₂ : NNReal)
    (hTwo : StrongTypeSublinear (latticeMeasure d) (latticeMeasure d)
      (fun g => ballMaxEnvelope d g) 2 C₂) :
    StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d)
      (selectedBallAverageFinsuppLinearMap d N f) 2 C₂ := by
  intro g hg
  have hg' : latticeMemLp d 2 (finsuppToLatticeFunction d g) :=
    latticeMemLp_finsupp d 2 g
  obtain ⟨hfullMem, hfullNorm⟩ := hTwo _ hg'
  have hpoint : ∀ x,
      ‖selectedBallAverageFinsuppLinearMap d N f g x‖ₑ ≤
        ‖ballMaxEnvelope d (finsuppToLatticeFunction d g) x‖ₑ := by
    intro x
    simpa only [enorm_eq_self] using
      selectedBallAverageFinsuppLinearMap_enorm_le d N f g x
  refine ⟨hfullMem.of_le_enorm AEStronglyMeasurable.of_discrete
      (Filter.Eventually.of_forall hpoint), ?_⟩
  calc
    eLpNorm (selectedBallAverageFinsuppLinearMap d N f g) 2
        (latticeMeasure d) ≤
      eLpNorm (ballMaxEnvelope d (finsuppToLatticeFunction d g)) 2
        (latticeMeasure d) := eLpNorm_mono_enorm hpoint
    _ ≤ (C₂ : ENNReal) * eLpNorm (finsuppToLatticeFunction d g) 2
        (latticeMeasure d) := hfullNorm
    _ = (C₂ : ENNReal) * eLpNorm (finsuppCoeLinearMap d g) 2
        (latticeMeasure d) := by rfl

theorem strongType_selectedBallAverageFinsuppLinearMap_top
    (d N : Nat) (f : latticeFunction d) :
    StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d)
      (selectedBallAverageFinsuppLinearMap d N f) ⊤ 1 := by
  intro g hg
  have hg' : latticeMemLp d ⊤ (finsuppToLatticeFunction d g) :=
    latticeMemLp_finsupp d ⊤ g
  obtain ⟨hfullMem, hfullNorm⟩ :=
    strongType_ballMaxEnvelope_top d _ hg'
  have hpoint : ∀ x,
      ‖selectedBallAverageFinsuppLinearMap d N f g x‖ₑ ≤
        ‖ballMaxEnvelope d (finsuppToLatticeFunction d g) x‖ₑ := by
    intro x
    simpa only [enorm_eq_self] using
      selectedBallAverageFinsuppLinearMap_enorm_le d N f g x
  refine ⟨hfullMem.of_le_enorm AEStronglyMeasurable.of_discrete
      (Filter.Eventually.of_forall hpoint), ?_⟩
  calc
    eLpNorm (selectedBallAverageFinsuppLinearMap d N f g) ⊤
        (latticeMeasure d) ≤
      eLpNorm (ballMaxEnvelope d (finsuppToLatticeFunction d g)) ⊤
        (latticeMeasure d) := eLpNorm_mono_enorm hpoint
    _ ≤ (1 : ENNReal) * eLpNorm (finsuppToLatticeFunction d g) ⊤
        (latticeMeasure d) := hfullNorm
    _ = (1 : ENNReal) * eLpNorm (finsuppCoeLinearMap d g) ⊤
        (latticeMeasure d) := by rfl

def upperInterpolationConstant (C₂ : NNReal) (p : Real) : NNReal :=
  ⟨Real.rpow (C₂ : Real) (1 - upperInterpolationTheta p),
    Real.rpow_nonneg C₂.2 _⟩

theorem coe_upperInterpolationConstant (C₂ : NNReal) (p : Real) :
    (upperInterpolationConstant C₂ p : ENNReal) =
      ENNReal.ofReal
        (Real.rpow (C₂ : Real) (1 - upperInterpolationTheta p) *
          Real.rpow 1 (upperInterpolationTheta p)) := by
  rw [ENNReal.coe_nnreal_eq]
  change ENNReal.ofReal
      (Real.rpow (C₂ : Real) (1 - upperInterpolationTheta p)) = _
  simp

theorem finiteBallMax_finsupp_eLpNorm_le
    (d N : Nat) (C₂ : NNReal) (hC₂ : 0 < C₂)
    (hTwo : StrongTypeSublinear (latticeMeasure d) (latticeMeasure d)
      (fun f => ballMaxEnvelope d f) 2 C₂)
    {p : Real} (hp2 : 2 < p) (g : lattice d →₀ Complex) :
    eLpNorm
        (finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n (finsuppToLatticeFunction d g)))
        (ENNReal.ofReal p) (latticeMeasure d) ≤
      (upperInterpolationConstant C₂ p : ENNReal) *
        eLpNorm (finsuppToLatticeFunction d g)
          (ENNReal.ofReal p) (latticeMeasure d) := by
  let T := selectedBallAverageFinsuppLinearMap d N
    (finsuppToLatticeFunction d g)
  have hInterp := strongTypeLinearOn_latticeFinsupp_rieszThorin_two_top
    d T hp2 (show 0 < (C₂ : Real) by exact_mod_cast hC₂)
      (by norm_num : (0 : Real) < 1)
    (by
      simpa using strongType_selectedBallAverageFinsuppLinearMap_two
        d N (finsuppToLatticeFunction d g) C₂ hTwo)
    (by
      simpa using strongType_selectedBallAverageFinsuppLinearMap_top
        d N (finsuppToLatticeFunction d g))
  have hgMem := memLp_finsuppCoeLinearMap d (ENNReal.ofReal p) g
  have hbound := (hInterp g hgMem).2
  have hnorm :
      eLpNorm
          (finiteMaxEnvelope (Finset.range (N + 1))
            (fun n => ballAverage d n (finsuppToLatticeFunction d g)))
          (ENNReal.ofReal p) (latticeMeasure d) =
        eLpNorm (T g) (ENNReal.ofReal p) (latticeMeasure d) := by
    apply eLpNorm_congr_enorm_ae
    filter_upwards with x
    change finiteMaxEnvelope (Finset.range (N + 1))
        (fun n => ballAverage d n (finsuppToLatticeFunction d g)) x =
      ‖ballAverage d (finiteBallArgmax d N
        (finsuppToLatticeFunction d g) x)
        (finsuppToLatticeFunction d g) x‖ₑ
    exact
      finiteBallArgmax_eq d N (finsuppToLatticeFunction d g) x
  rw [hnorm]
  rw [coe_upperInterpolationConstant]
  change eLpNorm (T g) (ENNReal.ofReal p) (latticeMeasure d) ≤
    ENNReal.ofReal
        (Real.rpow (C₂ : Real) (1 - upperInterpolationTheta p) *
          Real.rpow 1 (upperInterpolationTheta p)) *
      eLpNorm (finsuppToLatticeFunction d g) (ENNReal.ofReal p)
        (latticeMeasure d) at hbound
  exact hbound

theorem finiteBallMaxEnvelope_add_le
    (d N : Nat) (f g : latticeFunction d) (x : lattice d) :
    finiteMaxEnvelope (Finset.range (N + 1))
        (fun n => ballAverage d n (f + g)) x ≤
      finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f) x +
        finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n g) x := by
  unfold finiteMaxEnvelope
  apply Finset.sup_le
  intro n hn
  change ‖ballAverage d n (f + g) x‖ₑ ≤ _
  rw [ballAverage_add]
  calc
    ‖ballAverage d n f x + ballAverage d n g x‖ₑ ≤
        ‖ballAverage d n f x‖ₑ + ‖ballAverage d n g x‖ₑ :=
      enorm_add_le _ _
    _ ≤ (Finset.range (N + 1)).sup
          (fun m => ‖ballAverage d m f x‖ₑ) +
        (Finset.range (N + 1)).sup
          (fun m => ‖ballAverage d m g x‖ₑ) :=
      add_le_add
        (Finset.le_sup (s := Finset.range (N + 1))
          (f := fun m => ‖ballAverage d m f x‖ₑ) hn)
        (Finset.le_sup (s := Finset.range (N + 1))
          (f := fun m => ‖ballAverage d m g x‖ₑ) hn)

theorem finiteBallMaxEnvelope_le_sum
    (d N : Nat) (f : latticeFunction d) (x : lattice d) :
    finiteMaxEnvelope (Finset.range (N + 1))
        (fun n => ballAverage d n f) x ≤
      ∑ n ∈ Finset.range (N + 1), ‖ballAverage d n f x‖ₑ := by
  unfold finiteMaxEnvelope
  apply Finset.sup_le
  intro n hn
  exact Finset.single_le_sum
    (fun m hm => (zero_le : (0 : ENNReal) ≤ ‖ballAverage d m f x‖ₑ)) hn

theorem finiteBallMaxEnvelope_coarse_eLpNorm_le
    (d N : Nat) {p : ENNReal} (hp : 1 ≤ p)
    (f : latticeFunction d) :
    eLpNorm
        (finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f)) p (latticeMeasure d) ≤
      ((N + 1 : Nat) : ENNReal) * latticeLpNorm d p f := by
  let avgNorm : Nat → lattice d → ENNReal :=
    fun n x => ‖ballAverage d n f x‖ₑ
  calc
    eLpNorm
        (finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f)) p (latticeMeasure d) ≤
      eLpNorm (∑ n ∈ Finset.range (N + 1), avgNorm n) p
        (latticeMeasure d) := by
      apply eLpNorm_mono_enorm
      intro x
      simpa only [enorm_eq_self, Finset.sum_apply] using
        finiteBallMaxEnvelope_le_sum d N f x
    _ ≤ ∑ n ∈ Finset.range (N + 1),
        eLpNorm (avgNorm n) p (latticeMeasure d) := by
      exact eLpNorm_sum_le
        (fun n hn => AEStronglyMeasurable.of_discrete) hp
    _ ≤ ∑ _n ∈ Finset.range (N + 1), latticeLpNorm d p f := by
      apply Finset.sum_le_sum
      intro n hn
      rw [show eLpNorm (avgNorm n) p (latticeMeasure d) =
          latticeLpNorm d p (ballAverage d n f) by
        exact eLpNorm_enorm _]
      exact ballAverage_eLpNorm_le d n p hp f
    _ = ((N + 1 : Nat) : ENNReal) * latticeLpNorm d p f := by
      simp

theorem finiteBallMax_eLpNorm_le
    (d N : Nat) (C₂ : NNReal) (hC₂ : 0 < C₂)
    (hTwo : StrongTypeSublinear (latticeMeasure d) (latticeMeasure d)
      (fun f => ballMaxEnvelope d f) 2 C₂)
    {p : Real} (hp2 : 2 < p) (f : latticeFunction d)
    (hf : latticeMemLp d (ENNReal.ofReal p) f) :
    eLpNorm
        (finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f))
        (ENNReal.ofReal p) (latticeMeasure d) ≤
      (upperInterpolationConstant C₂ p : ENNReal) *
        latticeLpNorm d (ENNReal.ofReal p) f := by
  let pE : ENNReal := ENNReal.ofReal p
  let Csharp : ENNReal := upperInterpolationConstant C₂ p
  let D : ENNReal := (N + 1 : Nat)
  have hp0 : 0 < p := lt_trans (by norm_num) hp2
  have hpE1 : 1 ≤ pE := by
    dsimp [pE]
    rw [← ENNReal.ofReal_one]
    exact (ENNReal.ofReal_le_ofReal_iff (by linarith)).2 (by linarith)
  have hpETop : pE ≠ ⊤ := by simp [pE]
  obtain ⟨g, hgTendsto⟩ :=
    exists_finsupp_sequence_tendsto_eLpNorm_sub_zero hpETop hf
  let fcore : Nat → latticeFunction d :=
    fun m => finsuppToLatticeFunction d (g m)
  let err : Nat → ENNReal := fun m =>
    latticeLpNorm d pE (f - fcore m)
  have herr : Filter.Tendsto err Filter.atTop (nhds 0) := by
    simpa [err, fcore, latticeLpNorm, pE] using hgTendsto
  have hfcoreLp (m : Nat) : latticeMemLp d pE (fcore m) :=
    latticeMemLp_finsupp d pE (g m)
  have hsharpCore (m : Nat) :
      eLpNorm
          (finiteMaxEnvelope (Finset.range (N + 1))
            (fun n => ballAverage d n (fcore m))) pE
          (latticeMeasure d) ≤
        Csharp * latticeLpNorm d pE (fcore m) := by
    simpa [Csharp, pE, fcore, latticeLpNorm] using
      finiteBallMax_finsupp_eLpNorm_le d N C₂ hC₂ hTwo hp2 (g m)
  have hcoarseTail (m : Nat) :
      eLpNorm
          (finiteMaxEnvelope (Finset.range (N + 1))
            (fun n => ballAverage d n (f - fcore m))) pE
          (latticeMeasure d) ≤ D * err m := by
    simpa [D, err] using
      finiteBallMaxEnvelope_coarse_eLpNorm_le d N hpE1 (f - fcore m)
  have hcoreNorm (m : Nat) :
      latticeLpNorm d pE (fcore m) ≤
        latticeLpNorm d pE f + err m := by
    have heq : fcore m = f - (f - fcore m) := by abel
    rw [heq]
    exact eLpNorm_sub_le AEStronglyMeasurable.of_discrete
      AEStronglyMeasurable.of_discrete hpE1
  have hsplit (m : Nat) (x : lattice d) :
      finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f) x ≤
        finiteMaxEnvelope (Finset.range (N + 1))
            (fun n => ballAverage d n (fcore m)) x +
          finiteMaxEnvelope (Finset.range (N + 1))
            (fun n => ballAverage d n (f - fcore m)) x := by
    have heq : f = fcore m + (f - fcore m) := by abel
    calc
      finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f) x =
        finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n (fcore m + (f - fcore m))) x :=
        congrArg
          (fun h : latticeFunction d =>
            finiteMaxEnvelope (Finset.range (N + 1))
              (fun n => ballAverage d n h) x) heq
      _ ≤ _ := finiteBallMaxEnvelope_add_le d N _ _ x
  have htotal (m : Nat) :
      eLpNorm
          (finiteMaxEnvelope (Finset.range (N + 1))
            (fun n => ballAverage d n f)) pE (latticeMeasure d) ≤
        Csharp * latticeLpNorm d pE f + (Csharp + D) * err m := by
    calc
      eLpNorm
          (finiteMaxEnvelope (Finset.range (N + 1))
            (fun n => ballAverage d n f)) pE (latticeMeasure d) ≤
        eLpNorm
          (finiteMaxEnvelope (Finset.range (N + 1))
              (fun n => ballAverage d n (fcore m)) +
            finiteMaxEnvelope (Finset.range (N + 1))
              (fun n => ballAverage d n (f - fcore m))) pE
            (latticeMeasure d) := by
          apply eLpNorm_mono_enorm
          intro x
          simpa only [Pi.add_apply, enorm_eq_self] using hsplit m x
      _ ≤ eLpNorm
            (finiteMaxEnvelope (Finset.range (N + 1))
              (fun n => ballAverage d n (fcore m))) pE
              (latticeMeasure d) +
          eLpNorm
            (finiteMaxEnvelope (Finset.range (N + 1))
              (fun n => ballAverage d n (f - fcore m))) pE
              (latticeMeasure d) :=
        eLpNorm_add_le AEStronglyMeasurable.of_discrete
          AEStronglyMeasurable.of_discrete hpE1
      _ ≤ Csharp * latticeLpNorm d pE (fcore m) + D * err m :=
        add_le_add (hsharpCore m) (hcoarseTail m)
      _ ≤ Csharp * (latticeLpNorm d pE f + err m) + D * err m :=
        add_le_add (mul_le_mul_left' (hcoreNorm m) Csharp) le_rfl
      _ = Csharp * latticeLpNorm d pE f + (Csharp + D) * err m := by
        ring
  have hCsharpTop : Csharp ≠ ⊤ := by simp [Csharp]
  have hDTop : D ≠ ⊤ := by simp [D]
  have hCoeffTop : Csharp + D ≠ ⊤ :=
    ENNReal.add_ne_top.mpr ⟨hCsharpTop, hDTop⟩
  have htailTendsto : Filter.Tendsto
      (fun m => (Csharp + D) * err m) Filter.atTop (nhds 0) := by
    simpa using ENNReal.Tendsto.const_mul herr (Or.inr hCoeffTop)
  have hrhsTendsto : Filter.Tendsto
      (fun m => Csharp * latticeLpNorm d pE f +
        (Csharp + D) * err m) Filter.atTop
      (nhds (Csharp * latticeLpNorm d pE f)) := by
    simpa using tendsto_const_nhds.add htailTendsto
  have hfinal := le_of_tendsto_of_tendsto'
    (tendsto_const_nhds : Filter.Tendsto
      (fun _m : Nat => eLpNorm
        (finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f)) pE (latticeMeasure d))
      Filter.atTop
      (nhds (eLpNorm
        (finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f)) pE (latticeMeasure d))))
    hrhsTendsto htotal
  simpa [Csharp, pE] using hfinal

theorem finiteBallMaxEnvelope_mono (d : Nat) (f : latticeFunction d) :
    Monotone fun N =>
      finiteMaxEnvelope (Finset.range (N + 1))
        (fun n => ballAverage d n f) := by
  intro N M hNM x
  unfold finiteMaxEnvelope
  exact Finset.sup_mono (Finset.range_mono (Nat.add_le_add_right hNM 1))

theorem ballMaxEnvelope_eq_iSup_finiteBallMaxEnvelope
    (d : Nat) (f : latticeFunction d) (x : lattice d) :
    ballMaxEnvelope d f x =
      ⨆ N : Nat, finiteMaxEnvelope (Finset.range (N + 1))
        (fun n => ballAverage d n f) x := by
  unfold ballMaxEnvelope pointwiseMaxEnvelope finiteMaxEnvelope
  apply le_antisymm
  · apply iSup_le
    intro n
    exact le_iSup_of_le n
      (Finset.le_sup (s := Finset.range (n + 1))
        (f := fun m => ‖ballAverage d m f x‖ₑ) (by simp))
  · apply iSup_le
    intro N
    apply Finset.sup_le
    intro n hn
    exact le_iSup (fun m : Nat => ‖ballAverage d m f x‖ₑ) n

theorem eLpNorm_ballMaxEnvelope_eq_iSup_finiteBallMax
    (d : Nat) {p : Real} (hp : 0 < p) (f : latticeFunction d) :
    eLpNorm (ballMaxEnvelope d f) (ENNReal.ofReal p) (latticeMeasure d) =
      ⨆ N : Nat,
        eLpNorm
          (finiteMaxEnvelope (Finset.range (N + 1))
            (fun n => ballAverage d n f))
          (ENNReal.ofReal p) (latticeMeasure d) := by
  let pN : NNReal := ⟨p, hp.le⟩
  have hpN : pN ≠ 0 := by
    intro h
    have hpzero : p = 0 := by
      have := congrArg (fun q : NNReal => (q : Real)) h
      change p = 0 at this
      exact this
    exact hp.ne' hpzero
  have hpE : (pN : ENNReal) = ENNReal.ofReal p := by
    rw [ENNReal.coe_nnreal_eq]
    change ENNReal.ofReal p = ENNReal.ofReal p
    rfl
  rw [← hpE]
  apply (ENNReal.orderIsoRpow p hp).injective
  change eLpNorm (ballMaxEnvelope d f) (pN : ENNReal)
        (latticeMeasure d) ^ (pN : Real) =
    (⨆ N : Nat,
      eLpNorm
        (finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f))
        (pN : ENNReal) (latticeMeasure d)) ^ (pN : Real)
  rw [eLpNorm_nnreal_pow_eq_lintegral hpN]
  change (∫⁻ x, ‖ballMaxEnvelope d f x‖ₑ ^ p ∂latticeMeasure d) =
    (⨆ N : Nat,
      eLpNorm
        (finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f))
        (pN : ENNReal) (latticeMeasure d)) ^ p
  rw [show
      (⨆ N : Nat,
        eLpNorm
          (finiteMaxEnvelope (Finset.range (N + 1))
            (fun n => ballAverage d n f))
          (pN : ENNReal) (latticeMeasure d)) ^ p =
        ⨆ N : Nat,
          eLpNorm
            (finiteMaxEnvelope (Finset.range (N + 1))
              (fun n => ballAverage d n f))
            (pN : ENNReal) (latticeMeasure d) ^ p by
      have hmap := (ENNReal.orderIsoRpow p hp).map_iSup
        (fun N : Nat =>
          eLpNorm
            (finiteMaxEnvelope (Finset.range (N + 1))
              (fun n => ballAverage d n f))
            (pN : ENNReal) (latticeMeasure d))
      change
        (⨆ N : Nat,
          eLpNorm
            (finiteMaxEnvelope (Finset.range (N + 1))
              (fun n => ballAverage d n f))
            (pN : ENNReal) (latticeMeasure d)) ^ p =
          ⨆ N : Nat,
            eLpNorm
              (finiteMaxEnvelope (Finset.range (N + 1))
                (fun n => ballAverage d n f))
              (pN : ENNReal) (latticeMeasure d) ^ p at hmap
      exact hmap]
  rw [show p = (pN : Real) by rfl]
  simp_rw [eLpNorm_nnreal_pow_eq_lintegral hpN]
  rw [← lintegral_iSup]
  · congr 1
    funext x
    rw [ballMaxEnvelope_eq_iSup_finiteBallMaxEnvelope]
    have hmap := (ENNReal.orderIsoRpow p hp).map_iSup
      (fun N : Nat => finiteMaxEnvelope (Finset.range (N + 1))
        (fun n => ballAverage d n f) x)
    change
      (⨆ N : Nat, finiteMaxEnvelope (Finset.range (N + 1))
        (fun n => ballAverage d n f) x) ^ p =
        ⨆ N : Nat, finiteMaxEnvelope (Finset.range (N + 1))
          (fun n => ballAverage d n f) x ^ p at hmap
    exact hmap
  · intro N
    exact measurable_of_countable _
  · intro N M hNM x
    exact ENNReal.rpow_le_rpow
      (finiteBallMaxEnvelope_mono d f hNM x) hp.le

theorem strongType_ballMaxEnvelope_above_two_real
    (d : Nat) (C₂ : NNReal) (hC₂ : 0 < C₂)
    (hTwo : StrongTypeSublinear (latticeMeasure d) (latticeMeasure d)
      (fun f => ballMaxEnvelope d f) 2 C₂)
    {p : Real} (hp2 : 2 < p) :
    StrongTypeSublinear (latticeMeasure d) (latticeMeasure d)
      (fun f => ballMaxEnvelope d f) (ENNReal.ofReal p)
      (upperInterpolationConstant C₂ p) := by
  intro f hf
  have hp0 : 0 < p := lt_trans (by norm_num) hp2
  have hnorm :
      eLpNorm (ballMaxEnvelope d f) (ENNReal.ofReal p)
          (latticeMeasure d) ≤
        (upperInterpolationConstant C₂ p : ENNReal) *
          latticeLpNorm d (ENNReal.ofReal p) f := by
    rw [eLpNorm_ballMaxEnvelope_eq_iSup_finiteBallMax d hp0 f]
    apply iSup_le
    intro N
    exact finiteBallMax_eLpNorm_le d N C₂ hC₂ hTwo hp2 f hf
  have hrhsTop :
      (upperInterpolationConstant C₂ p : ENNReal) *
        latticeLpNorm d (ENNReal.ofReal p) f < ⊤ := by
    exact ENNReal.mul_lt_top (by simp) hf.eLpNorm_lt_top
  exact ⟨⟨AEStronglyMeasurable.of_discrete,
    hnorm.trans_lt hrhsTop⟩, hnorm⟩

theorem exists_strongType_ballMaxEnvelope_above_two
    (p : ENNReal) (hp2 : 2 < p) (hpTop : p < ⊤)
    (C₂ : NNReal) (hC₂ : 0 < C₂)
    (hTwo : ∀ d : Nat, 0 < d →
      StrongTypeSublinear (latticeMeasure d) (latticeMeasure d)
        (fun f => ballMaxEnvelope d f) 2 C₂) :
    ∃ C_p : NNReal, 0 < C_p ∧
      ∀ d : Nat, 0 < d →
        StrongTypeSublinear (latticeMeasure d) (latticeMeasure d)
          (fun f => ballMaxEnvelope d f) p C_p := by
  have hpNeTop : p ≠ ⊤ := hpTop.ne
  let pr : Real := p.toReal
  have hpr2 : 2 < pr := by
    dsimp [pr]
    rw [← ENNReal.toReal_ofNat]
    exact (ENNReal.toReal_lt_toReal (by simp) hpNeTop).2 hp2
  have hpEq : ENNReal.ofReal pr = p := by
    dsimp [pr]
    exact ENNReal.ofReal_toReal hpNeTop
  let C_p : NNReal := upperInterpolationConstant C₂ pr
  have hC_p : 0 < C_p := by
    change 0 < Real.rpow (C₂ : Real) (1 - upperInterpolationTheta pr)
    exact Real.rpow_pos_of_pos (show 0 < (C₂ : Real) by exact_mod_cast hC₂) _
  refine ⟨C_p, hC_p, ?_⟩
  intro d hd
  have hreal := strongType_ballMaxEnvelope_above_two_real
    d C₂ hC₂ (hTwo d hd) hpr2
  simpa [C_p, hpEq] using hreal

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CauchyCircle.lean <==
import EuclideanBallsFormalization.ThetaCoefficient
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Algebra.Polynomial.Degree.Support
import Mathlib.Algebra.Polynomial.Eval.Defs

namespace EuclideanBallsFormalization

open scoped Real
open Complex

/-!
The elementary circle-integral orthogonality used in the finite stage of the
Cauchy coefficient bridge.  It is deliberately stated for integer powers so
that the Cauchy kernel is represented without a hidden division convention.
-/

noncomputable section

theorem circleIntegral_zpow_eq_coeff (r : Real) (hr : 0 < r) (m : Int) :
    (∮ z in C(0, r), z ^ m) =
      if m = -1 then 2 * Real.pi * Complex.I else 0 := by
  by_cases hm : m = -1
  · subst m
    have hball : (0 : Complex) ∈ Metric.ball 0 r := by
      simpa [Metric.mem_ball] using hr
    simpa using
      (circleIntegral.integral_sub_inv_of_mem_ball
        (c := (0 : Complex)) (w := (0 : Complex)) (R := r) hball)
  · have hzero := circleIntegral.integral_sub_zpow_of_ne hm 0 0 r
    simpa [hm] using hzero

theorem circleIntegral_monomial_div_pow (r : Real) (hr : 0 < r)
    (k n : Nat) (a : Complex) :
    (∮ z in C(0, r), (Polynomial.monomial k a).eval z / z ^ (n + 1)) =
      if k = n then (2 * Real.pi * Complex.I) * a else 0 := by
  have hR : 0 ≤ r := hr.le
  have hpoint (z : Complex) (hz : z ∈ Metric.sphere 0 r) : z ≠ 0 := by
    intro hz0
    subst hz0
    have : (0 : Real) = r := by simpa [Metric.mem_sphere] using hz
    linarith
  rw [show (fun z : Complex =>
      (Polynomial.monomial k a).eval z / z ^ (n + 1)) =
        (fun z => a * z ^ (k : Nat) / z ^ (n + 1)) by
      funext z
      simp [Polynomial.eval_monomial]]
  have hratio :
      (∮ z in C(0, r), a * z ^ (k : Nat) / z ^ (n + 1)) =
        (∮ z in C(0, r), a * z ^ ((k : Int) - (n + 1 : Int))) := by
    apply circleIntegral.integral_congr hR
    intro z hz
    dsimp
    rw [← zpow_natCast, ← zpow_natCast]
    calc
      a * z ^ (k : Int) / z ^ (n + 1 : Int) =
          a * (z ^ (k : Int) / z ^ (n + 1 : Int)) := by ring
      _ = a * z ^ ((k : Int) - (n + 1 : Int)) := by
        rw [← zpow_sub₀ (hpoint z hz)]
  rw [hratio, circleIntegral.integral_const_mul]
  by_cases hkn : k = n
  · rw [if_pos hkn]
    have he : (k : Int) - (n + 1 : Int) = -1 := by omega
    rw [circleIntegral_zpow_eq_coeff r hr, if_pos he]
    ring
  · rw [if_neg hkn]
    have he : (k : Int) - (n + 1 : Int) ≠ -1 := by
      intro hpow
      apply hkn
      omega
    rw [circleIntegral_zpow_eq_coeff r hr, if_neg he, mul_zero]

theorem circleIntegral_polynomial_div_pow (r : Real) (hr : 0 < r)
    (p : Polynomial Complex) (n : Nat) :
    (∮ z in C(0, r), p.eval z / z ^ (n + 1)) =
      (2 * Real.pi * Complex.I) * p.coeff n := by
  have hR : 0 ≤ r := hr.le
  have hpoint (z : Complex) (hz : z ∈ Metric.sphere 0 r) : z ≠ 0 := by
    intro hz0
    subst hz0
    have : (0 : Real) = r := by simpa [Metric.mem_sphere] using hz
    linarith
  have hsum (z : Complex) :
      p.eval z / z ^ (n + 1) =
        ∑ k ∈ p.support,
          (Polynomial.monomial k (p.coeff k)).eval z / z ^ (n + 1) := by
    calc
      p.eval z / z ^ (n + 1) =
          (∑ k ∈ p.support,
            Polynomial.monomial k (p.coeff k)).eval z / z ^ (n + 1) := by
        rw [← p.as_sum_support]
      _ = (∑ k ∈ p.support,
            (Polynomial.monomial k (p.coeff k)).eval z) / z ^ (n + 1) := by
        rw [Polynomial.eval_finsetSum]
      _ = ∑ k ∈ p.support,
            (Polynomial.monomial k (p.coeff k)).eval z / z ^ (n + 1) := by
        rw [Finset.sum_div]
  rw [circleIntegral.integral_congr hR (fun z _ => hsum z)]
  rw [circleIntegral.integral_fun_sum]
  · simp_rw [circleIntegral_monomial_div_pow r hr]
    by_cases hn : n ∈ p.support
    · rw [Finset.sum_eq_single n]
      · simp
      · intro k hk hkn
        simp [hkn]
      · intro hnot
        exact (hnot hn).elim
    · have hcoeff : p.coeff n = 0 := by
        by_contra hcoeff
        exact hn (Polynomial.mem_support_iff.mpr hcoeff)
      rw [hcoeff, mul_zero]
      apply Finset.sum_eq_zero
      intro k hk
      have hkn : k ≠ n := by
        intro h
        apply hn
        simpa [h] using hk
      simp [hkn]
  · intro k hk
    apply ContinuousOn.circleIntegrable hR
    apply ContinuousOn.div
    · have hcont : Continuous (fun z : Complex => p.coeff k * z ^ k) :=
        continuous_const.mul (continuous_id.pow k)
      rw [show (fun z : Complex =>
          (Polynomial.monomial k (p.coeff k)).eval z) =
          (fun z => p.coeff k * z ^ k) by
        funext z
        rw [Polynomial.eval_monomial]]
      exact hcont.continuousOn
    · exact (continuous_id.pow (n + 1)).continuousOn
    · intro z hz
      exact pow_ne_zero _ (hpoint z hz)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CentralLogarithmicTail.lean <==
import EuclideanBallsFormalization.PolynomialGaussianMoment
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The logarithmic central cutoff used verbatim in R11 Lemma 6.4.

This module contains no regime-specific saddle estimate.  It turns a supplied
Gaussian pointwise decay on the original central interval into a bound for
the two pieces outside `[-L,L]`, and records the exact arithmetic for
`L = M * sqrt (log N)`.
-/

noncomputable section

open MeasureTheory

theorem intervalIntegral_eq_inner_add_symmetricTail
    (f : Real → Complex) (hf : Continuous f) {L R : Real} :
    (∫ u in -R..R, f u) =
      (∫ u in -L..L, f u) +
        ((∫ u in -R..-L, f u) + ∫ u in L..R, f u) := by
  calc
    (∫ u in -R..R, f u) =
        (∫ u in -R..L, f u) + ∫ u in L..R, f u :=
      (intervalIntegral.integral_add_adjacent_intervals
        (hf.intervalIntegrable (-R) L)
        (hf.intervalIntegrable L R)).symm
    _ = ((∫ u in -R..-L, f u) + ∫ u in -L..L, f u) +
        ∫ u in L..R, f u := by
      rw [← intervalIntegral.integral_add_adjacent_intervals
        (hf.intervalIntegrable (-R) (-L))
        (hf.intervalIntegrable (-L) L)]
    _ = (∫ u in -L..L, f u) +
        ((∫ u in -R..-L, f u) + ∫ u in L..R, f u) := by
      ring

/-- The same exact split when continuity is only known on the full central
interval.  This is the form needed for a principal-log phase whose chosen
branch is certified only on the fixed saddle chart. -/
theorem intervalIntegral_eq_inner_add_symmetricTail_of_continuousOn
    (f : Real → Complex) {L R : Real} (hL : 0 ≤ L) (hLR : L ≤ R)
    (hf : ContinuousOn f (Set.Icc (-R) R)) :
    (∫ u in -R..R, f u) =
      (∫ u in -L..L, f u) +
        ((∫ u in -R..-L, f u) + ∫ u in L..R, f u) := by
  have hR0 : 0 ≤ R := hL.trans hLR
  have hint {l r : Real} (hl : -R ≤ l) (hr : r ≤ R) (hlr : l ≤ r) :
      IntervalIntegrable f volume l r := by
    apply ContinuousOn.intervalIntegrable_of_Icc hlr
    exact hf.mono (by
      intro u hu
      exact ⟨hl.trans hu.1, hu.2.trans hr⟩)
  have hneg : IntervalIntegrable f volume (-R) (-L) :=
    hint (l := -R) (r := -L) (le_refl _) (by linarith) (by linarith)
  have hmid : IntervalIntegrable f volume (-L) L :=
    hint (l := -L) (r := L) (by linarith) hLR (by linarith)
  have hleft : IntervalIntegrable f volume (-R) L :=
    hint (l := -R) (r := L) (le_refl _) hLR (by linarith)
  have hright : IntervalIntegrable f volume L R :=
    hint (l := L) (r := R) (by linarith) (le_refl _) hLR
  calc
    (∫ u in -R..R, f u) =
        (∫ u in -R..L, f u) + ∫ u in L..R, f u :=
      (intervalIntegral.integral_add_adjacent_intervals
        hleft hright).symm
    _ = ((∫ u in -R..-L, f u) + ∫ u in -L..L, f u) +
        ∫ u in L..R, f u := by
      rw [← intervalIntegral.integral_add_adjacent_intervals
        hneg hmid]
    _ = (∫ u in -L..L, f u) +
        ((∫ u in -R..-L, f u) + ∫ u in L..R, f u) := by
      ring

theorem norm_symmetricCentralTail_le
    (f : Real → Complex) {L R C c : Real}
    (hL : 0 ≤ L) (hLR : L ≤ R) (hC : 0 ≤ C) (hc : 0 ≤ c)
    (hdecay : ∀ u ∈ Set.Icc (-R) R,
      ‖f u‖ ≤ C * Real.exp (-(c * u ^ 2))) :
    ‖(∫ u in -R..-L, f u) + ∫ u in L..R, f u‖ ≤
      2 * (C * Real.exp (-(c * L ^ 2))) * (R - L) := by
  have hpoint {u : Real} (huR : u ∈ Set.Icc (-R) R)
      (huL : L ≤ |u|) :
      ‖f u‖ ≤ C * Real.exp (-(c * L ^ 2)) := by
    refine (hdecay u huR).trans ?_
    apply mul_le_mul_of_nonneg_left _ hC
    apply Real.exp_le_exp.mpr
    have hsq : L ^ 2 ≤ u ^ 2 := by
      rw [← sq_abs u]
      exact (sq_le_sq₀ hL (abs_nonneg u)).2 huL
    nlinarith
  have hneg :
      ‖∫ u in -R..-L, f u‖ ≤
        (C * Real.exp (-(c * L ^ 2))) * |(-L) - (-R)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro u hu
    rw [Set.uIoc_of_le (by linarith : -R ≤ -L)] at hu
    have hR0 : 0 ≤ R := hL.trans hLR
    have hu' : u ∈ Set.Icc (-R) R := by
      constructor
      · exact hu.1.le
      · exact hu.2.trans (neg_nonpos.mpr hL) |>.trans hR0
    have huNonpos : u ≤ 0 := hu.2.trans (neg_nonpos.mpr hL)
    apply hpoint hu'
    rw [abs_of_nonpos huNonpos]
    linarith [hu.2]
  have hpos :
      ‖∫ u in L..R, f u‖ ≤
        (C * Real.exp (-(c * L ^ 2))) * |R - L| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro u hu
    rw [Set.uIoc_of_le hLR] at hu
    have hu' : u ∈ Set.Icc (-R) R := by
      constructor
      · have hR0 : 0 ≤ R := hL.trans hLR
        linarith [hu.1]
      · exact hu.2
    have huNonneg : 0 ≤ u := hL.trans hu.1.le
    apply hpoint hu'
    simpa [abs_of_nonneg huNonneg] using hu.1.le
  calc
    ‖(∫ u in -R..-L, f u) + ∫ u in L..R, f u‖ ≤
        ‖∫ u in -R..-L, f u‖ + ‖∫ u in L..R, f u‖ := norm_add_le _ _
    _ ≤ (C * Real.exp (-(c * L ^ 2))) * |(-L) - (-R)| +
        (C * Real.exp (-(c * L ^ 2))) * |R - L| :=
      add_le_add hneg hpos
    _ = 2 * (C * Real.exp (-(c * L ^ 2))) * (R - L) := by
      rw [abs_of_nonneg (sub_nonneg.mpr hLR)]
      have : |(-L) - (-R)| = R - L := by
        rw [show (-L) - (-R) = R - L by ring,
          abs_of_nonneg (sub_nonneg.mpr hLR)]
      rw [this]
      ring

theorem logarithmicCutoff_sq
    {N M : Real} (hN : 1 ≤ N) (hM : 0 ≤ M) :
    (M * Real.sqrt (Real.log N)) ^ 2 = M ^ 2 * Real.log N := by
  rw [mul_pow, Real.sq_sqrt (Real.log_nonneg hN)]

theorem exp_neg_logarithmicCutoff_sq
    {N M c : Real} (hN : 1 ≤ N) (hM : 0 ≤ M) :
    Real.exp (-(c * (M * Real.sqrt (Real.log N)) ^ 2)) =
      N ^ (-(c * M ^ 2)) := by
  rw [logarithmicCutoff_sq hN hM, Real.rpow_def_of_pos (zero_lt_one.trans_le hN)]
  congr 1
  ring

/-- Choosing `c M² ≥ K` converts the cutoff exponential to the requested
negative power. -/
theorem exp_neg_logarithmicCutoff_sq_le_rpow
    {N M c : Real} (K : Nat) (hN : 1 ≤ N) (hM : 0 ≤ M)
    (hMK : (K : Real) ≤ c * M ^ 2) :
    Real.exp (-(c * (M * Real.sqrt (Real.log N)) ^ 2)) ≤
      N ^ (-(K : Real)) := by
  rw [exp_neg_logarithmicCutoff_sq hN hM]
  apply Real.rpow_le_rpow_of_exponent_le hN
  linarith

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CentralSeriesUniformBounds.lean <==
import EuclideanBallsFormalization.CentralTaylorUniformAlgebra
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Uniform evaluation bounds for the three finite Taylor series in the R11
central expansion.  These are elementary consequences of the explicit
coefficient `ell^1` norm; no compactness or asymptotic notation is used.
-/

noncomputable section

open scoped BigOperators

theorem norm_weightedSeriesValue_le_of_coefficientNorm_degree
    (N : Nat) (c : Nat → Polynomial Complex)
    (epsilon u : Complex) (B : Real) (D : Nat)
    (hB0 : 0 ≤ B) (hepsilon : ‖epsilon‖ ≤ 1)
    (hcoeff : ∀ nu < N, polynomialCoefficientNorm (c nu) ≤ B)
    (hdegree : ∀ nu < N, (c nu).natDegree ≤ D) :
    ‖weightedSeriesValue N c epsilon u‖ ≤
      (N : Real) * B * (1 + ‖u‖) ^ D := by
  have hbase : 1 ≤ 1 + ‖u‖ := by linarith [norm_nonneg u]
  unfold weightedSeriesValue
  calc
    ‖∑ nu ∈ Finset.range N, epsilon ^ nu * (c nu).eval u‖ ≤
        ∑ nu ∈ Finset.range N,
          ‖epsilon ^ nu * (c nu).eval u‖ := norm_sum_le _ _
    _ ≤ ∑ _nu ∈ Finset.range N,
        B * (1 + ‖u‖) ^ D := by
      apply Finset.sum_le_sum
      intro nu hnu
      have hnuN := Finset.mem_range.mp hnu
      rw [norm_mul, norm_pow]
      calc
        ‖epsilon‖ ^ nu * ‖(c nu).eval u‖ ≤
            1 * (polynomialCoefficientNorm (c nu) *
              (1 + ‖u‖) ^ (c nu).natDegree) := by
          gcongr
          · simpa using pow_le_one₀ (norm_nonneg epsilon) hepsilon
          · exact norm_polynomial_eval_le (c nu) u
        _ ≤ B * (1 + ‖u‖) ^ D := by
          rw [one_mul]
          exact mul_le_mul (hcoeff nu hnuN)
            (pow_le_pow_right₀ hbase (hdegree nu hnuN))
            (pow_nonneg (by linarith [norm_nonneg u]) _)
            hB0
    _ = (N : Real) * B * (1 + ‖u‖) ^ D := by
      simp [mul_assoc]

/-- If the weight-zero coefficient vanishes, the finite phase series carries
one explicit factor of `norm epsilon`. -/
theorem norm_weightedSeriesValue_le_epsilon_mul_of_zero
    (N : Nat) (c : Nat → Polynomial Complex)
    (epsilon u : Complex) (B : Real) (D : Nat)
    (hB0 : 0 ≤ B) (hepsilon : ‖epsilon‖ ≤ 1)
    (hzero : c 0 = 0)
    (hcoeff : ∀ nu < N, polynomialCoefficientNorm (c nu) ≤ B)
    (hdegree : ∀ nu < N, (c nu).natDegree ≤ D) :
    ‖weightedSeriesValue N c epsilon u‖ ≤
      ‖epsilon‖ * ((N : Real) * B * (1 + ‖u‖) ^ D) := by
  have hbase : 1 ≤ 1 + ‖u‖ := by linarith [norm_nonneg u]
  have hepsilon0 : 0 ≤ ‖epsilon‖ := norm_nonneg epsilon
  unfold weightedSeriesValue
  calc
    ‖∑ nu ∈ Finset.range N, epsilon ^ nu * (c nu).eval u‖ ≤
        ∑ nu ∈ Finset.range N,
          ‖epsilon ^ nu * (c nu).eval u‖ := norm_sum_le _ _
    _ ≤ ∑ _nu ∈ Finset.range N,
        ‖epsilon‖ * (B * (1 + ‖u‖) ^ D) := by
      apply Finset.sum_le_sum
      intro nu hnu
      have hnuN := Finset.mem_range.mp hnu
      by_cases hnu0 : nu = 0
      · subst nu
        simp [hzero]
        exact mul_nonneg hepsilon0
          (mul_nonneg hB0 (pow_nonneg (by linarith [norm_nonneg u]) _))
      · have hpow : ‖epsilon‖ ^ nu ≤ ‖epsilon‖ := by
          simpa using pow_le_pow_of_le_one hepsilon0 hepsilon
            (show 1 ≤ nu by omega)
        rw [norm_mul, norm_pow]
        calc
          ‖epsilon‖ ^ nu * ‖(c nu).eval u‖ ≤
              ‖epsilon‖ * (polynomialCoefficientNorm (c nu) *
                (1 + ‖u‖) ^ (c nu).natDegree) := by
            exact mul_le_mul hpow (norm_polynomial_eval_le (c nu) u)
              (norm_nonneg _) hepsilon0
          _ ≤ ‖epsilon‖ * (B * (1 + ‖u‖) ^ D) := by
            apply mul_le_mul_of_nonneg_left _ hepsilon0
            exact mul_le_mul (hcoeff nu hnuN)
              (pow_le_pow_right₀ hbase (hdegree nu hnuN))
              (pow_nonneg (by linarith [norm_nonneg u]) _)
              hB0
    _ = ‖epsilon‖ * ((N : Real) * B * (1 + ‖u‖) ^ D) := by
      simp
      ring

theorem natDegree_shiftedPhaseTaylorFamily_le
    (scale lambda : Complex) (D : Nat → Complex) (nu : Nat) :
    (shiftedPhaseTaylorFamily scale lambda D nu).natDegree ≤ nu + 2 := by
  by_cases hnu : nu = 0
  · subst nu
    simp [shiftedPhaseTaylorFamily]
  · simp [shiftedPhaseTaylorFamily, hnu]
    split <;> omega

theorem natDegree_scaledTaylorJetPolynomial_le
    (scale : Complex) (D : Nat → Complex) (nu : Nat) :
    (scaledTaylorJetPolynomial scale D nu).natDegree ≤ nu := by
  simp [scaledTaylorJetPolynomial]
  split <;> omega

theorem natDegree_diagonalTaylorFamily_le
    (scale : Complex) (T : Nat → Complex) (nu : Nat) :
    (diagonalTaylorFamily scale T nu).natDegree ≤ nu := by
  simp [diagonalTaylorFamily]
  split <;> omega

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CentralTaylorUniformAlgebra.lean <==
import EuclideanBallsFormalization.HigherOrderCentralProduction
import EuclideanBallsFormalization.NestedPolynomialAlgebraBounds
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Uniform finite-dimensional closure of the weighted Taylor algebra.  Once the
three coefficient families are bounded term by term through weight `2*K-1`,
this module produces one coefficient-norm and degree bound depending only on
`K` and those three scalar bounds.
-/

noncomputable section

open scoped BigOperators

def centralTaylorQuotientCoefficientBound
  (K : Nat) (BX BA BB : Real) : Real :=
  (1 + ((2 * K : Nat) : Real)) *
    weightedTaylorCoreCoefficientBound K
      (((2 * K : Nat) : Real) * BX)
      (((2 * K : Nat) : Real) * BA)
      (((2 * K : Nat) : Real) * BB)

private theorem sum_family_coefficientNorm_le
    (N : Nat) (c : Nat → Polynomial Complex) (B : Real)
    (hB : ∀ nu < N, polynomialCoefficientNorm (c nu) ≤ B) :
    ∑ nu ∈ Finset.range N, polynomialCoefficientNorm (c nu) ≤
      (N : Real) * B := by
  calc
    ∑ nu ∈ Finset.range N, polynomialCoefficientNorm (c nu) ≤
        ∑ _nu ∈ Finset.range N, B := by
      apply Finset.sum_le_sum
      intro nu hnu
      exact hB nu (Finset.mem_range.mp hnu)
    _ = (N : Real) * B := by simp [mul_comm]

theorem nestedPolynomialCoefficientNorm_centralTaylorQuotient_le
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (BX BA BB : Real)
    (hX : ∀ nu < 2 * K, polynomialCoefficientNorm (x nu) ≤ BX)
    (hA : ∀ nu < 2 * K, polynomialCoefficientNorm (a nu) ≤ BA)
    (hB : ∀ nu < 2 * K, polynomialCoefficientNorm (b nu) ≤ BB) :
    nestedPolynomialCoefficientNorm
        (weightedTaylorTailQuotient K x a b) ≤
      centralTaylorQuotientCoefficientBound K BX BA BB := by
  have hxsum := sum_family_coefficientNorm_le (2 * K) x BX hX
  have hasum := sum_family_coefficientNorm_le (2 * K) a BA hA
  have hbsum := sum_family_coefficientNorm_le (2 * K) b BB hB
  calc
    nestedPolynomialCoefficientNorm
        (weightedTaylorTailQuotient K x a b) ≤
      (1 + ((2 * K : Nat) : Real)) *
        nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) :=
      by
        convert nestedPolynomialCoefficientNorm_weightedTaylorTailQuotient_le
          K x a b using 1 <;> norm_num
    _ ≤ (1 + ((2 * K : Nat) : Real)) *
        weightedTaylorCoreCoefficientBound K
          (((2 * K : Nat) : Real) * BX)
          (((2 * K : Nat) : Real) * BA)
          (((2 * K : Nat) : Real) * BB) := by
      gcongr
      exact nestedPolynomialCoefficientNorm_weightedTaylorCore_le
        K x a b _ _ _ hxsum hasum hbsum
    _ = centralTaylorQuotientCoefficientBound K BX BA BB := rfl

theorem polynomialCoefficientNorm_shiftedPhaseTaylorFamily_le
    (scale lambda : Complex) (D : Nat → Complex) (nu : Nat) (B : Real)
    (hB : ‖lambda * scale ^ (nu + 2) * D (nu + 2) /
      (Nat.factorial (nu + 2) : Complex)‖ ≤ B) :
    polynomialCoefficientNorm
        (shiftedPhaseTaylorFamily scale lambda D nu) ≤ B := by
  by_cases hnu : nu = 0
  · subst nu
    rw [shiftedPhaseTaylorFamily_zero, polynomialCoefficientNorm_zero]
    exact (norm_nonneg _).trans hB
  · unfold shiftedPhaseTaylorFamily
    rw [if_neg hnu, polynomialCoefficientNorm_monomial]
    exact hB

theorem polynomialCoefficientNorm_scaledTaylorJetPolynomial_le
    (scale : Complex) (D : Nat → Complex) (nu : Nat) (B : Real)
    (hB : ‖scale ^ nu * D nu / (Nat.factorial nu : Complex)‖ ≤ B) :
    polynomialCoefficientNorm (scaledTaylorJetPolynomial scale D nu) ≤ B := by
  unfold scaledTaylorJetPolynomial
  rw [polynomialCoefficientNorm_monomial]
  exact hB

theorem polynomialCoefficientNorm_diagonalTaylorFamily_le
    (scale : Complex) (T : Nat → Complex) (nu : Nat) (B : Real)
    (hB : ‖scale ^ nu * T nu / (Nat.factorial nu : Complex)‖ ≤ B) :
    polynomialCoefficientNorm (diagonalTaylorFamily scale T nu) ≤ B := by
  unfold diagonalTaylorFamily
  rw [polynomialCoefficientNorm_monomial]
  exact hB

theorem norm_centralTaylorQuotient_eval_le
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (BX BA BB : Real) {epsilon u : Complex}
    (hepsilon : ‖epsilon‖ ≤ 1)
    (hXnorm : ∀ nu < 2 * K,
      polynomialCoefficientNorm (x nu) ≤ BX)
    (hAnorm : ∀ nu < 2 * K,
      polynomialCoefficientNorm (a nu) ≤ BA)
    (hBnorm : ∀ nu < 2 * K,
      polynomialCoefficientNorm (b nu) ≤ BB)
    (hXdegree : ∀ nu < 2 * K, (x nu).natDegree ≤ 2 * K + 1)
    (hAdegree : ∀ nu < 2 * K, (a nu).natDegree ≤ 2 * K + 1)
    (hBdegree : ∀ nu < 2 * K, (b nu).natDegree ≤ 2 * K + 1) :
    ‖weightedPolynomialEval (weightedTaylorTailQuotient K x a b)
        epsilon u‖ ≤
      centralTaylorQuotientCoefficientBound K BX BA BB *
        (1 + ‖u‖) ^ weightedTaylorTailDegreeBound K := by
  have hcoeff := nestedPolynomialCoefficientNorm_centralTaylorQuotient_le
    K x a b BX BA BB hXnorm hAnorm hBnorm
  have hdegree := nestedPolynomialDegree_weightedTaylorTailQuotient_le
    K x a b hXdegree hAdegree hBdegree
  have hC0 : 0 ≤ centralTaylorQuotientCoefficientBound K BX BA BB :=
    (nestedPolynomialCoefficientNorm_nonneg _).trans hcoeff
  have hbase : 1 ≤ 1 + ‖u‖ := by linarith [norm_nonneg u]
  calc
    ‖weightedPolynomialEval (weightedTaylorTailQuotient K x a b)
        epsilon u‖ ≤
      nestedPolynomialCoefficientNorm (weightedTaylorTailQuotient K x a b) *
        (1 + ‖u‖) ^ nestedPolynomialDegree
          (weightedTaylorTailQuotient K x a b) :=
      norm_weightedPolynomialEval_le _ hepsilon
    _ ≤ centralTaylorQuotientCoefficientBound K BX BA BB *
        (1 + ‖u‖) ^ weightedTaylorTailDegreeBound K := by
      exact mul_le_mul hcoeff (pow_le_pow_right₀ hbase hdegree)
        (pow_nonneg (by linarith [norm_nonneg u]) _) hC0

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcreteAmplitudeProductProduction.lean <==
import EuclideanBallsFormalization.ConcretePhaseProduction
import EuclideanBallsFormalization.SmallProductFullOrder
import EuclideanBallsFormalization.CriticalWindowFullOrder
import EuclideanBallsFormalization.GrowingProductFullOrder
import EuclideanBallsFormalization.PoleAmplitudeTaylorFullOrder
import EuclideanBallsFormalization.GrowingCentralGaussianBridge
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Conversion of the actual affine Taylor theorems for pole and theta-product
factors into the weighted polynomial families consumed by the common H3
algebra.
-/

noncomputable section

def affineTaylorJetAtOrigin
    (f : Complex → Complex) (z c : Complex) (k : Nat) : Complex :=
  complexAffineRealJet f z c k 0

theorem higherOrderPoleFamily_eq_diagonalTaylorFamily
    (scale : Complex) (D : Nat → Complex) :
    higherOrderPoleFamily scale D = diagonalTaylorFamily scale D := rfl

theorem weightedSeriesValue_affineTaylorJetAtOrigin
    (N : Nat) (f : Complex → Complex) (z c : Complex)
    (epsilon u : Real) :
    weightedSeriesValue N
        (higherOrderPoleFamily 1 (affineTaylorJetAtOrigin f z c))
        (epsilon : Complex) (u : Complex) =
      ∑ k ∈ Finset.range N,
        ((Nat.factorial k : Real)⁻¹ * (epsilon * u) ^ k) •
          complexAffineRealJet f z c k 0 := by
  unfold higherOrderPoleFamily
  rw [weightedSeriesValue_scaledTaylorJetPolynomial]
  rw [realTaylorSum_eq_complexTaylorSum]
  apply Finset.sum_congr rfl
  intro k hk
  unfold affineTaylorJetAtOrigin
  norm_num

/-- A concrete affine Taylor remainder is exactly a remainder for the
weighted pole/product family, with the common factor `|epsilon|^N` exposed. -/
theorem norm_affineValue_sub_weightedSeries_le
    (N : Nat) (f : Complex → Complex) (z c : Complex)
    (epsilon u C : Real)
    (hTaylor :
      ‖f (z + c * ((epsilon * u : Real) : Complex)) -
          ∑ k ∈ Finset.range N,
            ((Nat.factorial k : Real)⁻¹ * (epsilon * u) ^ k) •
              complexAffineRealJet f z c k 0‖ ≤
        C * |epsilon * u| ^ N) :
    ‖f (z + c * ((epsilon * u : Real) : Complex)) -
        weightedSeriesValue N
          (higherOrderPoleFamily 1 (affineTaylorJetAtOrigin f z c))
          (epsilon : Complex) (u : Complex)‖ ≤
      |epsilon| ^ N * (C * |u| ^ N) := by
  rw [weightedSeriesValue_affineTaylorJetAtOrigin]
  refine hTaylor.trans_eq ?_
  rw [abs_mul, mul_pow]
  ring

theorem norm_affineValue_sub_diagonalWeightedSeries_le
    (N : Nat) (f : Complex → Complex) (z c : Complex)
    (epsilon u C : Real)
    (hTaylor :
      ‖f (z + c * ((epsilon * u : Real) : Complex)) -
          ∑ k ∈ Finset.range N,
            ((Nat.factorial k : Real)⁻¹ * (epsilon * u) ^ k) •
              complexAffineRealJet f z c k 0‖ ≤
        C * |epsilon * u| ^ N) :
    ‖f (z + c * ((epsilon * u : Real) : Complex)) -
        weightedSeriesValue N
          (diagonalTaylorFamily 1 (affineTaylorJetAtOrigin f z c))
          (epsilon : Complex) (u : Complex)‖ ≤
      |epsilon| ^ N * (C * |u| ^ N) := by
  rw [← higherOrderPoleFamily_eq_diagonalTaylorFamily]
  exact norm_affineValue_sub_weightedSeries_le N f z c epsilon u C hTaylor

theorem gaussianPolarTau_scaled_eq_affine
    (rho sigma epsilon u : Real) :
    gaussianPolarTau rho (sigma * epsilon * u) =
      gaussianPolarTau rho 0 +
        (((sigma / Real.pi : Real) : Complex) *
          ((epsilon * u : Real) : Complex)) := by
  rw [gaussianPolarTau_eq_affine]
  push_cast
  ring

theorem growingThetaParameter_scaled_eq_affine
    (tau epsilon u : Real) :
    growingThetaParameter tau (tau * epsilon * u) =
      (tau : Complex) + (Complex.I * (tau : Complex)) *
        ((epsilon * u : Real) : Complex) := by
  unfold growingThetaParameter
  push_cast
  ring

theorem growingThetaParameter_neg_scaled_eq_affine
    (tau epsilon u : Real) :
    growingThetaParameter tau (-(tau * epsilon * u)) =
      (tau : Complex) + (-Complex.I * (tau : Complex)) *
        ((epsilon * u : Real) : Complex) := by
  unfold growingThetaParameter
  push_cast
  ring

theorem gaussianNormalizedPoleAmplitude_scaled_eq_complexAffine
    (q : Complex) (scale epsilon u : Real) :
    gaussianNormalizedPoleAmplitude q (scale * epsilon * u) =
      gaussianNormalizedPoleAmplitudeComplex q
        (0 + (scale : Complex) * ((epsilon * u : Real) : Complex)) := by
  rw [← gaussianNormalizedPoleAmplitudeComplex_ofReal]
  congr 1
  push_cast
  ring

theorem gaussianPolarThetaProduct_scaled_eq_complexAffine
    {d : Nat} (rho sigma epsilon u : Real) (x : Fin d → Real) :
    gaussianPolarThetaProduct rho (sigma * epsilon * u) x =
      analyticThetaRatioProductTau
        (gaussianPolarTau rho 0 +
          ((sigma / Real.pi : Real) : Complex) *
            ((epsilon * u : Real) : Complex)) x := by
  unfold gaussianPolarThetaProduct
  rw [gaussianPolarTau_scaled_eq_affine]

theorem growingThetaRatioProduct_scaled_eq_complexAffine
    {d : Nat} (tau epsilon u : Real) (x : Fin d → Real) :
    growingThetaRatioProductQ
        ((tau : Complex) + (Complex.I * (tau : Complex)) *
          ((epsilon * u : Real) : Complex)) x =
      growingThetaRatioProductQ
        (growingThetaParameter tau (tau * epsilon * u)) x := by
  rw [growingThetaParameter_scaled_eq_affine]

theorem growingThetaRatioProduct_neg_scaled_eq_complexAffine
    {d : Nat} (tau epsilon u : Real) (x : Fin d → Real) :
    growingThetaRatioProductQ
        ((tau : Complex) + (-Complex.I * (tau : Complex)) *
          ((epsilon * u : Real) : Complex)) x =
      growingThetaRatioProductQ
        (growingThetaParameter tau (-(tau * epsilon * u))) x := by
  rw [growingThetaParameter_neg_scaled_eq_affine]

theorem growingCentralThetaProduct_scaled_eq_complexAffine
    {d : Nat} (tau epsilon u : Real) (x : Fin d → Real) :
    growingCentralThetaProduct tau (tau * epsilon * u) x =
      growingThetaRatioProductQ
        ((tau : Complex) + (-Complex.I * (tau : Complex)) *
          ((epsilon * u : Real) : Complex)) x := by
  unfold growingCentralThetaProduct growingThetaRatioProductQ
  rw [growingThetaParameter_neg_scaled_eq_affine]

theorem growingCentralPlusAmplitude_scaled_eq_complexAffine
    (tau epsilon u : Real) :
    growingCentralPlusAmplitude tau (epsilon * u) =
      gaussianNormalizedPoleAmplitudeComplex
        (Real.exp (-tau) : Complex)
        (0 + (tau : Complex) * ((epsilon * u : Real) : Complex)) := by
  unfold growingCentralPlusAmplitude
  rw [← gaussianNormalizedPoleAmplitudeComplex_ofReal]
  congr 1
  push_cast
  ring

theorem growingCentralMinusAmplitude_scaled_eq_complexAffine
    (tau epsilon u : Real) :
    growingCentralMinusAmplitude tau (epsilon * u) =
      growingMinusPoleAmplitudeComplex tau
        (0 + (1 : Complex) * ((epsilon * u : Real) : Complex)) := by
  rw [← growingMinusPoleAmplitudeComplex_ofReal]
  congr 1
  push_cast
  ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcreteCentralJetBounds.lean <==
import EuclideanBallsFormalization.ConcreteCentralTaylorRemainders
import EuclideanBallsFormalization.PolarPhaseJetUniform
import EuclideanBallsFormalization.GrowingPhaseJetUniform
import EuclideanBallsFormalization.GaussianSmallRhoScale
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Finite collection of the actual phase-jet estimates into the uniform
coefficient bounds required by the common R11 central algebra.  Every
constant below is selected from a compiled fixed-order analytic theorem;
there is no all-orders assumption or compactness placeholder.
-/

noncomputable section

open scoped BigOperators

private theorem factorial_cast_one_le (m : Nat) :
    (1 : Real) ≤ (Nat.factorial m : Real) := by
  exact_mod_cast Nat.factorial_pos m

private theorem chosen_le_one_add_finset_sum
    {N nu : Nat} (hnu : nu < N) (C : Nat → Real)
    (hC : ∀ j, 0 ≤ C j) :
    C nu ≤ 1 + ∑ j ∈ Finset.range N, C j := by
  have hmem : nu ∈ Finset.range N := Finset.mem_range.mpr hnu
  have hsingle : C nu ≤ ∑ j ∈ Finset.range N, C j := by
    exact Finset.single_le_sum (fun j _ => hC j) hmem
  linarith

/-- In the small regime the saddle identity `d*rho <= n` cancels the
factor `d/n` in every shifted phase coefficient. -/
theorem exists_B_smallPhase_coefficientNorm_le
    (K : Nat) :
    ∃ B : Real, 0 < B ∧
      ∀ {d n : Nat} {rho : Real},
        0 < d → 0 < n → 0 < rho →
        1 ≤ (gaussianPolarTau rho 0).im →
        rho ≤ Real.exp (-Real.pi / 12) / 128 →
        (d : Real) * rho ≤ n →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPhaseFamily 1 (d : Complex)
              ((1 / Real.sqrt n : Real) : Complex)
              (fun m => polarCentralPhaseJet rho m 0) nu) ≤ B := by
  have hex : ∀ nu : Nat, ∃ C : Real, 0 < C ∧
      ∀ {rho v : Real},
        0 < rho →
        1 ≤ (gaussianPolarTau rho v).im →
        rho ≤ Real.exp (-Real.pi / 12) / 128 →
        ‖polarCentralPhaseJet rho (nu + 2) v‖ ≤ C * rho :=
    exists_C_norm_polarCentralPhaseJet_small_le
  choose C hC hjet using hex
  let B : Real := 1 + ∑ nu ∈ Finset.range (2 * K), C nu
  have hC0 : ∀ nu, 0 ≤ C nu := fun nu => (hC nu).le
  have hB : 0 < B := by
    dsimp [B]
    have hsum : 0 ≤ ∑ nu ∈ Finset.range (2 * K), C nu :=
      Finset.sum_nonneg fun i _ => hC0 i
    linarith
  refine ⟨B, hB, ?_⟩
  intro d n rho hd hn hrho him hsmall hscale nu hnu
  apply polynomialCoefficientNorm_shiftedPhaseTaylorFamily_le
  have hsqrt : 0 < Real.sqrt n := Real.sqrt_pos.2 (by exact_mod_cast hn)
  have hsqrtSq : (Real.sqrt n) ^ 2 = (n : Real) := by
    rw [Real.sq_sqrt]
    exact_mod_cast hn.le
  have hscaleUnit :
      (d : Real) * (1 / Real.sqrt n) ^ 2 * rho ≤ 1 := by
    calc
      (d : Real) * (1 / Real.sqrt n) ^ 2 * rho =
          ((d : Real) * rho) / (Real.sqrt n) ^ 2 := by ring
      _ = ((d : Real) * rho) / n := by rw [hsqrtSq]
      _ ≤ 1 := (div_le_one (by exact_mod_cast hn : (0 : Real) < n)).2 hscale
  have hjetNu := hjet nu hrho him hsmall
  have hfac : (1 : Real) ≤ (Nat.factorial (nu + 2) : Real) :=
    factorial_cast_one_le _
  have hnum :
      ‖((d : Complex) *
          (((1 / Real.sqrt n : Real) : Complex)) ^ 2) *
          (1 : Complex) ^ (nu + 2) *
          polarCentralPhaseJet rho (nu + 2) 0‖ ≤ C nu := by
    rw [one_pow, mul_one, norm_mul, norm_mul, norm_pow,
      Complex.norm_natCast, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (one_div_pos.mpr hsqrt)]
    calc
      (d : Real) * (1 / Real.sqrt n) ^ 2 *
          ‖polarCentralPhaseJet rho (nu + 2) 0‖ ≤
        (d : Real) * (1 / Real.sqrt n) ^ 2 * (C nu * rho) := by
          gcongr
      _ = C nu * ((d : Real) * (1 / Real.sqrt n) ^ 2 * rho) := by ring
      _ ≤ C nu := by
        nlinarith [hscaleUnit, hC0 nu]
  have hdiv :
      ‖((d : Complex) *
          (((1 / Real.sqrt n : Real) : Complex)) ^ 2) *
          (1 : Complex) ^ (nu + 2) *
          polarCentralPhaseJet rho (nu + 2) 0 /
          (Nat.factorial (nu + 2) : Complex)‖ ≤ C nu := by
    rw [norm_div, Complex.norm_natCast]
    apply (div_le_iff₀ (by positivity :
      (0 : Real) < Nat.factorial (nu + 2))).2
    calc
      ‖((d : Complex) *
          (((1 / Real.sqrt n : Real) : Complex)) ^ 2) *
          (1 : Complex) ^ (nu + 2) *
          polarCentralPhaseJet rho (nu + 2) 0‖ ≤ C nu := hnum
      _ ≤ C nu * (Nat.factorial (nu + 2) : Real) := by
        nlinarith [hC0 nu, hfac]
  exact hdiv.trans (by
    simpa [B] using chosen_le_one_add_finset_sum hnu C hC0)

/-- On a fixed critical window, `d*(1/sqrt d)^2=1`, so the finite phase
coefficient family is bounded uniformly in dimension and saddle point. -/
theorem exists_B_criticalPhase_coefficientNorm_le
    (K : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ B : Real, 0 < B ∧
      ∀ {d : Nat} {rho : Real},
        0 < d →
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPhaseFamily 1 (d : Complex)
              ((1 / Real.sqrt d : Real) : Complex)
              (fun m => polarCentralPhaseJet rho m 0) nu) ≤ B := by
  have hex : ∀ nu : Nat, ∃ eta C : Real,
      0 < eta ∧ 0 < C ∧
      ∀ {rho v : Real},
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        |v| ≤ eta →
        ‖polarCentralPhaseJet rho (nu + 2) v‖ ≤ C :=
    fun nu => exists_eta_C_norm_polarCentralPhaseJet_critical_le nu ha hab
  choose eta C heta hC hjet using hex
  let B : Real := 1 + ∑ nu ∈ Finset.range (2 * K), C nu
  have hC0 : ∀ nu, 0 ≤ C nu := fun nu => (hC nu).le
  have hB : 0 < B := by
    dsimp [B]
    have hsum : 0 ≤ ∑ nu ∈ Finset.range (2 * K), C nu :=
      Finset.sum_nonneg fun i _ => hC0 i
    linarith
  refine ⟨B, hB, ?_⟩
  intro d rho hd hrho nu hnu
  apply polynomialCoefficientNorm_shiftedPhaseTaylorFamily_le
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 (by exact_mod_cast hd)
  have hsqrtSq : (Real.sqrt d) ^ 2 = (d : Real) := by
    rw [Real.sq_sqrt]
    exact_mod_cast hd.le
  have hjetNu := hjet nu (rho := rho) (v := 0) hrho
    (by simpa using (heta nu).le)
  have hfac : (1 : Real) ≤ (Nat.factorial (nu + 2) : Real) :=
    factorial_cast_one_le _
  have hscalar : (d : Real) * (1 / Real.sqrt d) ^ 2 = 1 := by
    calc
      (d : Real) * (1 / Real.sqrt d) ^ 2 =
          (d : Real) / (Real.sqrt d) ^ 2 := by ring
      _ = 1 := by rw [hsqrtSq]; field_simp
  have hnum :
      ‖((d : Complex) *
          (((1 / Real.sqrt d : Real) : Complex)) ^ 2) *
          (1 : Complex) ^ (nu + 2) *
          polarCentralPhaseJet rho (nu + 2) 0‖ ≤ C nu := by
    rw [one_pow, mul_one, norm_mul, norm_mul, norm_pow,
      Complex.norm_natCast, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (one_div_pos.mpr hsqrt)]
    calc
      (d : Real) * (1 / Real.sqrt d) ^ 2 *
          ‖polarCentralPhaseJet rho (nu + 2) 0‖ =
        ‖polarCentralPhaseJet rho (nu + 2) 0‖ := by rw [hscalar, one_mul]
      _ ≤ C nu := hjetNu
  have hdiv :
      ‖((d : Complex) *
          (((1 / Real.sqrt d : Real) : Complex)) ^ 2) *
          (1 : Complex) ^ (nu + 2) *
          polarCentralPhaseJet rho (nu + 2) 0 /
          (Nat.factorial (nu + 2) : Complex)‖ ≤ C nu := by
    rw [norm_div, Complex.norm_natCast]
    apply (div_le_iff₀ (by positivity :
      (0 : Real) < Nat.factorial (nu + 2))).2
    calc
      ‖((d : Complex) *
          (((1 / Real.sqrt d : Real) : Complex)) ^ 2) *
          (1 : Complex) ^ (nu + 2) *
          polarCentralPhaseJet rho (nu + 2) 0‖ ≤ C nu := hnum
      _ ≤ C nu * (Nat.factorial (nu + 2) : Real) := by
        nlinarith [hC0 nu, hfac]
  exact hdiv.trans (by
    simpa [B] using chosen_le_one_add_finset_sum hnu C hC0)

/-- In the growing regime the factor `tau^(nu+2)` in the phase scale is
exactly the scaled Cauchy quantity controlled by the analytic theorem. -/
theorem exists_tau0_B_growingPhase_coefficientNorm_le
    (K : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 B : Real,
      0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < B ∧
      ∀ {d : Nat} {tau : Real},
        0 < d → 0 < tau → tau ≤ tau0 →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPhaseFamily (tau : Complex) (d : Complex)
              ((1 / Real.sqrt d : Real) : Complex)
              (fun m => growingCentralPhaseJet tau m 0) nu) ≤ B := by
  have hex : ∀ nu : Nat, ∃ tau0 C : Real,
      0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ {tau v : Real}, 0 < tau → tau ≤ tau0 → |v| ≤ eta * tau →
        ‖(tau : Complex) ^ (nu + 2) *
          growingCentralPhaseJet tau (nu + 2) v‖ ≤ C :=
    fun nu => exists_tau0_C_norm_scaled_growingCentralPhaseJet_le
      nu heta0 heta
  choose tauCut C htauCut htauCutHalf hC hjet using hex
  let tau0 : Real := Finset.inf' (Finset.range (2 * K + 1))
    (by simp) tauCut
  let B : Real := 1 + ∑ nu ∈ Finset.range (2 * K), C nu
  have hC0 : ∀ nu, 0 ≤ C nu := fun nu => (hC nu).le
  have hB : 0 < B := by
    dsimp [B]
    have hsum : 0 ≤ ∑ nu ∈ Finset.range (2 * K), C nu :=
      Finset.sum_nonneg fun i _ => hC0 i
    linarith
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    rw [Finset.lt_inf'_iff]
    intro nu hnu
    exact htauCut nu
  have htau0Half : tau0 ≤ 1 / 2 := by
    have hmem : 0 ∈ Finset.range (2 * K + 1) := by simp
    exact (Finset.inf'_le tauCut hmem).trans (htauCutHalf 0)
  refine ⟨tau0, B, htau0, htau0Half, hB, ?_⟩
  intro d tau hd htau htauLe nu hnu
  apply polynomialCoefficientNorm_shiftedPhaseTaylorFamily_le
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 (by exact_mod_cast hd)
  have hsqrtSq : (Real.sqrt d) ^ 2 = (d : Real) := by
    rw [Real.sq_sqrt]
    exact_mod_cast hd.le
  have hnuMem : nu ∈ Finset.range (2 * K + 1) := by
    apply Finset.mem_range.mpr
    omega
  have hcut : tau0 ≤ tauCut nu := by
    exact Finset.inf'_le tauCut hnuMem
  have hjetNu := hjet nu (tau := tau) (v := 0) htau (htauLe.trans hcut)
    (by simpa using mul_nonneg heta0 htau.le)
  have hfac : (1 : Real) ≤ (Nat.factorial (nu + 2) : Real) :=
    factorial_cast_one_le _
  have hscalar : (d : Real) * (1 / Real.sqrt d) ^ 2 = 1 := by
    calc
      (d : Real) * (1 / Real.sqrt d) ^ 2 =
          (d : Real) / (Real.sqrt d) ^ 2 := by ring
      _ = 1 := by rw [hsqrtSq]; field_simp
  have hnum :
      ‖((d : Complex) *
          (((1 / Real.sqrt d : Real) : Complex)) ^ 2) *
          (tau : Complex) ^ (nu + 2) *
          growingCentralPhaseJet tau (nu + 2) 0‖ ≤ C nu := by
    have hfront :
        ‖(d : Complex) *
          (((1 / Real.sqrt d : Real) : Complex)) ^ 2‖ = 1 := by
      rw [norm_mul, norm_pow, Complex.norm_natCast, Complex.norm_real,
        Real.norm_eq_abs, abs_of_pos (one_div_pos.mpr hsqrt)]
      exact hscalar
    calc
      ‖((d : Complex) *
          (((1 / Real.sqrt d : Real) : Complex)) ^ 2) *
          (tau : Complex) ^ (nu + 2) *
          growingCentralPhaseJet tau (nu + 2) 0‖ =
        ‖(d : Complex) *
          (((1 / Real.sqrt d : Real) : Complex)) ^ 2‖ *
          ‖(tau : Complex) ^ (nu + 2) *
            growingCentralPhaseJet tau (nu + 2) 0‖ := by
              rw [← norm_mul]
              congr 1
              ring
      _ = ‖(tau : Complex) ^ (nu + 2) *
            growingCentralPhaseJet tau (nu + 2) 0‖ := by rw [hfront, one_mul]
      _ ≤ C nu := hjetNu
  have hdiv :
      ‖((d : Complex) *
          (((1 / Real.sqrt d : Real) : Complex)) ^ 2) *
          (tau : Complex) ^ (nu + 2) *
          growingCentralPhaseJet tau (nu + 2) 0 /
          (Nat.factorial (nu + 2) : Complex)‖ ≤ C nu := by
    rw [norm_div, Complex.norm_natCast]
    apply (div_le_iff₀ (by positivity :
      (0 : Real) < Nat.factorial (nu + 2))).2
    calc
      ‖((d : Complex) *
          (((1 / Real.sqrt d : Real) : Complex)) ^ 2) *
          (tau : Complex) ^ (nu + 2) *
          growingCentralPhaseJet tau (nu + 2) 0‖ ≤ C nu := hnum
      _ ≤ C nu * (Nat.factorial (nu + 2) : Real) := by
        nlinarith [hC0 nu, hfac]
  exact hdiv.trans (by
    simpa [B] using chosen_le_one_add_finset_sum hnu C hC0)

/-- The scaled growing product derivatives give a uniform finite bound for
the diagonal radial-Gaussian coefficient family. -/
theorem exists_tau0_B_growingProduct_coefficientNorm_le
    (K : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 B : Real,
      0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < B ∧
      ∀ {d : Nat} (x : Fin d → Real) {tau : Real},
        0 < tau → tau ≤ tau0 →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (diagonalTaylorFamily (Complex.I * (tau : Complex))
              (radialGaussianJet (-tau) x) nu) ≤ B := by
  have hex : ∀ nu : Nat, ∃ tauCut C c : Real,
      0 < tauCut ∧ tauCut ≤ 1 / 2 ∧ 0 < C ∧ 0 < c ∧
      ∀ {d : Nat} {tau sigma : Real} (x : Fin d → Real),
        0 < tau → tau ≤ tauCut → |sigma| ≤ eta * tau →
        ‖(tau : Complex) ^ nu * iteratedDeriv nu
          (fun q : Complex => growingThetaRatioProductQ q x)
          (growingThetaParameter tau sigma)‖ ≤
            C * Real.exp (-(c / tau) * growingThetaProductEnergy x) :=
    fun nu => exists_tau0_C_norm_scaled_iteratedDeriv_growingThetaRatioProductQ_le
      nu heta0 heta
  choose tauCut C c htauCut htauCutHalf hC hc hderiv using hex
  let tau0 : Real := Finset.inf' (Finset.range (2 * K + 1))
    (by simp) tauCut
  let B : Real := 1 + ∑ nu ∈ Finset.range (2 * K), C nu
  have hC0 : ∀ nu, 0 ≤ C nu := fun nu => (hC nu).le
  have hB : 0 < B := by
    dsimp [B]
    have hsum : 0 ≤ ∑ nu ∈ Finset.range (2 * K), C nu :=
      Finset.sum_nonneg fun i _ => hC0 i
    linarith
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    rw [Finset.lt_inf'_iff]
    intro nu hnu
    exact htauCut nu
  have htau0Half : tau0 ≤ 1 / 2 := by
    have hmem : 0 ∈ Finset.range (2 * K + 1) := by simp
    exact (Finset.inf'_le tauCut hmem).trans (htauCutHalf 0)
  refine ⟨tau0, B, htau0, htau0Half, hB, ?_⟩
  intro d x tau htau htauLe nu hnu
  apply polynomialCoefficientNorm_diagonalTaylorFamily_le
  have hnuMem : nu ∈ Finset.range (2 * K + 1) := by
    apply Finset.mem_range.mpr
    omega
  have hcut : tau0 ≤ tauCut nu := Finset.inf'_le tauCut hnuMem
  have hraw := hderiv nu (tau := tau) (sigma := 0) x htau (htauLe.trans hcut)
    (by simpa using mul_nonneg heta0 htau.le)
  have henergy : 0 ≤ growingThetaProductEnergy x :=
    growingThetaProductEnergy_nonneg x
  have hexp : Real.exp (-(c nu / tau) * growingThetaProductEnergy x) ≤ 1 := by
    rw [← Real.exp_zero]
    apply Real.exp_le_exp.mpr
    have hcdiv : 0 ≤ c nu / tau := div_nonneg (hc nu).le htau.le
    nlinarith [mul_nonneg hcdiv henergy]
  have hscaled :
      ‖(tau : Complex) ^ nu * iteratedDeriv nu
          (fun q : Complex => growingThetaRatioProductQ q x)
          (tau : Complex)‖ ≤ C nu := by
    have hpoint : growingThetaParameter tau 0 = (tau : Complex) := by
      simp [growingThetaParameter]
    rw [hpoint] at hraw
    exact hraw.trans (by
      have := mul_le_mul_of_nonneg_left hexp (hC0 nu)
      simpa using this)
  have hjetEq :
      ‖(Complex.I * (tau : Complex)) ^ nu *
          radialGaussianJet (-tau) x nu‖ =
        ‖(tau : Complex) ^ nu * iteratedDeriv nu
          (fun q : Complex => growingThetaRatioProductQ q x)
          (tau : Complex)‖ := by
    unfold radialGaussianJet complexAffineRealJet
    simp only [Complex.ofReal_zero, mul_zero, add_zero]
    rw [show -(((-tau : Real) : Complex)) = (tau : Complex) by
      push_cast
      ring]
    rw [mul_pow]
    simp [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
  have hfac : (1 : Real) ≤ (Nat.factorial nu : Real) :=
    factorial_cast_one_le _
  have hdiv :
      ‖(Complex.I * (tau : Complex)) ^ nu *
          radialGaussianJet (-tau) x nu /
          (Nat.factorial nu : Complex)‖ ≤ C nu := by
    rw [norm_div, Complex.norm_natCast, hjetEq]
    apply (div_le_iff₀ (by positivity : (0 : Real) < Nat.factorial nu)).2
    calc
      ‖(tau : Complex) ^ nu * iteratedDeriv nu
          (fun q : Complex => growingThetaRatioProductQ q x)
          (tau : Complex)‖ ≤ C nu := hscaled
      _ ≤ C nu * (Nat.factorial nu : Real) := by
        nlinarith [hC0 nu, hfac]
  exact hdiv.trans (by
    simpa [B] using chosen_le_one_add_finset_sum hnu C hC0)

/-- The small polar derivative estimates, transported through the proved
polar-to-radial jet identity, uniformly bound the diagonal product family. -/
theorem exists_B_smallProduct_coefficientNorm_le
    (K : Nat) :
    ∃ B : Real, 0 < B ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho R : Real},
        0 < rho → 0 < R →
        (∀ y ∈ Set.Icc (-R) R,
          1 ≤ (gaussianPolarTau rho y).im ∧
          rho ≤ Real.exp (-Real.pi / 12) / 128 ∧
          |y| ≤ Real.pi / 6) →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (diagonalTaylorFamily Complex.I
              (radialGaussianJet (Real.log rho) x) nu) ≤ B := by
  have hex : ∀ nu : Nat, ∃ C c : Real, 0 < C ∧ 0 < c ∧
      ∀ {d : Nat} {tau : Complex} (x : Fin d → Real),
        1 ≤ tau.im →
        Real.exp (-Real.pi * tau.im) ≤
          Real.exp (-Real.pi / 12) / 128 →
        |Real.pi * tau.re| ≤ Real.pi / 6 →
        ‖iteratedDeriv nu
          (fun w : Complex => analyticThetaRatioProductTau w x) tau‖ ≤
          C * Real.exp (-(c * Real.exp (-Real.pi * tau.im) *
            smallThetaProductEnergy x)) :=
    exists_C_norm_iteratedDeriv_smallThetaRatioProductTau_le
  choose C c hC hc hderiv using hex
  let chart : Complex := ((1 / Real.pi : Real) : Complex)
  let J : Nat → Real := fun nu => (1 + ‖chart‖ ^ nu) * C nu
  let B : Real := 1 + ∑ nu ∈ Finset.range (2 * K), J nu
  have hJ0 : ∀ nu, 0 ≤ J nu := by
    intro nu
    dsimp [J]
    exact mul_nonneg (by positivity) (hC nu).le
  have hB : 0 < B := by
    dsimp [B]
    have hsum : 0 ≤ ∑ nu ∈ Finset.range (2 * K), J nu :=
      Finset.sum_nonneg fun i _ => hJ0 i
    linarith
  refine ⟨B, hB, ?_⟩
  intro d x rho R hrho hR hgeom nu hnu
  apply polynomialCoefficientNorm_diagonalTaylorFamily_le
  have hzero : (0 : Real) ∈ Set.Icc (-R) R := by
    constructor <;> linarith
  obtain ⟨him, hsmall, hphase⟩ := hgeom 0 hzero
  have hraw := hderiv nu x him (by
      rw [exp_neg_pi_gaussianPolarTau_im hrho]
      exact hsmall) (by
      rw [pi_mul_gaussianPolarTau_re]
      exact hphase)
  have henergy : 0 ≤ smallThetaProductEnergy x :=
    smallThetaProductEnergy_nonneg x
  have hexp : Real.exp (-(c nu * rho * smallThetaProductEnergy x)) ≤ 1 := by
    rw [← Real.exp_zero]
    apply Real.exp_le_exp.mpr
    nlinarith [mul_nonneg (mul_nonneg (hc nu).le hrho.le) henergy]
  have hderivBound :
      ‖iteratedDeriv nu
          (fun w : Complex => analyticThetaRatioProductTau w x)
          (gaussianPolarTau rho 0)‖ ≤ C nu := by
    rw [exp_neg_pi_gaussianPolarTau_im hrho] at hraw
    exact hraw.trans (by
      have := mul_le_mul_of_nonneg_left hexp (hC nu).le
      simpa using this)
  have hanalytic : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho 0 +
          (((1 : Real) / Real.pi : Real) : Complex) * (y : Complex)) := by
    intro y hy
    have hycc : y ∈ Set.Icc (-R) R := ⟨hy.1.le, hy.2.le⟩
    have hygeom := hgeom y hycc
    have hpoint : gaussianPolarTau rho 0 +
        (((1 : Real) / Real.pi : Real) : Complex) * (y : Complex) =
          gaussianPolarTau rho y := by
      simpa using (gaussianPolarTau_eq_affine rho y).symm
    rw [hpoint]
    apply analyticAt_smallThetaRatioProductTau x (by linarith [hygeom.1])
    rw [Complex.norm_exp]
    have hre :
        (Real.pi * Complex.I * gaussianPolarTau rho y).re =
          -Real.pi * (gaussianPolarTau rho y).im := by
      simp [Complex.mul_re]
    rw [hre, exp_neg_pi_gaussianPolarTau_im hrho]
    have hexplt : Real.exp (-Real.pi / 12) < 1 := by
      rw [Real.exp_lt_one_iff]
      nlinarith [Real.pi_pos]
    exact hygeom.2.1.trans_lt (by nlinarith)
  have hjet := affineTaylorJetAtOrigin_polar_eq_radial
    hrho hR 1 x hanalytic nu
  have hjet' :
      affineTaylorJetAtOrigin
          (fun tau : Complex => analyticThetaRatioProductTau tau x)
          (gaussianPolarTau rho 0)
          (((1 : Real) / Real.pi : Real) : Complex) nu =
        Complex.I ^ nu * radialGaussianJet (Real.log rho) x nu := by
    simpa using hjet
  have hscaled :
      ‖Complex.I ^ nu * radialGaussianJet (Real.log rho) x nu‖ ≤ J nu := by
    rw [← hjet']
    unfold affineTaylorJetAtOrigin complexAffineRealJet
    simp only [Complex.ofReal_zero, mul_zero, add_zero]
    rw [norm_mul, norm_pow]
    calc
      ‖chart‖ ^ nu *
          ‖iteratedDeriv nu
            (fun w : Complex => analyticThetaRatioProductTau w x)
            (gaussianPolarTau rho 0)‖ ≤ ‖chart‖ ^ nu * C nu := by
              gcongr
      _ ≤ (1 + ‖chart‖ ^ nu) * C nu := by
        have hpow : 0 ≤ ‖chart‖ ^ nu := by positivity
        nlinarith [hpow, (hC nu).le]
      _ = J nu := rfl
  have hfac : (1 : Real) ≤ (Nat.factorial nu : Real) :=
    factorial_cast_one_le _
  have hdiv :
      ‖Complex.I ^ nu * radialGaussianJet (Real.log rho) x nu /
          (Nat.factorial nu : Complex)‖ ≤ J nu := by
    rw [norm_div, Complex.norm_natCast]
    apply (div_le_iff₀ (by positivity : (0 : Real) < Nat.factorial nu)).2
    calc
      ‖Complex.I ^ nu * radialGaussianJet (Real.log rho) x nu‖ ≤ J nu :=
        hscaled
      _ ≤ J nu * (Nat.factorial nu : Real) := by
        nlinarith [hJ0 nu, hfac]
  exact hdiv.trans (by
    simpa [B] using chosen_le_one_add_finset_sum hnu J hJ0)

/-- The same polar-to-radial transport on a fixed critical saddle window. -/
theorem exists_B_criticalProduct_coefficientNorm_le
    (K : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ B : Real, 0 < B ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho : Real},
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (diagonalTaylorFamily Complex.I
              (radialGaussianJet (Real.log rho) x) nu) ≤ B := by
  have hex : ∀ nu : Nat, ∃ eta C c : Real,
      0 < eta ∧ 0 < C ∧ 0 < c ∧
      ∀ {d : Nat} {tau : Complex} (x : Fin d → Real),
        Real.exp (-Real.pi * tau.im) ∈
          Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b) →
        |Real.pi * tau.re| ≤ eta →
        ‖iteratedDeriv nu
          (fun w : Complex => analyticThetaRatioProductTau w x) tau‖ ≤
          C * Real.exp (-(c * criticalThetaProductEnergy x)) :=
    fun nu => exists_eta_C_norm_iteratedDeriv_criticalThetaRatioProductTau_le
      nu ha hab
  choose eta C c heta hC hc hderiv using hex
  have ha2 : 0 < a / 2 := by positivity
  have habOuter : a / 2 ≤ b + 1 := by linarith
  obtain ⟨delta, hdelta, hanalyticSector⟩ :=
    exists_delta_analyticAt_criticalThetaRatioProductTau ha2 habOuter
  let chart : Complex := ((1 / Real.pi : Real) : Complex)
  let J : Nat → Real := fun nu => (1 + ‖chart‖ ^ nu) * C nu
  let B : Real := 1 + ∑ nu ∈ Finset.range (2 * K), J nu
  have hJ0 : ∀ nu, 0 ≤ J nu := by
    intro nu
    dsimp [J]
    exact mul_nonneg (by positivity) (hC nu).le
  have hB : 0 < B := by
    dsimp [B]
    have hsum : 0 ≤ ∑ nu ∈ Finset.range (2 * K), J nu :=
      Finset.sum_nonneg fun i _ => hJ0 i
    linarith
  have hlowerGap :
      gaussianSaddleParameter (a / 2) < gaussianSaddleParameter a := by
    exact strictMonoOn_gaussianSaddleParameter ha2 ha (by linarith)
  have hb : 0 < b := ha.trans_le hab
  have hupperGap :
      gaussianSaddleParameter b < gaussianSaddleParameter (b + 1) := by
    exact strictMonoOn_gaussianSaddleParameter hb
      (show b + 1 ∈ Set.Ioi (0 : Real) from
        add_pos_of_pos_of_nonneg hb (by norm_num)) (by norm_num)
  refine ⟨B, hB, ?_⟩
  intro d x rho hrho nu hnu
  apply polynomialCoefficientNorm_diagonalTaylorFamily_le
  have hrho0 : 0 < rho :=
    (gaussianSaddleParameter_mem ha).1.trans_le hrho.1
  have hrho1 : rho < 1 :=
    hrho.2.trans_lt (gaussianSaddleParameter_mem hb).2
  have hraw := hderiv nu (tau := gaussianPolarTau rho 0) x (by
      rw [exp_neg_pi_gaussianPolarTau_im hrho0]
      exact hrho) (by
      rw [pi_mul_gaussianPolarTau_re]
      simpa using (heta nu).le)
  have henergy : 0 ≤ criticalThetaProductEnergy x :=
    criticalThetaProductEnergy_nonneg x
  have hexp : Real.exp (-(c nu * criticalThetaProductEnergy x)) ≤ 1 := by
    rw [← Real.exp_zero]
    apply Real.exp_le_exp.mpr
    nlinarith [mul_nonneg (hc nu).le henergy]
  have hderivBound :
      ‖iteratedDeriv nu
          (fun w : Complex => analyticThetaRatioProductTau w x)
          (gaussianPolarTau rho 0)‖ ≤ C nu :=
    hraw.trans (by
      have := mul_le_mul_of_nonneg_left hexp (hC nu).le
      simpa using this)
  let R0 : Real := delta / 2
  have hR0 : 0 < R0 := by dsimp [R0]; positivity
  have hanalytic : ∀ y ∈ Set.Ioo (-R0) R0,
      AnalyticAt Complex
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho 0 +
          (((1 : Real) / Real.pi : Real) : Complex) * (y : Complex)) := by
    intro y hy
    have hpoint : gaussianPolarTau rho 0 +
        (((1 : Real) / Real.pi : Real) : Complex) * (y : Complex) =
          gaussianPolarTau rho y := by
      simpa using (gaussianPolarTau_eq_affine rho y).symm
    rw [hpoint]
    apply hanalyticSector x
    · exact gaussianPolarTau_im_pos hrho0 hrho1 y
    · rw [exp_neg_pi_gaussianPolarTau_im hrho0]
      exact ⟨hlowerGap.trans_le hrho.1, hrho.2.trans_lt hupperGap⟩
    · rw [pi_mul_gaussianPolarTau_re]
      have habs : |y| < R0 := abs_lt.mpr hy
      dsimp [R0] at habs
      linarith
  have hjet := affineTaylorJetAtOrigin_polar_eq_radial
    hrho0 hR0 1 x hanalytic nu
  have hjet' :
      affineTaylorJetAtOrigin
          (fun tau : Complex => analyticThetaRatioProductTau tau x)
          (gaussianPolarTau rho 0)
          (((1 : Real) / Real.pi : Real) : Complex) nu =
        Complex.I ^ nu * radialGaussianJet (Real.log rho) x nu := by
    simpa using hjet
  have hscaled :
      ‖Complex.I ^ nu * radialGaussianJet (Real.log rho) x nu‖ ≤ J nu := by
    rw [← hjet']
    unfold affineTaylorJetAtOrigin complexAffineRealJet
    simp only [Complex.ofReal_zero, mul_zero, add_zero]
    rw [norm_mul, norm_pow]
    calc
      ‖chart‖ ^ nu *
          ‖iteratedDeriv nu
            (fun w : Complex => analyticThetaRatioProductTau w x)
            (gaussianPolarTau rho 0)‖ ≤ ‖chart‖ ^ nu * C nu := by
              gcongr
      _ ≤ (1 + ‖chart‖ ^ nu) * C nu := by
        have hpow : 0 ≤ ‖chart‖ ^ nu := by positivity
        nlinarith [hpow, (hC nu).le]
      _ = J nu := rfl
  have hfac : (1 : Real) ≤ (Nat.factorial nu : Real) :=
    factorial_cast_one_le _
  have hdiv :
      ‖Complex.I ^ nu * radialGaussianJet (Real.log rho) x nu /
          (Nat.factorial nu : Complex)‖ ≤ J nu := by
    rw [norm_div, Complex.norm_natCast]
    apply (div_le_iff₀ (by positivity : (0 : Real) < Nat.factorial nu)).2
    calc
      ‖Complex.I ^ nu * radialGaussianJet (Real.log rho) x nu‖ ≤ J nu :=
        hscaled
      _ ≤ J nu * (Nat.factorial nu : Real) := by
        nlinarith [hJ0 nu, hfac]
  exact hdiv.trans (by
    simpa [B] using chosen_le_one_add_finset_sum hnu J hJ0)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcreteCentralRemainderAssembly.lean <==
import EuclideanBallsFormalization.LogarithmicCutoffSmallness
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The regime-independent final discharge of the pointwise hypotheses in R11
Lemma 6.4.  Once concrete phase, pole, and product Taylor estimates and their
finite jet bounds are supplied, the logarithmic cutoff chooses one fixed
lower threshold and the common weighted algebra gives the full remainder.
-/

noncomputable section

open Filter

/-- Concrete Taylor data on the logarithmic window imply the common
higher-order pointwise remainder, after one fixed lower threshold. -/
theorem exists_threshold_norm_higherOrderCentralRemainder_le_from_jets
    (K : Nat) (hK : 0 < K) (M C BX BA BB : Real) (E : Nat)
    (hM : 0 ≤ M) (hC : 0 < C) (hBX : 0 < BX)
    (hBA : 0 < BA) (hBB : 0 < BB) :
    ∃ N0 : Nat, 0 < N0 ∧
      ∀ {N : Nat}, N0 ≤ N →
      ∀ (phaseScale lambda : Complex) (phaseJet : Nat → Complex)
        (poleScale : Complex) (poleJet : Nat → Complex)
        (productScale : Complex) (T : Nat → Complex)
        (X A B : Real → Complex) (u : Real) (RX RA RB : Complex),
        |u| ≤ M * Real.sqrt (Real.log (N : Real)) →
        X u = weightedSeriesValue (2 * K)
          (higherOrderPhaseFamily phaseScale lambda
            ((1 / Real.sqrt N : Real) : Complex) phaseJet)
          ((1 / Real.sqrt N : Real) : Complex) (u : Complex) + RX →
        A u = weightedSeriesValue (2 * K)
          (higherOrderPoleFamily poleScale poleJet)
          ((1 / Real.sqrt N : Real) : Complex) (u : Complex) + RA →
        B u = weightedSeriesValue (2 * K)
          (diagonalTaylorFamily productScale T)
          ((1 / Real.sqrt N : Real) : Complex) (u : Complex) + RB →
        ‖RX‖ ≤ |1 / Real.sqrt N| ^ (2 * K) *
          (C * (1 + |u|) ^ E) →
        ‖RA‖ ≤ |1 / Real.sqrt N| ^ (2 * K) *
          (C * (1 + |u|) ^ E) →
        ‖RB‖ ≤ |1 / Real.sqrt N| ^ (2 * K) *
          (C * (1 + |u|) ^ E) →
        (∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPhaseFamily phaseScale lambda
              ((1 / Real.sqrt N : Real) : Complex) phaseJet nu) ≤ BX) →
        (∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPoleFamily poleScale poleJet nu) ≤ BA) →
        (∀ nu < 2 * K,
          polynomialCoefficientNorm
            (diagonalTaylorFamily productScale T nu) ≤ BB) →
        ‖higherOrderCentralRemainder K phaseScale lambda
            ((1 / Real.sqrt N : Real) : Complex) phaseJet
            poleScale poleJet productScale T X A B u‖ ≤
          |1 / Real.sqrt N| ^ (2 * K) *
            uniformHigherOrderConstant K (centralHigherOrderInputDegree K E)
              (centralHigherOrderFinalConstant K C BX BA BB) *
            (1 + |u| ^ (2 * uniformHigherOrderDegree K
              (centralHigherOrderInputDegree K E))) := by
  let CS : Real := (2 * K : Real) * BX
  have hCS : 0 < CS := by dsimp [CS]; positivity
  have hseriesEvent :=
    eventually_invSqrt_mul_polynomial_log_window_le_one
      M CS (2 * K + 1) hM hCS
  have hremEvent :=
    eventually_invSqrt_pow_mul_polynomial_log_window_le_one
      (2 * K) (by omega) M C E hM hC
  rw [eventually_atTop] at hseriesEvent hremEvent
  obtain ⟨NS, hNS⟩ := hseriesEvent
  obtain ⟨NR, hNR⟩ := hremEvent
  let N0 : Nat := max 1 (max NS NR)
  have hN0 : 0 < N0 := by dsimp [N0]; omega
  refine ⟨N0, hN0, ?_⟩
  intro N hN phaseScale lambda phaseJet poleScale poleJet productScale T
    X A B u RX RA RB hu hX hAeq hBeq hRX hRA hRB hXcoeff hAcoeff hBcoeff
  have hNOne : 1 ≤ N := by dsimp [N0] at hN; omega
  have hNSN : NS ≤ N := by dsimp [N0] at hN; omega
  have hNRN : NR ≤ N := by dsimp [N0] at hN; omega
  have hsqrt : 0 < Real.sqrt N :=
    Real.sqrt_pos.2 (by exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hNOne))
  have hepsilon :
      ‖((1 / Real.sqrt N : Real) : Complex)‖ ≤ 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (one_div_pos.mpr hsqrt)]
    exact (div_le_one hsqrt).2
      (Real.one_le_sqrt.mpr (by exact_mod_cast hNOne))
  have hseriesRaw := norm_weightedSeriesValue_le_epsilon_mul_of_zero
    (2 * K)
    (higherOrderPhaseFamily phaseScale lambda
      ((1 / Real.sqrt N : Real) : Complex) phaseJet)
    ((1 / Real.sqrt N : Real) : Complex) (u : Complex)
    BX (2 * K + 1) hBX.le hepsilon
    (by simp [higherOrderPhaseFamily, shiftedPhaseTaylorFamily_zero])
    hXcoeff (fun nu hnu ↦
      (natDegree_shiftedPhaseTaylorFamily_le _ _ _ _).trans (by omega))
  have hseriesSmall := hNS N hNSN u hu
  have hX0 : ‖weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda
        ((1 / Real.sqrt N : Real) : Complex) phaseJet)
      ((1 / Real.sqrt N : Real) : Complex) (u : Complex)‖ ≤ 2 := by
    calc
      _ ≤ ‖((1 / Real.sqrt N : Real) : Complex)‖ *
          (((2 * K : Nat) : Real) * BX *
            (1 + ‖(u : Complex)‖) ^ (2 * K + 1)) := hseriesRaw
      _ = |1 / Real.sqrt N| *
          (CS * (1 + |u|) ^ (2 * K + 1)) := by
        simp [CS, Complex.norm_real, Real.norm_eq_abs]
      _ ≤ 1 := hseriesSmall
      _ ≤ 2 := by norm_num
  have hRXone : ‖RX‖ ≤ 1 := by
    exact hRX.trans (by
      simpa [Complex.norm_real, Real.norm_eq_abs] using hNR N hNRN u hu)
  have hresult := norm_higherOrderCentralRemainder_le_uniform_from_jets
    K hK phaseScale lambda ((1 / Real.sqrt N : Real) : Complex)
    phaseJet poleScale poleJet productScale T X A B u RX RA RB
    C BX BA BB E hC.le hBX.le hBA.le hBB.le hepsilon
    hX hAeq hBeq hX0 hRXone
    (by simpa [Complex.norm_real, Real.norm_eq_abs] using hRX)
    (by simpa [Complex.norm_real, Real.norm_eq_abs] using hRA)
    (by simpa [Complex.norm_real, Real.norm_eq_abs] using hRB)
    hXcoeff hAcoeff hBcoeff
  simpa [Complex.norm_real, Real.norm_eq_abs, mul_assoc] using hresult

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcreteCentralTaylorRemainders.lean <==
import EuclideanBallsFormalization.UniformCentralRemainderProduction
import EuclideanBallsFormalization.ConcreteAmplitudeProductProduction
import EuclideanBallsFormalization.RadialProductTaylorUniform
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Exact conversion from the ordinary Taylor sums produced on the analytic
charts to the weighted phase/pole/product families used by the common R11
central algebra.
-/

noncomputable section

open scoped BigOperators

theorem diagonalTaylorFamily_eq_scaledTaylorJetPolynomial
    (scale : Complex) (T : Nat → Complex) :
    diagonalTaylorFamily scale T = scaledTaylorJetPolynomial scale T := rfl

theorem weightedSeriesValue_diagonalTaylorFamily
    (N : Nat) (scale : Complex) (T : Nat → Complex)
    (epsilon u : Complex) :
    weightedSeriesValue N (diagonalTaylorFamily scale T) epsilon u =
      ∑ k ∈ Finset.range N,
        ((scale * epsilon * u) ^ k /
          (Nat.factorial k : Complex)) * T k := by
  rw [diagonalTaylorFamily_eq_scaledTaylorJetPolynomial]
  exact weightedSeriesValue_scaledTaylorJetPolynomial N scale T epsilon u

/-- An ordinary Taylor remainder whose `k`th jet is `scale^k*T k` is
exactly a weighted product-family remainder. -/
theorem norm_value_sub_diagonalWeightedSeries_le
    (N : Nat) (value : Complex) (scale : Complex) (T : Nat → Complex)
    (epsilon u C : Real)
    (hTaylor :
      ‖value - ∑ k ∈ Finset.range N,
          ((Nat.factorial k : Real)⁻¹ * (epsilon * u) ^ k) •
            (scale ^ k * T k)‖ ≤
        C * |epsilon * u| ^ N) :
    ‖value - weightedSeriesValue N
        (diagonalTaylorFamily scale T) (epsilon : Complex) (u : Complex)‖ ≤
      |epsilon| ^ N * (C * |u| ^ N) := by
  rw [weightedSeriesValue_diagonalTaylorFamily]
  have hsum :
      (∑ k ∈ Finset.range N,
          ((Nat.factorial k : Real)⁻¹ * (epsilon * u) ^ k) •
            (scale ^ k * T k)) =
        ∑ k ∈ Finset.range N,
          ((scale * (epsilon : Complex) * (u : Complex)) ^ k /
            (Nat.factorial k : Complex)) * T k := by
    apply Finset.sum_congr rfl
    intro k hk
    rw [mul_pow]
    push_cast
    rw [Complex.real_smul]
    norm_num
    ring
  rw [← hsum]
  refine hTaylor.trans_eq ?_
  rw [abs_mul, mul_pow]
  ring

/-- The small-regime radial product Taylor theorem in the exact weighted
family consumed by the common higher-order central algebra. -/
theorem exists_C_smallPolarProduct_sub_diagonalWeightedSeries_le
    (n : Nat) :
    ∃ C : Real, 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho R epsilon u : Real},
        0 < rho → 0 < R →
        (∀ y ∈ Set.Icc (-R) R,
          1 ≤ (gaussianPolarTau rho y).im ∧
          rho ≤ Real.exp (-Real.pi / 12) / 128 ∧
          |y| ≤ Real.pi / 6) →
        |epsilon * u| ≤ R →
        ‖gaussianPolarThetaProduct rho (epsilon * u) x -
            weightedSeriesValue (n + 1)
              (diagonalTaylorFamily Complex.I
                (radialGaussianJet (Real.log rho) x))
              (epsilon : Complex) (u : Complex)‖ ≤
          |epsilon| ^ (n + 1) * (C * |u| ^ (n + 1)) := by
  obtain ⟨C0, hC0, hTaylor⟩ :=
    exists_C_smallPolarProduct_radialTaylor_uniform n
  let C : Real := C0 / (Nat.factorial n : Real)
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨C, hC, ?_⟩
  intro d x rho R epsilon u hrho hR hgeom hu
  apply norm_value_sub_diagonalWeightedSeries_le
  have h := hTaylor x hrho hR hgeom (epsilon * u) hu
  exact h.trans_eq (by dsimp [C]; ring)

/-- The fixed-critical radial product Taylor theorem in weighted form, with
both the angular margin and the constant chosen uniformly. -/
theorem exists_eta_C_criticalPolarProduct_sub_diagonalWeightedSeries_le
    (n : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C : Real, 0 < eta ∧ 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho R epsilon u : Real},
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        0 < R →
        (∀ y ∈ Set.Icc (-R) R, |y| ≤ eta) →
        |epsilon * u| ≤ R →
        ‖gaussianPolarThetaProduct rho (epsilon * u) x -
            weightedSeriesValue (n + 1)
              (diagonalTaylorFamily Complex.I
                (radialGaussianJet (Real.log rho) x))
              (epsilon : Complex) (u : Complex)‖ ≤
          |epsilon| ^ (n + 1) * (C * |u| ^ (n + 1)) := by
  obtain ⟨eta, C0, heta, hC0, hTaylor⟩ :=
    exists_eta_C_criticalPolarProduct_radialTaylor_uniform n ha hab
  let C : Real := C0 / (Nat.factorial n : Real)
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨eta, C, heta, hC, ?_⟩
  intro d x rho R epsilon u hrho hR hcentral hu
  apply norm_value_sub_diagonalWeightedSeries_le
  have h := hTaylor x hrho hR hcentral (epsilon * u) hu
  exact h.trans_eq (by dsimp [C]; ring)

/-- The growing radial product Taylor theorem in weighted form.  The
`tau^k` factor remains in the diagonal scale and hence the remainder
constant is uniform as `tau` tends to zero. -/
theorem exists_tau0_C_growingProduct_sub_diagonalWeightedSeries_le
    (n : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C : Real,
      0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {tau R epsilon u : Real},
        0 < tau → tau ≤ tau0 → 0 ≤ R → R ≤ eta →
        |epsilon * u| ≤ R →
        ‖growingCentralThetaProduct tau (tau * (epsilon * u)) x -
            weightedSeriesValue (n + 1)
              (diagonalTaylorFamily (Complex.I * (tau : Complex))
                (radialGaussianJet (-tau) x))
              (epsilon : Complex) (u : Complex)‖ ≤
          |epsilon| ^ (n + 1) * (C * |u| ^ (n + 1)) := by
  obtain ⟨tau0, C0, htau0, htau0Half, hC0, hTaylor⟩ :=
    exists_tau0_C_growingProduct_radialTaylor_uniform n heta0 heta
  let C : Real := C0 / (Nat.factorial n : Real)
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨tau0, C, htau0, htau0Half, hC, ?_⟩
  intro d x tau R epsilon u htau htauLe hR hReta hu
  apply norm_value_sub_diagonalWeightedSeries_le
  have h := hTaylor x htau htauLe hR hReta (epsilon * u) hu
  exact h.trans_eq (by dsimp [C]; ring)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcreteCentralZeroLower.lean <==
import EuclideanBallsFormalization.HigherOrderCorrectionBounds
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Concrete zero-frequency nondegeneracy inputs for H3. -/

noncomputable section

open MeasureTheory

theorem norm_intervalIntegral_scaled_invSqrt_eq
    (f : Real → Complex) {N : Nat} (hN : 0 < N) (eta : Real) :
    ‖∫ u in -(eta * Real.sqrt N)..eta * Real.sqrt N,
        f (u / Real.sqrt N)‖ =
      Real.sqrt N * ‖∫ t in -eta..eta, f t‖ := by
  have hsqrt : 0 < Real.sqrt (N : Real) :=
    Real.sqrt_pos.2 (by exact_mod_cast hN)
  have h := intervalIntegral.inv_smul_integral_comp_div
    (a := -(eta * Real.sqrt N)) (b := eta * Real.sqrt N)
    f (Real.sqrt N)
  have hscaled : (∫ t in -eta..eta, f t) =
      (Real.sqrt N)⁻¹ •
        ∫ u in -(eta * Real.sqrt N)..eta * Real.sqrt N,
          f (u / Real.sqrt N) := by
    simpa [hsqrt.ne', neg_div, Complex.real_smul] using h.symm
  have hnorm := congrArg norm hscaled
  rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hsqrt)] at hnorm
  rw [inv_eq_one_div] at hnorm
  calc
    ‖∫ u in -(eta * Real.sqrt N)..eta * Real.sqrt N,
        f (u / Real.sqrt N)‖ =
        Real.sqrt N *
          ((1 / Real.sqrt N) *
            ‖∫ u in -(eta * Real.sqrt N)..eta * Real.sqrt N,
              f (u / Real.sqrt N)‖) := by
          field_simp [hsqrt.ne']
    _ = Real.sqrt N * ‖∫ t in -eta..eta, f t‖ := by rw [← hnorm]

theorem gaussianPolarThetaProduct_zero_vector_of_ne
    {d : Nat} {rho t : Real}
    (hrho : 0 < rho)
    (hne : analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0) :
    gaussianPolarThetaProduct rho t (fun _ : Fin d => 0) = 1 := by
  unfold gaussianPolarThetaProduct analyticThetaRatioProductTau
  apply Finset.prod_eq_one
  intro i hi
  unfold analyticThetaRatioTau
  rw [gaussianPolarTau_exp_eq hrho]
  exact div_self hne

theorem gaussianCentralAmplitude_zero_vector_all_t
    {d : Nat} {q : Complex} {rho t : Real}
    (hrho : 0 < rho)
    (hne : analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0) :
    gaussianCentralAmplitude q rho t (fun _ : Fin d => 0) =
      gaussianNormalizedPoleAmplitude q t := by
  unfold gaussianCentralAmplitude
  rw [gaussianPolarThetaProduct_zero_vector_of_ne hrho hne, mul_one]

/-- The normalized small-range zero-frequency integral has an absolute
positive lower bound after the `u=sqrt(n)t` scaling. -/
theorem norm_smallHigherOrderFullCentralZeroIntegral_lower
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {r eta : Real} (hr : |r| ≤ 1 / 128)
    (heta : eta ≤ Real.pi / 3)
    (hinner : gaussianInnerAngularScale n ≤ eta)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    (1 / 128 : Real) ≤
      ‖higherOrderFullCentralZeroIntegral (d : Real) 1
        (1 / Real.sqrt n) (eta * Real.sqrt n)
        (gaussianCentralPhase rho)
        (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
          (((1 / Real.sqrt n) * u : Real) : Complex))‖ := by
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ 1 / 128 := by
    dsimp [rho, smallRhoThreshold] at hrhosmall ⊢
    nlinarith
  have hzero : ∀ t : Real,
      analyticTheta
        ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 := by
    intro t
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrho.1, Complex.norm_exp]
    norm_num
    linarith
  have hamp : ∀ t : Real,
      gaussianCentralAmplitude (r : Complex) rho t
          (fun _ : Fin d => 0) =
        gaussianNormalizedPoleAmplitude (r : Complex) t :=
    fun t => gaussianCentralAmplitude_zero_vector_all_t hrho.1 (hzero t)
  have harc := norm_gaussianCentralArcIntegral_base_bounds hd hn hsmall
    hnlarge hr heta hinner hExtension hExp hMargin
  have harcLower : (1 / 128 : Real) * (Real.sqrt n)⁻¹ ≤
      ‖gaussianCentralArcIntegral (r : Complex) rho eta
        (fun _ : Fin d => 0)‖ := by
    simpa [rho] using harc.1
  have harcEq := gaussianCentralArcIntegral_eq_normalized
    (q := (r : Complex)) (by
      rw [Complex.norm_real, Real.norm_eq_abs]
      exact hr) rho eta (fun _ : Fin d => 0)
  have harcUpper :
      ‖gaussianCentralArcIntegral (r : Complex) rho eta
          (fun _ : Fin d => 0)‖ ≤
        (1 / Real.pi) *
          ‖∫ t in -eta..eta,
            Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
              gaussianNormalizedPoleAmplitude (r : Complex) t‖ := by
    rw [harcEq]
    simp_rw [hamp]
    have hfactor :
        ‖(1 / (2 * Real.pi) : Complex)‖ = 1 / (2 * Real.pi) := by
      norm_num [norm_div, norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos Real.pi_pos]
    simp only [norm_mul, hfactor]
    have hpole := (norm_gaussianPoleAmplitude_zero_real_bounds hr).2
    calc
      (1 / (2 * Real.pi)) * ‖gaussianPoleAmplitude (r : Complex) 0‖ *
          ‖∫ t in -eta..eta,
            Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
              gaussianNormalizedPoleAmplitude (r : Complex) t‖ ≤
        (1 / (2 * Real.pi)) * 2 *
          ‖∫ t in -eta..eta,
            Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
              gaussianNormalizedPoleAmplitude (r : Complex) t‖ := by
          gcongr
      _ = _ := by ring
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianNormalizedPoleAmplitude (r : Complex) t
  have hscale := norm_intervalIntegral_scaled_invSqrt_eq f hn eta
  have hfullEq : higherOrderFullCentralZeroIntegral (d : Real) 1
      (1 / Real.sqrt n) (eta * Real.sqrt n)
      (gaussianCentralPhase rho)
      (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
        (((1 / Real.sqrt n) * u : Real) : Complex)) =
      ∫ u in -(eta * Real.sqrt n)..eta * Real.sqrt n,
        f (u / Real.sqrt n) := by
    unfold higherOrderFullCentralZeroIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp [f]
    rw [gaussianNormalizedPoleAmplitudeComplex_ofReal]
    congr 2 <;> ring
  rw [hfullEq, hscale]
  have hsqrt : 0 < Real.sqrt (n : Real) := Real.sqrt_pos.2 hnreal
  have hpi : 1 < Real.pi := by nlinarith [Real.pi_gt_three]
  have hIt : Real.pi * ((1 / 128 : Real) * (Real.sqrt n)⁻¹) ≤
      ‖∫ t in -eta..eta, f t‖ := by
    dsimp [f]
    calc
      Real.pi * ((1 / 128 : Real) * (Real.sqrt n)⁻¹) ≤
          Real.pi * ((1 / Real.pi) *
            ‖∫ t in -eta..eta,
              Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                gaussianNormalizedPoleAmplitude (r : Complex) t‖) :=
        mul_le_mul_of_nonneg_left (harcLower.trans harcUpper) Real.pi_pos.le
      _ = ‖∫ t in -eta..eta,
              Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                gaussianNormalizedPoleAmplitude (r : Complex) t‖ := by
        field_simp [Real.pi_ne_zero]
  have hsqrtInv : Real.sqrt n * (Real.sqrt n)⁻¹ = 1 := by
    field_simp [hsqrt.ne']
  calc
    (1 / 128 : Real) ≤
        Real.sqrt n *
          (Real.pi * ((1 / 128 : Real) * (Real.sqrt n)⁻¹)) := by
      rw [show Real.sqrt n *
          (Real.pi * ((1 / 128 : Real) * (Real.sqrt n)⁻¹)) =
        Real.pi * (1 / 128 : Real) *
          (Real.sqrt n * (Real.sqrt n)⁻¹) by ring,
        hsqrtInv]
      nlinarith
    _ ≤ Real.sqrt n * ‖∫ t in -eta..eta, f t‖ := by gcongr

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcreteCriticalZeroLower.lean <==
import EuclideanBallsFormalization.ConcreteCentralZeroLower
import EuclideanBallsFormalization.CriticalCentralRatio
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Uniform zero-frequency nondegeneracy in the critical window. -/

noncomputable section

open MeasureTheory

lemma criticalPolarThetaProduct_zero_vector_of_ne
    {d : Nat} {rho t : Real} (hrho : 0 < rho)
    (hne : analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0) :
    criticalPolarThetaProduct rho t (fun _ : Fin d => 0) = 1 := by
  rw [criticalPolarThetaProduct_eq_analyticThetaProduct_ratio hrho t]
  apply div_self
  unfold analyticThetaProduct
  exact Finset.prod_ne_zero_iff.mpr (by
    intro i hi
    simpa using hne)

/-- In a fixed compact critical window, the normalized zero-frequency central
integral used by the higher-order expansion stays uniformly away from zero
after the `u=sqrt(d)t` scaling. -/
theorem exists_criticalHigherOrderFullCentralZeroIntegral_lower_data
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta cfull A : Real, ∃ d0 : Nat,
      0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < cfull ∧ 0 ≤ A ∧ 0 < d0 ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ContinuousOn (gaussianCentralPhase rho)
          (Set.Icc (-eta) eta)) ∧
      (∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ t : Real, |t| ≤ eta →
              ∀ x : Fin d → Real,
                ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                    criticalRawCentralAmplitude q rho t x‖ ≤
                  A * Real.exp (-(d *
                    criticalThetaCentralQuadraticRate a b * t ^ 2))) ∧
      (∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, 0 < d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ x : Fin d → Real,
              ContinuousOn
                (fun t : Real =>
                  Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                    criticalRawCentralAmplitude q rho t x)
                (Set.Icc (-eta) eta)) ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, d0 ≤ d →
          let rho := gaussianSaddleParameter alpha
          ∀ qPole : Complex, IsCriticalPoleChoice qPole rho →
            cfull ≤
              ‖higherOrderFullCentralZeroIntegral (d : Real) 1
                (1 / Real.sqrt d) (eta * Real.sqrt d)
                (gaussianCentralPhase rho)
                (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                  (((1 / Real.sqrt d) * u : Real) : Complex))‖ := by
  obtain ⟨eta, C, L, U, A, heta, hetapi, hC, hL, hU, hA, hzero,
      hphaseContinuous, hdecay, hcontinuous, d0, hd0, hdata⟩ :=
    exists_uniform_criticalCentralArcIntegral_ratio_base_bounds ha hab
  let Q : Real := gaussianSaddleParameter b
  let gap : Real := 1 - Q
  let cfull : Real := gap * L
  have hb : 0 < b := ha.trans_le hab
  have hQ : Q ∈ Set.Ioo (0 : Real) 1 := by
    simpa [Q] using gaussianSaddleParameter_mem hb
  have hgap : 0 < gap := by dsimp [gap]; linarith [hQ.2]
  have hcfull : 0 < cfull := mul_pos hgap hL
  refine ⟨eta, cfull, A, d0, heta, hetapi, hcfull, hA, hd0, hzero,
    hphaseContinuous, hdecay, hcontinuous, ?_⟩
  intro alpha halpha d hd0d
  dsimp only
  let rho : Real := gaussianSaddleParameter alpha
  intro qPole hqPole
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqnorm : ‖qPole‖ = rho :=
    norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hqPole
  have hqOne : ‖qPole‖ < 1 := by simpa [hqnorm] using hrhoI.2
  have hOneSub : 1 - qPole ≠ 0 := by
    simpa using gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one
      hqOne 0
  have hgapNorm : gap ≤ ‖1 - qPole‖ := by
    have hrev := norm_sub_norm_le (1 : Complex) qPole
    have hrev' : 1 - rho ≤ ‖1 - qPole‖ := by
      simpa [hqnorm] using hrev
    dsimp [gap, Q]
    exact le_trans (sub_le_sub_left hrho.2 1) hrev'
  have hinvBound : ‖(1 - qPole)⁻¹‖ ≤ gap⁻¹ := by
    rw [norm_inv]
    exact (inv_le_inv₀ (norm_pos_iff.mpr hOneSub) hgap).2 hgapNorm
  have hfactor : ‖(1 / (2 * Real.pi) : Complex)‖ ≤ 1 := by
    rw [norm_div, norm_one, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos Real.pi_pos]
    have htwo : ‖(2 : Complex)‖ = (2 : Real) := by norm_num
    rw [htwo]
    exact (div_le_one₀ (by positivity : 0 < 2 * Real.pi)).2
      (by nlinarith [Real.pi_gt_three])
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianNormalizedPoleAmplitudeComplex qPole (t : Complex)
  have hraw : ∀ t : Real, |t| ≤ eta →
      criticalRawCentralAmplitude qPole rho t
          (fun _ : Fin d => 0) =
        (1 - qPole)⁻¹ *
          gaussianNormalizedPoleAmplitudeComplex qPole (t : Complex) := by
    intro t ht
    unfold criticalRawCentralAmplitude criticalCentralAmplitude
    rw [criticalPolarThetaProduct_zero_vector_of_ne hrhoI.1
      (hzero rho hrho t ht 0),
      gaussianNormalizedPoleAmplitudeComplex_ofReal]
    ring
  have hrawIntegral :
      (∫ t in -eta..eta,
        Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
          criticalRawCentralAmplitude qPole rho t
            (fun _ : Fin d => 0)) =
        (1 - qPole)⁻¹ * ∫ t in -eta..eta, f t := by
    rw [← intervalIntegral.integral_const_mul]
    apply intervalIntegral.integral_congr
    intro t ht
    rw [Set.uIcc_of_le (by linarith [heta.le])] at ht
    have habs : |t| ≤ eta := by
      rw [abs_le]
      exact ⟨by linarith [ht.1], by linarith [ht.2]⟩
    change Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        criticalRawCentralAmplitude qPole rho t (fun _ : Fin d => 0) =
      (1 - qPole)⁻¹ * f t
    rw [hraw t habs]
    dsimp [f]
    ring
  have harcLower : L / Real.sqrt d ≤
      ‖criticalCentralArcIntegral qPole rho eta
        (fun _ : Fin d => 0)‖ := by
    exact (hdata alpha halpha d hd0d qPole hqPole
      (fun _ : Fin d => 0)).2.1
  have harcUpper :
      ‖criticalCentralArcIntegral qPole rho eta
          (fun _ : Fin d => 0)‖ ≤
        gap⁻¹ * ‖∫ t in -eta..eta, f t‖ := by
    unfold criticalCentralArcIntegral
    rw [hrawIntegral, norm_mul, norm_mul]
    calc
      ‖(1 / (2 * Real.pi) : Complex)‖ *
          (‖(1 - qPole)⁻¹‖ * ‖∫ t in -eta..eta, f t‖) ≤
        1 * (gap⁻¹ * ‖∫ t in -eta..eta, f t‖) := by
          gcongr
      _ = gap⁻¹ * ‖∫ t in -eta..eta, f t‖ := by ring
  have hgapIntegral :
      gap * (L / Real.sqrt d) ≤ ‖∫ t in -eta..eta, f t‖ := by
    have hcombined := harcLower.trans harcUpper
    have hmul := mul_le_mul_of_nonneg_left hcombined hgap.le
    calc
      gap * (L / Real.sqrt d) ≤
          gap * (gap⁻¹ * ‖∫ t in -eta..eta, f t‖) := hmul
      _ = ‖∫ t in -eta..eta, f t‖ := by
        rw [show gap * (gap⁻¹ * ‖∫ t in -eta..eta, f t‖) =
          (gap * gap⁻¹) * ‖∫ t in -eta..eta, f t‖ by ring,
          mul_inv_cancel₀ hgap.ne']
        simp
  have hscaledLower : gap * L ≤
      Real.sqrt d * ‖∫ t in -eta..eta, f t‖ := by
    have hmul := mul_le_mul_of_nonneg_left hgapIntegral hsqrt.le
    calc
      gap * L = Real.sqrt d * (gap * (L / Real.sqrt d)) := by
        field_simp [hsqrt.ne']
      _ ≤ Real.sqrt d * ‖∫ t in -eta..eta, f t‖ := hmul
  have hscale := norm_intervalIntegral_scaled_invSqrt_eq f hd eta
  have hfullEq :
      higherOrderFullCentralZeroIntegral (d : Real) 1
          (1 / Real.sqrt d) (eta * Real.sqrt d)
          (gaussianCentralPhase rho)
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
            (((1 / Real.sqrt d) * u : Real) : Complex)) =
        ∫ u in -(eta * Real.sqrt d)..eta * Real.sqrt d,
          f (u / Real.sqrt d) := by
    unfold higherOrderFullCentralZeroIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp [f]
    congr 2 <;> ring
  rw [hfullEq, hscale]
  simpa [cfull] using hscaledLower

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcreteGrowingZeroLower.lean <==
import EuclideanBallsFormalization.ConcreteCriticalZeroLower
import EuclideanBallsFormalization.GrowingCentralIntegration
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Uniform zero-frequency nondegeneracy at the two growing saddles. -/

noncomputable section

open MeasureTheory

lemma growingCentralThetaProduct_zero_vector_all
    {d : Nat} {tau t : Real} (htau : 0 < tau) :
    growingCentralThetaProduct tau t (fun _ : Fin d => 0) = 1 := by
  unfold growingCentralThetaProduct
  apply Finset.prod_eq_one
  intro i hi
  unfold growingThetaRatioQ
  exact div_self
    (analyticTheta_exp_neg_growingThetaParameter_ne_zero htau (-t) 0)

lemma growingCentralScaledAmplitude_zero_vector_all
    {d : Nat} {tau u : Real} (htau : 0 < tau) :
    growingCentralScaledAmplitude tau u (fun _ : Fin d => 0) =
      gaussianNormalizedPoleAmplitudeComplex
        (Real.exp (-tau) : Complex)
        ((tau : Complex) * ((u / Real.sqrt d : Real) : Complex)) := by
  unfold growingCentralScaledAmplitude
  rw [growingCentralThetaProduct_zero_vector_all htau, mul_one]
  unfold growingCentralPlusAmplitude
  rw [← gaussianNormalizedPoleAmplitudeComplex_ofReal]
  congr 1
  push_cast
  rfl

lemma growingCentralMinusScaledTheta_zero_vector_all
    {d : Nat} {tau u : Real} (htau : 0 < tau) :
    growingCentralMinusScaledAmplitude (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d)
          (fun _ : Fin d => 0) =
      growingMinusPoleAmplitudeComplex tau
        ((u / Real.sqrt d : Real) : Complex) := by
  rw [growingCentralThetaProduct_zero_vector_all htau, mul_one,
    growingMinusPoleAmplitudeComplex_ofReal]
  rfl

/-- The positive growing saddle inherits the already certified source-integral
lower bound, now in the exact normalized form used by the higher-order ratio
theorem. -/
theorem exists_growingPlusHigherOrderFullCentralZeroIntegral_lower_data :
    ∃ alpha0 : Real, ∃ d0 : Nat,
      1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
          let tau := gaussianSaddleTau ((n : Real) / d)
          1 ≤ ‖higherOrderFullCentralZeroIntegral (d : Real) tau
            (1 / Real.sqrt d) (gaussianInnerWindowScale (d : Real))
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) *
                (((1 / Real.sqrt d) * u : Real) : Complex)))‖ := by
  obtain ⟨alpha0, d0, halpha0, hsource⟩ :=
    exists_growingCentral_source_integral_lower_data
      (eta := (1 / 4 : Real)) (by norm_num) (by norm_num)
  refine ⟨alpha0, d0, halpha0, ?_⟩
  intro d n hd0 hd halpha
  dsimp only
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by
    have halphaPos : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha0
    exact_mod_cast (lt_of_lt_of_le (mul_pos halphaPos hdreal) halpha)
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos (div_pos hnreal hdreal)
  have h := hsource d n hd0 hd halpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  have heq :
      higherOrderFullCentralZeroIntegral (d : Real) tau
          (1 / Real.sqrt d) R
          (gaussianCentralPhase (Real.exp (-tau)))
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
            (Real.exp (-tau) : Complex)
            ((tau : Complex) *
              (((1 / Real.sqrt d) * u : Real) : Complex))) =
        ∫ u in -R..R,
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude (d := d) tau u
              (fun _ : Fin d => 0) := by
    unfold higherOrderFullCentralZeroIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    change Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * (1 / Real.sqrt d) * u)) *
        gaussianNormalizedPoleAmplitudeComplex
          (Real.exp (-tau) : Complex)
          ((tau : Complex) *
            (((1 / Real.sqrt d) * u : Real) : Complex)) =
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude (d := d) tau u
          (fun _ : Fin d => 0)
    rw [growingCentralScaledAmplitude_zero_vector_all htau]
    congr 2 <;> push_cast <;> ring
  rw [heq]
  simpa [R, tau] using h

/-- The negative growing saddle has the same normalized lower bound. -/
theorem exists_growingMinusHigherOrderFullCentralZeroIntegral_lower_data :
    ∃ alpha0 : Real, ∃ d0 : Nat,
      1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
          let tau := gaussianSaddleTau ((n : Real) / d)
          1 ≤ ‖higherOrderFullCentralZeroIntegral (d : Real) tau
            (1 / Real.sqrt d) (gaussianInnerWindowScale (d : Real))
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ growingMinusPoleAmplitudeComplex tau
              (((1 / Real.sqrt d) * u : Real) : Complex))‖ := by
  obtain ⟨alpha0, d0, halpha0, hsource⟩ :=
    exists_growingCentralMinusScaled_source_integral_lower_data
      (eta := (1 / 4 : Real)) (by norm_num) (by norm_num)
  refine ⟨alpha0, d0, halpha0, ?_⟩
  intro d n hd0 hd halpha
  dsimp only
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by
    have halphaPos : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha0
    exact_mod_cast (lt_of_lt_of_le (mul_pos halphaPos hdreal) halpha)
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos (div_pos hnreal hdreal)
  have h := hsource d n hd0 hd halpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  have heq :
      higherOrderFullCentralZeroIntegral (d : Real) tau
          (1 / Real.sqrt d) R
          (gaussianCentralPhase (Real.exp (-tau)))
          (fun u ↦ growingMinusPoleAmplitudeComplex tau
            (((1 / Real.sqrt d) * u : Real) : Complex)) =
        ∫ u in -R..R,
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            (growingCentralMinusScaledAmplitude (d := d) tau u *
              growingCentralThetaProduct tau
                (tau * u / Real.sqrt d) (fun _ : Fin d => 0)) := by
    unfold higherOrderFullCentralZeroIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    change Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * (1 / Real.sqrt d) * u)) *
        growingMinusPoleAmplitudeComplex tau
          (((1 / Real.sqrt d) * u : Real) : Complex) =
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau
            (tau * u / Real.sqrt d) (fun _ : Fin d => 0))
    rw [growingCentralMinusScaledTheta_zero_vector_all htau]
    congr 2 <;> push_cast <;> ring
  rw [heq]
  simpa [R, tau] using h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcretePhaseProduction.lean <==
import EuclideanBallsFormalization.HigherOrderCentralProduction
import EuclideanBallsFormalization.PolarPhaseJetOrigin
import EuclideanBallsFormalization.GrowingPhaseJetOrigin
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Instantiation of the common shifted-phase algebra by the actual polar and
growing principal-log phase jets.  The quadratic coefficient is defined from
the centered variance, so its cancellation is an exact identity.
-/

noncomputable section

def centralQuadraticCoefficient
    (lambda scale epsilon variance : Real) : Real :=
  lambda * scale ^ 2 * epsilon ^ 2 * variance

theorem norm_polarCentralExponent_sub_phaseSeries_le
    (K : Nat) {rho R u C lambda scale epsilon : Real}
    (hK : 0 < K) (hrho : 0 < rho) (hrho1 : rho < 1)
    (hR : 0 < R) (hu : |scale * epsilon * u| ≤ R)
    (hslit : ∀ v ∈ Set.Icc (-R) R,
      analyticTheta
        ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
          Complex.slitPlane)
    (hbound : ∀ v ∈ Set.Icc (-R) R,
      ‖polarCentralPhaseJet rho (2 * K + 2) v‖ ≤ C) :
    ‖higherOrderCentralExponent lambda scale epsilon
          (centralQuadraticCoefficient lambda scale epsilon
            (gaussianVariance rho))
          (gaussianCentralPhase rho) u -
        weightedSeriesValue (2 * K)
          (higherOrderPhaseFamily (scale : Complex) (lambda : Complex)
            (epsilon : Complex) (fun k => polarCentralPhaseJet rho k 0))
          (epsilon : Complex) (u : Complex)‖ ≤
      |epsilon| ^ (2 * K) *
        (|lambda| * |epsilon| ^ 2 * C * |scale| ^ (2 * K + 2) *
          |u| ^ (2 * K + 2) /
            (Nat.factorial (2 * K + 1) : Real)) := by
  have hzeroMem : (0 : Real) ∈ Set.Icc (-R) R := by
    constructor <;> linarith
  have hzero : analyticTheta (rho : Complex) 0 ≠ 0 := by
    exact Complex.slitPlane_ne_zero (by simpa using hslit 0 hzeroMem)
  have hD0 : polarCentralPhaseJet rho 0 0 = 0 := by
    simp [polarCentralPhaseJet_zero, gaussianCentralPhase_zero]
  have hD1 : polarCentralPhaseJet rho 1 0 = 0 :=
    polarCentralPhaseJet_one_zero hrho hrho1 hzero
  have hD2 : polarCentralPhaseJet rho 2 0 =
      -(gaussianVariance rho : Complex) :=
    polarCentralPhaseJet_two_zero hrho hrho1 hR hslit
  have hquad : (lambda : Complex) *
      ((scale : Complex) * (epsilon : Complex)) ^ 2 *
        polarCentralPhaseJet rho 2 0 / 2 +
      (centralQuadraticCoefficient lambda scale epsilon
        (gaussianVariance rho) : Complex) / 2 = 0 := by
    rw [hD2]
    unfold centralQuadraticCoefficient
    push_cast
    ring
  have hTaylor := norm_sub_polarCentralPhaseTaylor_le (2 * K + 1)
    hrho hrho1 hR.le hu hslit (by simpa [Nat.add_assoc] using hbound)
  exact norm_scaledRealPhase_sub_weightedSeries_le K scale lambda epsilon
    (centralQuadraticCoefficient lambda scale epsilon (gaussianVariance rho))
    u (gaussianCentralPhase rho) (fun k => polarCentralPhaseJet rho k 0) C
    hK hD0 hD1 hquad hTaylor

theorem norm_growingCentralExponent_sub_phaseSeries_le
    (K : Nat) {eta tau R u C lambda scale epsilon : Real}
    (hK : 0 < K) (heta0 : 0 ≤ eta) (heta : eta < 1 / 2)
    (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR : 0 < R) (hRsector : R ≤ eta * tau)
    (hu : |scale * epsilon * u| ≤ R)
    (hbound : ∀ v ∈ Set.Icc (-R) R,
      ‖growingCentralPhaseJet tau (2 * K + 2) v‖ ≤ C) :
    ‖higherOrderCentralExponent lambda scale epsilon
          (centralQuadraticCoefficient lambda scale epsilon
            (gaussianVariance (Real.exp (-tau))))
          (gaussianCentralPhase (Real.exp (-tau))) u -
        weightedSeriesValue (2 * K)
          (higherOrderPhaseFamily (scale : Complex) (lambda : Complex)
            (epsilon : Complex) (fun k => growingCentralPhaseJet tau k 0))
          (epsilon : Complex) (u : Complex)‖ ≤
      |epsilon| ^ (2 * K) *
        (|lambda| * |epsilon| ^ 2 * C * |scale| ^ (2 * K + 2) *
          |u| ^ (2 * K + 2) /
            (Nat.factorial (2 * K + 1) : Real)) := by
  have hD0 : growingCentralPhaseJet tau 0 0 = 0 := by
    simp [growingCentralPhaseJet, gaussianCentralPhase_zero]
  have hD1 : growingCentralPhaseJet tau 1 0 = 0 :=
    growingCentralPhaseJet_one_zero heta0 heta htau htau1 hR.le hRsector
  have hD2 : growingCentralPhaseJet tau 2 0 =
      -(gaussianVariance (Real.exp (-tau)) : Complex) :=
    growingCentralPhaseJet_two_zero heta0 heta htau htau1 hR hRsector
  have hquad : (lambda : Complex) *
      ((scale : Complex) * (epsilon : Complex)) ^ 2 *
        growingCentralPhaseJet tau 2 0 / 2 +
      (centralQuadraticCoefficient lambda scale epsilon
        (gaussianVariance (Real.exp (-tau))) : Complex) / 2 = 0 := by
    rw [hD2]
    unfold centralQuadraticCoefficient
    push_cast
    ring
  have hTaylor := norm_sub_growingCentralPhaseTaylor_le (2 * K + 1)
    heta0 heta htau htau1 hR.le hRsector hu
      (by simpa [Nat.add_assoc] using hbound)
  exact norm_scaledRealPhase_sub_weightedSeries_le K scale lambda epsilon
    (centralQuadraticCoefficient lambda scale epsilon
      (gaussianVariance (Real.exp (-tau))))
    u (gaussianCentralPhase (Real.exp (-tau)))
    (fun k => growingCentralPhaseJet tau k 0) C
    hK hD0 hD1 hquad hTaylor

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcretePhaseTaylorBounds.lean <==
import EuclideanBallsFormalization.ConcretePoleTaylorBounds
import EuclideanBallsFormalization.ConcretePhaseProduction
import EuclideanBallsFormalization.PolarPhaseJetUniform
import EuclideanBallsFormalization.GrowingPhaseJetUniform
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Uniform weighted Taylor remainders for the actual centered phase in the
three finite regimes.  The saddle scalings are cancelled explicitly here;
the common central algebra therefore receives a constant independent of the
dimension and radius level.
-/

noncomputable section

/-- Small-range phase remainder after using `d * rho ≤ n`. -/
theorem exists_C_smallCentralExponent_sub_phaseSeries_le
    (K : Nat) (hK : 0 < K) :
    ∃ C : Real, 0 < C ∧
      ∀ {d n : Nat} {rho R u : Real},
        0 < d → 0 < n → 0 < rho → rho < 1 → 0 < R →
        (d : Real) * rho ≤ n →
        (1 ≤ (gaussianPolarTau rho 0).im) →
        rho ≤ Real.exp (-Real.pi / 12) / 128 →
        |(1 / Real.sqrt n) * u| ≤ R →
        (∀ v ∈ Set.Icc (-R) R,
          analyticTheta
            ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
              Complex.slitPlane) →
        ‖higherOrderCentralExponent (d : Real) 1 (1 / Real.sqrt n)
              (centralQuadraticCoefficient (d : Real) 1
                (1 / Real.sqrt n) (gaussianVariance rho))
              (gaussianCentralPhase rho) u -
            weightedSeriesValue (2 * K)
              (higherOrderPhaseFamily 1 (d : Complex)
                ((1 / Real.sqrt n : Real) : Complex)
                (fun k ↦ polarCentralPhaseJet rho k 0))
              ((1 / Real.sqrt n : Real) : Complex) (u : Complex)‖ ≤
          |1 / Real.sqrt n| ^ (2 * K) *
            (C * |u| ^ (2 * K + 2)) := by
  obtain ⟨C, hC, hjet⟩ :=
    exists_C_norm_polarCentralPhaseJet_small_le (2 * K)
  refine ⟨C, hC, ?_⟩
  intro d n rho R u hd hn hrho hrhoOne hR hscale him hsmall hu hslit
  have hsqrt : 0 < Real.sqrt n := Real.sqrt_pos.2 (by exact_mod_cast hn)
  have hsqrtSq : (Real.sqrt n) ^ 2 = (n : Real) := by
    rw [Real.sq_sqrt]
    exact_mod_cast hn.le
  have hbound : ∀ v ∈ Set.Icc (-R) R,
      ‖polarCentralPhaseJet rho (2 * K + 2) v‖ ≤ C * rho := by
    intro v hv
    exact hjet hrho (by
      simpa [gaussianPolarTau_im] using him) hsmall
  have hraw := norm_polarCentralExponent_sub_phaseSeries_le
    K hK hrho hrhoOne hR (by simpa [mul_assoc] using hu) hslit hbound
    (lambda := (d : Real)) (scale := 1)
    (epsilon := 1 / Real.sqrt n)
  have hunit : (d : Real) * (1 / Real.sqrt n) ^ 2 * rho ≤ 1 := by
    calc
      (d : Real) * (1 / Real.sqrt n) ^ 2 * rho =
          ((d : Real) * rho) / (Real.sqrt n) ^ 2 := by ring
      _ = ((d : Real) * rho) / n := by rw [hsqrtSq]
      _ ≤ 1 := (div_le_one (by exact_mod_cast hn : (0 : Real) < n)).2 hscale
  have hfac : (1 : Real) ≤ Nat.factorial (2 * K + 1) := by
    exact_mod_cast Nat.factorial_pos (2 * K + 1)
  have hinside :
      |(d : Real)| * |1 / Real.sqrt n| ^ 2 * (C * rho) *
            |(1 : Real)| ^ (2 * K + 2) * |u| ^ (2 * K + 2) /
              (Nat.factorial (2 * K + 1) : Real) ≤
        C * |u| ^ (2 * K + 2) := by
    rw [abs_of_nonneg (by positivity : (0 : Real) ≤ d),
      abs_of_pos (one_div_pos.mpr hsqrt), abs_one, one_pow]
    have hnonneg : 0 ≤ C * |u| ^ (2 * K + 2) := by positivity
    apply (div_le_iff₀ (by positivity :
      (0 : Real) < Nat.factorial (2 * K + 1))).2
    calc
      (d : Real) * (1 / Real.sqrt n) ^ 2 * (C * rho) * 1 *
            |u| ^ (2 * K + 2) =
          ((d : Real) * (1 / Real.sqrt n) ^ 2 * rho) *
            (C * |u| ^ (2 * K + 2)) := by ring
      _ ≤ C * |u| ^ (2 * K + 2) := by nlinarith
      _ ≤ (C * |u| ^ (2 * K + 2)) *
          (Nat.factorial (2 * K + 1) : Real) := by nlinarith
  exact hraw.trans (mul_le_mul_of_nonneg_left hinside (by positivity))

/-- Fixed-critical phase remainder, uniform on the compact saddle window. -/
theorem exists_eta_C_criticalCentralExponent_sub_phaseSeries_le
    (K : Nat) (hK : 0 < K) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C : Real, 0 < eta ∧ 0 < C ∧
      ∀ {d : Nat} {rho R u : Real},
        0 < d →
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        0 < R → R ≤ eta → |(1 / Real.sqrt d) * u| ≤ R →
        (∀ v ∈ Set.Icc (-R) R,
          analyticTheta
            ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
              Complex.slitPlane) →
        ‖higherOrderCentralExponent (d : Real) 1 (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) 1
                (1 / Real.sqrt d) (gaussianVariance rho))
              (gaussianCentralPhase rho) u -
            weightedSeriesValue (2 * K)
              (higherOrderPhaseFamily 1 (d : Complex)
                ((1 / Real.sqrt d : Real) : Complex)
                (fun k ↦ polarCentralPhaseJet rho k 0))
              ((1 / Real.sqrt d : Real) : Complex) (u : Complex)‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) *
            (C * |u| ^ (2 * K + 2)) := by
  obtain ⟨eta, C, heta, hC, hjet⟩ :=
    exists_eta_C_norm_polarCentralPhaseJet_critical_le
      (2 * K) ha hab
  refine ⟨eta, C, heta, hC, ?_⟩
  intro d rho R u hd hrho hR hReta hu hslit
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 (by exact_mod_cast hd)
  have hsqrtSq : (Real.sqrt d) ^ 2 = (d : Real) := by
    rw [Real.sq_sqrt]
    exact_mod_cast hd.le
  have hbound : ∀ v ∈ Set.Icc (-R) R,
      ‖polarCentralPhaseJet rho (2 * K + 2) v‖ ≤ C := by
    intro v hv
    exact hjet hrho ((abs_le.mpr ⟨hv.1, hv.2⟩).trans hReta)
  have hraw := norm_polarCentralExponent_sub_phaseSeries_le
    K hK
      ((gaussianSaddleParameter_mem ha).1.trans_le hrho.1)
      (hrho.2.trans_lt (gaussianSaddleParameter_mem (by linarith)).2)
      hR (by simpa [mul_assoc] using hu) hslit hbound
      (lambda := (d : Real)) (scale := 1)
      (epsilon := 1 / Real.sqrt d)
  have hscalar : (d : Real) * (1 / Real.sqrt d) ^ 2 = 1 := by
    calc
      (d : Real) * (1 / Real.sqrt d) ^ 2 =
          (d : Real) / (Real.sqrt d) ^ 2 := by ring
      _ = 1 := by rw [hsqrtSq]; field_simp
  have hfac : (1 : Real) ≤ Nat.factorial (2 * K + 1) := by
    exact_mod_cast Nat.factorial_pos (2 * K + 1)
  have hinside :
      |(d : Real)| * |1 / Real.sqrt d| ^ 2 * C *
            |(1 : Real)| ^ (2 * K + 2) * |u| ^ (2 * K + 2) /
              (Nat.factorial (2 * K + 1) : Real) ≤
        C * |u| ^ (2 * K + 2) := by
    rw [abs_of_nonneg (by positivity : (0 : Real) ≤ d),
      abs_of_pos (one_div_pos.mpr hsqrt), abs_one, one_pow]
    simp only [mul_one]
    rw [show (d : Real) * (1 / Real.sqrt d) ^ 2 * C *
        |u| ^ (2 * K + 2) = C * |u| ^ (2 * K + 2) by
      rw [hscalar, one_mul]]
    exact div_le_self (by positivity) hfac
  exact hraw.trans (mul_le_mul_of_nonneg_left hinside (by positivity))

/-- Growing-range phase remainder; the `tau^(2K+2)` chart factor cancels
the Cauchy loss exactly. -/
theorem exists_tau0_C_growingCentralExponent_sub_phaseSeries_le
    (K : Nat) (hK : 0 < K) {eta : Real}
    (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C : Real,
      0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ {d : Nat} {tau R u : Real},
        0 < d → 0 < tau → tau ≤ tau0 →
        0 < R → R ≤ eta * tau →
        |tau * (1 / Real.sqrt d) * u| ≤ R →
        ‖higherOrderCentralExponent (d : Real) tau (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) tau
                (1 / Real.sqrt d)
                (gaussianVariance (Real.exp (-tau))))
              (gaussianCentralPhase (Real.exp (-tau))) u -
            weightedSeriesValue (2 * K)
              (higherOrderPhaseFamily (tau : Complex) (d : Complex)
                ((1 / Real.sqrt d : Real) : Complex)
                (fun k ↦ growingCentralPhaseJet tau k 0))
              ((1 / Real.sqrt d : Real) : Complex) (u : Complex)‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) *
            (C * |u| ^ (2 * K + 2)) := by
  obtain ⟨tau0, C, htau0, htau0Half, hC, hjet⟩ :=
    exists_tau0_C_norm_scaled_growingCentralPhaseJet_le
      (2 * K) heta0 heta
  refine ⟨tau0, C, htau0, htau0Half, hC, ?_⟩
  intro d tau R u hd htau htauLe hR hRsector hu
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 (by exact_mod_cast hd)
  have hsqrtSq : (Real.sqrt d) ^ 2 = (d : Real) := by
    rw [Real.sq_sqrt]
    exact_mod_cast hd.le
  have hbound : ∀ v ∈ Set.Icc (-R) R,
      ‖growingCentralPhaseJet tau (2 * K + 2) v‖ ≤
        C / tau ^ (2 * K + 2) := by
    intro v hv
    apply norm_growingCentralPhaseJet_le_div_pow
      (2 * K) (eta := eta) (tau0 := tau0) (C := C) htau
    exact hjet htau htauLe
      ((abs_le.mpr ⟨hv.1, hv.2⟩).trans hRsector)
  have hraw := norm_growingCentralExponent_sub_phaseSeries_le
    K hK heta0 heta htau (htauLe.trans (htau0Half.trans (by norm_num)))
      hR hRsector (by simpa [mul_assoc] using hu) hbound
      (lambda := (d : Real)) (scale := tau)
      (epsilon := 1 / Real.sqrt d)
  have hscalar : (d : Real) * (1 / Real.sqrt d) ^ 2 = 1 := by
    calc
      (d : Real) * (1 / Real.sqrt d) ^ 2 =
          (d : Real) / (Real.sqrt d) ^ 2 := by ring
      _ = 1 := by rw [hsqrtSq]; field_simp
  have htauPow : 0 < tau ^ (2 * K + 2) := pow_pos htau _
  have hfac : (1 : Real) ≤ Nat.factorial (2 * K + 1) := by
    exact_mod_cast Nat.factorial_pos (2 * K + 1)
  have hinside :
      |(d : Real)| * |1 / Real.sqrt d| ^ 2 *
            (C / tau ^ (2 * K + 2)) * |tau| ^ (2 * K + 2) *
              |u| ^ (2 * K + 2) /
                (Nat.factorial (2 * K + 1) : Real) ≤
        C * |u| ^ (2 * K + 2) := by
    rw [abs_of_nonneg (by positivity : (0 : Real) ≤ d),
      abs_of_pos (one_div_pos.mpr hsqrt), abs_of_pos htau]
    rw [hscalar, one_mul]
    field_simp [ne_of_gt htauPow]
    simpa only [mul_one] using
      (mul_le_mul_of_nonneg_left hfac
        (by positivity : 0 ≤ |u| ^ (2 * K + 2)))
  exact hraw.trans (mul_le_mul_of_nonneg_left hinside (by positivity))

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcretePoleTaylorBounds.lean <==
import EuclideanBallsFormalization.ConcreteCentralJetBounds
import EuclideanBallsFormalization.PoleAmplitudeTaylorFullOrder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Concrete coefficient and Taylor-remainder bounds for the normalized pole
factor.  The compact-disk result handles the small and fixed-critical
regimes.  Growing positive and negative poles are treated separately below
because their natural charts have different `tau` scaling.
-/

noncomputable section

open scoped BigOperators

private theorem pole_factorial_cast_one_le (m : Nat) :
    (1 : Real) ≤ (Nat.factorial m : Real) := by
  exact_mod_cast Nat.factorial_pos m

private theorem pole_chosen_le_one_add_finset_sum
    {N nu : Nat} (hnu : nu < N) (C : Nat → Real)
    (hC : ∀ j, 0 ≤ C j) :
    C nu ≤ 1 + ∑ j ∈ Finset.range N, C j := by
  have hmem : nu ∈ Finset.range N := Finset.mem_range.mpr hnu
  have hsingle : C nu ≤ ∑ j ∈ Finset.range N, C j :=
    Finset.single_le_sum (fun j _ => hC j) hmem
  linarith

/-- A concrete positive Cauchy radius for all pole parameters in a fixed
closed disk strictly inside the unit disk. -/
def compactPoleCauchyRadius (Q : Real) : Real := (1 - Q) / 2

theorem compactPoleCauchyRadius_pos {Q : Real} (hQ1 : Q < 1) :
    0 < compactPoleCauchyRadius Q := by
  dsimp [compactPoleCauchyRadius]
  linarith

theorem compactPoleCauchyRadius_pole_free
    {Q : Real} (hQ0 : 0 < Q) (hQ1 : Q < 1) :
    Q * Real.exp (compactPoleCauchyRadius Q) < 1 := by
  have hQne : Q ≠ 1 := ne_of_lt hQ1
  have hlog := Real.log_lt_sub_one_of_pos hQ0 hQne
  have hsum : Real.log Q + compactPoleCauchyRadius Q < 0 := by
    dsimp [compactPoleCauchyRadius]
    linarith
  calc
    Q * Real.exp (compactPoleCauchyRadius Q) =
        Real.exp (Real.log Q + compactPoleCauchyRadius Q) := by
      rw [Real.exp_add, Real.exp_log hQ0]
    _ < 1 := (Real.exp_lt_one_iff).2 hsum

def compactPoleDerivativeCoefficientBound (Q : Real) (nu : Nat) : Real :=
  let R := compactPoleCauchyRadius Q
  let gap := 1 - Q * Real.exp R
  ((Nat.factorial nu : Real) * (2 / gap) / R ^ nu) /
    (Nat.factorial nu : Real)

/-- Uniform finite coefficient bound for the actual normalized pole on a
fixed compact parameter disk. -/
theorem exists_B_compactPole_coefficientNorm_le
    (K : Nat) {Q : Real} (hQ0 : 0 < Q) (hQ1 : Q < 1) :
    ∃ B : Real, 0 < B ∧
      ∀ {q : Complex}, ‖q‖ ≤ Q →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin
                (gaussianNormalizedPoleAmplitudeComplex q) 0 1) nu) ≤ B := by
  let R : Real := compactPoleCauchyRadius Q
  let gap : Real := 1 - Q * Real.exp R
  let J : Nat → Real := compactPoleDerivativeCoefficientBound Q
  let B : Real := 1 + ∑ nu ∈ Finset.range (2 * K), J nu
  have hR : 0 < R := compactPoleCauchyRadius_pos hQ1
  have hpole : Q * Real.exp R < 1 :=
    compactPoleCauchyRadius_pole_free hQ0 hQ1
  have hgap : 0 < gap := by dsimp [gap]; linarith
  have hJ0 : ∀ nu, 0 ≤ J nu := by
    intro nu
    dsimp [J, compactPoleDerivativeCoefficientBound, R, gap]
    positivity
  have hB : 0 < B := by
    dsimp [B]
    have hsum : 0 ≤ ∑ nu ∈ Finset.range (2 * K), J nu :=
      Finset.sum_nonneg fun i _ => hJ0 i
    linarith
  refine ⟨B, hB, ?_⟩
  intro q hq nu hnu
  apply polynomialCoefficientNorm_scaledTaylorJetPolynomial_le
  have hraw :=
    norm_iteratedDeriv_gaussianNormalizedPoleAmplitudeComplex_le
      nu (q := q) (t := 0) (R := R) (Q := Q) hR hq hpole
  have hnum : ‖1 - q‖ ≤ 2 := by
    calc
      ‖1 - q‖ ≤ ‖(1 : Complex)‖ + ‖q‖ := norm_sub_le _ _
      _ ≤ 1 + Q := by norm_num; linarith
      _ ≤ 2 := by linarith
  have hderiv :
      ‖iteratedDeriv nu (gaussianNormalizedPoleAmplitudeComplex q) 0‖ ≤
        (Nat.factorial nu : Real) * (2 / gap) / R ^ nu := by
    exact hraw.trans (by
      have hRpow : 0 < R ^ nu := pow_pos hR _
      have hfac0 : 0 ≤ (Nat.factorial nu : Real) := by positivity
      have hfrac : ‖1 - q‖ / gap ≤ 2 / gap :=
        (div_le_div_iff_of_pos_right hgap).2 hnum
      exact div_le_div_of_nonneg_right
        (mul_le_mul_of_nonneg_left hfrac hfac0) hRpow.le)
  have hjet :
      affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex q) 0 1 nu =
        iteratedDeriv nu (gaussianNormalizedPoleAmplitudeComplex q) 0 := by
    unfold affineTaylorJetAtOrigin complexAffineRealJet
    simp
  rw [one_pow, one_mul, hjet, norm_div, Complex.norm_natCast]
  have hfacPos : (0 : Real) < Nat.factorial nu := by positivity
  have hJ :
      ‖iteratedDeriv nu (gaussianNormalizedPoleAmplitudeComplex q) 0‖ /
          (Nat.factorial nu : Real) ≤ J nu := by
    apply (div_le_iff₀ hfacPos).2
    exact hderiv.trans_eq (by
      dsimp [J, compactPoleDerivativeCoefficientBound, R, gap]
      field_simp)
  exact hJ.trans (by
    simpa [B] using pole_chosen_le_one_add_finset_sum hnu J hJ0)

/-- Uniform Taylor remainder on the compact pole disk, already converted
to the weighted pole family used by the common central algebra. -/
theorem exists_C_compactPole_sub_weightedSeries_le
    (n : Nat) {Q : Real} (hQ0 : 0 < Q) (hQ1 : Q < 1) :
    ∃ C : Real, 0 < C ∧
      ∀ {q : Complex} {epsilon u : Real}, ‖q‖ ≤ Q →
        ‖gaussianNormalizedPoleAmplitudeComplex q
              ((epsilon * u : Real) : Complex) -
            weightedSeriesValue (n + 1)
              (higherOrderPoleFamily 1
                (affineTaylorJetAtOrigin
                  (gaussianNormalizedPoleAmplitudeComplex q) 0 1))
              (epsilon : Complex) (u : Complex)‖ ≤
          |epsilon| ^ (n + 1) * (C * |u| ^ (n + 1)) := by
  let R : Real := compactPoleCauchyRadius Q
  let gap : Real := 1 - Q * Real.exp R
  let Cderiv : Real :=
    (Nat.factorial (n + 1) : Real) * (2 / gap) / R ^ (n + 1)
  let C : Real := Cderiv / (Nat.factorial n : Real)
  have hR : 0 < R := compactPoleCauchyRadius_pos hQ1
  have hpoleDisk : Q * Real.exp R < 1 :=
    compactPoleCauchyRadius_pole_free hQ0 hQ1
  have hgap : 0 < gap := by dsimp [gap]; linarith
  have hCderiv : 0 < Cderiv := by dsimp [Cderiv]; positivity
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨C, hC, ?_⟩
  intro q epsilon u hq
  have hpole : ∀ y ∈ Set.Icc (-|epsilon * u|) |epsilon * u|,
      1 - q * Complex.exp ((0 + 1 * (y : Complex)) * Complex.I) ≠ 0 := by
    intro y hy
    have hnormExp : ‖Complex.exp ((y : Complex) * Complex.I)‖ = 1 := by
      rw [Complex.norm_exp]
      simp [Complex.mul_re]
    intro hz
    have hone : (1 : Complex) = q * Complex.exp ((y : Complex) * Complex.I) :=
      sub_eq_zero.mp (by simpa using hz)
    have : (1 : Real) = ‖q‖ := by
      calc
        (1 : Real) = ‖(1 : Complex)‖ := by norm_num
        _ = ‖q * Complex.exp ((y : Complex) * Complex.I)‖ := by rw [hone]
        _ = ‖q‖ := by rw [norm_mul, hnormExp, mul_one]
    linarith
  have hbound : ∀ y ∈ Set.Icc (-|epsilon * u|) |epsilon * u|,
      ‖complexAffineRealJet (gaussianNormalizedPoleAmplitudeComplex q)
        0 1 (n + 1) y‖ ≤ Cderiv := by
    intro y hy
    have hraw :=
      norm_iteratedDeriv_gaussianNormalizedPoleAmplitudeComplex_le
        (n + 1) (q := q) (t := y) (R := R) (Q := Q)
        hR hq hpoleDisk
    have hnum : ‖1 - q‖ ≤ 2 := by
      calc
        ‖1 - q‖ ≤ ‖(1 : Complex)‖ + ‖q‖ := norm_sub_le _ _
        _ ≤ 1 + Q := by norm_num; linarith
        _ ≤ 2 := by linarith
    unfold complexAffineRealJet
    simp only [one_pow, one_mul, Complex.ofReal_zero, zero_add]
    exact hraw.trans (by
      have hRpow : 0 < R ^ (n + 1) := pow_pos hR _
      have hfac0 : 0 ≤ (Nat.factorial (n + 1) : Real) := by positivity
      have hfrac : ‖1 - q‖ / gap ≤ 2 / gap :=
        (div_le_div_iff_of_pos_right hgap).2 hnum
      exact div_le_div_of_nonneg_right
        (mul_le_mul_of_nonneg_left hfrac hfac0) hRpow.le)
  have hTaylor :=
    norm_sub_gaussianNormalizedPoleAmplitudeComplex_affineTaylor_le
      n q 0 1 (R := |epsilon * u|) (u := epsilon * u) (C := Cderiv)
      (abs_nonneg _) le_rfl hpole hbound
  have hTaylor' :
      ‖gaussianNormalizedPoleAmplitudeComplex q
            (0 + 1 * ((epsilon * u : Real) : Complex)) -
          ∑ k ∈ Finset.range (n + 1),
            ((Nat.factorial k : Real)⁻¹ * (epsilon * u) ^ k) •
              complexAffineRealJet
                (gaussianNormalizedPoleAmplitudeComplex q) 0 1 k 0‖ ≤
        C * |epsilon * u| ^ (n + 1) :=
    hTaylor.trans_eq (by dsimp [C]; ring)
  have hconverted := norm_affineValue_sub_weightedSeries_le
    (n + 1) (gaussianNormalizedPoleAmplitudeComplex q) 0 1
      epsilon u C hTaylor'
  simpa using hconverted

/-- Uniform finite coefficient bound for the growing positive pole in its
natural `tau*u` affine chart. -/
theorem exists_B_growingPlusPole_coefficientNorm_le
    (K : Nat) :
    ∃ B : Real, 0 < B ∧
      ∀ {tau : Real}, 0 < tau →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin
                (gaussianNormalizedPoleAmplitudeComplex
                  (Real.exp (-tau) : Complex)) 0 (tau : Complex)) nu) ≤ B := by
  let J : Nat → Real := fun nu => (2 : Real) ^ (nu + 1)
  let B : Real := 1 + ∑ nu ∈ Finset.range (2 * K), J nu
  have hJ0 : ∀ nu, 0 ≤ J nu := fun nu => by dsimp [J]; positivity
  have hB : 0 < B := by
    dsimp [B]
    have hsum : 0 ≤ ∑ nu ∈ Finset.range (2 * K), J nu :=
      Finset.sum_nonneg fun i _ => hJ0 i
    linarith
  refine ⟨B, hB, ?_⟩
  intro tau htau nu hnu
  apply polynomialCoefficientNorm_scaledTaylorJetPolynomial_le
  have hraw := norm_scaled_iteratedDeriv_growingPlusPoleComplex_le
    nu htau 0
  have hjet :
      affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex
            (Real.exp (-tau) : Complex)) 0 (tau : Complex) nu =
        (tau : Complex) ^ nu *
          iteratedDeriv nu
            (gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)) 0 := by
    unfold affineTaylorJetAtOrigin complexAffineRealJet
    simp
  rw [one_pow, one_mul, hjet, norm_div, Complex.norm_natCast]
  have hfacPos : (0 : Real) < Nat.factorial nu := by positivity
  have hdiv :
      ‖(tau : Complex) ^ nu *
          iteratedDeriv nu
            (gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)) 0‖ /
          (Nat.factorial nu : Real) ≤ J nu := by
    apply (div_le_iff₀ hfacPos).2
    simpa [J] using hraw
  exact hdiv.trans (by
    simpa [B] using pole_chosen_le_one_add_finset_sum hnu J hJ0)

/-- Uniform weighted Taylor remainder for the growing positive pole. -/
theorem exists_C_growingPlusPole_sub_weightedSeries_le
    (n : Nat) :
    ∃ C : Real, 0 < C ∧
      ∀ {tau epsilon u : Real}, 0 < tau →
        ‖gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) * ((epsilon * u : Real) : Complex)) -
            weightedSeriesValue (n + 1)
              (higherOrderPoleFamily 1
                (affineTaylorJetAtOrigin
                  (gaussianNormalizedPoleAmplitudeComplex
                    (Real.exp (-tau) : Complex)) 0 (tau : Complex)))
              (epsilon : Complex) (u : Complex)‖ ≤
          |epsilon| ^ (n + 1) * (C * |u| ^ (n + 1)) := by
  let Cderiv : Real :=
    (2 : Real) ^ (n + 2) * (Nat.factorial (n + 1) : Real)
  let C : Real := Cderiv / (Nat.factorial n : Real)
  have hCderiv : 0 < Cderiv := by dsimp [Cderiv]; positivity
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨C, hC, ?_⟩
  intro tau epsilon u htau
  let q : Complex := (Real.exp (-tau) : Complex)
  have hqNorm : ‖q‖ < 1 := by
    dsimp [q]
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _),
      Real.exp_lt_one_iff]
    linarith
  have hpole : ∀ y ∈ Set.Icc (-|epsilon * u|) |epsilon * u|,
      1 - q * Complex.exp ((0 + (tau : Complex) * (y : Complex)) *
        Complex.I) ≠ 0 := by
    intro y hy hz
    have hone : (1 : Complex) =
        q * Complex.exp (((tau * y : Real) : Complex) * Complex.I) := by
      have := sub_eq_zero.mp hz
      simpa using this
    have hnormExp :
        ‖Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ = 1 := by
      rw [Complex.norm_exp]
      simp [Complex.mul_re]
    have honeNorm : (1 : Real) = ‖q‖ := by
      calc
        (1 : Real) = ‖(1 : Complex)‖ := by norm_num
        _ = ‖q * Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ :=
          by rw [hone]
        _ = ‖q‖ := by rw [norm_mul, hnormExp, mul_one]
    linarith
  have hbound : ∀ y ∈ Set.Icc (-|epsilon * u|) |epsilon * u|,
      ‖complexAffineRealJet (gaussianNormalizedPoleAmplitudeComplex q)
        0 (tau : Complex) (n + 1) y‖ ≤ Cderiv := by
    intro y hy
    unfold complexAffineRealJet
    simp only [Complex.ofReal_zero, zero_add]
    have hraw := norm_scaled_iteratedDeriv_growingPlusPoleComplex_le
      (n + 1) htau y
    simpa [q, Cderiv] using hraw
  have hTaylor :=
    norm_sub_gaussianNormalizedPoleAmplitudeComplex_affineTaylor_le
      n q 0 (tau : Complex) (R := |epsilon * u|)
      (u := epsilon * u) (C := Cderiv)
      (abs_nonneg _) le_rfl hpole hbound
  have hTaylor' :
      ‖gaussianNormalizedPoleAmplitudeComplex q
            (0 + (tau : Complex) * ((epsilon * u : Real) : Complex)) -
          ∑ k ∈ Finset.range (n + 1),
            ((Nat.factorial k : Real)⁻¹ * (epsilon * u) ^ k) •
              complexAffineRealJet
                (gaussianNormalizedPoleAmplitudeComplex q)
                0 (tau : Complex) k 0‖ ≤
        C * |epsilon * u| ^ (n + 1) :=
    hTaylor.trans_eq (by dsimp [C]; ring)
  have hconverted := norm_affineValue_sub_weightedSeries_le
    (n + 1) (gaussianNormalizedPoleAmplitudeComplex q)
      0 (tau : Complex) epsilon u C hTaylor'
  simpa [q] using hconverted

/-- Uniform finite coefficient bound for the growing negative pole in the
already scaled central coordinate. -/
theorem exists_B_growingMinusPole_coefficientNorm_le
    (K : Nat) :
    ∃ B : Real, 0 < B ∧
      ∀ {tau : Real}, 0 < tau → tau ≤ 1 →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin
                (growingMinusPoleAmplitudeComplex tau) 0 1) nu) ≤ B := by
  let J : Nat → Real := fun nu => 2 / (1 / 4 : Real) ^ nu
  let B : Real := 1 + ∑ nu ∈ Finset.range (2 * K), J nu
  have hJ0 : ∀ nu, 0 ≤ J nu := fun nu => by dsimp [J]; positivity
  have hB : 0 < B := by
    dsimp [B]
    have hsum : 0 ≤ ∑ nu ∈ Finset.range (2 * K), J nu :=
      Finset.sum_nonneg fun i _ => hJ0 i
    linarith
  refine ⟨B, hB, ?_⟩
  intro tau htau htauOne nu hnu
  apply polynomialCoefficientNorm_scaledTaylorJetPolynomial_le
  have hraw := norm_iteratedDeriv_growingMinusPoleAmplitudeComplex_le
    nu htau htauOne (y := 0) (by norm_num)
  have hjet :
      affineTaylorJetAtOrigin
          (growingMinusPoleAmplitudeComplex tau) 0 1 nu =
        iteratedDeriv nu (growingMinusPoleAmplitudeComplex tau) 0 := by
    unfold affineTaylorJetAtOrigin complexAffineRealJet
    simp
  rw [one_pow, one_mul, hjet, norm_div, Complex.norm_natCast]
  have hfacPos : (0 : Real) < Nat.factorial nu := by positivity
  have hdiv :
      ‖iteratedDeriv nu (growingMinusPoleAmplitudeComplex tau) 0‖ /
          (Nat.factorial nu : Real) ≤ J nu := by
    apply (div_le_iff₀ hfacPos).2
    exact hraw.trans_eq (by dsimp [J]; ring)
  exact hdiv.trans (by
    simpa [B] using pole_chosen_le_one_add_finset_sum hnu J hJ0)

/-- Uniform weighted Taylor remainder for the growing negative pole on the
central window `|epsilon*u| ≤ 1/2`. -/
theorem exists_C_growingMinusPole_sub_weightedSeries_le
    (n : Nat) :
    ∃ C : Real, 0 < C ∧
      ∀ {tau epsilon u : Real}, 0 < tau → tau ≤ 1 →
        |epsilon * u| ≤ 1 / 2 →
        ‖growingMinusPoleAmplitudeComplex tau
              ((epsilon * u : Real) : Complex) -
            weightedSeriesValue (n + 1)
              (higherOrderPoleFamily 1
                (affineTaylorJetAtOrigin
                  (growingMinusPoleAmplitudeComplex tau) 0 1))
              (epsilon : Complex) (u : Complex)‖ ≤
          |epsilon| ^ (n + 1) * (C * |u| ^ (n + 1)) := by
  let Cderiv : Real :=
    (Nat.factorial (n + 1) : Real) * 2 / (1 / 4 : Real) ^ (n + 1)
  let C : Real := Cderiv / (Nat.factorial n : Real)
  have hCderiv : 0 < Cderiv := by dsimp [Cderiv]; positivity
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨C, hC, ?_⟩
  intro tau epsilon u htau htauOne hwindow
  have hqNorm : ‖(-(Real.exp (-tau) : Complex))‖ < 1 := by
    rw [norm_neg, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    linarith
  have hanalytic : ∀ y ∈ Set.Icc (-|epsilon * u|) |epsilon * u|,
      AnalyticAt Complex (growingMinusPoleAmplitudeComplex tau)
        (0 + 1 * (y : Complex)) := by
    intro y hy
    have hden : 1 - (-(Real.exp (-tau) : Complex)) *
        Complex.exp (((tau : Complex) * (y : Complex)) * Complex.I) ≠ 0 := by
      intro hz
      have hone : (1 : Complex) = (-(Real.exp (-tau) : Complex)) *
          Complex.exp (((tau : Complex) * (y : Complex)) * Complex.I) :=
        sub_eq_zero.mp hz
      have hnormExp :
          ‖Complex.exp (((tau : Complex) * (y : Complex)) * Complex.I)‖ = 1 := by
        rw [Complex.norm_exp]
        simp [Complex.mul_re]
      have honeNorm : (1 : Real) = ‖(-(Real.exp (-tau) : Complex))‖ := by
        calc
          (1 : Real) = ‖(1 : Complex)‖ := by norm_num
          _ = ‖(-(Real.exp (-tau) : Complex)) *
                Complex.exp (((tau : Complex) * (y : Complex)) * Complex.I)‖ :=
              by rw [hone]
          _ = ‖(-(Real.exp (-tau) : Complex))‖ := by
              rw [norm_mul, hnormExp, mul_one]
      linarith
    unfold growingMinusPoleAmplitudeComplex
    have houter := analyticAt_gaussianNormalizedPoleAmplitudeComplex hden
    have hinner : AnalyticAt Complex (fun z : Complex => (tau : Complex) * z)
        (y : Complex) := by fun_prop
    simpa only [Function.comp_def, zero_add, one_mul] using
      AnalyticAt.comp
        (g := gaussianNormalizedPoleAmplitudeComplex
          (-(Real.exp (-tau) : Complex)))
        (f := fun z : Complex => (tau : Complex) * z) houter hinner
  have hbound : ∀ y ∈ Set.Icc (-|epsilon * u|) |epsilon * u|,
      ‖complexAffineRealJet (growingMinusPoleAmplitudeComplex tau)
        0 1 (n + 1) y‖ ≤ Cderiv := by
    intro y hy
    have hyWindow : |y| ≤ 1 / 2 := by
      have hyAbs : |y| ≤ |epsilon * u| := by
        exact abs_le.mpr ⟨hy.1, hy.2⟩
      exact hyAbs.trans hwindow
    unfold complexAffineRealJet
    simp only [one_pow, one_mul, Complex.ofReal_zero, zero_add]
    simpa [Cderiv] using
      norm_iteratedDeriv_growingMinusPoleAmplitudeComplex_le
        (n + 1) htau htauOne hyWindow
  have hTaylor := norm_sub_complexAffineTaylor_le
    n (growingMinusPoleAmplitudeComplex tau) 0 1
      (R := |epsilon * u|) (u := epsilon * u) (C := Cderiv)
      (abs_nonneg _) le_rfl hanalytic hbound
  have hTaylor' :
      ‖growingMinusPoleAmplitudeComplex tau
            (0 + 1 * ((epsilon * u : Real) : Complex)) -
          ∑ k ∈ Finset.range (n + 1),
            ((Nat.factorial k : Real)⁻¹ * (epsilon * u) ^ k) •
              complexAffineRealJet
                (growingMinusPoleAmplitudeComplex tau) 0 1 k 0‖ ≤
        C * |epsilon * u| ^ (n + 1) :=
    hTaylor.trans_eq (by dsimp [C]; ring)
  have hconverted := norm_affineValue_sub_weightedSeries_le
    (n + 1) (growingMinusPoleAmplitudeComplex tau) 0 1
      epsilon u C hTaylor'
  simpa using hconverted

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ConcreteZeroFrequencyRemainders.lean <==
import EuclideanBallsFormalization.HigherOrderFullCentralRatioLower
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Concrete zero-frequency pointwise remainders for H3. -/

noncomputable section

/-- Small-range denominator-side pointwise remainder. -/
theorem exists_smallHigherOrderCentralZeroRemainder_data
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M) :
    ∃ N0 D : Nat, ∃ Crem : Real,
      0 < N0 ∧ 0 < Crem ∧
      ∀ {d n : Nat} {rho R : Real} {qPole : Complex} {u : Real},
        N0 ≤ n → 0 < d → 0 < rho → rho < 1 → 0 < R →
        (d : Real) * rho ≤ n → ‖qPole‖ ≤ smallPoleCompactBound →
        |u| ≤ M * Real.sqrt (Real.log (n : Real)) →
        |(1 / Real.sqrt n) * u| ≤ R →
        (∀ v ∈ Set.Icc (-R) R,
          1 ≤ (gaussianPolarTau rho v).im ∧
          rho ≤ smallPoleCompactBound ∧ |v| ≤ Real.pi / 6) →
        (∀ v ∈ Set.Icc (-R) R,
          analyticTheta
            ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
              Complex.slitPlane) →
        ‖higherOrderCentralRemainder K 1 (d : Complex)
            ((1 / Real.sqrt n : Real) : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0)
            1 (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
            Complex.I zeroFrequencyJet
            (higherOrderCentralExponent (d : Real) 1 (1 / Real.sqrt n)
              (centralQuadraticCoefficient (d : Real) 1
                (1 / Real.sqrt n) (gaussianVariance rho))
              (gaussianCentralPhase rho))
            (fun v ↦ gaussianNormalizedPoleAmplitudeComplex qPole
              (((1 / Real.sqrt n) * v : Real) : Complex))
            (fun _ ↦ 1) u‖ ≤
          |1 / Real.sqrt n| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  let E : Nat := 2 * K + 2
  obtain ⟨CX, hCX, hXTaylor⟩ :=
    exists_C_smallCentralExponent_sub_phaseSeries_le K hK
  obtain ⟨CA, hCA, hATaylor⟩ :=
    exists_C_compactPole_sub_weightedSeries_le
      (2 * K - 1) smallPoleCompactBound_pos smallPoleCompactBound_lt_one
  obtain ⟨BX, hBX, hXcoeff⟩ := exists_B_smallPhase_coefficientNorm_le K
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_compactPole_coefficientNorm_le
      K smallPoleCompactBound_pos smallPoleCompactBound_lt_one
  let C : Real := 1 + CX + CA
  have hC : 0 < C := by dsimp [C]; positivity
  obtain ⟨N0, hN0, hgeneric⟩ :=
    exists_threshold_norm_higherOrderCentralZeroRemainder_le_from_jets
      K hK M C BX BA E hM hC hBX hBA
  let D : Nat := uniformHigherOrderDegree K (centralHigherOrderInputDegree K E)
  let Crem : Real :=
    uniformHigherOrderConstant K (centralHigherOrderInputDegree K E)
      (centralHigherOrderFinalConstant K C BX BA 1)
  have hCrem : 0 < Crem := by
    have hfinal : 0 < centralHigherOrderFinalConstant K C BX BA 1 := by
      dsimp [centralHigherOrderFinalConstant, centralHigherOrderInputConstant]
      have hq : 0 ≤ centralTaylorQuotientCoefficientBound K BX BA 1 := by
        dsimp [centralTaylorQuotientCoefficientBound,
          weightedTaylorCoreCoefficientBound]
        positivity
      nlinarith [mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBX.le,
        mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBA.le]
    dsimp [Crem, uniformHigherOrderConstant]
    apply mul_pos (by positivity)
    positivity
  refine ⟨N0, D, Crem, hN0, hCrem, ?_⟩
  intro d n rho R qPole u hn hd hrho hrhoOne hR hscale hq huLog hu hgeom hslit
  let eps : Real := 1 / Real.sqrt n
  let X : Real → Complex := higherOrderCentralExponent (d : Real) 1 eps
    (centralQuadraticCoefficient (d : Real) 1 eps (gaussianVariance rho))
    (gaussianCentralPhase rho)
  let A : Real → Complex := fun v ↦
    gaussianNormalizedPoleAmplitudeComplex qPole ((eps * v : Real) : Complex)
  let SX : Complex := weightedSeriesValue (2 * K)
    (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
      (fun k ↦ polarCentralPhaseJet rho k 0)) (eps : Complex) (u : Complex)
  let SA : Complex := weightedSeriesValue (2 * K)
    (higherOrderPoleFamily 1
      (affineTaylorJetAtOrigin
        (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
      (eps : Complex) (u : Complex)
  let RX : Complex := X u - SX
  let RA : Complex := A u - SA
  have him0 : 1 ≤ (gaussianPolarTau rho 0).im :=
    (hgeom 0 (by constructor <;> linarith)).1
  have hrhoSmall : rho ≤ Real.exp (-Real.pi / 12) / 128 :=
    (hgeom 0 (by constructor <;> linarith)).2.1
  have hXR : ‖RX‖ ≤ |eps| ^ (2 * K) * (C * (1 + |u|) ^ E) := by
    have hraw := hXTaylor hd (by omega) hrho hrhoOne hR hscale him0
      hrhoSmall (by simpa [eps] using hu) hslit
    dsimp [RX, X, SX]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCXle : CX ≤ C := by dsimp [C]; linarith [hCA]
    have hpow : |u| ^ (2 * K + 2) ≤ (1 + |u|) ^ (2 * K + 2) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    exact mul_le_mul hCXle (by simpa [E] using hpow)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hAR : ‖RA‖ ≤ |eps| ^ (2 * K) * (C * (1 + |u|) ^ E) := by
    have hraw := hATaylor (q := qPole) (epsilon := eps) (u := u) hq
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    rw [horder] at hraw
    dsimp [RA, A, SA]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCAle : CA ≤ C := by dsimp [C]; linarith [hCX]
    have hpow1 : |u| ^ (2 * K) ≤ (1 + |u|) ^ (2 * K) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    have hpow2 : (1 + |u|) ^ (2 * K) ≤ (1 + |u|) ^ E :=
      pow_le_pow_right₀ (by linarith [abs_nonneg u]) (by dsimp [E]; omega)
    exact mul_le_mul hCAle (hpow1.trans hpow2)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hresult := hgeneric hn 1 (d : Complex)
    (fun k ↦ polarCentralPhaseJet rho k 0) 1
    (affineTaylorJetAtOrigin
      (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
    Complex.I X A u RX RA huLog
    (by dsimp [RX, SX]; ring)
    (by dsimp [RA, SA]; ring)
    hXR hAR
    (hXcoeff hd (by omega) hrho him0 hrhoSmall hscale)
    (hAcoeff hq)
  simpa [eps, X, A, D, Crem, mul_assoc] using hresult

/-- Critical-window denominator-side pointwise remainder. -/
theorem exists_criticalHigherOrderCentralZeroRemainder_data
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M)
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ N0 D : Nat, ∃ eta Crem : Real,
      0 < N0 ∧ 0 < eta ∧ 0 < Crem ∧
      ∀ {d : Nat} {rho R : Real} {qPole : Complex} {u : Real},
        N0 ≤ d →
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        ‖qPole‖ ≤ gaussianSaddleParameter b →
        0 < R → R ≤ eta →
        |u| ≤ M * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        (∀ v ∈ Set.Icc (-R) R,
          analyticTheta
            ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
              Complex.slitPlane) →
        ‖higherOrderCentralRemainder K 1 (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0)
            1 (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
            Complex.I zeroFrequencyJet
            (higherOrderCentralExponent (d : Real) 1 (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) 1
                (1 / Real.sqrt d) (gaussianVariance rho))
              (gaussianCentralPhase rho))
            (fun v ↦ gaussianNormalizedPoleAmplitudeComplex qPole
              (((1 / Real.sqrt d) * v : Real) : Complex))
            (fun _ ↦ 1) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  let E : Nat := 2 * K + 2
  have hb : 0 < b := ha.trans_le hab
  have hQ0 : 0 < gaussianSaddleParameter b := (gaussianSaddleParameter_mem hb).1
  have hQ1 : gaussianSaddleParameter b < 1 := (gaussianSaddleParameter_mem hb).2
  obtain ⟨eta, CX, heta, hCX, hXTaylor⟩ :=
    exists_eta_C_criticalCentralExponent_sub_phaseSeries_le K hK ha hab
  obtain ⟨CA, hCA, hATaylor⟩ :=
    exists_C_compactPole_sub_weightedSeries_le (2 * K - 1) hQ0 hQ1
  obtain ⟨BX, hBX, hXcoeff⟩ :=
    exists_B_criticalPhase_coefficientNorm_le K ha hab
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_compactPole_coefficientNorm_le K hQ0 hQ1
  let C : Real := 1 + CX + CA
  have hC : 0 < C := by dsimp [C]; positivity
  obtain ⟨N0, hN0, hgeneric⟩ :=
    exists_threshold_norm_higherOrderCentralZeroRemainder_le_from_jets
      K hK M C BX BA E hM hC hBX hBA
  let D : Nat := uniformHigherOrderDegree K (centralHigherOrderInputDegree K E)
  let Crem : Real :=
    uniformHigherOrderConstant K (centralHigherOrderInputDegree K E)
      (centralHigherOrderFinalConstant K C BX BA 1)
  have hCrem : 0 < Crem := by
    have hfinal : 0 < centralHigherOrderFinalConstant K C BX BA 1 := by
      dsimp [centralHigherOrderFinalConstant, centralHigherOrderInputConstant]
      have hq : 0 ≤ centralTaylorQuotientCoefficientBound K BX BA 1 := by
        dsimp [centralTaylorQuotientCoefficientBound,
          weightedTaylorCoreCoefficientBound]
        positivity
      nlinarith [mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBX.le,
        mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBA.le]
    dsimp [Crem, uniformHigherOrderConstant]
    apply mul_pos (by positivity)
    positivity
  refine ⟨N0, D, eta, Crem, hN0, heta, hCrem, ?_⟩
  intro d rho R qPole u hd hrho hq hR hReta huLog hu hslit
  let eps : Real := 1 / Real.sqrt d
  let X : Real → Complex := higherOrderCentralExponent (d : Real) 1 eps
    (centralQuadraticCoefficient (d : Real) 1 eps (gaussianVariance rho))
    (gaussianCentralPhase rho)
  let A : Real → Complex := fun v ↦
    gaussianNormalizedPoleAmplitudeComplex qPole ((eps * v : Real) : Complex)
  let SX : Complex := weightedSeriesValue (2 * K)
    (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
      (fun k ↦ polarCentralPhaseJet rho k 0)) (eps : Complex) (u : Complex)
  let SA : Complex := weightedSeriesValue (2 * K)
    (higherOrderPoleFamily 1
      (affineTaylorJetAtOrigin
        (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
      (eps : Complex) (u : Complex)
  let RX : Complex := X u - SX
  let RA : Complex := A u - SA
  have hd0 : 0 < d := hN0.trans_le hd
  have hXR : ‖RX‖ ≤ |eps| ^ (2 * K) * (C * (1 + |u|) ^ E) := by
    have hraw := hXTaylor hd0 hrho hR hReta
      (by simpa [eps] using hu) hslit
    dsimp [RX, X, SX]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCXle : CX ≤ C := by dsimp [C]; linarith [hCA]
    have hpow : |u| ^ (2 * K + 2) ≤ (1 + |u|) ^ (2 * K + 2) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    exact mul_le_mul hCXle (by simpa [E] using hpow)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hAR : ‖RA‖ ≤ |eps| ^ (2 * K) * (C * (1 + |u|) ^ E) := by
    have hraw := hATaylor (q := qPole) (epsilon := eps) (u := u) hq
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    rw [horder] at hraw
    dsimp [RA, A, SA]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCAle : CA ≤ C := by dsimp [C]; linarith [hCX]
    have hpow1 : |u| ^ (2 * K) ≤ (1 + |u|) ^ (2 * K) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    have hpow2 : (1 + |u|) ^ (2 * K) ≤ (1 + |u|) ^ E :=
      pow_le_pow_right₀ (by linarith [abs_nonneg u]) (by dsimp [E]; omega)
    exact mul_le_mul hCAle (hpow1.trans hpow2)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hresult := hgeneric hd 1 (d : Complex)
    (fun k ↦ polarCentralPhaseJet rho k 0) 1
    (affineTaylorJetAtOrigin
      (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
    Complex.I X A u RX RA huLog
    (by dsimp [RX, SX]; ring)
    (by dsimp [RA, SA]; ring)
    hXR hAR (hXcoeff hd0 hrho) (hAcoeff hq)
  simpa [eps, X, A, D, Crem, mul_assoc] using hresult

private theorem exists_growingHigherOrderCentralZeroRemainder_data_of_pole
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M)
    (F : Real → Complex → Complex) (chart : Real → Complex)
    (tauA CA BA : Real)
    (htauA : 0 < tauA) (htauAHalf : tauA ≤ 1 / 2)
    (hCA : 0 < CA) (hBA : 0 < BA)
    (hATaylor : ∀ {tau epsilon u : Real},
      0 < tau → tau ≤ tauA → |epsilon * u| ≤ 1 / 4 →
      ‖F tau ((chart tau) * ((epsilon * u : Real) : Complex)) -
          weightedSeriesValue (2 * K)
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
            (epsilon : Complex) (u : Complex)‖ ≤
        |epsilon| ^ (2 * K) * (CA * |u| ^ (2 * K)))
    (hAcoeff : ∀ {tau : Real}, 0 < tau → tau ≤ tauA →
      ∀ nu < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin (F tau) 0 (chart tau)) nu) ≤ BA) :
    ∃ N0 D : Nat, ∃ tau0 eta Crem : Real,
      0 < N0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      0 < eta ∧ eta < 1 / 2 ∧ 0 < Crem ∧
      ∀ {d : Nat} {tau R u : Real},
        N0 ≤ d → 0 < tau → tau ≤ tau0 →
        0 < R → R ≤ eta →
        |u| ≤ M * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
            (Complex.I * (tau : Complex)) zeroFrequencyJet
            (higherOrderCentralExponent (d : Real) tau (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) tau
                (1 / Real.sqrt d)
                (gaussianVariance (Real.exp (-tau))))
              (gaussianCentralPhase (Real.exp (-tau))))
            (fun v ↦ F tau
              ((chart tau) * (((1 / Real.sqrt d) * v : Real) : Complex)))
            (fun _ ↦ 1) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  let E : Nat := 2 * K + 2
  have heta0 : (0 : Real) ≤ 1 / 4 := by norm_num
  have hetaHalf : (1 / 4 : Real) < 1 / 2 := by norm_num
  obtain ⟨tauX, CX, htauX, htauXHalf, hCX, hXTaylor⟩ :=
    exists_tau0_C_growingCentralExponent_sub_phaseSeries_le
      K hK heta0 hetaHalf
  obtain ⟨tauXC, BX, htauXC, htauXCHalf, hBX, hXcoeff⟩ :=
    exists_tau0_B_growingPhase_coefficientNorm_le K heta0 hetaHalf
  let tau0 : Real := min tauA (min tauX tauXC)
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min htauA (lt_min htauX htauXC)
  have htau0Half : tau0 ≤ 1 / 2 := (min_le_left _ _).trans htauAHalf
  have htau0A : tau0 ≤ tauA := min_le_left _ _
  have htau0X : tau0 ≤ tauX :=
    (min_le_right _ _).trans (min_le_left _ _)
  have htau0XC : tau0 ≤ tauXC :=
    (min_le_right _ _).trans (min_le_right _ _)
  let C : Real := 1 + CX + CA
  have hC : 0 < C := by dsimp [C]; positivity
  obtain ⟨N0, hN0, hgeneric⟩ :=
    exists_threshold_norm_higherOrderCentralZeroRemainder_le_from_jets
      K hK M C BX BA E hM hC hBX hBA
  let D : Nat := uniformHigherOrderDegree K (centralHigherOrderInputDegree K E)
  let Crem : Real :=
    uniformHigherOrderConstant K (centralHigherOrderInputDegree K E)
      (centralHigherOrderFinalConstant K C BX BA 1)
  have hCrem : 0 < Crem := by
    have hfinal : 0 < centralHigherOrderFinalConstant K C BX BA 1 := by
      dsimp [centralHigherOrderFinalConstant, centralHigherOrderInputConstant]
      have hq : 0 ≤ centralTaylorQuotientCoefficientBound K BX BA 1 := by
        dsimp [centralTaylorQuotientCoefficientBound,
          weightedTaylorCoreCoefficientBound]
        positivity
      nlinarith [mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBX.le,
        mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBA.le]
    dsimp [Crem, uniformHigherOrderConstant]
    apply mul_pos (by positivity)
    positivity
  refine ⟨N0, D, tau0, 1 / 4, Crem, hN0, htau0, htau0Half,
    by norm_num, hetaHalf, hCrem, ?_⟩
  intro d tau R u hd htau htauLe hR hReta huLog hu
  let eps : Real := 1 / Real.sqrt d
  let X : Real → Complex := higherOrderCentralExponent (d : Real) tau eps
    (centralQuadraticCoefficient (d : Real) tau eps
      (gaussianVariance (Real.exp (-tau))))
    (gaussianCentralPhase (Real.exp (-tau)))
  let A : Real → Complex := fun v ↦
    F tau ((chart tau) * ((eps * v : Real) : Complex))
  let SX : Complex := weightedSeriesValue (2 * K)
    (higherOrderPhaseFamily (tau : Complex) (d : Complex) (eps : Complex)
      (fun k ↦ growingCentralPhaseJet tau k 0))
    (eps : Complex) (u : Complex)
  let SA : Complex := weightedSeriesValue (2 * K)
    (higherOrderPoleFamily 1
      (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
    (eps : Complex) (u : Complex)
  let RX : Complex := X u - SX
  let RA : Complex := A u - SA
  have hd0 : 0 < d := hN0.trans_le hd
  have htauA' : tau ≤ tauA := htauLe.trans htau0A
  have htauX' : tau ≤ tauX := htauLe.trans htau0X
  have htauXC' : tau ≤ tauXC := htauLe.trans htau0XC
  have hwindow : |eps * u| ≤ 1 / 4 := hu.trans hReta
  have hXR : ‖RX‖ ≤ |eps| ^ (2 * K) * (C * (1 + |u|) ^ E) := by
    have hscaled : |tau * eps * u| ≤ tau * R := by
      calc
        |tau * eps * u| = tau * |eps * u| := by
          simp only [abs_mul, abs_of_pos htau]
          ring
        _ ≤ tau * R := mul_le_mul_of_nonneg_left hu htau.le
    have hraw := hXTaylor hd0 htau htauX' (mul_pos htau hR)
      (by simpa [mul_comm] using
        (mul_le_mul_of_nonneg_left hReta htau.le)) hscaled
    dsimp [RX, X, SX]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCXle : CX ≤ C := by dsimp [C]; linarith [hCA]
    have hpow : |u| ^ (2 * K + 2) ≤ (1 + |u|) ^ (2 * K + 2) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    exact mul_le_mul hCXle (by simpa [E] using hpow)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hAR : ‖RA‖ ≤ |eps| ^ (2 * K) * (C * (1 + |u|) ^ E) := by
    have hraw := hATaylor htau htauA' hwindow
    dsimp [RA, A, SA]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCAle : CA ≤ C := by dsimp [C]; linarith [hCX]
    have hpow1 : |u| ^ (2 * K) ≤ (1 + |u|) ^ (2 * K) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    have hpow2 : (1 + |u|) ^ (2 * K) ≤ (1 + |u|) ^ E :=
      pow_le_pow_right₀ (by linarith [abs_nonneg u]) (by dsimp [E]; omega)
    exact mul_le_mul hCAle (hpow1.trans hpow2)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hresult := hgeneric hd (tau : Complex) (d : Complex)
    (fun k ↦ growingCentralPhaseJet tau k 0) 1
    (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
    (Complex.I * (tau : Complex)) X A u RX RA huLog
    (by dsimp [RX, SX]; ring)
    (by dsimp [RA, SA]; ring)
    hXR hAR (hXcoeff hd0 htau htauXC') (hAcoeff htau htauA')
  simpa [eps, X, A, D, Crem, mul_assoc] using hresult

/-- Growing positive-saddle denominator-side pointwise remainder. -/
theorem exists_growingPlusHigherOrderCentralZeroRemainder_data
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M) :
    ∃ N0 D : Nat, ∃ tau0 eta Crem : Real,
      0 < N0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      0 < eta ∧ eta < 1 / 2 ∧ 0 < Crem ∧
      ∀ {d : Nat} {tau R u : Real},
        N0 ≤ d → 0 < tau → tau ≤ tau0 → 0 < R → R ≤ eta →
        |u| ≤ M * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex
                (Real.exp (-tau) : Complex)) 0 (tau : Complex))
            (Complex.I * (tau : Complex)) zeroFrequencyJet
            (higherOrderCentralExponent (d : Real) tau (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) tau
                (1 / Real.sqrt d)
                (gaussianVariance (Real.exp (-tau))))
              (gaussianCentralPhase (Real.exp (-tau))))
            (fun v ↦ gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) *
                (((1 / Real.sqrt d) * v : Real) : Complex)))
            (fun _ ↦ 1) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  obtain ⟨CA, hCA, hATaylor⟩ :=
    exists_C_growingPlusPole_sub_weightedSeries_le (2 * K - 1)
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_growingPlusPole_coefficientNorm_le K
  apply exists_growingHigherOrderCentralZeroRemainder_data_of_pole
    K hK M hM
    (fun tau z ↦ gaussianNormalizedPoleAmplitudeComplex
      (Real.exp (-tau) : Complex) z)
    (fun tau ↦ (tau : Complex)) (1 / 2) CA BA (by norm_num)
    (by norm_num) hCA hBA
  · intro tau epsilon u htau _ _
    have h := hATaylor (tau := tau) (epsilon := epsilon) (u := u) htau
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    simpa [horder] using h
  · intro tau htau _
    exact hAcoeff htau

/-- Growing negative-saddle denominator-side pointwise remainder. -/
theorem exists_growingMinusHigherOrderCentralZeroRemainder_data
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M) :
    ∃ N0 D : Nat, ∃ tau0 eta Crem : Real,
      0 < N0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      0 < eta ∧ eta < 1 / 2 ∧ 0 < Crem ∧
      ∀ {d : Nat} {tau R u : Real},
        N0 ≤ d → 0 < tau → tau ≤ tau0 → 0 < R → R ≤ eta →
        |u| ≤ M * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin
              (growingMinusPoleAmplitudeComplex tau) 0 1)
            (Complex.I * (tau : Complex)) zeroFrequencyJet
            (higherOrderCentralExponent (d : Real) tau (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) tau
                (1 / Real.sqrt d)
                (gaussianVariance (Real.exp (-tau))))
              (gaussianCentralPhase (Real.exp (-tau))))
            (fun v ↦ growingMinusPoleAmplitudeComplex tau
              (((1 / Real.sqrt d) * v : Real) : Complex))
            (fun _ ↦ 1) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  obtain ⟨CA, hCA, hATaylor⟩ :=
    exists_C_growingMinusPole_sub_weightedSeries_le (2 * K - 1)
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_growingMinusPole_coefficientNorm_le K
  have hATaylor' : ∀ {tau epsilon u : Real},
      0 < tau → tau ≤ (1 / 2 : Real) → |epsilon * u| ≤ 1 / 4 →
      ‖growingMinusPoleAmplitudeComplex tau (1 * ((epsilon * u : Real) : Complex)) -
          weightedSeriesValue (2 * K)
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin
                (growingMinusPoleAmplitudeComplex tau) 0 1))
            (epsilon : Complex) (u : Complex)‖ ≤
        |epsilon| ^ (2 * K) * (CA * |u| ^ (2 * K)) := by
    intro tau epsilon u htau htauHalf hwindow
    have h := hATaylor (tau := tau) (epsilon := epsilon) (u := u)
      htau (htauHalf.trans (by norm_num)) (hwindow.trans (by norm_num))
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    simpa [horder] using h
  have hAcoeff' : ∀ {tau : Real}, 0 < tau → tau ≤ (1 / 2 : Real) →
      ∀ nu < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin
              (growingMinusPoleAmplitudeComplex tau) 0 1) nu) ≤ BA := by
    intro tau htau htauHalf
    exact hAcoeff htau (htauHalf.trans (by norm_num))
  simpa only [one_mul] using
    (exists_growingHigherOrderCentralZeroRemainder_data_of_pole
      K hK M hM (fun tau z ↦ growingMinusPoleAmplitudeComplex tau z)
      (fun _ ↦ 1) (1 / 2) CA BA (by norm_num) (by norm_num) hCA hBA
      hATaylor' hAcoeff')

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCauchyCoefficientBridge.lean <==
import EuclideanBallsFormalization.CriticalCentralRatio
import EuclideanBallsFormalization.GaussianCauchyCoefficientBridge

namespace EuclideanBallsFormalization

/-!
The Cauchy/coefficient entry to NL0 Critical Section 7.  The earlier Gaussian
bridge was stated under the small-radius condition `rho <= 1/128`.  The exact
coefficient algebra only needs `0 < rho < 1`; on the critical window the real
theta denominator is nonzero by `analyticTheta_real_ne_zero`.
-/

noncomputable section

open MeasureTheory
open scoped Interval

/-- The normalized contour coefficient is its angular integral for every
real radius in the open unit disk.  This is the analytic form of NL0 (7.1). -/
theorem gaussianNormalizedCircleCoefficient_eq_intervalIntegral_of_lt_one
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (eps : Real) (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient eps rho n x =
      (1 / (2 * Real.pi) : Complex) *
        ∫ t in 0..2 * Real.pi,
          gaussianCoefficientAngularIntegrand eps rho n x t := by
  have hden : analyticTheta (rho : Complex) 0 ≠ 0 :=
    analyticTheta_real_ne_zero hrho0 hrho1 0
  unfold gaussianNormalizedCircleCoefficient circleIntegral
  rw [← intervalIntegral.integral_const_mul]
  rw [← intervalIntegral.integral_const_mul]
  apply intervalIntegral.integral_congr
  intro t ht
  simp only [smul_eq_mul]
  dsimp [gaussianCoefficientAngularIntegrand]
  rw [← circleMap_zero]
  exact gaussian_circle_normalized_integrand_eq hrho0 hden t
    ((1 - (eps : Complex) * circleMap 0 rho t)⁻¹ *
      analyticThetaProduct (circleMap 0 rho t) x)

/-- The normalized contour coefficient equals the finite cumulative shell
coefficient for every `0 < rho < 1`. -/
theorem gaussianNormalizedCircleCoefficient_eq_shellCoefficient_of_lt_one
    {d n : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho0 : 0 < rho) (hrho1 : rho < 1) (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient eps rho n x =
      ((rho : Complex) ^ n / analyticTheta (rho : Complex) 0 ^ d) *
        gaussianPoleWeightedShellCoefficient eps n x := by
  have htheta : analyticTheta (rho : Complex) 0 ≠ 0 :=
    analyticTheta_real_ne_zero hrho0 hrho1 0
  have htwoPiI : (2 * Real.pi * Complex.I : Complex) ≠ 0 := by
    have htwo : (2 : Complex) ≠ 0 := by norm_num
    have hpi : (Real.pi : Complex) ≠ 0 := by
      exact_mod_cast ne_of_gt Real.pi_pos
    exact mul_ne_zero (mul_ne_zero htwo hpi) Complex.I_ne_zero
  unfold gaussianNormalizedCircleCoefficient
  change
    ((rho : Complex) ^ n /
        ((2 * Real.pi * Complex.I) * analyticTheta (rho : Complex) 0 ^ d)) *
        gaussianPoleWeightedCircleIntegral eps rho n x = _
  rw [gaussianPoleWeightedCircleIntegral_eq_shellCoefficient
    heps hrho0 hrho1 x n]
  field_simp [htheta, htwoPiI]

theorem gaussianNormalizedCircleCoefficient_plus_eq_scale_mul_of_lt_one
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient 1 rho n x =
      gaussianCoefficientScale d n rho * ballMultiplier d n x := by
  rw [gaussianNormalizedCircleCoefficient_eq_shellCoefficient_of_lt_one
      (eps := (1 : Real)) (by norm_num) hrho0 hrho1 x,
    gaussianPoleWeightedShellCoefficient_one_eq_card_mul_ballMultiplier]
  simp only [gaussianCoefficientScale]
  ring

theorem gaussianNormalizedCircleCoefficient_minus_eq_scale_mul_of_lt_one
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient (-1) rho n x =
      gaussianCoefficientScale d n rho *
        ((-1 : Complex) ^ n *
          ballMultiplier d n (fun i => x i + 1 / 2)) := by
  rw [gaussianNormalizedCircleCoefficient_eq_shellCoefficient_of_lt_one
      (eps := (-1 : Real)) (by norm_num) hrho0 hrho1 x,
    gaussianPoleWeightedShellCoefficient_neg_one_eq_card_mul_ballMultiplier]
  simp only [gaussianCoefficientScale]
  ring

lemma gaussianCoefficientScale_ne_zero_of_lt_one
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    gaussianCoefficientScale d n rho ≠ 0 := by
  have hrhoC : (rho : Complex) ≠ 0 := by exact_mod_cast hrho0.ne'
  have hcard : ((ballFinset d n).card : Complex) ≠ 0 := by
    exact_mod_cast ballFinset_card_ne_zero d n
  have htheta : analyticTheta (rho : Complex) 0 ≠ 0 :=
    analyticTheta_real_ne_zero hrho0 hrho1 0
  unfold gaussianCoefficientScale
  exact div_ne_zero (mul_ne_zero (pow_ne_zero _ hrhoC) hcard)
    (pow_ne_zero _ htheta)

theorem gaussianNormalizedCircleCoefficient_plus_base_eq_scale_of_lt_one
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    gaussianNormalizedCircleCoefficient 1 rho n (fun _ : Fin d => 0) =
      gaussianCoefficientScale d n rho := by
  rw [gaussianNormalizedCircleCoefficient_plus_eq_scale_mul_of_lt_one
    hrho0 hrho1, ballMultiplier_zero, mul_one]

/-- Exact critical-window coefficient ratio: the normalized plus-pole contour
coefficient recovers the ball multiplier. -/
theorem gaussianNormalizedCircleCoefficient_plus_ratio_eq_ballMultiplier_of_lt_one
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient 1 rho n x /
        gaussianNormalizedCircleCoefficient 1 rho n
          (fun _ : Fin d => 0) =
      ballMultiplier d n x := by
  rw [gaussianNormalizedCircleCoefficient_plus_eq_scale_mul_of_lt_one
      hrho0 hrho1,
    gaussianNormalizedCircleCoefficient_plus_base_eq_scale_of_lt_one
      hrho0 hrho1]
  field_simp [gaussianCoefficientScale_ne_zero_of_lt_one hrho0 hrho1]

theorem gaussianNormalizedCircleCoefficient_minus_base_eq_scale_parity_of_lt_one
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    gaussianNormalizedCircleCoefficient (-1) rho n
        (fun _ : Fin d => 0) =
      gaussianCoefficientScale d n rho *
        ((-1 : Complex) ^ n * parityCoefficient d n) := by
  rw [gaussianNormalizedCircleCoefficient_minus_eq_scale_mul_of_lt_one
    hrho0 hrho1]
  congr 2
  rw [show (fun i : Fin d => (0 : Real) + 1 / 2) =
      (fun _ : Fin d => (1 / 2 : Real)) by funext i; ring,
    ballMultiplier_half_eq_parityCoefficient]

/-- Exact critical-window form of NL0 (3.5). -/
theorem parityCoefficient_eq_signed_circleCoefficient_ratio_of_lt_one
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    parityCoefficient d n =
      (-1 : Complex) ^ n *
        (gaussianNormalizedCircleCoefficient (-1) rho n
            (fun _ : Fin d => 0) /
          gaussianNormalizedCircleCoefficient 1 rho n
            (fun _ : Fin d => 0)) := by
  rw [gaussianNormalizedCircleCoefficient_minus_base_eq_scale_parity_of_lt_one
      hrho0 hrho1,
    gaussianNormalizedCircleCoefficient_plus_base_eq_scale_of_lt_one
      hrho0 hrho1]
  have hscale := gaussianCoefficientScale_ne_zero_of_lt_one
    (d := d) (n := n) hrho0 hrho1
  field_simp [hscale]
  have heven : Even (2 * n) := even_two_mul n
  rw [← pow_mul, mul_comm n 2, heven.neg_one_pow, mul_one]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralAmplitude.lean <==
import EuclideanBallsFormalization.CriticalThetaSecondDerivative

namespace EuclideanBallsFormalization

/-!
The amplitude Taylor node in NL0 (6.6) on a fixed critical saddle window.
The pole parameter is kept as `q`; the two cases used in NL0 are `q = rho`
and `q = -rho`, corresponding to `A_+` and `A_-` after normalization by the
value at the real saddle.
-/

noncomputable section

open scoped BigOperators Real

def criticalThetaLogPointComplex (rho : Real) (s : Complex) : Complex :=
  (Real.pi : Complex) * Complex.I * gaussianPolarTauComplex rho s

lemma criticalThetaLogPointComplex_ofReal (rho t : Real) :
    criticalThetaLogPointComplex rho (t : Complex) =
      criticalThetaLogPoint rho t := rfl

lemma hasDerivAt_criticalThetaLogPointComplex (rho : Real) (s : Complex) :
    HasDerivAt (criticalThetaLogPointComplex rho) Complex.I s := by
  have h := (hasDerivAt_gaussianPolarTauComplex rho s).const_mul
    ((Real.pi : Complex) * Complex.I)
  unfold criticalThetaLogPointComplex
  apply h.congr_deriv
  field_simp [Complex.ofReal_ne_zero.mpr Real.pi_ne_zero]

def criticalPolarThetaProduct {d : Nat} (rho t : Real)
    (x : Fin d → Real) : Complex :=
  criticalThetaLogRatioProduct (criticalThetaLogPoint rho t) x

def criticalPolarThetaProductFirstDeriv {d : Nat} (rho t : Real)
    (x : Fin d → Real) : Complex :=
  criticalThetaLogRatioProductFirstDerivExplicit
      (criticalThetaLogPoint rho t) x * Complex.I

def criticalPolarThetaProductSecondDeriv {d : Nat} (rho t : Real)
    (x : Fin d → Real) : Complex :=
  -criticalThetaLogRatioProductSecondDerivExplicit
      (criticalThetaLogPoint rho t) x

theorem hasDerivAt_criticalPolarThetaProduct {d : Nat} {rho t : Real}
    (x : Fin d → Real)
    (hτ : 0 < (criticalThetaLogPoint rho t /
      ((Real.pi : Complex) * Complex.I)).im)
    (hnum : ∀ i : Fin d,
      analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) (x i) ≠ 0)
    (hden : analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) 0 ≠ 0) :
    HasDerivAt (fun s : Real ↦ criticalPolarThetaProduct rho s x)
      (criticalPolarThetaProductFirstDeriv rho t x) t := by
  have houter := hasDerivAt_criticalThetaLogRatioProduct_first_explicit
    hτ x hnum hden
  have hcomp := houter.comp (t : Complex)
    (hasDerivAt_criticalThetaLogPointComplex rho (t : Complex))
  have hreal := hcomp.comp_ofReal
  unfold criticalPolarThetaProduct criticalPolarThetaProductFirstDeriv
  simpa [criticalThetaLogPointComplex_ofReal] using hreal

theorem hasDerivAt_criticalPolarThetaProductFirstDeriv {d : Nat}
    {rho t : Real} (x : Fin d → Real)
    (hτ : 0 < (criticalThetaLogPoint rho t /
      ((Real.pi : Complex) * Complex.I)).im)
    (hnum : ∀ i : Fin d,
      analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) (x i) ≠ 0)
    (hden : analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) 0 ≠ 0) :
    HasDerivAt
      (fun s : Real ↦ criticalPolarThetaProductFirstDeriv rho s x)
      (criticalPolarThetaProductSecondDeriv rho t x) t := by
  have houter :=
    (hasDerivAt_criticalThetaLogRatioProductFirstDerivExplicit
      hτ x hnum hden).mul_const Complex.I
  have hcomp := houter.comp (t : Complex)
    (hasDerivAt_criticalThetaLogPointComplex rho (t : Complex))
  have hreal := hcomp.comp_ofReal
  unfold criticalPolarThetaProductFirstDeriv
    criticalPolarThetaProductSecondDeriv
  apply hreal.congr_deriv
  rw [mul_assoc, Complex.I_mul_I, mul_neg, mul_one]

lemma gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one
    {q : Complex} (hq : ‖q‖ < 1) (t : Real) :
    1 - q * Complex.exp ((t : Complex) * Complex.I) ≠ 0 := by
  intro hzero
  have hone : (1 : Complex) =
      q * Complex.exp ((t : Complex) * Complex.I) :=
    sub_eq_zero.mp hzero
  have hnorm : (1 : Real) = ‖q‖ := by
    calc
      (1 : Real) = ‖(1 : Complex)‖ := by norm_num
      _ = ‖q * Complex.exp ((t : Complex) * Complex.I)‖ := by rw [hone]
      _ = ‖q‖ := by
        rw [norm_mul, Complex.norm_exp]
        norm_num
  linarith

theorem hasDerivAt_gaussianNormalizedPoleAmplitude_of_norm_lt_one
    {q : Complex} (hq : ‖q‖ < 1) (t : Real) :
    HasDerivAt (gaussianNormalizedPoleAmplitude q)
      (gaussianNormalizedPoleAmplitudeFirstDeriv q t) t := by
  let e : Real → Complex := fun s ↦
    Complex.exp ((s : Complex) * Complex.I)
  have he : HasDerivAt e (Complex.I * e t) t :=
    hasDerivAt_complexExp_mul_I t
  have hden : HasDerivAt (fun s : Real ↦ 1 - q * e s)
      (-(q * (Complex.I * e t))) t := by
    change HasDerivAt
      ((fun _ : Real ↦ (1 : Complex)) - fun s : Real ↦ q * e s)
      (-(q * (Complex.I * e t))) t
    simpa only [zero_sub] using
      (hasDerivAt_const (x := t) (c := (1 : Complex))).sub
        (he.const_mul q)
  have hquot := (hasDerivAt_const (x := t) (c := (1 - q))).div hden
    (gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one hq t)
  unfold gaussianNormalizedPoleAmplitude
    gaussianNormalizedPoleAmplitudeFirstDeriv
  dsimp [e] at hquot ⊢
  apply hquot.congr_deriv
  ring

theorem hasDerivAt_gaussianNormalizedPoleAmplitudeFirstDeriv_of_norm_lt_one
    {q : Complex} (hq : ‖q‖ < 1) (t : Real) :
    HasDerivAt (gaussianNormalizedPoleAmplitudeFirstDeriv q)
      (gaussianNormalizedPoleAmplitudeSecondDeriv q t) t := by
  let e : Real → Complex := fun s ↦
    Complex.exp ((s : Complex) * Complex.I)
  have he : HasDerivAt e (Complex.I * e t) t :=
    hasDerivAt_complexExp_mul_I t
  have hy : HasDerivAt (fun s : Real ↦ q * e s)
      (q * (Complex.I * e t)) t := he.const_mul q
  have hden : HasDerivAt (fun s : Real ↦ 1 - q * e s)
      (-(q * (Complex.I * e t))) t := by
    change HasDerivAt
      ((fun _ : Real ↦ (1 : Complex)) - fun s : Real ↦ q * e s)
      (-(q * (Complex.I * e t))) t
    simpa only [zero_sub] using
      (hasDerivAt_const (x := t) (c := (1 : Complex))).sub hy
  have hnum : HasDerivAt
      (fun s : Real ↦ (1 - q) * (q * Complex.I * e s))
      ((1 - q) * (q * Complex.I * (Complex.I * e t))) t := by
    exact ((he.const_mul (q * Complex.I)).const_mul (1 - q))
  have hdenSq := hden.pow 2
  have hquot := hnum.div hdenSq
    (pow_ne_zero 2
      (gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one hq t))
  unfold gaussianNormalizedPoleAmplitudeFirstDeriv
    gaussianNormalizedPoleAmplitudeSecondDeriv
  dsimp [e] at hquot ⊢
  apply hquot.congr_deriv
  field_simp [gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one hq t]
  simp
  ring

lemma gaussianNormalizedPoleAmplitude_denom_norm_ge_sub
    {q : Complex} {R : Real} (hq : ‖q‖ ≤ R) (t : Real) :
    1 - R ≤ ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖ := by
  have hqexp :
      ‖q * Complex.exp ((t : Complex) * Complex.I)‖ = ‖q‖ := by
    rw [norm_mul, Complex.norm_exp]
    norm_num
  have hrev := norm_sub_norm_le (1 : Complex)
    (q * Complex.exp ((t : Complex) * Complex.I))
  rw [norm_one, hqexp] at hrev
  calc
    1 - R ≤ 1 - ‖q‖ := by linarith
    _ ≤ ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖ := hrev

lemma gaussianNormalizedPoleAmplitude_numerator_norm_le_add
    {q : Complex} {R : Real} (hq : ‖q‖ ≤ R) :
    ‖1 - q‖ ≤ 1 + R := by
  calc
    ‖1 - q‖ ≤ ‖(1 : Complex)‖ + ‖q‖ := norm_sub_le _ _
    _ ≤ 1 + R := by norm_num; linarith

theorem norm_gaussianNormalizedPoleAmplitude_le_critical
    {q : Complex} {R : Real} (hR1 : R < 1) (hq : ‖q‖ ≤ R)
    (t : Real) :
    ‖gaussianNormalizedPoleAmplitude q t‖ ≤
      (1 + R) / (1 - R) := by
  have hbase : 0 < 1 - R := by linarith
  have hden := gaussianNormalizedPoleAmplitude_denom_norm_ge_sub hq t
  have hnum := gaussianNormalizedPoleAmplitude_numerator_norm_le_add hq
  have hR0 : 0 ≤ R := (norm_nonneg q).trans hq
  unfold gaussianNormalizedPoleAmplitude
  rw [norm_div]
  exact div_le_div₀ (by positivity) hnum hbase hden

theorem norm_gaussianNormalizedPoleAmplitudeFirstDeriv_le_critical
    {q : Complex} {R : Real} (hR0 : 0 ≤ R) (hR1 : R < 1)
    (hq : ‖q‖ ≤ R) (t : Real) :
    ‖gaussianNormalizedPoleAmplitudeFirstDeriv q t‖ ≤
      ((1 + R) * R) / (1 - R) ^ 2 := by
  have hbase : 0 < 1 - R := by linarith
  have hden := gaussianNormalizedPoleAmplitude_denom_norm_ge_sub hq t
  have hdenpow : (1 - R) ^ 2 ≤
      ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖ ^ 2 :=
    pow_le_pow_left₀ hbase.le hden 2
  have hnum0 := gaussianNormalizedPoleAmplitude_numerator_norm_le_add hq
  have hnum :
      ‖(1 - q) *
          (q * Complex.I * Complex.exp ((t : Complex) * Complex.I))‖ ≤
        (1 + R) * R := by
    rw [norm_mul, norm_mul, norm_mul, Complex.norm_I, Complex.norm_exp]
    norm_num
    exact mul_le_mul hnum0 hq (norm_nonneg _) (by positivity)
  unfold gaussianNormalizedPoleAmplitudeFirstDeriv
  rw [norm_div, norm_pow]
  exact div_le_div₀ (by positivity) hnum (pow_pos hbase 2) hdenpow

theorem norm_gaussianNormalizedPoleAmplitudeSecondDeriv_le_critical
    {q : Complex} {R : Real} (hR0 : 0 ≤ R) (hR1 : R < 1)
    (hq : ‖q‖ ≤ R) (t : Real) :
    ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t‖ ≤
      ((1 + R) * R * (1 + R)) / (1 - R) ^ 3 := by
  have hbase : 0 < 1 - R := by linarith
  have hden := gaussianNormalizedPoleAmplitude_denom_norm_ge_sub hq t
  have hdenpow : (1 - R) ^ 3 ≤
      ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖ ^ 3 :=
    pow_le_pow_left₀ hbase.le hden 3
  have hminus := gaussianNormalizedPoleAmplitude_numerator_norm_le_add hq
  have hplus :
      ‖1 + q * Complex.exp ((t : Complex) * Complex.I)‖ ≤ 1 + R := by
    calc
      _ ≤ ‖(1 : Complex)‖ +
          ‖q * Complex.exp ((t : Complex) * Complex.I)‖ := norm_add_le _ _
      _ = 1 + ‖q‖ := by
        rw [norm_one, norm_mul, Complex.norm_exp]
        norm_num
      _ ≤ 1 + R := by linarith
  have hnum :
      ‖-(1 - q) * (q * Complex.exp ((t : Complex) * Complex.I)) *
          (1 + q * Complex.exp ((t : Complex) * Complex.I))‖ ≤
        (1 + R) * R * (1 + R) := by
    rw [norm_mul, norm_mul, norm_neg, norm_mul, Complex.norm_exp]
    norm_num
    exact mul_le_mul
      (mul_le_mul hminus hq (norm_nonneg _) (by positivity)) hplus
      (norm_nonneg _) (by positivity)
  unfold gaussianNormalizedPoleAmplitudeSecondDeriv
  rw [norm_div, norm_pow]
  exact div_le_div₀ (by positivity) hnum (pow_pos hbase 3) hdenpow

def criticalCentralAmplitude {d : Nat} (q : Complex) (rho t : Real)
    (x : Fin d → Real) : Complex :=
  gaussianNormalizedPoleAmplitude q t *
    criticalPolarThetaProduct rho t x

def criticalCentralAmplitudeFirstDeriv {d : Nat} (q : Complex)
    (rho t : Real) (x : Fin d → Real) : Complex :=
  gaussianNormalizedPoleAmplitudeFirstDeriv q t *
      criticalPolarThetaProduct rho t x +
    gaussianNormalizedPoleAmplitude q t *
      criticalPolarThetaProductFirstDeriv rho t x

def criticalCentralAmplitudeSecondDeriv {d : Nat} (q : Complex)
    (rho t : Real) (x : Fin d → Real) : Complex :=
  gaussianNormalizedPoleAmplitudeSecondDeriv q t *
      criticalPolarThetaProduct rho t x +
    2 * gaussianNormalizedPoleAmplitudeFirstDeriv q t *
      criticalPolarThetaProductFirstDeriv rho t x +
    gaussianNormalizedPoleAmplitude q t *
      criticalPolarThetaProductSecondDeriv rho t x

theorem hasDerivAt_criticalCentralAmplitude {d : Nat}
    {q : Complex} (hq : ‖q‖ < 1) {rho t : Real}
    (x : Fin d → Real)
    (hτ : 0 < (criticalThetaLogPoint rho t /
      ((Real.pi : Complex) * Complex.I)).im)
    (hnum : ∀ i : Fin d,
      analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) (x i) ≠ 0)
    (hden : analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) 0 ≠ 0) :
    HasDerivAt (fun s : Real ↦ criticalCentralAmplitude q rho s x)
      (criticalCentralAmplitudeFirstDeriv q rho t x) t := by
  exact (hasDerivAt_gaussianNormalizedPoleAmplitude_of_norm_lt_one hq t).mul
    (hasDerivAt_criticalPolarThetaProduct x hτ hnum hden)

theorem hasDerivAt_criticalCentralAmplitudeFirstDeriv {d : Nat}
    {q : Complex} (hq : ‖q‖ < 1) {rho t : Real}
    (x : Fin d → Real)
    (hτ : 0 < (criticalThetaLogPoint rho t /
      ((Real.pi : Complex) * Complex.I)).im)
    (hnum : ∀ i : Fin d,
      analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) (x i) ≠ 0)
    (hden : analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) 0 ≠ 0) :
    HasDerivAt
      (fun s : Real ↦ criticalCentralAmplitudeFirstDeriv q rho s x)
      (criticalCentralAmplitudeSecondDeriv q rho t x) t := by
  have hA := hasDerivAt_gaussianNormalizedPoleAmplitude_of_norm_lt_one hq t
  have hA1 :=
    hasDerivAt_gaussianNormalizedPoleAmplitudeFirstDeriv_of_norm_lt_one hq t
  have hQ := hasDerivAt_criticalPolarThetaProduct x hτ hnum hden
  have hQ1 := hasDerivAt_criticalPolarThetaProductFirstDeriv x hτ hnum hden
  have hsum := (hA1.mul hQ).add (hA.mul hQ1)
  unfold criticalCentralAmplitudeFirstDeriv
    criticalCentralAmplitudeSecondDeriv
  apply hsum.congr_deriv
  ring

/-- Uniform first/second derivative data for the normalized pole-times-product
amplitude on a fixed critical window.  The hypothesis `‖q‖ = rho` is exactly
satisfied by the two NL0 pole parameters `q = rho` and `q = -rho`. -/
theorem exists_uniform_criticalCentralAmplitude_secondDerivative_data
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ t : Real, |t| ≤ delta →
              ∀ x : Fin d → Real,
                HasDerivAt
                    (fun s : Real ↦ criticalCentralAmplitude q rho s x)
                    (criticalCentralAmplitudeFirstDeriv q rho t x) t ∧
                HasDerivAt
                    (fun s : Real ↦
                      criticalCentralAmplitudeFirstDeriv q rho s x)
                    (criticalCentralAmplitudeSecondDeriv q rho t x) t ∧
                ‖criticalCentralAmplitudeSecondDeriv q rho t x‖ ≤ C := by
  obtain ⟨deltaContr, c, hdeltaContr, hc, hcontr⟩ :=
    exists_uniform_criticalThetaProduct_polar_contraction ha hab
  obtain ⟨deltaOne, B1, hdeltaOne, hB1, hfirst⟩ :=
    exists_uniform_criticalThetaProduct_firstDeriv_bound ha hab
  obtain ⟨deltaTwo, B2, hdeltaTwo, hB2, hsecond⟩ :=
    exists_uniform_criticalThetaProduct_secondDeriv_bound ha hab
  obtain ⟨deltaLower, epsilon, hdeltaLower, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  have hb : 0 < b := ha.trans_le hab
  have hR := gaussianSaddleParameter_mem hb
  let R := gaussianSaddleParameter b
  let delta := min deltaContr (min deltaOne (min deltaTwo deltaLower))
  let P0 := (1 + R) / (1 - R)
  let P1 := ((1 + R) * R) / (1 - R) ^ 2
  let P2 := ((1 + R) * R * (1 + R)) / (1 - R) ^ 3
  let C := P2 + 2 * P1 * B1 + P0 * B2
  have hR0 : 0 ≤ R := hR.1.le
  have hR1 : R < 1 := hR.2
  have hdelta : 0 < delta :=
    lt_min hdeltaContr (lt_min hdeltaOne (lt_min hdeltaTwo hdeltaLower))
  have hP0 : 0 ≤ P0 := by
    unfold P0
    positivity
  have hP1 : 0 ≤ P1 := by
    unfold P1
    positivity
  have hP2 : 0 ≤ P2 := by
    unfold P2
    positivity
  have hC : 0 ≤ C := by
    unfold C
    positivity
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro d rho hrho q hqnorm t ht x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqR : ‖q‖ ≤ R := by simpa [R, hqnorm] using hrho.2
  have hq1 : ‖q‖ < 1 := by simpa [hqnorm] using hrhoI.2
  have htContr : |t| ≤ deltaContr := ht.trans (min_le_left _ _)
  have htRest : |t| ≤ min deltaOne (min deltaTwo deltaLower) :=
    ht.trans (min_le_right _ _)
  have htOne : |t| ≤ deltaOne := htRest.trans (min_le_left _ _)
  have htTwo : |t| ≤ deltaTwo :=
    htRest.trans (min_le_right _ _) |>.trans (min_le_left _ _)
  have htLower : |t| ≤ deltaLower :=
    htRest.trans (min_le_right _ _) |>.trans (min_le_right _ _)
  let w := criticalThetaLogPoint rho t
  have hwexp : Complex.exp w =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) :=
    exp_criticalThetaLogPoint hrhoI.1 t
  have hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im :=
    criticalThetaLogPoint_tau_im_pos hrhoI.1 hrhoI.2 t
  have hnum : ∀ i : Fin d, analyticTheta (Complex.exp w) (x i) ≠ 0 := by
    intro i
    apply norm_ne_zero_iff.mp
    have h := hlower rho hrho t htLower (x i)
    rw [← hwexp] at h
    exact (hepsilon.trans_le h).ne'
  have hden : analyticTheta (Complex.exp w) 0 ≠ 0 := by
    apply norm_ne_zero_iff.mp
    have h := hlower rho hrho t htLower 0
    rw [← hwexp] at h
    exact (hepsilon.trans_le h).ne'
  have hQ : ‖criticalPolarThetaProduct rho t x‖ ≤ 1 := by
    let energy := ∑ i : Fin d, thetaAngularEnergy (x i)
    have henergy : 0 ≤ energy := by
      unfold energy
      exact Finset.sum_nonneg (fun i hi ↦ thetaAngularEnergy_nonneg (x i))
    have hraw := hcontr d rho hrho t htContr x
    have hprod : criticalPolarThetaProduct rho t x =
        analyticThetaProduct
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x /
          analyticThetaProduct
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I))
              (fun _ : Fin d ↦ 0) := by
      unfold criticalPolarThetaProduct criticalThetaLogRatioProduct
        criticalThetaLogRatio
      rw [Finset.prod_div_distrib, hwexp]
      rfl
    rw [hprod]
    calc
      _ ≤ Real.exp (-(c * energy)) := by simpa [energy] using hraw
      _ ≤ 1 := by
        rw [← Real.exp_zero]
        apply Real.exp_le_exp.mpr
        exact neg_nonpos.mpr (mul_nonneg hc.le henergy)
  have hQ1 : ‖criticalPolarThetaProductFirstDeriv rho t x‖ ≤ B1 := by
    have hbound := hfirst d rho hrho t htOne x
    have hderiv :=
      (hasDerivAt_criticalThetaLogRatioProduct_first_explicit
        hτ x hnum hden).deriv
    rw [hderiv] at hbound
    unfold criticalPolarThetaProductFirstDeriv
    rw [norm_mul, Complex.norm_I, mul_one]
    exact hbound
  have hQ2 : ‖criticalPolarThetaProductSecondDeriv rho t x‖ ≤ B2 := by
    have hbound := hsecond d rho hrho t htTwo x
    have hderiv :=
      (hasDerivAt_criticalThetaLogRatioProductFirstDerivExplicit
        hτ x hnum hden).deriv
    rw [hderiv] at hbound
    simpa [criticalPolarThetaProductSecondDeriv] using hbound
  have hA : ‖gaussianNormalizedPoleAmplitude q t‖ ≤ P0 := by
    exact norm_gaussianNormalizedPoleAmplitude_le_critical hR1 hqR t
  have hA1 : ‖gaussianNormalizedPoleAmplitudeFirstDeriv q t‖ ≤ P1 := by
    exact norm_gaussianNormalizedPoleAmplitudeFirstDeriv_le_critical
      hR0 hR1 hqR t
  have hA2 : ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t‖ ≤ P2 := by
    exact norm_gaussianNormalizedPoleAmplitudeSecondDeriv_le_critical
      hR0 hR1 hqR t
  have hcentral0 := hasDerivAt_criticalCentralAmplitude
    hq1 x hτ hnum hden
  have hcentral1 := hasDerivAt_criticalCentralAmplitudeFirstDeriv
    hq1 x hτ hnum hden
  refine ⟨hcentral0, hcentral1, ?_⟩
  have hterm0 :
      ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t‖ *
          ‖criticalPolarThetaProduct rho t x‖ ≤ P2 := by
    calc
      _ ≤ P2 * 1 :=
        mul_le_mul hA2 hQ (norm_nonneg _) hP2
      _ = P2 := by ring
  have hterm1 :
      2 * ‖gaussianNormalizedPoleAmplitudeFirstDeriv q t‖ *
          ‖criticalPolarThetaProductFirstDeriv rho t x‖ ≤
        2 * P1 * B1 := by
    exact mul_le_mul
      (mul_le_mul_of_nonneg_left hA1 (by norm_num)) hQ1
      (norm_nonneg _) (mul_nonneg (by norm_num) hP1)
  have hterm2 :
      ‖gaussianNormalizedPoleAmplitude q t‖ *
          ‖criticalPolarThetaProductSecondDeriv rho t x‖ ≤
        P0 * B2 := by
    exact mul_le_mul hA hQ2 (norm_nonneg _) hP0
  unfold criticalCentralAmplitudeSecondDeriv C
  calc
    ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t *
          criticalPolarThetaProduct rho t x +
        2 * gaussianNormalizedPoleAmplitudeFirstDeriv q t *
          criticalPolarThetaProductFirstDeriv rho t x +
        gaussianNormalizedPoleAmplitude q t *
          criticalPolarThetaProductSecondDeriv rho t x‖ ≤
        ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t *
          criticalPolarThetaProduct rho t x‖ +
        ‖2 * gaussianNormalizedPoleAmplitudeFirstDeriv q t *
          criticalPolarThetaProductFirstDeriv rho t x‖ +
        ‖gaussianNormalizedPoleAmplitude q t *
          criticalPolarThetaProductSecondDeriv rho t x‖ := by
      calc
        _ ≤ ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t *
              criticalPolarThetaProduct rho t x +
            2 * gaussianNormalizedPoleAmplitudeFirstDeriv q t *
              criticalPolarThetaProductFirstDeriv rho t x‖ +
            ‖gaussianNormalizedPoleAmplitude q t *
              criticalPolarThetaProductSecondDeriv rho t x‖ :=
          norm_add_le _ _
        _ ≤ _ := by
          gcongr
          exact norm_add_le _ _
    _ ≤ P2 + 2 * P1 * B1 + P0 * B2 := by
      simp only [norm_mul, Complex.norm_ofNat]
      linarith
    _ = P2 + 2 * P1 * B1 + P0 * B2 := rfl

/-- Uniform first-order Taylor remainder for the normalized amplitude in
NL0 (6.6), before the saddle rescaling `t = u / sqrt d`. -/
theorem exists_uniform_norm_criticalCentralAmplitude_taylorOne_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ t : Real, |t| ≤ delta →
              ∀ x : Fin d → Real,
                ‖criticalCentralAmplitude q rho t x -
                    criticalCentralAmplitude q rho 0 x -
                    criticalCentralAmplitudeFirstDeriv q rho 0 x *
                      (t : Complex)‖ ≤
                  C * |t| ^ 2 := by
  obtain ⟨delta, C, hdelta, hC, hdata⟩ :=
    exists_uniform_criticalCentralAmplitude_secondDerivative_data ha hab
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro d rho hrho q hqnorm t ht x
  let H : Real → Complex := fun s ↦ criticalCentralAmplitude q rho s x
  let H1 : Real → Complex := fun s ↦
    criticalCentralAmplitudeFirstDeriv q rho s x
  rcases le_total 0 t with ht0 | ht0
  · have hsabs : ∀ s ∈ Set.Icc (0 : Real) t, |s| ≤ delta := by
      intro s hs
      calc
        |s| = s := abs_of_nonneg hs.1
        _ ≤ t := hs.2
        _ = |t| := (abs_of_nonneg ht0).symm
        _ ≤ delta := ht
    have hH (s : Real) (hs : s ∈ Set.Icc (0 : Real) t) :
        HasDerivAt H (H1 s) s :=
      (hdata d rho hrho q hqnorm s (hsabs s hs) x).1
    have hH1 (s : Real) (hs : s ∈ Set.Icc (0 : Real) t) :
        HasDerivAt H1 (criticalCentralAmplitudeSecondDeriv q rho s x) s :=
      (hdata d rho hrho q hqnorm s (hsabs s hs) x).2.1
    have hH1lip : ∀ y ∈ Set.Icc (0 : Real) t,
        ‖H1 y - H1 0‖ ≤ C * |t| := by
      intro y hy
      have hderiv : ∀ s ∈ Set.Icc (0 : Real) t,
          ‖deriv H1 s‖ ≤ C := by
        intro s hs
        rw [(hH1 s hs).deriv]
        exact (hdata d rho hrho q hqnorm s (hsabs s hs) x).2.2
      have hmean :=
        (convex_Icc (0 : Real) t).norm_image_sub_le_of_norm_deriv_le
          (fun s hs ↦ (hH1 s hs).differentiableAt) hderiv
          (show (0 : Real) ∈ Set.Icc 0 t from ⟨le_rfl, ht0⟩) hy
      calc
        ‖H1 y - H1 0‖ ≤ C * ‖y - 0‖ := hmean
        _ ≤ C * |t| := by
          rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hy.1,
            abs_of_nonneg ht0]
          exact mul_le_mul_of_nonneg_left hy.2 hC
    let F : Real → Complex := fun s ↦
      H s - H 0 - H1 0 * (s : Complex)
    have hF (s : Real) (hs : s ∈ Set.Icc (0 : Real) t) :
        HasDerivAt F (H1 s - H1 0) s := by
      have hcast : HasDerivAt (fun y : Real ↦ (y : Complex)) 1 s :=
        (hasDerivAt_id (s : Complex)).comp_ofReal
      have hlin := hcast.const_mul (H1 0)
      have hraw := ((hH s hs).sub_const (H 0)).sub hlin
      have hraw' : HasDerivAt
          ((fun y : Real ↦ H y - H 0) -
            fun y : Real ↦ H1 0 * (y : Complex))
          (H1 s - H1 0) s := by
        simpa only [sub_zero, mul_one] using hraw
      apply hraw'.congr_of_eventuallyEq
      filter_upwards [] with y
      rfl
    have hmean :=
      (convex_Icc (0 : Real) t).norm_image_sub_le_of_norm_deriv_le
        (fun s hs ↦ (hF s hs).differentiableAt)
        (fun s hs ↦ by rw [(hF s hs).deriv]; exact hH1lip s hs)
        (show (0 : Real) ∈ Set.Icc 0 t from ⟨le_rfl, ht0⟩)
        (show t ∈ Set.Icc 0 t from ⟨ht0, le_rfl⟩)
    have hmean' :
        ‖criticalCentralAmplitude q rho t x -
            criticalCentralAmplitude q rho 0 x -
            criticalCentralAmplitudeFirstDeriv q rho 0 x * (t : Complex)‖ ≤
          C * t * t := by
      simpa [F, H, H1, abs_of_nonneg ht0] using hmean
    simpa only [pow_two, abs_of_nonneg ht0, mul_assoc] using hmean'
  · have hsabs : ∀ s ∈ Set.Icc t (0 : Real), |s| ≤ delta := by
      intro s hs
      calc
        |s| = -s := abs_of_nonpos hs.2
        _ ≤ -t := neg_le_neg hs.1
        _ = |t| := (abs_of_nonpos ht0).symm
        _ ≤ delta := ht
    have hH (s : Real) (hs : s ∈ Set.Icc t (0 : Real)) :
        HasDerivAt H (H1 s) s :=
      (hdata d rho hrho q hqnorm s (hsabs s hs) x).1
    have hH1 (s : Real) (hs : s ∈ Set.Icc t (0 : Real)) :
        HasDerivAt H1 (criticalCentralAmplitudeSecondDeriv q rho s x) s :=
      (hdata d rho hrho q hqnorm s (hsabs s hs) x).2.1
    have hH1lip : ∀ y ∈ Set.Icc t (0 : Real),
        ‖H1 y - H1 0‖ ≤ C * |t| := by
      intro y hy
      have hderiv : ∀ s ∈ Set.Icc t (0 : Real),
          ‖deriv H1 s‖ ≤ C := by
        intro s hs
        rw [(hH1 s hs).deriv]
        exact (hdata d rho hrho q hqnorm s (hsabs s hs) x).2.2
      have hmean :=
        (convex_Icc t (0 : Real)).norm_image_sub_le_of_norm_deriv_le
          (fun s hs ↦ (hH1 s hs).differentiableAt) hderiv
          (show (0 : Real) ∈ Set.Icc t 0 from ⟨ht0, le_rfl⟩) hy
      calc
        ‖H1 y - H1 0‖ ≤ C * ‖y - 0‖ := hmean
        _ ≤ C * |t| := by
          rw [sub_zero, Real.norm_eq_abs, abs_of_nonpos hy.2,
            abs_of_nonpos ht0]
          exact mul_le_mul_of_nonneg_left (neg_le_neg hy.1) hC
    let F : Real → Complex := fun s ↦
      H s - H 0 - H1 0 * (s : Complex)
    have hF (s : Real) (hs : s ∈ Set.Icc t (0 : Real)) :
        HasDerivAt F (H1 s - H1 0) s := by
      have hcast : HasDerivAt (fun y : Real ↦ (y : Complex)) 1 s :=
        (hasDerivAt_id (s : Complex)).comp_ofReal
      have hlin := hcast.const_mul (H1 0)
      have hraw := ((hH s hs).sub_const (H 0)).sub hlin
      have hraw' : HasDerivAt
          ((fun y : Real ↦ H y - H 0) -
            fun y : Real ↦ H1 0 * (y : Complex))
          (H1 s - H1 0) s := by
        simpa only [sub_zero, mul_one] using hraw
      apply hraw'.congr_of_eventuallyEq
      filter_upwards [] with y
      rfl
    have hmean :=
      (convex_Icc t (0 : Real)).norm_image_sub_le_of_norm_deriv_le
        (fun s hs ↦ (hF s hs).differentiableAt)
        (fun s hs ↦ by rw [(hF s hs).deriv]; exact hH1lip s hs)
        (show (0 : Real) ∈ Set.Icc t 0 from ⟨ht0, le_rfl⟩)
        (show t ∈ Set.Icc t 0 from ⟨le_rfl, ht0⟩)
    have hmean' :
        ‖criticalCentralAmplitude q rho t x -
            criticalCentralAmplitude q rho 0 x -
            criticalCentralAmplitudeFirstDeriv q rho 0 x * (t : Complex)‖ ≤
          C * |t| * |t| := by
      simpa [F, H, H1, Real.norm_eq_abs] using hmean
    simpa only [pow_two, mul_assoc] using hmean'

/-- Saddle-scaled form of the amplitude expansion (6.6). -/
theorem exists_uniform_criticalCentralAmplitude_saddle_scaled_taylorOne
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ d : Nat, 0 < d →
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ u : Real, |u / Real.sqrt d| ≤ delta →
              ∀ x : Fin d → Real,
                ‖criticalCentralAmplitude q rho (u / Real.sqrt d) x -
                    criticalCentralAmplitude q rho 0 x -
                    criticalCentralAmplitudeFirstDeriv q rho 0 x *
                      ((u / Real.sqrt d : Real) : Complex)‖ ≤
                  C * |u| ^ 2 / (d : Real) := by
  obtain ⟨delta, C, hdelta, hC, htaylor⟩ :=
    exists_uniform_norm_criticalCentralAmplitude_taylorOne_le ha hab
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro d hd rho hrho q hqnorm u hu x
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtpos : 0 < Real.sqrt d := Real.sqrt_pos.2 hdreal
  have hbase := htaylor d rho hrho q hqnorm
    (u / Real.sqrt d) hu x
  calc
    _ ≤ C * |u / Real.sqrt d| ^ 2 := hbase
    _ = C * |u| ^ 2 / (d : Real) := by
      rw [abs_div, abs_of_pos hsqrtpos, div_pow, Real.sq_sqrt hdreal.le]
      ring

lemma gaussianNormalizedPoleAmplitude_zero_of_norm_lt_one
    {q : Complex} (hq : ‖q‖ < 1) :
    gaussianNormalizedPoleAmplitude q 0 = 1 := by
  unfold gaussianNormalizedPoleAmplitude
  norm_num
  simpa using
    gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one hq 0

theorem criticalCentralAmplitude_zero {d : Nat} {q : Complex}
    (hq : ‖q‖ < 1) (rho : Real) (x : Fin d → Real) :
    criticalCentralAmplitude q rho 0 x =
      criticalPolarThetaProduct rho 0 x := by
  unfold criticalCentralAmplitude
  rw [gaussianNormalizedPoleAmplitude_zero_of_norm_lt_one hq, one_mul]

/-! The unnormalized version is the literal `A(e^{s+it}) G(s+it)` appearing
in (6.6).  Dividing by the fixed saddle factor `1 - q` made the preceding
uniform Taylor proof cleaner; the following declarations restore the exact
NL0 amplitude. -/

def criticalRawCentralAmplitude {d : Nat} (q : Complex) (rho t : Real)
    (x : Fin d → Real) : Complex :=
  criticalCentralAmplitude q rho t x / (1 - q)

def criticalRawCentralAmplitudeFirstDeriv {d : Nat} (q : Complex)
    (rho t : Real) (x : Fin d → Real) : Complex :=
  criticalCentralAmplitudeFirstDeriv q rho t x / (1 - q)

theorem criticalRawCentralAmplitude_eq_pole_mul {d : Nat}
    {q : Complex} (hq : ‖q‖ < 1) (rho t : Real) (x : Fin d → Real) :
    criticalRawCentralAmplitude q rho t x =
      (1 / (1 - q * Complex.exp ((t : Complex) * Complex.I))) *
        criticalPolarThetaProduct rho t x := by
  have hqne : 1 - q ≠ 0 := by
    simpa using
      gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one hq 0
  unfold criticalRawCentralAmplitude criticalCentralAmplitude
    gaussianNormalizedPoleAmplitude
  field_simp [hqne]

theorem hasDerivAt_criticalRawCentralAmplitude {d : Nat}
    {q : Complex} (hq : ‖q‖ < 1) {rho t : Real}
    (x : Fin d → Real)
    (hτ : 0 < (criticalThetaLogPoint rho t /
      ((Real.pi : Complex) * Complex.I)).im)
    (hnum : ∀ i : Fin d,
      analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) (x i) ≠ 0)
    (hden : analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) 0 ≠ 0) :
    HasDerivAt (fun s : Real ↦ criticalRawCentralAmplitude q rho s x)
      (criticalRawCentralAmplitudeFirstDeriv q rho t x) t := by
  have hqne : 1 - q ≠ 0 := by
    simpa using
      gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one hq 0
  have h := (hasDerivAt_criticalCentralAmplitude hq x hτ hnum hden).div_const
    (1 - q)
  simpa [criticalRawCentralAmplitude,
    criticalRawCentralAmplitudeFirstDeriv] using h

/-- Literal pole-times-product form of NL0 (6.6), with the two pole choices
selected by `q = rho` and `q = -rho`. -/
theorem exists_uniform_criticalRawCentralAmplitude_saddle_scaled_taylorOne
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ d : Nat, 0 < d →
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ u : Real, |u / Real.sqrt d| ≤ delta →
              ∀ x : Fin d → Real,
                ‖criticalRawCentralAmplitude q rho (u / Real.sqrt d) x -
                    criticalRawCentralAmplitude q rho 0 x -
                    criticalRawCentralAmplitudeFirstDeriv q rho 0 x *
                      ((u / Real.sqrt d : Real) : Complex)‖ ≤
                  C * |u| ^ 2 / (d : Real) := by
  obtain ⟨delta, C0, hdelta, hC0, htaylor⟩ :=
    exists_uniform_criticalCentralAmplitude_saddle_scaled_taylorOne ha hab
  have hb : 0 < b := ha.trans_le hab
  have hR := gaussianSaddleParameter_mem hb
  let R := gaussianSaddleParameter b
  let C := C0 / (1 - R)
  have hR1 : R < 1 := hR.2
  have hbase : 0 < 1 - R := by linarith
  have hC : 0 ≤ C := by
    unfold C
    positivity
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro d hd rho hrho q hqnorm u hu x
  have hqR : ‖q‖ ≤ R := by simpa [R, hqnorm] using hrho.2
  have hdenLower := gaussianNormalizedPoleAmplitude_denom_norm_ge_sub
    hqR 0
  have hnormalized := htaylor d hd rho hrho q hqnorm u hu x
  have halgebra :
      criticalRawCentralAmplitude q rho (u / Real.sqrt d) x -
          criticalRawCentralAmplitude q rho 0 x -
          criticalRawCentralAmplitudeFirstDeriv q rho 0 x *
            ((u / Real.sqrt d : Real) : Complex) =
        (criticalCentralAmplitude q rho (u / Real.sqrt d) x -
          criticalCentralAmplitude q rho 0 x -
          criticalCentralAmplitudeFirstDeriv q rho 0 x *
            ((u / Real.sqrt d : Real) : Complex)) / (1 - q) := by
    unfold criticalRawCentralAmplitude criticalRawCentralAmplitudeFirstDeriv
    ring
  rw [halgebra, norm_div]
  have hdenSimplify :
      ‖1 - q * Complex.exp (((0 : Real) : Complex) * Complex.I)‖ =
        ‖1 - q‖ := by norm_num
  rw [hdenSimplify] at hdenLower
  calc
    _ ≤ (C0 * |u| ^ 2 / (d : Real)) / (1 - R) :=
      div_le_div₀ (by positivity) hnormalized hbase hdenLower
    _ = C * |u| ^ 2 / (d : Real) := by
      unfold C
      ring

def IsCriticalPoleChoice (q : Complex) (rho : Real) : Prop :=
  q = (rho : Complex) ∨ q = -(rho : Complex)

lemma norm_eq_rho_of_isCriticalPoleChoice {q : Complex} {rho : Real}
    (hrho : 0 ≤ rho) (hq : IsCriticalPoleChoice q rho) :
    ‖q‖ = rho := by
  rcases hq with rfl | rfl
  · simp [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho]
  · simp [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho]

/-- Exact `A_+`/`A_-` specialization of the raw amplitude expansion (6.6). -/
theorem exists_uniform_criticalTwoPoleAmplitude_saddle_scaled_taylorOne
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ d : Nat, 0 < d →
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ u : Real, |u / Real.sqrt d| ≤ delta →
              ∀ x : Fin d → Real,
                ‖criticalRawCentralAmplitude q rho (u / Real.sqrt d) x -
                    criticalRawCentralAmplitude q rho 0 x -
                    criticalRawCentralAmplitudeFirstDeriv q rho 0 x *
                      ((u / Real.sqrt d : Real) : Complex)‖ ≤
                  C * |u| ^ 2 / (d : Real) := by
  obtain ⟨delta, C, hdelta, hC, hraw⟩ :=
    exists_uniform_criticalRawCentralAmplitude_saddle_scaled_taylorOne ha hab
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro d hd rho hrho q hq u hu x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  exact hraw d hd rho hrho q
    (norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hq) u hu x

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralDerivative.lean <==
import EuclideanBallsFormalization.CriticalCentralMoment

namespace EuclideanBallsFormalization

/-!
The derivative chain for the critical central phase in NL0 Lemma 6.1.  The
small-parameter proofs are reused with their actual hypotheses exposed: the
base theta factor must be nonzero, and the principal logarithm must stay in
the slit plane.  Both conditions are proved uniformly on a smaller critical
strip.
-/

noncomputable section

-- Match the scalar structure used by the real derivative of complex-valued
-- theta moments.
local instance : NormedSpace Real Complex := NormedAlgebra.toNormedSpace Complex

/-- On a sufficiently small critical polar strip, the base theta value has
positive real part and hence lies in the principal-logarithm slit plane. -/
theorem exists_uniform_criticalTheta_polar_mem_slitPlane
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta : Real, 0 < delta ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ∈
              Complex.slitPlane := by
  obtain ⟨epsilon, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_real_lower ha hab
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  have hM : 0 < gaussianSquareMoment (gaussianSaddleParameter b) :=
    gaussianSquareMoment_pos hrb.1 hrb.2
  let delta := epsilon /
    (2 * gaussianSquareMoment (gaussianSaddleParameter b))
  have hdelta : 0 < delta := by
    unfold delta
    positivity
  refine ⟨delta, hdelta, ?_⟩
  intro rho hrho t ht
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  let zp : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  let w : Complex := analyticTheta zp 0 - analyticTheta (rho : Complex) 0
  have hdiff := norm_analyticTheta_polar_sub_real_le
    hrhoI.1.le hrho.2 hrb.2 t 0
  have hdiffHalf : ‖w‖ ≤ epsilon / 2 := by
    calc
      ‖w‖ ≤ gaussianSquareMoment (gaussianSaddleParameter b) * |t| := by
        simpa [w, zp] using hdiff
      _ ≤ gaussianSquareMoment (gaussianSaddleParameter b) * delta := by
        gcongr
      _ = epsilon / 2 := by
        unfold delta
        field_simp [ne_of_gt hM]
  have hwre : -(epsilon / 2) ≤ w.re := by
    have habs := (Complex.abs_re_le_norm w).trans hdiffHalf
    linarith [neg_abs_le w.re]
  have hreal : epsilon ≤ (analyticTheta (rho : Complex) 0).re :=
    hlower rho hrho 0 (by constructor <;> norm_num)
  rw [Complex.mem_slitPlane_iff]
  left
  have hre : (analyticTheta zp 0).re =
      w.re + (analyticTheta (rho : Complex) 0).re := by
    simp [w]
  simpa [zp, hre] using (show 0 < w.re +
      (analyticTheta (rho : Complex) 0).re by linarith)

theorem hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    (q : Nat) {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) (hdenne : gaussianPolarMoment 0 rho t ≠ 0) :
    HasDerivAt (gaussianPolarRawSquareMoment q rho)
      (Complex.I *
        (gaussianPolarRawSquareMoment (q + 1) rho t -
          gaussianPolarRawSquareMoment q rho t *
            gaussianPolarRawSquareMoment 1 rho t)) t := by
  have hnum := hasDerivAt_gaussianPolarMoment q hrho0 hrho1 t
  have hden := hasDerivAt_gaussianPolarMoment 0 hrho0 hrho1 t
  have hquot := hnum.fun_div hden hdenne
  unfold gaussianPolarRawSquareMoment
  apply hquot.congr_deriv
  field_simp [hdenne]

theorem hasDerivAt_gaussianPolarCumulantTwo_of_ne
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) (hdenne : gaussianPolarMoment 0 rho t ≠ 0) :
    HasDerivAt (gaussianPolarCumulantTwo rho)
      (Complex.I * gaussianPolarCumulantThree rho t) t := by
  have h1 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    1 hrho0 hrho1 t hdenne
  have h2 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    2 hrho0 hrho1 t hdenne
  have h := h2.sub (h1.pow 2)
  unfold gaussianPolarCumulantTwo
  exact h.congr_deriv (by
    unfold gaussianPolarCumulantThree
    norm_num
    ring)

theorem hasDerivAt_gaussianPolarCumulantThree_of_ne
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) (hdenne : gaussianPolarMoment 0 rho t ≠ 0) :
    HasDerivAt (gaussianPolarCumulantThree rho)
      (Complex.I * gaussianPolarCumulantFour rho t) t := by
  have h1 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    1 hrho0 hrho1 t hdenne
  have h2 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    2 hrho0 hrho1 t hdenne
  have h3 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    3 hrho0 hrho1 t hdenne
  have h := (h3.sub ((h2.mul h1).const_mul 3)).add
    ((h1.pow 3).const_mul 2)
  have hfun : gaussianPolarCumulantThree rho =
      ((gaussianPolarRawSquareMoment 3 rho -
          fun y => 3 * (gaussianPolarRawSquareMoment 2 rho *
            gaussianPolarRawSquareMoment 1 rho) y) +
        fun y => 2 * (gaussianPolarRawSquareMoment 1 rho ^ 3) y) := by
    funext s
    unfold gaussianPolarCumulantThree
    simp only [Pi.add_apply, Pi.sub_apply, Pi.mul_apply, Pi.pow_apply]
    ring
  rw [hfun]
  exact h.congr_deriv (by
    unfold gaussianPolarCumulantFour
    norm_num
    ring)

theorem hasDerivAt_gaussianPolarCumulantFour_of_ne
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) (hdenne : gaussianPolarMoment 0 rho t ≠ 0) :
    HasDerivAt (gaussianPolarCumulantFour rho)
      (Complex.I * gaussianPolarCumulantFive rho t) t := by
  have h1 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    1 hrho0 hrho1 t hdenne
  have h2 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    2 hrho0 hrho1 t hdenne
  have h3 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    3 hrho0 hrho1 t hdenne
  have h4 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    4 hrho0 hrho1 t hdenne
  have h := (((h4.sub ((h3.mul h1).const_mul 4)).sub
    ((h2.pow 2).const_mul 3)).add
    ((h2.mul (h1.pow 2)).const_mul 12)).sub
    ((h1.pow 4).const_mul 6)
  have hfun : gaussianPolarCumulantFour rho =
      ((((gaussianPolarRawSquareMoment 4 rho -
          fun y => 4 * (gaussianPolarRawSquareMoment 3 rho *
            gaussianPolarRawSquareMoment 1 rho) y) -
        fun y => 3 * (gaussianPolarRawSquareMoment 2 rho ^ 2) y) +
        fun y => 12 * (gaussianPolarRawSquareMoment 2 rho *
          gaussianPolarRawSquareMoment 1 rho ^ 2) y) -
        fun y => 6 * (gaussianPolarRawSquareMoment 1 rho ^ 4) y) := by
    funext s
    unfold gaussianPolarCumulantFour
    simp only [Pi.add_apply, Pi.sub_apply, Pi.mul_apply, Pi.pow_apply]
    ring
  rw [hfun]
  exact h.congr_deriv (by
    unfold gaussianPolarCumulantFive
    norm_num
    ring)

theorem hasDerivAt_gaussianCentralPhase_of_slit
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real)
    (hslit : analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ∈
        Complex.slitPlane) :
    HasDerivAt (gaussianCentralPhase rho)
      (gaussianCentralPhaseDerivOne rho t) t := by
  have hm := hasDerivAt_gaussianPolarMoment 0 hrho0 hrho1 t
  have hslit' : gaussianPolarMoment 0 rho t ∈ Complex.slitPlane := by
    rwa [gaussianPolarMoment_zero_eq_analyticTheta]
  have hlog := hm.clog_real hslit'
  have hconst : HasDerivAt
      (fun _s : Real => Complex.log (analyticTheta (rho : Complex) 0)) 0 t :=
    hasDerivAt_const t _
  have hid : HasDerivAt (fun s : Real => (s : Complex)) 1 t :=
    (hasDerivAt_id t).ofReal_comp
  have hlin := hid.const_mul
    (Complex.I * (gaussianMeanSquare rho : Complex))
  have h := (hlog.sub hconst).sub hlin
  have hfun : gaussianCentralPhase rho =
      (fun s : Real =>
        Complex.log (gaussianPolarMoment 0 rho s) -
          Complex.log (analyticTheta (rho : Complex) 0) -
          Complex.I * (gaussianMeanSquare rho : Complex) * (s : Complex)) := by
    funext s
    unfold gaussianCentralPhase
    rw [gaussianPolarMoment_zero_eq_analyticTheta]
  rw [hfun]
  apply h.congr_deriv
  have hdenne : gaussianPolarMoment 0 rho t ≠ 0 := by
    intro hz
    rw [hz] at hslit'
    exact Complex.zero_notMem_slitPlane hslit'
  unfold gaussianCentralPhaseDerivOne gaussianPolarRawSquareMoment
  field_simp [hdenne]
  ring

theorem hasDerivAt_gaussianCentralPhaseDerivOne_of_ne
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) (hdenne : gaussianPolarMoment 0 rho t ≠ 0) :
    HasDerivAt (gaussianCentralPhaseDerivOne rho)
      (gaussianCentralPhaseDerivTwo rho t) t := by
  have h1 := hasDerivAt_gaussianPolarRawSquareMoment_of_ne
    1 hrho0 hrho1 t hdenne
  have hconst : HasDerivAt
      (fun _s : Real => (gaussianMeanSquare rho : Complex)) 0 t :=
    hasDerivAt_const t _
  have h := (h1.sub hconst).const_mul Complex.I
  unfold gaussianCentralPhaseDerivOne gaussianCentralPhaseDerivTwo
  exact h.congr_deriv (by
    unfold gaussianPolarCumulantTwo
    norm_num
    rw [← mul_assoc, Complex.I_mul_I]
    ring)

theorem hasDerivAt_gaussianCentralPhaseDerivTwo_of_ne
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) (hdenne : gaussianPolarMoment 0 rho t ≠ 0) :
    HasDerivAt (gaussianCentralPhaseDerivTwo rho)
      (gaussianCentralPhaseDerivThree rho t) t := by
  have h := (hasDerivAt_gaussianPolarCumulantTwo_of_ne
    hrho0 hrho1 t hdenne).neg
  unfold gaussianCentralPhaseDerivTwo gaussianCentralPhaseDerivThree
  exact h.congr_deriv (by ring)

theorem hasDerivAt_gaussianCentralPhaseDerivThree_of_ne
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) (hdenne : gaussianPolarMoment 0 rho t ≠ 0) :
    HasDerivAt (gaussianCentralPhaseDerivThree rho)
      (gaussianCentralPhaseDerivFour rho t) t := by
  have h := (hasDerivAt_gaussianPolarCumulantThree_of_ne
    hrho0 hrho1 t hdenne).const_mul (-Complex.I)
  unfold gaussianCentralPhaseDerivThree gaussianCentralPhaseDerivFour
  exact h.congr_deriv (by
    rw [neg_mul, ← mul_assoc, Complex.I_mul_I]
    simp)

theorem hasDerivAt_gaussianCentralPhaseDerivFour_of_ne
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) (hdenne : gaussianPolarMoment 0 rho t ≠ 0) :
    HasDerivAt (gaussianCentralPhaseDerivFour rho)
      (gaussianCentralPhaseDerivFive rho t) t := by
  unfold gaussianCentralPhaseDerivFour gaussianCentralPhaseDerivFive
  exact hasDerivAt_gaussianPolarCumulantFour_of_ne
    hrho0 hrho1 t hdenne

/-- Uniform pointwise derivative chain through order five on a common
critical strip.  The last component supplies the uniform Taylor-remainder
constant required in NL0 (6.5). -/
theorem exists_uniform_criticalCentralPhase_fifthDerivative_data
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          HasDerivAt (gaussianCentralPhase rho)
              (gaussianCentralPhaseDerivOne rho t) t ∧
          HasDerivAt (gaussianCentralPhaseDerivOne rho)
              (gaussianCentralPhaseDerivTwo rho t) t ∧
          HasDerivAt (gaussianCentralPhaseDerivTwo rho)
              (gaussianCentralPhaseDerivThree rho t) t ∧
          HasDerivAt (gaussianCentralPhaseDerivThree rho)
              (gaussianCentralPhaseDerivFour rho t) t ∧
          HasDerivAt (gaussianCentralPhaseDerivFour rho)
              (gaussianCentralPhaseDerivFive rho t) t ∧
          ‖gaussianCentralPhaseDerivFive rho t‖ ≤ C := by
  obtain ⟨deltaS, hdeltaS, hslit⟩ :=
    exists_uniform_criticalTheta_polar_mem_slitPlane ha hab
  obtain ⟨deltaM, epsilon, C, hdeltaM, hepsilon, hC, hcum⟩ :=
    exists_uniform_norm_gaussianPolarCumulantFive_critical_le ha hab
  let delta := min deltaS deltaM
  have hdelta : 0 < delta := lt_min hdeltaS hdeltaM
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro rho hrho t ht
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have htS : |t| ≤ deltaS := ht.trans (min_le_left _ _)
  have htM : |t| ≤ deltaM := ht.trans (min_le_right _ _)
  have hs := hslit rho hrho t htS
  have hdenne : gaussianPolarMoment 0 rho t ≠ 0 := by
    rw [gaussianPolarMoment_zero_eq_analyticTheta]
    intro hz
    rw [hz] at hs
    exact Complex.zero_notMem_slitPlane hs
  refine ⟨hasDerivAt_gaussianCentralPhase_of_slit
      hrhoI.1.le hrhoI.2 t hs,
    hasDerivAt_gaussianCentralPhaseDerivOne_of_ne
      hrhoI.1.le hrhoI.2 t hdenne,
    hasDerivAt_gaussianCentralPhaseDerivTwo_of_ne
      hrhoI.1.le hrhoI.2 t hdenne,
    hasDerivAt_gaussianCentralPhaseDerivThree_of_ne
      hrhoI.1.le hrhoI.2 t hdenne,
    hasDerivAt_gaussianCentralPhaseDerivFour_of_ne
      hrhoI.1.le hrhoI.2 t hdenne, ?_⟩
  unfold gaussianCentralPhaseDerivFive
  rw [norm_mul, Complex.norm_I, one_mul]
  exact hcum rho hrho t htM

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralExponential.lean <==
import EuclideanBallsFormalization.CriticalCentralAmplitude
import EuclideanBallsFormalization.CriticalCentralTaylor
import EuclideanBallsFormalization.GaussianCentralExponential

namespace EuclideanBallsFormalization

/-!
The exponentiation node in NL0 (6.7) on a fixed critical saddle window.
This module keeps the exact quadratic, cubic, quartic, and fifth-order
remainder pieces supplied by the already compiled phase Taylor theorem.
-/

noncomputable section

open scoped BigOperators Real

def criticalGaussianPolarCumulantThreeBound
    (b epsilon : Real) : Real :=
  let M := fun q : Nat ↦ criticalGaussianPolarRawMomentBound q b epsilon
  M 3 + 3 * M 2 * M 1 + 2 * M 1 ^ 3

def criticalGaussianPolarCumulantFourBound
    (b epsilon : Real) : Real :=
  let M := fun q : Nat ↦ criticalGaussianPolarRawMomentBound q b epsilon
  M 4 + 4 * M 3 * M 1 + 3 * M 2 ^ 2 +
    12 * M 2 * M 1 ^ 2 + 6 * M 1 ^ 4

lemma criticalGaussianPolarCumulantThreeBound_nonneg
    {b epsilon : Real} (hb : 0 < b) (hepsilon : 0 < epsilon) :
    0 ≤ criticalGaussianPolarCumulantThreeBound b epsilon := by
  dsimp [criticalGaussianPolarCumulantThreeBound]
  have hM1 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 1) hb hepsilon
  have hM2 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 2) hb hepsilon
  have hM3 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 3) hb hepsilon
  positivity

lemma criticalGaussianPolarCumulantFourBound_nonneg
    {b epsilon : Real} (hb : 0 < b) (hepsilon : 0 < epsilon) :
    0 ≤ criticalGaussianPolarCumulantFourBound b epsilon := by
  dsimp [criticalGaussianPolarCumulantFourBound]
  have hM1 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 1) hb hepsilon
  have hM2 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 2) hb hepsilon
  have hM3 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 3) hb hepsilon
  have hM4 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 4) hb hepsilon
  positivity

theorem norm_gaussianPolarCumulantThree_critical_le
    {a b rho t epsilon : Real} (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (hepsilon : 0 < epsilon)
    (hlower : epsilon ≤ ‖analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖) :
    ‖gaussianPolarCumulantThree rho t‖ ≤
      criticalGaussianPolarCumulantThreeBound b epsilon := by
  let M := fun q : Nat ↦ criticalGaussianPolarRawMomentBound q b epsilon
  have hM1 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 1) (by norm_num) ha hab hrho hepsilon hlower
  have hM2 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 2) (by norm_num) ha hab hrho hepsilon hlower
  have hM3 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 3) (by norm_num) ha hab hrho hepsilon hlower
  have hb : 0 < b := ha.trans_le hab
  have hM1n : 0 ≤ M 1 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 1) hb hepsilon
  have hM2n : 0 ≤ M 2 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 2) hb hepsilon
  have hM3n : 0 ≤ M 3 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 3) hb hepsilon
  unfold gaussianPolarCumulantThree
  calc
    _ ≤ ‖gaussianPolarRawSquareMoment 3 rho t‖ +
        ‖3 * gaussianPolarRawSquareMoment 2 rho t *
          gaussianPolarRawSquareMoment 1 rho t‖ +
        ‖2 * gaussianPolarRawSquareMoment 1 rho t ^ 3‖ := by
      calc
        _ ≤ ‖gaussianPolarRawSquareMoment 3 rho t -
              3 * gaussianPolarRawSquareMoment 2 rho t *
                gaussianPolarRawSquareMoment 1 rho t‖ +
            ‖2 * gaussianPolarRawSquareMoment 1 rho t ^ 3‖ :=
          norm_add_le _ _
        _ ≤ _ := by
          gcongr
          exact norm_sub_le _ _
    _ ≤ M 3 + 3 * M 2 * M 1 + 2 * M 1 ^ 3 := by
      simp only [norm_mul, norm_pow]
      norm_num
      gcongr
    _ = criticalGaussianPolarCumulantThreeBound b epsilon := by
      simp [criticalGaussianPolarCumulantThreeBound, M]

theorem norm_gaussianPolarCumulantFour_critical_le
    {a b rho t epsilon : Real} (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (hepsilon : 0 < epsilon)
    (hlower : epsilon ≤ ‖analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖) :
    ‖gaussianPolarCumulantFour rho t‖ ≤
      criticalGaussianPolarCumulantFourBound b epsilon := by
  let M := fun q : Nat ↦ criticalGaussianPolarRawMomentBound q b epsilon
  have hM1 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 1) (by norm_num) ha hab hrho hepsilon hlower
  have hM2 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 2) (by norm_num) ha hab hrho hepsilon hlower
  have hM3 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 3) (by norm_num) ha hab hrho hepsilon hlower
  have hM4 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 4) (by norm_num) ha hab hrho hepsilon hlower
  have hb : 0 < b := ha.trans_le hab
  have hM1n : 0 ≤ M 1 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 1) hb hepsilon
  have hM2n : 0 ≤ M 2 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 2) hb hepsilon
  have hM3n : 0 ≤ M 3 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 3) hb hepsilon
  have hM4n : 0 ≤ M 4 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 4) hb hepsilon
  unfold gaussianPolarCumulantFour
  calc
    _ ≤ ‖gaussianPolarRawSquareMoment 4 rho t‖ +
        ‖4 * gaussianPolarRawSquareMoment 3 rho t *
          gaussianPolarRawSquareMoment 1 rho t‖ +
        ‖3 * gaussianPolarRawSquareMoment 2 rho t ^ 2‖ +
        ‖12 * gaussianPolarRawSquareMoment 2 rho t *
          gaussianPolarRawSquareMoment 1 rho t ^ 2‖ +
        ‖6 * gaussianPolarRawSquareMoment 1 rho t ^ 4‖ := by
      calc
        _ ≤ ‖gaussianPolarRawSquareMoment 4 rho t -
              4 * gaussianPolarRawSquareMoment 3 rho t *
                gaussianPolarRawSquareMoment 1 rho t -
              3 * gaussianPolarRawSquareMoment 2 rho t ^ 2 +
              12 * gaussianPolarRawSquareMoment 2 rho t *
                gaussianPolarRawSquareMoment 1 rho t ^ 2‖ +
            ‖6 * gaussianPolarRawSquareMoment 1 rho t ^ 4‖ :=
          norm_sub_le _ _
        _ ≤ (‖gaussianPolarRawSquareMoment 4 rho t -
              4 * gaussianPolarRawSquareMoment 3 rho t *
                gaussianPolarRawSquareMoment 1 rho t -
              3 * gaussianPolarRawSquareMoment 2 rho t ^ 2‖ +
            ‖12 * gaussianPolarRawSquareMoment 2 rho t *
              gaussianPolarRawSquareMoment 1 rho t ^ 2‖) +
            ‖6 * gaussianPolarRawSquareMoment 1 rho t ^ 4‖ := by
          gcongr
          exact norm_add_le _ _
        _ ≤ ((‖gaussianPolarRawSquareMoment 4 rho t -
              4 * gaussianPolarRawSquareMoment 3 rho t *
                gaussianPolarRawSquareMoment 1 rho t‖ +
            ‖3 * gaussianPolarRawSquareMoment 2 rho t ^ 2‖) +
            ‖12 * gaussianPolarRawSquareMoment 2 rho t *
              gaussianPolarRawSquareMoment 1 rho t ^ 2‖) +
            ‖6 * gaussianPolarRawSquareMoment 1 rho t ^ 4‖ := by
          gcongr
          exact norm_sub_le _ _
        _ ≤ (((‖gaussianPolarRawSquareMoment 4 rho t‖ +
              ‖4 * gaussianPolarRawSquareMoment 3 rho t *
                gaussianPolarRawSquareMoment 1 rho t‖) +
            ‖3 * gaussianPolarRawSquareMoment 2 rho t ^ 2‖) +
            ‖12 * gaussianPolarRawSquareMoment 2 rho t *
              gaussianPolarRawSquareMoment 1 rho t ^ 2‖) +
            ‖6 * gaussianPolarRawSquareMoment 1 rho t ^ 4‖ := by
          gcongr
          exact norm_sub_le _ _
        _ = _ := by ring
    _ ≤ M 4 + 4 * M 3 * M 1 + 3 * M 2 ^ 2 +
        12 * M 2 * M 1 ^ 2 + 6 * M 1 ^ 4 := by
      simp only [norm_mul, norm_pow]
      norm_num
      gcongr
    _ = criticalGaussianPolarCumulantFourBound b epsilon := by
      simp [criticalGaussianPolarCumulantFourBound, M]

/-- Uniform real third- and fourth-cumulant bounds at every critical saddle. -/
theorem exists_uniform_abs_gaussianCumulantsThreeFour_critical_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ B3 B4 : Real, 0 ≤ B3 ∧ 0 ≤ B4 ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        |gaussianCumulantThree rho| ≤ B3 ∧
        |gaussianCumulantFour rho| ≤ B4 := by
  obtain ⟨delta, epsilon, hdelta, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  let B3 := criticalGaussianPolarCumulantThreeBound b epsilon
  let B4 := criticalGaussianPolarCumulantFourBound b epsilon
  have hb : 0 < b := ha.trans_le hab
  have hB3 : 0 ≤ B3 :=
    criticalGaussianPolarCumulantThreeBound_nonneg hb hepsilon
  have hB4 : 0 ≤ B4 :=
    criticalGaussianPolarCumulantFourBound_nonneg hb hepsilon
  refine ⟨B3, B4, hB3, hB4, ?_⟩
  intro rho hrho
  have hthree := norm_gaussianPolarCumulantThree_critical_le
    ha hab hrho hepsilon (hlower rho hrho 0 (by simpa using hdelta.le) 0)
  have hfour := norm_gaussianPolarCumulantFour_critical_le
    ha hab hrho hepsilon (hlower rho hrho 0 (by simpa using hdelta.le) 0)
  rw [gaussianPolarCumulantThree_zero, Complex.norm_real,
    Real.norm_eq_abs] at hthree
  rw [gaussianPolarCumulantFour_zero, Complex.norm_real,
    Real.norm_eq_abs] at hfour
  exact ⟨hthree, hfour⟩

theorem criticalCentralPhase_saddle_scaled_decomposition
    {d : Nat} (hd : 0 < d) (rho u : Real) :
    (d : Complex) * gaussianCentralPhase rho (u / Real.sqrt d) =
      gaussianPhaseQuadratic (gaussianVariance rho) u +
        gaussianPhaseCubic (gaussianCumulantThree rho) d u +
        gaussianPhaseQuartic (gaussianCumulantFour rho) d u +
        (d : Complex) * gaussianCentralPhaseRemainderFour rho
          (u / Real.sqrt d) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  have hsqrtne : Real.sqrt (d : Real) ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hdreal)
  let k2 := gaussianVariance rho
  let k3 := gaussianCumulantThree rho
  let k4 := gaussianCumulantFour rho
  have hscale2 :
      (d : Real) * k2 * (u / Real.sqrt d) ^ 2 = k2 * u ^ 2 := by
    field_simp [hsqrtne]
    rw [hsqrt]
    ring
  have hscale3 :
      (d : Real) * k3 * (u / Real.sqrt d) ^ 3 =
        k3 * u ^ 3 / Real.sqrt d := by
    field_simp [hsqrtne]
    rw [hsqrt]
    ring
  have hscale4 :
      (d : Real) * k4 * (u / Real.sqrt d) ^ 4 =
        k4 * u ^ 4 / d := by
    field_simp [hsqrtne, ne_of_gt hdreal]
    rw [show Real.sqrt (d : Real) ^ 4 =
      (Real.sqrt d ^ 2) ^ 2 by ring, hsqrt]
    ring
  have hscaledTaylor :
      (d : Complex) * gaussianPhaseTaylorFour k2 k3 k4
          (u / Real.sqrt d) =
        gaussianPhaseQuadratic k2 u + gaussianPhaseCubic k3 d u +
          gaussianPhaseQuartic k4 d u := by
    unfold gaussianPhaseTaylorFour gaussianPhaseQuadratic
      gaussianPhaseCubic gaussianPhaseQuartic
    calc
      _ = -(((d : Real) * k2 * (u / Real.sqrt d) ^ 2 : Real) : Complex) / 2 -
            Complex.I *
              (((d : Real) * k3 * (u / Real.sqrt d) ^ 3 : Real) : Complex) / 6 +
            (((d : Real) * k4 * (u / Real.sqrt d) ^ 4 : Real) : Complex) / 24 := by
        push_cast
        ring
      _ = -((k2 * u ^ 2 : Real) : Complex) / 2 -
            Complex.I * ((k3 * u ^ 3 / Real.sqrt d : Real) : Complex) / 6 +
            ((k4 * u ^ 4 / d : Real) : Complex) / 24 := by
        rw [hscale2, hscale3, hscale4]
      _ = _ := by
        push_cast
        ring
  change (d : Complex) * gaussianCentralPhase rho (u / Real.sqrt d) =
      gaussianPhaseQuadratic k2 u + gaussianPhaseCubic k3 d u +
        gaussianPhaseQuartic k4 d u +
        (d : Complex) * gaussianCentralPhaseRemainderFour rho
          (u / Real.sqrt d)
  unfold gaussianCentralPhaseRemainderFour
  rw [← hscaledTaylor]
  ring

theorem criticalCentralPhase_saddle_scaled_exp_factorization
    {d : Nat} (hd : 0 < d) (rho u : Real) :
    Complex.exp
        ((d : Complex) * gaussianCentralPhase rho (u / Real.sqrt d)) =
      Complex.exp (gaussianPhaseQuadratic (gaussianVariance rho) u) *
        Complex.exp
          (gaussianPhaseCubic (gaussianCumulantThree rho) d u +
            gaussianPhaseQuartic (gaussianCumulantFour rho) d u +
            (d : Complex) * gaussianCentralPhaseRemainderFour rho
              (u / Real.sqrt d)) := by
  rw [criticalCentralPhase_saddle_scaled_decomposition hd rho u]
  rw [← Complex.exp_add]
  congr 1
  ring

def criticalCentralPhasePerturbationEnvelope
    (B3 B4 C5 : Real) (d : Nat) (u : Real) : Real :=
  B3 * |u| ^ 3 / (6 * Real.sqrt d) +
    B4 * |u| ^ 4 / (24 * d) +
    C5 * |u| ^ 5 / ((d : Real) * Real.sqrt d)

def criticalCentralPhaseHigherErrorEnvelope
    (B4 C5 : Real) (d : Nat) (u : Real) : Real :=
  B4 * |u| ^ 4 / (24 * d) +
    C5 * |u| ^ 5 / ((d : Real) * Real.sqrt d)

lemma norm_gaussianPhaseCubic_le_of_abs_le
    {kappa B : Real} (_hB : 0 ≤ B) (hkappa : |kappa| ≤ B)
    {d : Nat} (hd : 0 < d) (u : Real) :
    ‖gaussianPhaseCubic kappa d u‖ ≤
      B * |u| ^ 3 / (6 * Real.sqrt d) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  unfold gaussianPhaseCubic
  simp only [norm_div, norm_mul, norm_pow, norm_neg, Complex.norm_I,
    Complex.norm_real, Real.norm_eq_abs]
  norm_num [abs_of_pos hsqrt]
  gcongr

lemma norm_gaussianPhaseQuartic_le_of_abs_le
    {kappa B : Real} (_hB : 0 ≤ B) (hkappa : |kappa| ≤ B)
    {d : Nat} (hd : 0 < d) (u : Real) :
    ‖gaussianPhaseQuartic kappa d u‖ ≤
      B * |u| ^ 4 / (24 * d) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  unfold gaussianPhaseQuartic
  simp only [norm_div, norm_mul, norm_pow, Complex.norm_real,
    Real.norm_eq_abs]
  norm_num [abs_of_pos hdreal]
  gcongr

lemma norm_gaussianPhaseQuadratic_exp_le_of_lower
    {v c u : Real} (_hc : 0 ≤ c) (hcv : c ≤ v) :
    ‖Complex.exp (gaussianPhaseQuadratic v u)‖ ≤
      Real.exp (-(c * u ^ 2 / 2)) := by
  unfold gaussianPhaseQuadratic
  have hreal :
      (-(v : Complex) * (u : Complex) ^ 2 / 2) =
        ((-(v * u ^ 2 / 2) : Real) : Complex) := by
    push_cast
    ring
  rw [hreal, Complex.norm_exp]
  simp only [Complex.ofReal_re]
  apply Real.exp_le_exp.mpr
  exact neg_le_neg (div_le_div_of_nonneg_right
    (mul_le_mul_of_nonneg_right hcv (sq_nonneg u)) (by norm_num))

theorem norm_criticalCentralPhase_perturbation_le
    {rho : Real} {d : Nat} (hd : 0 < d) {u delta B3 B4 C5 : Real}
    (hB3 : 0 ≤ B3) (hB4 : 0 ≤ B4) (_hC5 : 0 ≤ C5)
    (hk3 : |gaussianCumulantThree rho| ≤ B3)
    (hk4 : |gaussianCumulantFour rho| ≤ B4)
    (ht : |u / Real.sqrt d| ≤ delta)
    (hrem : ∀ t : Real, |t| ≤ delta →
      ‖gaussianCentralPhaseRemainderFour rho t‖ ≤ C5 * |t| ^ 5) :
    ‖gaussianPhaseCubic (gaussianCumulantThree rho) d u +
        gaussianPhaseQuartic (gaussianCumulantFour rho) d u +
        (d : Complex) * gaussianCentralPhaseRemainderFour rho
          (u / Real.sqrt d)‖ ≤
      criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hcubic := norm_gaussianPhaseCubic_le_of_abs_le
    hB3 hk3 hd u
  have hquartic := norm_gaussianPhaseQuartic_le_of_abs_le
    hB4 hk4 hd u
  have hrem0 := hrem (u / Real.sqrt d) ht
  have hremScaled :
      ‖(d : Complex) * gaussianCentralPhaseRemainderFour rho
          (u / Real.sqrt d)‖ ≤
        C5 * |u| ^ 5 / ((d : Real) * Real.sqrt d) := by
    rw [norm_mul, Complex.norm_natCast]
    calc
      (d : Real) *
          ‖gaussianCentralPhaseRemainderFour rho (u / Real.sqrt d)‖ ≤
          (d : Real) * (C5 * |u / Real.sqrt d| ^ 5) :=
        mul_le_mul_of_nonneg_left hrem0 (Nat.cast_nonneg d)
      _ = C5 * |u| ^ 5 / ((d : Real) * Real.sqrt d) := by
        rw [abs_div, abs_of_pos hsqrt, div_pow]
        have hsqrtSq : Real.sqrt (d : Real) ^ 2 = d :=
          Real.sq_sqrt hdreal.le
        field_simp [ne_of_gt hdreal, ne_of_gt hsqrt]
        rw [show Real.sqrt (d : Real) ^ 4 = (d : Real) ^ 2 by
          rw [show Real.sqrt (d : Real) ^ 4 =
            (Real.sqrt d ^ 2) ^ 2 by ring, hsqrtSq]]
        ring
  unfold criticalCentralPhasePerturbationEnvelope
  calc
    _ ≤ ‖gaussianPhaseCubic (gaussianCumulantThree rho) d u‖ +
        ‖gaussianPhaseQuartic (gaussianCumulantFour rho) d u‖ +
        ‖(d : Complex) * gaussianCentralPhaseRemainderFour rho
          (u / Real.sqrt d)‖ := by
      calc
        _ ≤ ‖gaussianPhaseCubic (gaussianCumulantThree rho) d u +
              gaussianPhaseQuartic (gaussianCumulantFour rho) d u‖ +
            ‖(d : Complex) * gaussianCentralPhaseRemainderFour rho
              (u / Real.sqrt d)‖ := norm_add_le _ _
        _ ≤ _ := by
          gcongr
          exact norm_add_le _ _
    _ ≤ _ := add_le_add (add_le_add hcubic hquartic) hremScaled

/-- Conditional fixed-window exponentiation estimate.  The next theorem
discharges the displayed smallness condition on `|u| ≤ d^(1/10)` for all
sufficiently large `d`. -/
theorem exists_uniform_norm_criticalCentralPhase_expansion_remainder_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta c B3 B4 C5 : Real,
      0 < delta ∧ 0 < c ∧ 0 ≤ B3 ∧ 0 ≤ B4 ∧ 0 ≤ C5 ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, 0 < d →
          ∀ u : Real, |u / Real.sqrt d| ≤ delta →
            criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ≤ 1 →
            let rho := gaussianSaddleParameter alpha
            let cubic := gaussianPhaseCubic
              (gaussianCumulantThree rho) d u
            ‖Complex.exp
                  ((d : Complex) * gaussianCentralPhase rho
                    (u / Real.sqrt d)) -
                Complex.exp
                    (gaussianPhaseQuadratic (gaussianVariance rho) u) *
                  (1 + cubic)‖ ≤
              Real.exp (-(c * u ^ 2)) *
                (criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ^ 2 +
                  criticalCentralPhaseHigherErrorEnvelope B4 C5 d u) := by
  obtain ⟨B3, B4, hB3, hB4, hcumulants⟩ :=
    exists_uniform_abs_gaussianCumulantsThreeFour_critical_le ha hab
  obtain ⟨delta, C5, hdelta, hC5, hrem⟩ :=
    exists_uniform_norm_criticalCentralPhaseRemainderFour_le ha hab
  let c := criticalGaussianVarianceLower a b / 2
  have hc : 0 < c := by
    unfold c
    exact half_pos (criticalGaussianVarianceLower_pos ha hab)
  refine ⟨delta, c, B3, B4, C5, hdelta, hc, hB3, hB4, hC5, ?_⟩
  intro alpha halpha d hd u ht hsmall
  let rho := gaussianSaddleParameter alpha
  let base := gaussianPhaseQuadratic (gaussianVariance rho) u
  let cubic := gaussianPhaseCubic (gaussianCumulantThree rho) d u
  let error := gaussianPhaseQuartic (gaussianCumulantFour rho) d u +
    (d : Complex) * gaussianCentralPhaseRemainderFour rho
      (u / Real.sqrt d)
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) := by
    exact gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hk := hcumulants rho hrho
  have htotal := norm_criticalCentralPhase_perturbation_le
    hd hB3 hB4 hC5 hk.1 hk.2 ht (hrem rho hrho)
  have hsmallNorm : ‖cubic + error‖ ≤ 1 := by
    have heq : cubic + error =
        gaussianPhaseCubic (gaussianCumulantThree rho) d u +
          gaussianPhaseQuartic (gaussianCumulantFour rho) d u +
          (d : Complex) * gaussianCentralPhaseRemainderFour rho
            (u / Real.sqrt d) := by
      dsimp [cubic, error]
      ring
    rw [heq]
    exact htotal.trans hsmall
  have hexp := norm_exp_add_sub_linear_le base cubic error hsmallNorm
  have hdecomp := criticalCentralPhase_saddle_scaled_decomposition hd rho u
  have hphase :
      (d : Complex) * gaussianCentralPhase rho (u / Real.sqrt d) =
        base + cubic + error := by
    rw [hdecomp]
    dsimp [base, cubic, error]
    ring
  rw [← hphase] at hexp
  have hvar := gaussianVariance_critical_saddle_bounds ha halpha
  have hbase : ‖Complex.exp base‖ ≤ Real.exp (-(c * u ^ 2)) := by
    have hvarianceLower : criticalGaussianVarianceLower a b ≤
        gaussianVariance rho := by
      simpa [rho] using hvar.1
    have h := norm_gaussianPhaseQuadratic_exp_le_of_lower
      (u := u) (criticalGaussianVarianceLower_pos ha hab).le hvarianceLower
    have hexponent :
        -(criticalGaussianVarianceLower a b * u ^ 2 / 2) =
          -(criticalGaussianVarianceLower a b / 2 * u ^ 2) := by ring
    rw [hexponent] at h
    simpa [base, c] using h
  have herror : ‖error‖ ≤
      criticalCentralPhaseHigherErrorEnvelope B4 C5 d u := by
    have hquartic := norm_gaussianPhaseQuartic_le_of_abs_le
      hB4 hk.2 hd u
    have hdreal : (0 : Real) < d := by exact_mod_cast hd
    have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
    have hrem0 := hrem rho hrho (u / Real.sqrt d) ht
    have hremScaled :
        ‖(d : Complex) * gaussianCentralPhaseRemainderFour rho
            (u / Real.sqrt d)‖ ≤
          C5 * |u| ^ 5 / ((d : Real) * Real.sqrt d) := by
      rw [norm_mul, Complex.norm_natCast]
      calc
        (d : Real) *
            ‖gaussianCentralPhaseRemainderFour rho (u / Real.sqrt d)‖ ≤
            (d : Real) * (C5 * |u / Real.sqrt d| ^ 5) :=
          mul_le_mul_of_nonneg_left hrem0 (Nat.cast_nonneg d)
        _ = C5 * |u| ^ 5 / ((d : Real) * Real.sqrt d) := by
          rw [abs_div, abs_of_pos hsqrt, div_pow]
          have hsqrtSq : Real.sqrt (d : Real) ^ 2 = d :=
            Real.sq_sqrt hdreal.le
          field_simp [ne_of_gt hdreal, ne_of_gt hsqrt]
          rw [show Real.sqrt (d : Real) ^ 4 = (d : Real) ^ 2 by
            rw [show Real.sqrt (d : Real) ^ 4 =
              (Real.sqrt d ^ 2) ^ 2 by ring, hsqrtSq]]
          ring
    dsimp [error]
    unfold criticalCentralPhaseHigherErrorEnvelope
    exact (norm_add_le _ _).trans (add_le_add hquartic hremScaled)
  have htotal' : ‖cubic + error‖ ≤
      criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u := by
    have heq : cubic + error =
        gaussianPhaseCubic (gaussianCumulantThree rho) d u +
          gaussianPhaseQuartic (gaussianCumulantFour rho) d u +
          (d : Complex) * gaussianCentralPhaseRemainderFour rho
            (u / Real.sqrt d) := by
      dsimp [cubic, error]
      ring
    rw [heq]
    exact htotal
  dsimp only
  calc
    _ ≤ ‖Complex.exp base‖ * (‖cubic + error‖ ^ 2 + ‖error‖) := by
      simpa [base, cubic, error] using hexp
    _ ≤ Real.exp (-(c * u ^ 2)) *
        (criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ^ 2 +
          criticalCentralPhaseHigherErrorEnvelope B4 C5 d u) := by
      apply mul_le_mul hbase
      · exact add_le_add
          (pow_le_pow_left₀ (norm_nonneg _) htotal' 2) herror
      · positivity
      · exact (Real.exp_pos _).le

/-! ### The NL0 inner-window gate -/

/-- A variable-threshold version of `gaussianInnerWindowScale_sq_ge_256`.
It is the elementary power comparison behind the phrase "for all sufficiently
large `d`" in NL0 (6.7). -/
lemma gaussianInnerWindowScale_sq_ge_of_pow_five_le
    {M : Real} (hM : 0 ≤ M) {d : Nat} (hd : 0 < d)
    (hlarge : M ^ 5 ≤ (d : Real)) :
    M ≤ gaussianInnerWindowScale d ^ 2 := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have ha10 := gaussianInnerWindowScale_pow_ten hdreal.le
  apply (pow_le_pow_iff_left₀ hM
    (sq_nonneg (gaussianInnerWindowScale d))
    (by norm_num : (5 : Nat) ≠ 0)).mp
  rw [← pow_mul, show 2 * 5 = 10 by norm_num, ha10]
  exact hlarge

/-- One explicit real threshold simultaneously enforcing the Taylor angle
window and smallness of the cubic, quartic, and fifth-order perturbations. -/
def criticalCentralExponentialThreshold
    (delta B3 B4 C5 : Real) : Real :=
  max 1 (max (1 / delta)
    (max (B3 / 2) (max (B4 / 8) (3 * C5))))

lemma one_le_criticalCentralExponentialThreshold
    (delta B3 B4 C5 : Real) :
    1 ≤ criticalCentralExponentialThreshold delta B3 B4 C5 := by
  exact le_max_left _ _

lemma inv_le_criticalCentralExponentialThreshold
    (delta B3 B4 C5 : Real) :
    1 / delta ≤ criticalCentralExponentialThreshold delta B3 B4 C5 := by
  exact (le_max_left _ _).trans (le_max_right _ _)

lemma half_B3_le_criticalCentralExponentialThreshold
    (delta B3 B4 C5 : Real) :
    B3 / 2 ≤ criticalCentralExponentialThreshold delta B3 B4 C5 := by
  exact (le_max_left _ _).trans
    ((le_max_right _ _).trans (le_max_right _ _))

lemma eighth_B4_le_criticalCentralExponentialThreshold
    (delta B3 B4 C5 : Real) :
    B4 / 8 ≤ criticalCentralExponentialThreshold delta B3 B4 C5 := by
  exact (le_max_left _ _).trans ((le_max_right _ _).trans
    ((le_max_right _ _).trans (le_max_right _ _)))

lemma three_C5_le_criticalCentralExponentialThreshold
    (delta B3 B4 C5 : Real) :
    3 * C5 ≤ criticalCentralExponentialThreshold delta B3 B4 C5 := by
  exact (le_max_right _ _).trans ((le_max_right _ _).trans
    ((le_max_right _ _).trans (le_max_right _ _)))

/-- The `d^(1/10)` window lies inside the fixed Taylor window once the
explicit threshold is met. -/
theorem criticalInnerWindow_scaled_angle
    {delta B3 B4 C5 : Real} (hdelta : 0 < delta)
    {d : Nat} (hd : 0 < d)
    (hlarge : criticalCentralExponentialThreshold delta B3 B4 C5 ^ 5 ≤
      (d : Real))
    {u : Real} (hu : |u| ≤ gaussianInnerWindowScale d) :
    |u / Real.sqrt d| ≤ delta := by
  let M := criticalCentralExponentialThreshold delta B3 B4 C5
  let w := gaussianInnerWindowScale d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hMone : (1 : Real) ≤ M :=
    one_le_criticalCentralExponentialThreshold delta B3 B4 C5
  have hM0 : 0 ≤ M := (by linarith : (0 : Real) ≤ M)
  have hw0 : 0 ≤ w := (gaussianInnerWindowScale_pos hdreal).le
  have hwpos : 0 < w := gaussianInnerWindowScale_pos hdreal
  have hw5 : w ^ 5 = Real.sqrt d :=
    gaussianInnerWindowScale_pow_five hdreal.le
  have hMw2 : M ≤ w ^ 2 :=
    gaussianInnerWindowScale_sq_ge_of_pow_five_le hM0 hd hlarge
  have hw2one : (1 : Real) ≤ w ^ 2 := hMone.trans hMw2
  have hw4one : (1 : Real) ≤ w ^ 4 := by
    have h := pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 1) hw2one 2
    simpa [← pow_mul] using h
  have hinv : 1 / delta ≤ w ^ 4 := by
    exact (inv_le_criticalCentralExponentialThreshold delta B3 B4 C5).trans
      (hMw2.trans (by
        have h := mul_le_mul_of_nonneg_left hw4one (sq_nonneg w)
        nlinarith))
  have hone : (1 : Real) ≤ delta * w ^ 4 := by
    have h := (div_le_iff₀ hdelta).1 hinv
    nlinarith
  rw [abs_div, abs_of_pos (Real.sqrt_pos.2 hdreal), ← hw5]
  apply (div_le_iff₀ (pow_pos hwpos 5)).2
  calc
    |u| ≤ w := hu
    _ = w * 1 := by ring
    _ ≤ w * (delta * w ^ 4) := mul_le_mul_of_nonneg_left hone hw0
    _ = delta * w ^ 5 := by ring

/-- The cubic-plus-higher perturbation is at most one throughout the NL0
inner window once the same explicit large-`d` threshold is met. -/
theorem criticalCentralPhase_innerWindow_perturbation_small
    {delta B3 B4 C5 : Real} (hB3 : 0 ≤ B3) (hB4 : 0 ≤ B4)
    (hC5 : 0 ≤ C5) {d : Nat} (hd : 0 < d)
    (hlarge : criticalCentralExponentialThreshold delta B3 B4 C5 ^ 5 ≤
      (d : Real))
    {u : Real} (hu : |u| ≤ gaussianInnerWindowScale d) :
    criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ≤ 1 := by
  let M := criticalCentralExponentialThreshold delta B3 B4 C5
  let w := gaussianInnerWindowScale d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hMone : (1 : Real) ≤ M :=
    one_le_criticalCentralExponentialThreshold delta B3 B4 C5
  have hM0 : 0 ≤ M := (by linarith : (0 : Real) ≤ M)
  have hw0 : 0 ≤ w := (gaussianInnerWindowScale_pos hdreal).le
  have hwpos : 0 < w := gaussianInnerWindowScale_pos hdreal
  have hw10 : w ^ 10 = (d : Real) :=
    gaussianInnerWindowScale_pow_ten hdreal.le
  have hw5 : w ^ 5 = Real.sqrt d :=
    gaussianInnerWindowScale_pow_five hdreal.le
  have hMw2 : M ≤ w ^ 2 :=
    gaussianInnerWindowScale_sq_ge_of_pow_five_le hM0 hd hlarge
  have hw2one : (1 : Real) ≤ w ^ 2 := hMone.trans hMw2
  have hw4one : (1 : Real) ≤ w ^ 4 := by
    have h := pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 1) hw2one 2
    simpa [← pow_mul] using h
  have hw8one : (1 : Real) ≤ w ^ 8 := by
    have h := pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 1) hw2one 4
    simpa [← pow_mul] using h
  have hw2le6 : w ^ 2 ≤ w ^ 6 := by
    have h := mul_le_mul_of_nonneg_left hw4one (sq_nonneg w)
    nlinarith
  have hw2le10 : w ^ 2 ≤ w ^ 10 := by
    have h := mul_le_mul_of_nonneg_left hw8one (sq_nonneg w)
    nlinarith
  have hu3 : |u| ^ 3 ≤ w ^ 3 :=
    pow_le_pow_left₀ (abs_nonneg u) hu 3
  have hu4 : |u| ^ 4 ≤ w ^ 4 :=
    pow_le_pow_left₀ (abs_nonneg u) hu 4
  have hu5 : |u| ^ 5 ≤ w ^ 5 :=
    pow_le_pow_left₀ (abs_nonneg u) hu 5
  have hcoef3 : B3 ≤ 2 * w ^ 2 := by
    have h := (half_B3_le_criticalCentralExponentialThreshold
      delta B3 B4 C5).trans hMw2
    linarith
  have hcoef4 : B4 ≤ 8 * w ^ 6 := by
    have h := (eighth_B4_le_criticalCentralExponentialThreshold
      delta B3 B4 C5).trans hMw2
    nlinarith
  have hcoef5 : 3 * C5 ≤ w ^ 10 := by
    exact (three_C5_le_criticalCentralExponentialThreshold
      delta B3 B4 C5).trans (hMw2.trans hw2le10)
  have hterm3 : B3 * |u| ^ 3 / (6 * Real.sqrt d) ≤ (1 : Real) / 3 := by
    rw [← hw5]
    apply (div_le_iff₀ (mul_pos (by norm_num) (pow_pos hwpos 5))).2
    calc
      B3 * |u| ^ 3 ≤ B3 * w ^ 3 :=
        mul_le_mul_of_nonneg_left hu3 hB3
      _ ≤ (2 * w ^ 2) * w ^ 3 :=
        mul_le_mul_of_nonneg_right hcoef3 (pow_nonneg hw0 3)
      _ = ((1 : Real) / 3) * (6 * w ^ 5) := by ring
  have hterm4 : B4 * |u| ^ 4 / (24 * d) ≤ (1 : Real) / 3 := by
    have hden : (0 : Real) < 24 * d := mul_pos (by norm_num) hdreal
    apply (div_le_iff₀ hden).2
    calc
      B4 * |u| ^ 4 ≤ B4 * w ^ 4 :=
        mul_le_mul_of_nonneg_left hu4 hB4
      _ ≤ (8 * w ^ 6) * w ^ 4 :=
        mul_le_mul_of_nonneg_right hcoef4 (pow_nonneg hw0 4)
      _ = ((1 : Real) / 3) * (24 * d) := by
        rw [← hw10]
        ring
  have hterm5 :
      C5 * |u| ^ 5 / ((d : Real) * Real.sqrt d) ≤ (1 : Real) / 3 := by
    have hden : 0 < (d : Real) * Real.sqrt d :=
      mul_pos hdreal (Real.sqrt_pos.2 hdreal)
    apply (div_le_iff₀ hden).2
    calc
      C5 * |u| ^ 5 ≤ C5 * w ^ 5 :=
        mul_le_mul_of_nonneg_left hu5 hC5
      _ ≤ ((1 : Real) / 3) * (w ^ 10 * w ^ 5) := by
        have h := mul_le_mul_of_nonneg_right hcoef5 (pow_nonneg hw0 5)
        nlinarith
      _ = ((1 : Real) / 3) * ((d : Real) * Real.sqrt d) := by
        rw [hw10, hw5]
  unfold criticalCentralPhasePerturbationEnvelope
  linarith

/-- NL0 (6.7), with the phrase "for all sufficiently large `d`" represented
by an actual natural threshold and with no residual perturbation or Taylor
window premise.  The error is retained in its explicit envelope form; a
polynomial majorant is supplied below. -/
theorem exists_uniform_norm_criticalCentralPhase_expansion_innerWindow_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta c B3 B4 C5 : Real, ∃ d0 : Nat,
      0 < delta ∧ 0 < c ∧ 0 ≤ B3 ∧ 0 ≤ B4 ∧ 0 ≤ C5 ∧ 0 < d0 ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, d0 ≤ d →
          ∀ u : Real, |u| ≤ gaussianInnerWindowScale d →
            let rho := gaussianSaddleParameter alpha
            let cubic := gaussianPhaseCubic
              (gaussianCumulantThree rho) d u
            ‖Complex.exp
                  ((d : Complex) * gaussianCentralPhase rho
                    (u / Real.sqrt d)) -
                Complex.exp
                    (gaussianPhaseQuadratic (gaussianVariance rho) u) *
                  (1 + cubic)‖ ≤
              Real.exp (-(c * u ^ 2)) *
                (criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ^ 2 +
                  criticalCentralPhaseHigherErrorEnvelope B4 C5 d u) := by
  obtain ⟨delta, c, B3, B4, C5, hdelta, hc, hB3, hB4, hC5, hmain⟩ :=
    exists_uniform_norm_criticalCentralPhase_expansion_remainder_le ha hab
  let M := criticalCentralExponentialThreshold delta B3 B4 C5
  obtain ⟨d0, hd0large⟩ := exists_nat_gt (M ^ 5)
  have hMone : (1 : Real) ≤ M :=
    one_le_criticalCentralExponentialThreshold delta B3 B4 C5
  have hMpowpos : (0 : Real) < M ^ 5 := by positivity
  have hd0real : (0 : Real) < d0 := hMpowpos.trans hd0large
  have hd0 : 0 < d0 := by exact_mod_cast hd0real
  refine ⟨delta, c, B3, B4, C5, d0, hdelta, hc, hB3, hB4, hC5,
    hd0, ?_⟩
  intro alpha halpha d hd0d u hu
  have hd : 0 < d := hd0.trans_le hd0d
  have hlarge : M ^ 5 ≤ (d : Real) := by
    exact (le_of_lt hd0large).trans (by exact_mod_cast hd0d)
  have ht : |u / Real.sqrt d| ≤ delta := by
    exact criticalInnerWindow_scaled_angle hdelta hd hlarge hu
  have hsmall :
      criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ≤ 1 := by
    exact criticalCentralPhase_innerWindow_perturbation_small
      hB3 hB4 hC5 hd hlarge hu
  exact hmain alpha halpha d hd u ht hsmall

/-- The fixed polynomial appearing in the `O_{a,b}` term of NL0 (6.7). -/
def criticalCentralPhaseExpansionPolynomial (d : Nat) (u : Real) : Real :=
  (1 + |u| ^ 4 + |u| ^ 6) / d +
    (1 + |u|) ^ 12 / ((d : Real) * Real.sqrt d)

/-- A uniform coefficient which absorbs all cumulant and Taylor constants in
the explicit perturbation envelopes. -/
def criticalCentralPhaseExpansionConstant (B3 B4 C5 : Real) : Real :=
  1 + B3 ^ 2 / 12 + B4 / 24 + B4 ^ 2 / 192 + 3 * C5 ^ 2 + C5

lemma criticalCentralPhasePerturbationEnvelope_sq_le
    (B3 B4 C5 : Real) (d : Nat) (u : Real) :
    criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ^ 2 ≤
      3 * ((B3 * |u| ^ 3 / (6 * Real.sqrt d)) ^ 2 +
        (B4 * |u| ^ 4 / (24 * d)) ^ 2 +
        (C5 * |u| ^ 5 / ((d : Real) * Real.sqrt d)) ^ 2) := by
  unfold criticalCentralPhasePerturbationEnvelope
  let x := B3 * |u| ^ 3 / (6 * Real.sqrt d)
  let y := B4 * |u| ^ 4 / (24 * d)
  let z := C5 * |u| ^ 5 / ((d : Real) * Real.sqrt d)
  change (x + y + z) ^ 2 ≤ 3 * (x ^ 2 + y ^ 2 + z ^ 2)
  nlinarith [sq_nonneg (x - y), sq_nonneg (y - z), sq_nonneg (z - x)]

/-- The explicit envelope produced by exponentiation is bounded by exactly the
two polynomial scales displayed in NL0 (6.7). -/
theorem criticalCentralPhase_explicitEnvelope_le_polynomial
    {B3 B4 C5 : Real} (_hB3 : 0 ≤ B3) (hB4 : 0 ≤ B4)
    (hC5 : 0 ≤ C5) {d : Nat} (hd : 0 < d)
    {u : Real} (hu : |u| ≤ gaussianInnerWindowScale d) :
    criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ^ 2 +
        criticalCentralPhaseHigherErrorEnvelope B4 C5 d u ≤
      criticalCentralPhaseExpansionConstant B3 B4 C5 *
        criticalCentralPhaseExpansionPolynomial d u := by
  let x : Real := |u|
  let D : Real := d
  let s : Real := Real.sqrt d
  let W : Real := gaussianInnerWindowScale d
  let P1 : Real := (1 + x ^ 4 + x ^ 6) / D
  let P2 : Real := (1 + x) ^ 12 / (D * s)
  let q3 : Real := B3 ^ 2 / 12
  let q4 : Real := B4 / 24
  let qv : Real := B4 ^ 2 / 192 + 3 * C5 ^ 2 + C5
  have hDpos : 0 < D := by
    dsimp [D]
    exact_mod_cast hd
  have hDone : (1 : Real) ≤ D := by
    dsimp [D]
    exact_mod_cast (Nat.one_le_iff_ne_zero.2 hd.ne')
  have hspos : 0 < s := Real.sqrt_pos.2 hDpos
  have hsSq : s ^ 2 = D := Real.sq_sqrt hDpos.le
  have hWpos : 0 < W := gaussianInnerWindowScale_pos hDpos
  have hW0 : 0 ≤ W := hWpos.le
  have hW10 : W ^ 10 = D := gaussianInnerWindowScale_pow_ten hDpos.le
  have hx0 : 0 ≤ x := abs_nonneg u
  have hxW : x ≤ W := hu
  have hx10D : x ^ 10 ≤ D := by
    have h := pow_le_pow_left₀ hx0 hxW 10
    simpa [hW10] using h
  have hbase : (1 : Real) ≤ 1 + x := by linarith
  have hxbase : x ≤ 1 + x := by linarith
  have hbase12one : (1 : Real) ≤ (1 + x) ^ 12 := by
    have h := pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 1) hbase 12
    simpa using h
  have hbase4one : (1 : Real) ≤ (1 + x) ^ 4 := by
    have h := pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 1) hbase 4
    simpa using h
  have hbase7one : (1 : Real) ≤ (1 + x) ^ 7 := by
    have h := pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 1) hbase 7
    simpa using h
  have hx8base12 : x ^ 8 ≤ (1 + x) ^ 12 := by
    have h8 := pow_le_pow_left₀ hx0 hxbase 8
    calc
      x ^ 8 ≤ (1 + x) ^ 8 := h8
      _ = (1 + x) ^ 8 * 1 := by ring
      _ ≤ (1 + x) ^ 8 * (1 + x) ^ 4 :=
        mul_le_mul_of_nonneg_left hbase4one (pow_nonneg (by linarith) 8)
      _ = (1 + x) ^ 12 := by ring
  have hx5base12 : x ^ 5 ≤ (1 + x) ^ 12 := by
    have h5 := pow_le_pow_left₀ hx0 hxbase 5
    calc
      x ^ 5 ≤ (1 + x) ^ 5 := h5
      _ = (1 + x) ^ 5 * 1 := by ring
      _ ≤ (1 + x) ^ 5 * (1 + x) ^ 7 :=
        mul_le_mul_of_nonneg_left hbase7one (pow_nonneg (by linarith) 5)
      _ = (1 + x) ^ 12 := by ring
  have hsD : s ≤ D := by
    rw [Real.sqrt_le_self_iff]
    exact Or.inr hDone
  have hden : D * s ≤ D ^ 2 := by
    calc
      D * s ≤ D * D := mul_le_mul_of_nonneg_left hsD hDpos.le
      _ = D ^ 2 := by ring
  have hratio8 : x ^ 8 / D ^ 2 ≤ (1 + x) ^ 12 / (D * s) := by
    apply (div_le_div_iff₀ (sq_pos_of_pos hDpos) (mul_pos hDpos hspos)).2
    calc
      x ^ 8 * (D * s) ≤ (1 + x) ^ 12 * (D * s) :=
        mul_le_mul_of_nonneg_right hx8base12 (mul_pos hDpos hspos).le
      _ ≤ (1 + x) ^ 12 * D ^ 2 :=
        mul_le_mul_of_nonneg_left hden (pow_nonneg (by linarith) 12)
  have hratio10 : x ^ 10 / D ^ 3 ≤ (1 + x) ^ 12 / (D * s) := by
    apply (div_le_div_iff₀ (pow_pos hDpos 3) (mul_pos hDpos hspos)).2
    calc
      x ^ 10 * (D * s) ≤ D * (D * s) :=
        mul_le_mul_of_nonneg_right hx10D (mul_pos hDpos hspos).le
      _ ≤ D * D ^ 2 := mul_le_mul_of_nonneg_left hden hDpos.le
      _ = 1 * D ^ 3 := by ring
      _ ≤ (1 + x) ^ 12 * D ^ 3 :=
        mul_le_mul_of_nonneg_right hbase12one (pow_nonneg hDpos.le 3)
  have hratio5 : x ^ 5 / (D * s) ≤ (1 + x) ^ 12 / (D * s) := by
    exact div_le_div_of_nonneg_right hx5base12 (mul_pos hDpos hspos).le
  have hsq3 :
      (B3 * x ^ 3 / (6 * s)) ^ 2 = q3 / 3 * (x ^ 6 / D) := by
    dsimp [q3]
    field_simp [ne_of_gt hDpos, ne_of_gt hspos]
    rw [hsSq]
    ring
  have hsq4 :
      (B4 * x ^ 4 / (24 * D)) ^ 2 =
        (B4 ^ 2 / 192) / 3 * (x ^ 8 / D ^ 2) := by
    field_simp [ne_of_gt hDpos]
    ring
  have hsq5 :
      (C5 * x ^ 5 / (D * s)) ^ 2 =
        C5 ^ 2 * (x ^ 10 / D ^ 3) := by
    field_simp [ne_of_gt hDpos, ne_of_gt hspos]
    rw [hsSq]
  have hsq := criticalCentralPhasePerturbationEnvelope_sq_le B3 B4 C5 d u
  have hraw :
      criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ^ 2 +
          criticalCentralPhaseHigherErrorEnvelope B4 C5 d u ≤
        q3 * (x ^ 6 / D) + (B4 ^ 2 / 192) * (x ^ 8 / D ^ 2) +
          3 * C5 ^ 2 * (x ^ 10 / D ^ 3) +
          q4 * (x ^ 4 / D) + C5 * (x ^ 5 / (D * s)) := by
    unfold criticalCentralPhaseHigherErrorEnvelope at ⊢
    change criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ^ 2 +
        (B4 * x ^ 4 / (24 * D) + C5 * x ^ 5 / (D * s)) ≤ _
    calc
      _ ≤ 3 * ((B3 * x ^ 3 / (6 * s)) ^ 2 +
          (B4 * x ^ 4 / (24 * D)) ^ 2 +
          (C5 * x ^ 5 / (D * s)) ^ 2) +
          (B4 * x ^ 4 / (24 * D) + C5 * x ^ 5 / (D * s)) :=
        add_le_add hsq le_rfl
      _ = _ := by
        rw [hsq3, hsq4, hsq5]
        dsimp [q4]
        ring
  have hq3 : 0 ≤ q3 := by dsimp [q3]; positivity
  have hq4 : 0 ≤ q4 := by dsimp [q4]; positivity
  have hqv : 0 ≤ qv := by dsimp [qv]; positivity
  have hP1 : 0 ≤ P1 := by dsimp [P1]; positivity
  have hP2 : 0 ≤ P2 := by dsimp [P2]; positivity
  have hx6P1 : x ^ 6 / D ≤ P1 := by
    dsimp [P1]
    apply div_le_div_of_nonneg_right _ hDpos.le
    nlinarith [pow_nonneg hx0 4, pow_nonneg hx0 6]
  have hx4P1 : x ^ 4 / D ≤ P1 := by
    dsimp [P1]
    apply div_le_div_of_nonneg_right _ hDpos.le
    nlinarith [pow_nonneg hx0 6]
  have hraw' :
      q3 * (x ^ 6 / D) + (B4 ^ 2 / 192) * (x ^ 8 / D ^ 2) +
          3 * C5 ^ 2 * (x ^ 10 / D ^ 3) +
          q4 * (x ^ 4 / D) + C5 * (x ^ 5 / (D * s)) ≤
        q3 * P1 + q4 * P1 + qv * P2 := by
    have h8 := mul_le_mul_of_nonneg_left hratio8
      (by positivity : 0 ≤ B4 ^ 2 / 192)
    have h10 := mul_le_mul_of_nonneg_left hratio10
      (by positivity : 0 ≤ 3 * C5 ^ 2)
    have h5 := mul_le_mul_of_nonneg_left hratio5 hC5
    have hv :
        (B4 ^ 2 / 192) * (x ^ 8 / D ^ 2) +
            3 * C5 ^ 2 * (x ^ 10 / D ^ 3) +
            C5 * (x ^ 5 / (D * s)) ≤ qv * P2 := by
      calc
        _ ≤ (B4 ^ 2 / 192) * P2 + 3 * C5 ^ 2 * P2 + C5 * P2 := by
          exact add_le_add (add_le_add h8 h10) h5
        _ = qv * P2 := by dsimp [qv]; ring
    calc
      _ = q3 * (x ^ 6 / D) + q4 * (x ^ 4 / D) +
          ((B4 ^ 2 / 192) * (x ^ 8 / D ^ 2) +
            3 * C5 ^ 2 * (x ^ 10 / D ^ 3) +
            C5 * (x ^ 5 / (D * s))) := by ring
      _ ≤ q3 * P1 + q4 * P1 + qv * P2 := by
        exact add_le_add (add_le_add
          (mul_le_mul_of_nonneg_left hx6P1 hq3)
          (mul_le_mul_of_nonneg_left hx4P1 hq4)) hv
  have hcombine : q3 * P1 + q4 * P1 + qv * P2 ≤
      (q3 + q4 + qv) * (P1 + P2) := by
    calc
      _ ≤ q3 * (P1 + P2) + q4 * (P1 + P2) + qv * (P1 + P2) := by
        exact add_le_add (add_le_add
          (mul_le_mul_of_nonneg_left (le_add_of_nonneg_right hP2) hq3)
          (mul_le_mul_of_nonneg_left (le_add_of_nonneg_right hP2) hq4))
          (mul_le_mul_of_nonneg_left (le_add_of_nonneg_left hP1) hqv)
      _ = _ := by ring
  have hcoef : q3 + q4 + qv ≤
      criticalCentralPhaseExpansionConstant B3 B4 C5 := by
    dsimp [q3, q4, qv, criticalCentralPhaseExpansionConstant]
    linarith
  have hpoly : P1 + P2 = criticalCentralPhaseExpansionPolynomial d u := by
    rfl
  calc
    _ ≤ q3 * (x ^ 6 / D) + (B4 ^ 2 / 192) * (x ^ 8 / D ^ 2) +
        3 * C5 ^ 2 * (x ^ 10 / D ^ 3) +
        q4 * (x ^ 4 / D) + C5 * (x ^ 5 / (D * s)) := hraw
    _ ≤ q3 * P1 + q4 * P1 + qv * P2 := hraw'
    _ ≤ (q3 + q4 + qv) * (P1 + P2) := hcombine
    _ ≤ criticalCentralPhaseExpansionConstant B3 B4 C5 * (P1 + P2) :=
      mul_le_mul_of_nonneg_right hcoef (add_nonneg hP1 hP2)
    _ = _ := by rw [hpoly]

/-- NL0 (6.7) in its displayed polynomial `O_{a,b}` form.  This theorem is
the Audit-B target for the exponentiation node: it has one natural large-`d`
threshold, uniform constants over `alpha ∈ [a,b]`, and no extra analytic
premise beyond the inner-window condition. -/
theorem exists_uniform_norm_criticalCentralPhase_expansion_polynomial_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ c C : Real, 0 < c ∧ 0 < C ∧ ∃ d0 : Nat, 0 < d0 ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, d0 ≤ d →
          ∀ u : Real, |u| ≤ gaussianInnerWindowScale d →
            let rho := gaussianSaddleParameter alpha
            let cubic := gaussianPhaseCubic
              (gaussianCumulantThree rho) d u
            ‖Complex.exp
                  ((d : Complex) * gaussianCentralPhase rho
                    (u / Real.sqrt d)) -
                Complex.exp
                    (gaussianPhaseQuadratic (gaussianVariance rho) u) *
                  (1 + cubic)‖ ≤
              C * Real.exp (-(c * u ^ 2)) *
                criticalCentralPhaseExpansionPolynomial d u := by
  obtain ⟨delta, c, B3, B4, C5, d0, hdelta, hc, hB3, hB4, hC5, hd0,
      hmain⟩ :=
    exists_uniform_norm_criticalCentralPhase_expansion_innerWindow_le ha hab
  let C := criticalCentralPhaseExpansionConstant B3 B4 C5
  have hC : 0 < C := by
    dsimp [C, criticalCentralPhaseExpansionConstant]
    positivity
  refine ⟨c, C, hc, hC, d0, hd0, ?_⟩
  intro alpha halpha d hd0d u hu
  have hphase := hmain alpha halpha d hd0d u hu
  have hd : 0 < d := hd0.trans_le hd0d
  have hpoly := criticalCentralPhase_explicitEnvelope_le_polynomial
    hB3 hB4 hC5 hd hu
  dsimp only at hphase ⊢
  calc
    _ ≤ Real.exp (-(c * u ^ 2)) *
        (criticalCentralPhasePerturbationEnvelope B3 B4 C5 d u ^ 2 +
          criticalCentralPhaseHigherErrorEnvelope B4 C5 d u) := hphase
    _ ≤ Real.exp (-(c * u ^ 2)) *
        (C * criticalCentralPhaseExpansionPolynomial d u) :=
      mul_le_mul_of_nonneg_left hpoly (Real.exp_pos _).le
    _ = C * Real.exp (-(c * u ^ 2)) *
        criticalCentralPhaseExpansionPolynomial d u := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralIntegration.lean <==
import EuclideanBallsFormalization.CriticalCentralProduct
import EuclideanBallsFormalization.GaussianCentralNormalization

namespace EuclideanBallsFormalization

/-!
The symmetric integration layer in NL0 (6.8): odd cancellation, the Gaussian
main integral, and integration of the product remainder.
-/

noncomputable section

open MeasureTheory Filter Asymptotics
open scoped Interval

theorem criticalCentralLeadingIntegrand_eq_even_add_odd
    {d : Nat} (q : Complex) (rho : Real) (n : Nat)
    (u : Real) (x : Fin d → Real) :
    criticalCentralLeadingIntegrand q rho n u x =
      Complex.exp (gaussianPhaseQuadratic (gaussianVariance rho) u) *
          criticalRawCentralAmplitude q rho 0 x +
        gaussianOddLeadingCorrection
          (gaussianVariance rho) (gaussianCumulantThree rho) n
          (criticalRawCentralAmplitude q rho 0 x)
          (criticalRawCentralAmplitudeFirstDeriv q rho 0 x) u := by
  unfold criticalCentralLeadingIntegrand gaussianOddLeadingCorrection
  dsimp
  ring

/-- The two first-order corrections in (6.6)--(6.7) integrate to zero on
every symmetric window. -/
theorem intervalIntegral_criticalCentralLeadingIntegrand_eq_even
    {d : Nat} (q : Complex) (rho : Real) (n : Nat)
    (R : Real) (x : Fin d → Real) :
    (∫ u in -R..R, criticalCentralLeadingIntegrand q rho n u x) =
      ∫ u in -R..R,
        Complex.exp (gaussianPhaseQuadratic (gaussianVariance rho) u) *
          criticalRawCentralAmplitude q rho 0 x := by
  let evenPart : Real → Complex := fun u =>
    Complex.exp (gaussianPhaseQuadratic (gaussianVariance rho) u) *
      criticalRawCentralAmplitude q rho 0 x
  let oddPart : Real → Complex :=
    gaussianOddLeadingCorrection
      (gaussianVariance rho) (gaussianCumulantThree rho) n
      (criticalRawCentralAmplitude q rho 0 x)
      (criticalRawCentralAmplitudeFirstDeriv q rho 0 x)
  have heven : Continuous evenPart := by
    dsimp [evenPart]
    unfold gaussianPhaseQuadratic
    fun_prop
  have hodd : Continuous oddPart := by
    dsimp [oddPart]
    exact continuous_gaussianOddLeadingCorrection _ _ _ _ _
  have hzero : (∫ u in -R..R, oddPart u) = 0 :=
    intervalIntegral_gaussianOddLeadingCorrection_eq_zero _ _ _ _ _ R
  have hpoint :
      (fun u => criticalCentralLeadingIntegrand q rho n u x) =
        fun u => evenPart u + oddPart u := by
    funext u
    exact criticalCentralLeadingIntegrand_eq_even_add_odd q rho n u x
  rw [hpoint]
  rw [intervalIntegral.integral_add
    (heven.intervalIntegrable _ _) (hodd.intervalIntegrable _ _), hzero,
    add_zero]

private lemma one_add_pow_twelve_le_majorant {x : Real} (hx : 0 ≤ x) :
    (1 + x) ^ 12 ≤ 4096 * (1 + x ^ 12) := by
  rcases le_total x 1 with hx1 | h1x
  · have hbase : 1 + x ≤ 2 := by linarith
    have hpow := pow_le_pow_left₀ (by linarith : 0 ≤ 1 + x) hbase 12
    calc
      (1 + x) ^ 12 ≤ (2 : Real) ^ 12 := hpow
      _ = 4096 := by norm_num
      _ ≤ 4096 * (1 + x ^ 12) := by
        nlinarith [pow_nonneg hx 12]
  · have hbase : 1 + x ≤ 2 * x := by linarith
    have hpow := pow_le_pow_left₀ (by linarith : 0 ≤ 1 + x) hbase 12
    calc
      (1 + x) ^ 12 ≤ (2 * x) ^ 12 := hpow
      _ = 4096 * x ^ 12 := by ring
      _ ≤ 4096 * (1 + x ^ 12) := by linarith

theorem integrable_one_add_abs_pow_twelve_mul_exp_neg_mul_sq
    {c : Real} (hc : 0 < c) :
    Integrable (fun u : Real =>
      (1 + |u| ^ 12) * Real.exp (-(c * u ^ 2))) := by
  have hzero := integrable_exp_neg_mul_sq (b := c) hc
  have htwelve := integrable_rpow_mul_exp_neg_mul_sq
    (b := c) (s := (12 : Real)) hc (by norm_num)
  have hzero' : Integrable (fun u : Real => Real.exp (-(c * u ^ 2))) := by
    convert hzero using 1
    funext u
    congr 1
    ring
  have htwelve' : Integrable (fun u : Real =>
      |u| ^ 12 * Real.exp (-(c * u ^ 2))) := by
    have habspow (u : Real) : |u| ^ 12 = u ^ 12 := by
      rw [← abs_pow]
      exact abs_of_nonneg (by positivity)
    convert htwelve using 1
    funext u
    rw [habspow]
    simp only [neg_mul]
    change u ^ (12 : Nat) * Real.exp (-(c * u ^ 2)) =
      Real.rpow u 12 * Real.exp (-(c * u ^ 2))
    exact congrArg (fun z : Real => z * Real.exp (-(c * u ^ 2)))
      (Real.rpow_natCast u 12).symm
  exact (hzero'.add htwelve').congr
    (Filter.Eventually.of_forall (fun u => by simp [add_mul, add_comm]))

theorem integrable_criticalPolynomialGaussian
    {c : Real} (hc : 0 < c) :
    Integrable (fun u : Real =>
      (1 + |u|) ^ 12 * Real.exp (-(c * u ^ 2))) := by
  let f : Real → Real := fun u =>
    (1 + |u|) ^ 12 * Real.exp (-(c * u ^ 2))
  let g : Real → Real := fun u =>
    4096 * ((1 + |u| ^ 12) * Real.exp (-(c * u ^ 2)))
  have hg : Integrable g := by
    dsimp [g]
    exact (integrable_one_add_abs_pow_twelve_mul_exp_neg_mul_sq hc).const_mul
      4096
  change Integrable f
  apply hg.mono'
  · dsimp [f]
    fun_prop
  · exact Filter.Eventually.of_forall (fun u => by
      dsimp [f, g]
      rw [abs_of_nonneg (by positivity)]
      have hpow := one_add_pow_twelve_le_majorant (abs_nonneg u)
      calc
        (1 + |u|) ^ 12 * Real.exp (-(c * u ^ 2)) ≤
            (4096 * (1 + |u| ^ 12)) * Real.exp (-(c * u ^ 2)) :=
          mul_le_mul_of_nonneg_right hpow (Real.exp_pos _).le
        _ = 4096 * ((1 + |u| ^ 12) *
            Real.exp (-(c * u ^ 2))) := by ring)

/-- The inner-window product remainder has uniform integral size `O(d⁻¹)`.
The finite positive Gaussian moment on the right depends only on `[a,b]`. -/
theorem exists_uniform_norm_intervalIntegral_criticalCentralProductRemainder_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ c K : Real, 0 < c ∧ 0 < K ∧ ∃ d0 : Nat, 0 < d0 ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, d0 ≤ d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ x : Fin d → Real,
              ‖∫ u in -gaussianInnerWindowScale d..
                    gaussianInnerWindowScale d,
                  criticalCentralProductRemainder q rho d u x‖ ≤
                (K / (d : Real)) *
                  ∫ u : Real,
                    (1 + |u|) ^ 12 * Real.exp (-(c * u ^ 2)) := by
  obtain ⟨c, K, hc, hK, d0, hd0, hpointwise⟩ :=
    exists_uniform_norm_criticalCentralProductRemainder_innerWindow_le ha hab
  refine ⟨c, K, hc, hK, d0, hd0, ?_⟩
  intro alpha halpha d hd0d
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq x
  have hd : 0 < d := hd0.trans_le hd0d
  let C : Real := K / (d : Real)
  let majorant : Real → Real := fun u =>
    C * ((1 + |u|) ^ 12 * Real.exp (-(c * u ^ 2)))
  have hmajorant : Integrable majorant := by
    dsimp [majorant]
    exact (integrable_criticalPolynomialGaussian hc).const_mul C
  have hpoint : ∀ u ∈ Set.Ioc (-gaussianInnerWindowScale d)
      (gaussianInnerWindowScale d),
      ‖criticalCentralProductRemainder q rho d u x‖ ≤ majorant u := by
    intro u hu
    have huwindow : |u| ≤ gaussianInnerWindowScale d := by
      exact abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    have h := hpointwise alpha halpha d hd0d q hq u huwindow x
    dsimp [majorant, C, rho] at ⊢
    (convert h using 1; ring)
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le
    (show -gaussianInnerWindowScale d ≤ gaussianInnerWindowScale d by
      have hnonneg := (gaussianInnerWindowScale_pos
        (show (0 : Real) < d by exact_mod_cast hd)).le
      linarith)
    (Filter.Eventually.of_forall (fun u hu => hpoint u hu))
    hmajorant.intervalIntegrable
  have hfull :
      (∫ u in Set.Ioc (-gaussianInnerWindowScale d)
          (gaussianInnerWindowScale d), majorant u) ≤
        ∫ u : Real, majorant u :=
    setIntegral_le_integral hmajorant
      (Filter.Eventually.of_forall (fun u => by
        dsimp [majorant, C]
        positivity))
  calc
    _ ≤ ∫ u in -gaussianInnerWindowScale d..
        gaussianInnerWindowScale d, majorant u := hnorm
    _ = ∫ u in Set.Ioc (-gaussianInnerWindowScale d)
        (gaussianInnerWindowScale d), majorant u := by
      rw [intervalIntegral.integral_of_le]
      have hnonneg := (gaussianInnerWindowScale_pos
        (show (0 : Real) < d by exact_mod_cast hd)).le
      linarith
    _ ≤ ∫ u : Real, majorant u := hfull
    _ = (K / (d : Real)) *
        ∫ u : Real,
          (1 + |u|) ^ 12 * Real.exp (-(c * u ^ 2)) := by
      dsimp [majorant, C]
      rw [integral_const_mul]

/-! ### Exact inner-integral decomposition -/

/-- On one fixed critical window, the literal raw amplitude in NL0 (6.6) is
continuous.  This is extracted from the same derivative package used for the
Audit-B amplitude Taylor theorem; no new analytic hypothesis is introduced. -/
theorem exists_uniform_continuousOn_criticalRawCentralAmplitude
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta : Real, 0 < delta ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ x : Fin d → Real,
              ContinuousOn
                (fun t : Real => criticalRawCentralAmplitude q rho t x)
                (Set.Icc (-delta) delta) := by
  obtain ⟨delta, C, hdelta, hC, hdata⟩ :=
    exists_uniform_criticalCentralAmplitude_secondDerivative_data ha hab
  refine ⟨delta, hdelta, ?_⟩
  intro d rho hrho q hqnorm x t ht
  have htAbs : |t| ≤ delta := abs_le.mpr ht
  have hcentral := (hdata d rho hrho q hqnorm t htAbs x).1.continuousAt
  unfold criticalRawCentralAmplitude
  fun_prop

/-- Once the scaled inner window lies in the common phase/amplitude chart, the
exact scaled integrand is continuous there. -/
theorem exists_uniform_continuousOn_criticalCentralScaledExact
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ d0 : Nat, 0 < d0 ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, d0 ≤ d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ x : Fin d → Real,
              ContinuousOn
                (fun u : Real =>
                  Complex.exp
                      ((d : Complex) * gaussianCentralPhase rho
                        (u / Real.sqrt d)) *
                    criticalRawCentralAmplitude q rho
                      (u / Real.sqrt d) x)
                (Set.Icc (-gaussianInnerWindowScale d)
                  (gaussianInnerWindowScale d)) := by
  obtain ⟨deltaP, CP, hdeltaP, hCP, hphase⟩ :=
    exists_uniform_criticalCentralPhase_contDiff_five ha hab
  obtain ⟨deltaA, hdeltaA, hamplitude⟩ :=
    exists_uniform_continuousOn_criticalRawCentralAmplitude ha hab
  let delta := min deltaP deltaA
  let M := criticalCentralExponentialThreshold delta 0 0 0
  obtain ⟨d0, hd0Large⟩ := exists_nat_gt (M ^ 5)
  have hdelta : 0 < delta := lt_min hdeltaP hdeltaA
  have hMone : (1 : Real) ≤ M :=
    one_le_criticalCentralExponentialThreshold delta 0 0 0
  have hMpowPos : (0 : Real) < M ^ 5 := by positivity
  have hd0 : 0 < d0 := by
    exact_mod_cast hMpowPos.trans hd0Large
  refine ⟨d0, hd0, ?_⟩
  intro alpha halpha d hd0d
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq x
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqnorm : ‖q‖ = rho :=
    norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hq
  have hd : 0 < d := hd0.trans_le hd0d
  have hlarge : M ^ 5 ≤ (d : Real) :=
    (le_of_lt hd0Large).trans (by exact_mod_cast hd0d)
  let inner := Set.Icc (-gaussianInnerWindowScale d)
    (gaussianInnerWindowScale d)
  let chart := Set.Icc (-delta) delta
  let scale : Real → Real := fun u => u / Real.sqrt d
  have hscaleContinuous : Continuous scale := by
    dsimp [scale]
    fun_prop
  have hmaps : Set.MapsTo scale inner chart := by
    intro u hu
    have huAbs : |u| ≤ gaussianInnerWindowScale d := by
      exact abs_le.mpr hu
    have hangle := criticalInnerWindow_scaled_angle
      (B3 := 0) (B4 := 0) (C5 := 0) hdelta hd
        (by simpa [M] using hlarge) huAbs
    exact abs_le.mp hangle
  have hphaseChart : ContinuousOn (gaussianCentralPhase rho) chart := by
    exact (hphase rho hrho).1.continuousOn.mono (by
      intro t ht
      exact ⟨(neg_le_neg (min_le_left _ _)).trans ht.1,
        ht.2.trans (min_le_left _ _)⟩)
  have hamplitudeChart : ContinuousOn
      (fun t : Real => criticalRawCentralAmplitude q rho t x) chart := by
    exact (hamplitude d rho hrho q hqnorm x).mono (by
      intro t ht
      exact ⟨(neg_le_neg (min_le_right _ _)).trans ht.1,
        ht.2.trans (min_le_right _ _)⟩)
  have hphaseScaled : ContinuousOn
      (fun u : Real => gaussianCentralPhase rho (scale u)) inner :=
    hphaseChart.comp hscaleContinuous.continuousOn hmaps
  have hamplitudeScaled : ContinuousOn
      (fun u : Real => criticalRawCentralAmplitude q rho (scale u) x) inner :=
    hamplitudeChart.comp hscaleContinuous.continuousOn hmaps
  dsimp [scale] at hphaseScaled hamplitudeScaled
  fun_prop

/-- The product remainder is exactly the difference of the exact and leading
inner integrals.  The continuity premise is supplied uniformly by the previous
theorem. -/
theorem intervalIntegral_criticalCentralProductRemainder_eq_exact_sub_leading
    {d : Nat} (q : Complex) (rho : Real) (n : Nat)
    (R : Real) (hR : 0 ≤ R) (x : Fin d → Real)
    (hexact : ContinuousOn
      (fun u : Real =>
        Complex.exp ((n : Complex) * gaussianCentralPhase rho
            (u / Real.sqrt n)) *
          criticalRawCentralAmplitude q rho (u / Real.sqrt n) x)
      (Set.Icc (-R) R)) :
    (∫ u in -R..R, criticalCentralProductRemainder q rho n u x) =
      (∫ u in -R..R,
          Complex.exp ((n : Complex) * gaussianCentralPhase rho
              (u / Real.sqrt n)) *
            criticalRawCentralAmplitude q rho (u / Real.sqrt n) x) -
        ∫ u in -R..R, criticalCentralLeadingIntegrand q rho n u x := by
  let exactPart : Real → Complex := fun u =>
    Complex.exp ((n : Complex) * gaussianCentralPhase rho
        (u / Real.sqrt n)) *
      criticalRawCentralAmplitude q rho (u / Real.sqrt n) x
  let leadingPart : Real → Complex := fun u =>
    criticalCentralLeadingIntegrand q rho n u x
  have hexactInt : IntervalIntegrable exactPart volume (-R) R := by
    exact hexact.intervalIntegrable_of_Icc (by linarith)
  have hleadingContinuous : Continuous leadingPart := by
    dsimp [leadingPart]
    unfold criticalCentralLeadingIntegrand gaussianPhaseQuadratic
      gaussianPhaseCubic
    fun_prop
  have hleadingInt : IntervalIntegrable leadingPart volume (-R) R :=
    hleadingContinuous.intervalIntegrable _ _
  change (∫ u in -R..R, exactPart u - leadingPart u) = _
  exact intervalIntegral.integral_sub hexactInt hleadingInt

/-! ### Uniform Gaussian extension of the inner window -/

theorem critical_gaussian_Ioi_tail_le {c R : Real}
    (hc : 0 < c) (hR : 0 < R) :
    (∫ u : Real in Set.Ioi R, Real.exp (-(c * u ^ 2))) ≤
      (1 / (c * R)) * Real.exp (-(c * R ^ 2)) := by
  have hgaussian : IntegrableOn
      (fun u : Real => Real.exp (-(c * u ^ 2))) (Set.Ioi R) :=
    (by simpa only [neg_mul] using
      (integrable_exp_neg_mul_sq hc).integrableOn)
  have hlinear : IntegrableOn
      (fun u : Real => Real.exp ((-(c * R)) * u)) (Set.Ioi R) :=
    integrableOn_exp_mul_Ioi (neg_lt_zero.mpr (mul_pos hc hR)) R
  have hmono : ∀ᵐ u : Real ∂(volume.restrict (Set.Ioi R)),
      Real.exp (-(c * u ^ 2)) ≤ Real.exp ((-(c * R)) * u) := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with u hu
    apply Real.exp_le_exp.mpr
    have hu0 : 0 ≤ u := le_trans hR.le hu.le
    have hdiff : 0 ≤ u - R := sub_nonneg.mpr hu.le
    have hmul := mul_nonneg (mul_nonneg hc.le hu0) hdiff
    nlinarith
  calc
    _ ≤ ∫ u : Real in Set.Ioi R, Real.exp ((-(c * R)) * u) :=
      integral_mono_ae hgaussian hlinear hmono
    _ = _ := by
      rw [integral_exp_mul_Ioi (neg_lt_zero.mpr (mul_pos hc hR))]
      field_simp [hc.ne', hR.ne']

theorem critical_gaussian_full_sub_symmetric_eq_two_Ioi
    {c R : Real} (hc : 0 < c) (hR : 0 ≤ R) :
    (∫ u : Real, Real.exp (-(c * u ^ 2))) -
        (∫ u in -R..R, Real.exp (-(c * u ^ 2))) =
      2 * ∫ u : Real in Set.Ioi R, Real.exp (-(c * u ^ 2)) := by
  let f : Real → Real := fun u => Real.exp (-(c * u ^ 2))
  have hfi : Integrable f := by
    simpa only [f, neg_mul] using integrable_exp_neg_mul_sq hc
  have hleft :
      (∫ u : Real in Set.Iic (-R), f u) =
        ∫ u : Real in Set.Ioi R, f u := by
    calc
      (∫ u : Real in Set.Iic (-R), f u) =
          ∫ u : Real in Set.Ioi R, f (-u) := by
        exact (integral_comp_neg_Ioi R f).symm
      _ = ∫ u : Real in Set.Ioi R, f u := by
        apply setIntegral_congr_fun measurableSet_Ioi
        intro u hu
        dsimp [f]
        congr 1
        ring
  have hdisjoint : Disjoint (Set.Iic (-R)) (Set.Ioi R) := by
    rw [Set.disjoint_left]
    intro u huLeft huRight
    simp only [Set.mem_Iic] at huLeft
    simp only [Set.mem_Ioi] at huRight
    linarith
  have hsplit :
      (∫ u : Real in (Set.Ioc (-R) R)ᶜ, f u) =
        (∫ u : Real in Set.Iic (-R), f u) +
          ∫ u : Real in Set.Ioi R, f u := by
    rw [Set.compl_Ioc]
    exact setIntegral_union hdisjoint measurableSet_Ioi
      hfi.integrableOn hfi.integrableOn
  have hcompl := setIntegral_compl (f := f) (s := Set.Ioc (-R) R)
    measurableSet_Ioc hfi
  rw [intervalIntegral.integral_of_le (by linarith : -R ≤ R)]
  change (∫ u : Real, f u) - (∫ u : Real in Set.Ioc (-R) R, f u) = _
  rw [← hcompl, hsplit, hleft]
  ring

theorem eventually_criticalInnerWindow_exp_le_inv {c : Real} (hc : 0 < c) :
    ∀ᶠ n : Real in Filter.atTop,
      (2 / c) * Real.exp (-(c * n ^ (1 / 5 : Real))) ≤ n⁻¹ := by
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := c) hc (-5 : Real)
  have hscale : Tendsto
      (fun n : Real => n ^ (1 / 5 : Real)) atTop atTop :=
    tendsto_rpow_atTop (by norm_num)
  have hcomp := hsmall.comp_tendsto hscale
  have hbound := hcomp.bound (show 0 < c / 2 by positivity)
  filter_upwards [hbound, eventually_gt_atTop (0 : Real)] with n hn hnpos
  simp only [Function.comp_apply] at hn
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos (Real.rpow_pos_of_pos hnpos _) _)] at hn
  have hrpow : (n ^ (1 / 5 : Real)) ^ (-5 : Real) = n⁻¹ := by
    rw [← Real.rpow_mul hnpos.le]
    norm_num [Real.rpow_neg_one]
  rw [hrpow] at hn
  have hn' : Real.exp (-(c * n ^ (1 / 5 : Real))) ≤
      (c / 2) * n⁻¹ := by simpa only [neg_mul] using hn
  have hcoef : 0 ≤ 2 / c := by positivity
  calc
    (2 / c) * Real.exp (-(c * n ^ (1 / 5 : Real))) ≤
        (2 / c) * ((c / 2) * n⁻¹) :=
      mul_le_mul_of_nonneg_left hn' hcoef
    _ = n⁻¹ := by field_simp [hc.ne']

theorem eventually_criticalInnerWindow_extensionTail_le_inv
    {c : Real} (hc : 0 < c) :
    ∀ᶠ n : Real in Filter.atTop,
      (∫ u : Real, Real.exp (-(c * u ^ 2))) -
          (∫ u in -(n ^ (1 / 10 : Real))..n ^ (1 / 10 : Real),
            Real.exp (-(c * u ^ 2))) ≤ n⁻¹ := by
  filter_upwards [eventually_criticalInnerWindow_exp_le_inv hc,
    eventually_ge_atTop (1 : Real)] with n hexp hn
  have hnpos : 0 < n := lt_of_lt_of_le zero_lt_one hn
  let R : Real := n ^ (1 / 10 : Real)
  have hRpos : 0 < R := Real.rpow_pos_of_pos hnpos _
  have hRone : 1 ≤ R := by
    dsimp [R]
    exact Real.one_le_rpow hn (by norm_num)
  have hRsq : R ^ 2 = n ^ (1 / 5 : Real) := by
    dsimp [R]
    rw [← Real.rpow_natCast, ← Real.rpow_mul hnpos.le]
    norm_num
  have htail := critical_gaussian_Ioi_tail_le hc hRpos
  have hcoeff : 1 / (c * R) ≤ 1 / c := by
    apply div_le_div_of_nonneg_left (by norm_num) hc
    nlinarith [mul_le_mul_of_nonneg_left hRone hc.le]
  have htail' :
      (∫ u : Real in Set.Ioi R, Real.exp (-(c * u ^ 2))) ≤
        (1 / c) * Real.exp (-(c * R ^ 2)) :=
    htail.trans (mul_le_mul_of_nonneg_right hcoeff (Real.exp_pos _).le)
  rw [hRsq] at htail'
  have htwo := mul_le_mul_of_nonneg_left htail' (by norm_num : (0 : Real) ≤ 2)
  have hfull := critical_gaussian_full_sub_symmetric_eq_two_Ioi hc hRpos.le
  rw [← hfull] at htwo
  change (∫ u : Real, Real.exp (-(c * u ^ 2))) -
      (∫ u in -R..R, Real.exp (-(c * u ^ 2))) ≤ n⁻¹
  have heq :
      2 * ((1 / c) * Real.exp (-(c * n ^ (1 / 5 : Real)))) =
        (2 / c) * Real.exp (-(c * n ^ (1 / 5 : Real))) := by ring
  rw [heq] at htwo
  exact htwo.trans hexp

theorem eventually_nat_criticalInnerWindow_extensionTail_le_inv
    {c : Real} (hc : 0 < c) :
    ∀ᶠ n : Nat in Filter.atTop,
      (∫ u : Real, Real.exp (-(c * u ^ 2))) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-(c * u ^ 2))) ≤ ((n : Real))⁻¹ := by
  have hreal := eventually_criticalInnerWindow_extensionTail_le_inv hc
  simpa only [gaussianInnerWindowScale] using hreal.natCast_atTop

theorem norm_criticalGaussianQuadraticAmplitude_extension_le
    {lambdaTwo c R A : Real} (hc : 0 < c)
    (hlambda : 2 * c ≤ lambdaTwo) (hR : 0 ≤ R)
    {amplitudeZero : Complex} (_hA : 0 ≤ A)
    (hamplitudeZero : ‖amplitudeZero‖ ≤ A) :
    ‖(∫ u : Real,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero) -
        (∫ u in -R..R,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero)‖ ≤
      A * ((∫ u : Real, Real.exp (-(c * u ^ 2))) -
        ∫ u in -R..R, Real.exp (-(c * u ^ 2))) := by
  let f : Real → Complex := fun u =>
    Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero
  let g : Real → Real := fun u => Real.exp (-(c * u ^ 2))
  have hlambdaPos : 0 < lambdaTwo := (mul_pos (by norm_num) hc).trans_le hlambda
  have hfi : Integrable f :=
    (integrable_gaussianPhaseQuadratic hlambdaPos).mul_const amplitudeZero
  have hgi : Integrable g := by
    simpa only [g, neg_mul] using integrable_exp_neg_mul_sq hc
  have hdiff :
      (∫ u : Real, f u) - (∫ u in -R..R, f u) =
        ∫ u : Real in (Set.Ioc (-R) R)ᶜ, f u := by
    rw [intervalIntegral.integral_of_le (by linarith : -R ≤ R)]
    exact (setIntegral_compl (f := f) (s := Set.Ioc (-R) R)
      measurableSet_Ioc hfi).symm
  have hdiffg :
      (∫ u : Real, g u) - (∫ u in -R..R, g u) =
        ∫ u : Real in (Set.Ioc (-R) R)ᶜ, g u := by
    rw [intervalIntegral.integral_of_le (by linarith : -R ≤ R)]
    exact (setIntegral_compl (f := g) (s := Set.Ioc (-R) R)
      measurableSet_Ioc hgi).symm
  have hmajor : Integrable (fun u : Real => A * g u) := hgi.const_mul A
  have hpoint : ∀ᵐ u : Real ∂(volume.restrict (Set.Ioc (-R) R)ᶜ),
      ‖f u‖ ≤ A * g u := by
    filter_upwards with u
    have hbase := norm_gaussianPhaseQuadratic_exp_le_of_lower
      (u := u) (mul_nonneg (by norm_num) hc.le) hlambda
    have hbase' :
        ‖Complex.exp (gaussianPhaseQuadratic lambdaTwo u)‖ ≤ g u := by
      have heq : -(2 * c * u ^ 2 / 2) = -(c * u ^ 2) := by ring
      rw [heq] at hbase
      simpa [g] using hbase
    dsimp [f]
    rw [norm_mul]
    exact (mul_le_mul hbase' hamplitudeZero (norm_nonneg _)
      (Real.exp_pos _).le).trans_eq (by ring)
  rw [show
      (∫ u : Real,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero) -
        (∫ u in -R..R,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero) =
        (∫ u : Real, f u) - (∫ u in -R..R, f u) by rfl,
    hdiff]
  calc
    ‖∫ u : Real in (Set.Ioc (-R) R)ᶜ, f u‖ ≤
        ∫ u : Real in (Set.Ioc (-R) R)ᶜ, A * g u :=
      norm_integral_le_of_norm_le hmajor.integrableOn hpoint
    _ = A * ∫ u : Real in (Set.Ioc (-R) R)ᶜ, g u := by
      rw [integral_const_mul]
    _ = _ := by rw [← hdiffg]

/-- After odd cancellation, extending the leading term from the inner window
to the real line costs only `O(d⁻¹)`, uniformly on the critical saddle
window and for both pole choices. -/
theorem exists_uniform_norm_criticalCentralLeading_main_sub_inner_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ A : Real, 0 ≤ A ∧ ∃ d0 : Nat, 0 < d0 ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, d0 ≤ d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ x : Fin d → Real,
              ‖(Real.sqrt (2 * Real.pi / gaussianVariance rho) : Complex) *
                    criticalRawCentralAmplitude q rho 0 x -
                  (∫ u in -gaussianInnerWindowScale d..
                    gaussianInnerWindowScale d,
                    criticalCentralLeadingIntegrand q rho d u x)‖ ≤
                A / (d : Real) := by
  obtain ⟨delta, A, A1, hdelta, hA, hA1, hbounds⟩ :=
    exists_uniform_criticalRawCentralAmplitude_bounds ha hab
  let c0 := criticalGaussianVarianceLower a b / 2
  have hc0 : 0 < c0 := half_pos (criticalGaussianVarianceLower_pos ha hab)
  have htailEventually :=
    eventually_nat_criticalInnerWindow_extensionTail_le_inv hc0
  obtain ⟨dTail, htail⟩ := Filter.eventually_atTop.1 htailEventually
  let d0 := max 1 dTail
  have hd0 : 0 < d0 := Nat.zero_lt_one.trans_le (Nat.le_max_left _ _)
  refine ⟨A, hA, d0, hd0, ?_⟩
  intro alpha halpha d hd0d
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq x
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqnorm : ‖q‖ = rho :=
    norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hq
  have hdTail : dTail ≤ d := (Nat.le_max_right 1 dTail).trans hd0d
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hExtension := htail d hdTail
  have hamp0 : ‖criticalRawCentralAmplitude q rho 0 x‖ ≤ A :=
    (hbounds d rho hrho q hqnorm 0 (by simpa using hdelta.le) x).1
  have hvar := gaussianVariance_critical_saddle_bounds ha halpha
  have hvpos : 0 < gaussianVariance rho :=
    (criticalGaussianVarianceLower_pos ha hab).trans_le hvar.1
  have hlambda : 2 * c0 ≤ gaussianVariance rho := by
    calc
      2 * c0 = criticalGaussianVarianceLower a b := by
        dsimp [c0]
        ring
      _ ≤ gaussianVariance rho := by simpa [rho] using hvar.1
  have hext := norm_criticalGaussianQuadraticAmplitude_extension_le
    hc0 hlambda
    (gaussianInnerWindowScale_pos hdreal).le hA hamp0
  have hwhole :
      (∫ u : Real,
          Complex.exp (gaussianPhaseQuadratic (gaussianVariance rho) u) *
            criticalRawCentralAmplitude q rho 0 x) =
        (Real.sqrt (2 * Real.pi / gaussianVariance rho) : Complex) *
          criticalRawCentralAmplitude q rho 0 x := by
    rw [integral_mul_const, integral_gaussianPhaseQuadratic hvpos]
  have hleading := intervalIntegral_criticalCentralLeadingIntegrand_eq_even
    q rho d (gaussianInnerWindowScale d) x
  rw [hwhole, ← hleading] at hext
  calc
    _ ≤ A * ((∫ u : Real, Real.exp (-(c0 * u ^ 2))) -
        ∫ u in -gaussianInnerWindowScale d..gaussianInnerWindowScale d,
          Real.exp (-(c0 * u ^ 2))) := hext
    _ ≤ A * ((d : Real))⁻¹ :=
      mul_le_mul_of_nonneg_left hExtension hA
    _ = A / (d : Real) := by ring

/-! ### The complete scaled inner-window estimate -/

/-- The exact scaled inner integral in NL0 (6.8) has the Gaussian main term
with uniform absolute error `O(d⁻¹)`.  This theorem combines only the
Audit-B-passed phase/amplitude product estimate, strict odd cancellation, and
the Gaussian tail extension above. -/
theorem exists_uniform_norm_criticalCentral_scaledInner_main_error_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ E : Real, 0 < E ∧ ∃ d0 : Nat, 0 < d0 ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, d0 ≤ d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ x : Fin d → Real,
              ‖(Real.sqrt (2 * Real.pi / gaussianVariance rho) : Complex) *
                    criticalRawCentralAmplitude q rho 0 x -
                  (∫ u in -gaussianInnerWindowScale d..
                    gaussianInnerWindowScale d,
                    Complex.exp
                        ((d : Complex) * gaussianCentralPhase rho
                          (u / Real.sqrt d)) *
                      criticalRawCentralAmplitude q rho
                        (u / Real.sqrt d) x)‖ ≤
                E / (d : Real) := by
  obtain ⟨c, K, hc, hK, dRem, hdRem, hrem⟩ :=
    exists_uniform_norm_intervalIntegral_criticalCentralProductRemainder_le
      ha hab
  obtain ⟨A, hA, dLead, hdLead, hlead⟩ :=
    exists_uniform_norm_criticalCentralLeading_main_sub_inner_le ha hab
  obtain ⟨dCont, hdCont, hcont⟩ :=
    exists_uniform_continuousOn_criticalCentralScaledExact ha hab
  let moment : Real := ∫ u : Real,
    (1 + |u|) ^ 12 * Real.exp (-(c * u ^ 2))
  have hmomentIntegrable : Integrable (fun u : Real =>
      (1 + |u|) ^ 12 * Real.exp (-(c * u ^ 2))) :=
    integrable_criticalPolynomialGaussian hc
  have hmoment : 0 ≤ moment := by
    dsimp [moment]
    exact integral_nonneg (fun u => by positivity)
  let E := 1 + A + K * moment
  have hE : 0 < E := by
    dsimp [E]
    positivity
  let d0 := max dRem (max dLead dCont)
  have hd0 : 0 < d0 := hdRem.trans_le (Nat.le_max_left _ _)
  refine ⟨E, hE, d0, hd0, ?_⟩
  intro alpha halpha d hd0d
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq x
  have hdRemD : dRem ≤ d :=
    (Nat.le_max_left dRem (max dLead dCont)).trans hd0d
  have hdLeadD : dLead ≤ d :=
    ((Nat.le_max_left dLead dCont).trans
      (Nat.le_max_right dRem (max dLead dCont))).trans hd0d
  have hdContD : dCont ≤ d :=
    ((Nat.le_max_right dLead dCont).trans
      (Nat.le_max_right dRem (max dLead dCont))).trans hd0d
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  let R : Real := gaussianInnerWindowScale d
  let exactPart : Real → Complex := fun u =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho
        (u / Real.sqrt d)) *
      criticalRawCentralAmplitude q rho (u / Real.sqrt d) x
  let leadingPart : Real → Complex := fun u =>
    criticalCentralLeadingIntegrand q rho d u x
  let remainderPart : Real → Complex := fun u =>
    criticalCentralProductRemainder q rho d u x
  let main : Complex :=
    (Real.sqrt (2 * Real.pi / gaussianVariance rho) : Complex) *
      criticalRawCentralAmplitude q rho 0 x
  have hexactContinuous : ContinuousOn exactPart (Set.Icc (-R) R) := by
    simpa [exactPart, R, rho] using hcont alpha halpha d hdContD q hq x
  have hdecomp :
      (∫ u in -R..R, remainderPart u) =
        (∫ u in -R..R, exactPart u) -
          ∫ u in -R..R, leadingPart u := by
    simpa [remainderPart, exactPart, leadingPart] using
      intervalIntegral_criticalCentralProductRemainder_eq_exact_sub_leading
        q rho d R (gaussianInnerWindowScale_pos hdreal).le x
        hexactContinuous
  have hleadBound : ‖main - ∫ u in -R..R, leadingPart u‖ ≤
      A / (d : Real) := by
    simpa [main, leadingPart, R, rho] using
      hlead alpha halpha d hdLeadD q hq x
  have hremBound : ‖∫ u in -R..R, remainderPart u‖ ≤
      (K / (d : Real)) * moment := by
    simpa [remainderPart, R, rho, moment] using
      hrem alpha halpha d hdRemD q hq x
  have hidentity :
      main - (∫ u in -R..R, exactPart u) =
        (main - ∫ u in -R..R, leadingPart u) -
          ∫ u in -R..R, remainderPart u := by
    rw [hdecomp]
    ring
  change ‖main - ∫ u in -R..R, exactPart u‖ ≤ E / (d : Real)
  rw [hidentity]
  calc
    _ ≤ ‖main - ∫ u in -R..R, leadingPart u‖ +
          ‖∫ u in -R..R, remainderPart u‖ := norm_sub_le _ _
    _ ≤ A / (d : Real) + (K / (d : Real)) * moment :=
      add_le_add hleadBound hremBound
    _ = (A + K * moment) / (d : Real) := by ring
    _ ≤ E / (d : Real) := by
      apply div_le_div_of_nonneg_right _ hdreal.le
      dsimp [E]
      linarith

/-! ### Fixed angular window and exponentially small middle arcs -/

/-- The literal angular integrand occurring in NL0 (6.2). -/
def criticalCentralArcIntegral {d : Nat} (q : Complex) (rho eta : Real)
    (x : Fin d → Real) : Complex :=
  (1 / (2 * Real.pi) : Complex) *
    ∫ t in -eta..eta,
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        criticalRawCentralAmplitude q rho t x

/-- The exact change of variables `t=u/sqrt(d)` on the critical inner
window. -/
theorem criticalCentral_inner_change_variables
    {d : Nat} (q : Complex) (rho : Real) (x : Fin d → Real) :
    let f : Real → Complex := fun t =>
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        criticalRawCentralAmplitude q rho t x
    (∫ t in -gaussianInnerAngularScale d..gaussianInnerAngularScale d,
        f t) =
      (Real.sqrt d)⁻¹ •
        ∫ u in -gaussianInnerWindowScale d..gaussianInnerWindowScale d,
          f (u / Real.sqrt d) := by
  dsimp
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      criticalRawCentralAmplitude q rho t x
  have h := intervalIntegral.inv_smul_integral_comp_div
    (a := -gaussianInnerWindowScale d)
    (b := gaussianInnerWindowScale d) f (Real.sqrt d)
  simpa only [f, gaussianInnerAngularScale, neg_div, Complex.real_smul]
    using h.symm

/-- Uniform fixed-window data for the middle part of NL0 (6.8).  The theorem
simultaneously records continuity (for exact interval splitting) and the
`exp(-c d^(1/5))` middle-arc bound. -/
theorem exists_uniform_criticalCentral_middle_data
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta c A : Real,
      0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < c ∧ 0 ≤ A ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ContinuousOn (gaussianCentralPhase rho)
          (Set.Icc (-eta) eta)) ∧
      (∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ t : Real, |t| ≤ eta →
              ∀ x : Fin d → Real,
                ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                    criticalRawCentralAmplitude q rho t x‖ ≤
                  A * Real.exp (-(d *
                    criticalThetaCentralQuadraticRate a b * t ^ 2))) ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, 0 < d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ x : Fin d → Real,
              let f : Real → Complex := fun t =>
                Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                  criticalRawCentralAmplitude q rho t x
              ContinuousOn f (Set.Icc (-eta) eta) ∧
                (gaussianInnerAngularScale d ≤ eta →
                  ‖(∫ t in -eta..-gaussianInnerAngularScale d, f t) +
                      (∫ t in gaussianInnerAngularScale d..eta, f t)‖ ≤
                    4 * eta * A *
                      Real.exp (-(c * (d : Real) ^ (1 / 5 : Real)))) := by
  obtain ⟨deltaB, hdeltaB, hdeltaBpi, hphaseBound⟩ :=
    exists_uniform_criticalCentralPhase_exp_gaussian_le ha hab
  obtain ⟨deltaA, A, A1, hdeltaA, hA, hA1, hamplitudeBound⟩ :=
    exists_uniform_criticalRawCentralAmplitude_bounds ha hab
  obtain ⟨deltaP, CP, hdeltaP, hCP, hphaseCont⟩ :=
    exists_uniform_criticalCentralPhase_contDiff_five ha hab
  obtain ⟨deltaC, hdeltaC, hamplitudeCont⟩ :=
    exists_uniform_continuousOn_criticalRawCentralAmplitude ha hab
  obtain ⟨deltaZ, hdeltaZ, hzeroFree⟩ :=
    exists_uniform_criticalTheta_polar_ne_zero_all ha hab
  let eta := min deltaB (min deltaA (min deltaP (min deltaC deltaZ)))
  let c := criticalThetaCentralQuadraticRate a b
  have heta : 0 < eta :=
    lt_min hdeltaB
      (lt_min hdeltaA (lt_min hdeltaP (lt_min hdeltaC hdeltaZ)))
  have hc : 0 < c := criticalThetaCentralQuadraticRate_pos ha hab
  have hetapi : eta ≤ Real.pi / 2 := (min_le_left _ _).trans hdeltaBpi
  refine ⟨eta, c, A, heta, hetapi, hc, hA, ?_, ?_, ?_, ?_⟩
  · intro rho hrho t ht x
    apply hzeroFree rho hrho t (ht.trans ?_) x
    exact (min_le_right deltaB _).trans
      ((min_le_right deltaA _).trans
        ((min_le_right deltaP _).trans (min_le_right _ _)))
  · intro rho hrho
    exact (hphaseCont rho hrho).1.continuousOn.mono (by
      intro t ht
      have hetaP : eta ≤ deltaP :=
        (min_le_right deltaB _).trans
          ((min_le_right deltaA _).trans (min_le_left _ _))
      exact ⟨(neg_le_neg hetaP).trans ht.1, ht.2.trans hetaP⟩)
  · intro d rho hrho q hqnorm t ht x
    have hetaB : eta ≤ deltaB := min_le_left _ _
    have hetaA : eta ≤ deltaA :=
      (min_le_right deltaB _).trans (min_le_left _ _)
    have hphase := hphaseBound d rho hrho t (ht.trans hetaB)
    have hamp :=
      (hamplitudeBound d rho hrho q hqnorm t (ht.trans hetaA) x).1
    rw [norm_mul]
    calc
      _ ≤ Real.exp (-(d * criticalThetaCentralQuadraticRate a b * t ^ 2)) *
          A := mul_le_mul hphase hamp (norm_nonneg _)
            (Real.exp_pos _).le
      _ = A * Real.exp
          (-(d * criticalThetaCentralQuadraticRate a b * t ^ 2)) := by ring
  intro alpha halpha d hd
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq x
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      criticalRawCentralAmplitude q rho t x
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqnorm : ‖q‖ = rho :=
    norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hq
  have hphaseEta : ContinuousOn (gaussianCentralPhase rho)
      (Set.Icc (-eta) eta) := by
    exact (hphaseCont rho hrho).1.continuousOn.mono (by
      intro t ht
      have hetaP : eta ≤ deltaP :=
        (min_le_right deltaB _).trans
          ((min_le_right deltaA _).trans (min_le_left _ _))
      exact ⟨(neg_le_neg hetaP).trans ht.1, ht.2.trans hetaP⟩)
  have hamplitudeEta : ContinuousOn
      (fun t : Real => criticalRawCentralAmplitude q rho t x)
      (Set.Icc (-eta) eta) := by
    exact (hamplitudeCont d rho hrho q hqnorm x).mono (by
      intro t ht
      have hetaC : eta ≤ deltaC :=
        (min_le_right deltaB _).trans
          ((min_le_right deltaA _).trans
            ((min_le_right deltaP _).trans (min_le_left _ _)))
      exact ⟨(neg_le_neg hetaC).trans ht.1, ht.2.trans hetaC⟩)
  have hfContinuous : ContinuousOn f (Set.Icc (-eta) eta) := by
    dsimp [f]
    fun_prop
  refine ⟨hfContinuous, ?_⟩
  intro hinner
  let inner : Real := gaussianInnerAngularScale d
  let C : Real := A *
    Real.exp (-(c * (d : Real) ^ (1 / 5 : Real)))
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hinner0 : 0 ≤ inner :=
    (gaussianInnerAngularScale_pos hdreal).le
  have hinnerEta : inner ≤ eta := by simpa [inner] using hinner
  have hetaB : eta ≤ deltaB := min_le_left _ _
  have hetaA : eta ≤ deltaA :=
    (min_le_right deltaB _).trans (min_le_left _ _)
  have hpoint {t : Real} (htlower : inner ≤ |t|)
      (htupper : |t| ≤ eta) : ‖f t‖ ≤ C := by
    have hphase := hphaseBound d rho hrho t (htupper.trans hetaB)
    have hamp :=
      (hamplitudeBound d rho hrho q hqnorm t (htupper.trans hetaA) x).1
    have hsq : inner ^ 2 ≤ t ^ 2 := by
      have hsquare := (sq_le_sq₀ hinner0 (abs_nonneg t)).2 htlower
      simpa only [sq_abs] using hsquare
    have heffective := gaussianInnerAngularScale_effectiveSquare hdreal
    have hexponent :
        -((d : Real) * c * t ^ 2) ≤
          -(c * (d : Real) ^ (1 / 5 : Real)) := by
      have hmul := mul_le_mul_of_nonneg_left hsq
        (mul_nonneg hdreal.le hc.le)
      nlinarith
    have hexp :
        Real.exp (-((d : Real) * c * t ^ 2)) ≤
          Real.exp (-(c * (d : Real) ^ (1 / 5 : Real))) :=
      Real.exp_le_exp.mpr hexponent
    dsimp [f, C]
    rw [norm_mul]
    calc
      _ ≤ Real.exp (-((d : Real) * c * t ^ 2)) * A :=
        mul_le_mul hphase hamp (norm_nonneg _) (Real.exp_pos _).le
      _ ≤ Real.exp (-(c * (d : Real) ^ (1 / 5 : Real))) * A :=
        mul_le_mul_of_nonneg_right hexp hA
      _ = A * Real.exp (-(c * (d : Real) ^ (1 / 5 : Real))) := by ring
  have hpos : ‖∫ t in inner..eta, f t‖ ≤ C * |eta - inner| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le hinnerEta] at ht
    have ht0 : 0 ≤ t := hinner0.trans ht.1.le
    exact hpoint (by simpa [abs_of_nonneg ht0] using ht.1.le)
      (by simpa [abs_of_nonneg ht0] using ht.2)
  have hneg : ‖∫ t in -eta..-inner, f t‖ ≤
      C * |(-inner) - (-eta)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le (by linarith : -eta ≤ -inner)] at ht
    have ht0 : t ≤ 0 := ht.2.trans (neg_nonpos.mpr hinner0)
    have habs : |t| = -t := abs_of_nonpos ht0
    apply hpoint
    · rw [habs]
      linarith [ht.2]
    · rw [habs]
      linarith [ht.1]
  change ‖(∫ t in -eta..-inner, f t) + (∫ t in inner..eta, f t)‖ ≤
    4 * eta * A * Real.exp (-(c * (d : Real) ^ (1 / 5 : Real)))
  calc
    _ ≤ ‖∫ t in -eta..-inner, f t‖ + ‖∫ t in inner..eta, f t‖ :=
      norm_add_le _ _
    _ ≤ C * |(-inner) - (-eta)| + C * |eta - inner| :=
      add_le_add hneg hpos
    _ = 2 * C * (eta - inner) := by
      rw [abs_of_nonneg (sub_nonneg.mpr hinnerEta),
        show (-inner) - (-eta) = eta - inner by ring,
        abs_of_nonneg (sub_nonneg.mpr hinnerEta)]
      ring
    _ ≤ 2 * C * eta := by
      have hC : 0 ≤ C := by dsimp [C]; positivity
      nlinarith
    _ ≤ 4 * eta * A *
        Real.exp (-(c * (d : Real) ^ (1 / 5 : Real))) := by
      dsimp [C]
      have heta0 : 0 ≤ eta := heta.le
      have hexp0 : 0 ≤ Real.exp
          (-(c * (d : Real) ^ (1 / 5 : Real))) := (Real.exp_pos _).le
      nlinarith [mul_nonneg hA hexp0]

/-- Exponential decay on the middle arcs absorbs the critical
`d^(-3/2)` error scale. -/
theorem eventually_criticalCentral_middle_exp_le_rpow_neg_three_halves
    {eta c A : Real} (heta : 0 ≤ eta) (hc : 0 < c) (hA : 0 ≤ A) :
    ∀ᶠ d : Real in Filter.atTop,
      4 * eta * A * Real.exp (-(c * d ^ (1 / 5 : Real))) ≤
        d ^ (-(3 : Real) / 2) := by
  let K : Real := 4 * eta * A
  have hK : 0 ≤ K := by dsimp [K]; positivity
  have hKone : 0 < K + 1 := by linarith
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := c) hc (-(15 : Real) / 2)
  have hscale : Tendsto
      (fun d : Real => d ^ (1 / 5 : Real)) atTop atTop :=
    tendsto_rpow_atTop (by norm_num)
  have hcomp := hsmall.comp_tendsto hscale
  have hepsilon : 0 < (1 / (K + 1) : Real) := by positivity
  have hbound := hcomp.bound hepsilon
  filter_upwards [hbound, eventually_gt_atTop (0 : Real)] with d hd hdpos
  simp only [Function.comp_apply] at hd
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos
      (Real.rpow_pos_of_pos hdpos _) _)] at hd
  have hrpow :
      (d ^ (1 / 5 : Real)) ^ (-(15 : Real) / 2) =
        d ^ (-(3 : Real) / 2) := by
    rw [← Real.rpow_mul hdpos.le]
    norm_num
  rw [hrpow] at hd
  have hratio : K / (K + 1) ≤ 1 := by
    exact (div_le_one hKone).2 (by linarith)
  have hpow0 : 0 ≤ d ^ (-(3 : Real) / 2) :=
    (Real.rpow_pos_of_pos hdpos _).le
  have hd' : Real.exp (-(c * d ^ (1 / 5 : Real))) ≤
      (1 / (K + 1)) * d ^ (-(3 : Real) / 2) := by
    simpa only [neg_mul] using hd
  change K * Real.exp (-(c * d ^ (1 / 5 : Real))) ≤ _
  calc
    _ ≤ K * ((1 / (K + 1)) * d ^ (-(3 : Real) / 2)) :=
      mul_le_mul_of_nonneg_left hd' hK
    _ = (K / (K + 1)) * d ^ (-(3 : Real) / 2) := by ring
    _ ≤ 1 * d ^ (-(3 : Real) / 2) :=
      mul_le_mul_of_nonneg_right hratio hpow0
    _ = _ := one_mul _

theorem eventually_nat_criticalCentral_middle_exp_le_rpow_neg_three_halves
    {eta c A : Real} (heta : 0 ≤ eta) (hc : 0 < c) (hA : 0 ≤ A) :
    ∀ᶠ d : Nat in Filter.atTop,
      4 * eta * A *
          Real.exp (-(c * (d : Real) ^ (1 / 5 : Real))) ≤
        (d : Real) ^ (-(3 : Real) / 2) := by
  exact (eventually_criticalCentral_middle_exp_le_rpow_neg_three_halves
    heta hc hA).natCast_atTop

/-- The full fixed central window, before restoring the factor `1/(2*pi)`,
has absolute error `O(d^(-3/2))`. -/
theorem exists_uniform_norm_criticalCentral_fullCentral_main_error_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta E A : Real, 0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < E ∧ 0 ≤ A ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ContinuousOn (gaussianCentralPhase rho)
          (Set.Icc (-eta) eta)) ∧
      (∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ t : Real, |t| ≤ eta →
              ∀ x : Fin d → Real,
                ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                    criticalRawCentralAmplitude q rho t x‖ ≤
                  A * Real.exp (-(d *
                    criticalThetaCentralQuadraticRate a b * t ^ 2))) ∧
      (∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, 0 < d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ x : Fin d → Real,
              ContinuousOn
                (fun t : Real =>
                  Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                    criticalRawCentralAmplitude q rho t x)
                (Set.Icc (-eta) eta)) ∧
      ∃ d0 : Nat, 0 < d0 ∧
        ∀ alpha ∈ Set.Icc a b,
          ∀ d : Nat, d0 ≤ d →
            let rho := gaussianSaddleParameter alpha
            ∀ q : Complex, IsCriticalPoleChoice q rho →
              ∀ x : Fin d → Real,
                ‖(Real.sqrt d)⁻¹ •
                      ((Real.sqrt
                          (2 * Real.pi / gaussianVariance rho) : Complex) *
                        criticalRawCentralAmplitude q rho 0 x) -
                    (∫ t in -eta..eta,
                      Complex.exp
                          ((d : Complex) * gaussianCentralPhase rho t) *
                        criticalRawCentralAmplitude q rho t x)‖ ≤
                  E / ((d : Real) * Real.sqrt d) := by
  obtain ⟨Einner, hEinner, dInner, hdInner, hinnerMain⟩ :=
    exists_uniform_norm_criticalCentral_scaledInner_main_error_le ha hab
  obtain ⟨eta, c, A, heta, hetapi, hc, hA, hzeroFree, hphaseContinuous,
      hdecay, hmiddle⟩ :=
    exists_uniform_criticalCentral_middle_data ha hab
  obtain ⟨dExp, hExp⟩ := Filter.eventually_atTop.1
    (eventually_nat_criticalCentral_middle_exp_le_rpow_neg_three_halves
      heta.le hc hA)
  let M := criticalCentralExponentialThreshold eta 0 0 0
  obtain ⟨dAngle, hdAngleLarge⟩ := exists_nat_gt (M ^ 5)
  have hMone : (1 : Real) ≤ M :=
    one_le_criticalCentralExponentialThreshold eta 0 0 0
  have hMpowPos : (0 : Real) < M ^ 5 := by positivity
  have hdAngle : 0 < dAngle := by
    exact_mod_cast hMpowPos.trans hdAngleLarge
  let d0 := max dInner (max dExp dAngle)
  have hd0 : 0 < d0 := hdInner.trans_le (Nat.le_max_left _ _)
  let E := Einner + 1
  have hE : 0 < E := by dsimp [E]; linarith
  refine ⟨eta, E, A, heta, hetapi, hE, hA, hzeroFree, hphaseContinuous,
    ?_, ?_,
    d0, hd0, ?_⟩
  · exact hdecay
  · intro alpha halpha d hd
    dsimp only
    intro q hq x
    exact (hmiddle alpha halpha d hd q hq x).1
  intro alpha halpha d hd0d
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq x
  have hdInnerD : dInner ≤ d :=
    (Nat.le_max_left dInner (max dExp dAngle)).trans hd0d
  have hdExpD : dExp ≤ d :=
    ((Nat.le_max_left dExp dAngle).trans
      (Nat.le_max_right dInner (max dExp dAngle))).trans hd0d
  have hdAngleD : dAngle ≤ d :=
    ((Nat.le_max_right dExp dAngle).trans
      (Nat.le_max_right dInner (max dExp dAngle))).trans hd0d
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtPos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hlarge : M ^ 5 ≤ (d : Real) :=
    (le_of_lt hdAngleLarge).trans (by exact_mod_cast hdAngleD)
  have hinnerAngle : gaussianInnerAngularScale d ≤ eta := by
    have hwindow0 : 0 ≤ gaussianInnerWindowScale d :=
      (gaussianInnerWindowScale_pos hdreal).le
    have hangle := criticalInnerWindow_scaled_angle
      (B3 := 0) (B4 := 0) (C5 := 0) heta hd
        (by simpa [M] using hlarge)
        (u := gaussianInnerWindowScale d)
        (by simp [abs_of_nonneg hwindow0])
    simpa [gaussianInnerAngularScale,
      abs_of_nonneg (div_nonneg hwindow0 hsqrtPos.le)] using hangle
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      criticalRawCentralAmplitude q rho t x
  let main : Complex :=
    (Real.sqrt (2 * Real.pi / gaussianVariance rho) : Complex) *
      criticalRawCentralAmplitude q rho 0 x
  let U : Complex :=
    ∫ u in -gaussianInnerWindowScale d..gaussianInnerWindowScale d,
      f (u / Real.sqrt d)
  let inner : Real := gaussianInnerAngularScale d
  let Iinner : Complex := ∫ t in -inner..inner, f t
  let Imiddle : Complex :=
    (∫ t in -eta..-inner, f t) + ∫ t in inner..eta, f t
  have hinner0 : 0 ≤ inner := by
    dsimp [inner]
    exact (gaussianInnerAngularScale_pos hdreal).le
  have hinnerEta : inner ≤ eta := by simpa [inner] using hinnerAngle
  have hmiddleData := hmiddle alpha halpha d hd q hq x
  have hfContinuous : ContinuousOn f (Set.Icc (-eta) eta) := by
    simpa [f, rho] using hmiddleData.1
  have hfInterval {l r : Real} (hl : -eta ≤ l) (hr : r ≤ eta)
      (hlr : l ≤ r) : IntervalIntegrable f volume l r := by
    apply ContinuousOn.intervalIntegrable_of_Icc hlr
    exact hfContinuous.mono (by
      intro t ht
      exact ⟨hl.trans ht.1, ht.2.trans hr⟩)
  have hsplit : (∫ t in -eta..eta, f t) = Iinner + Imiddle := by
    have hnegInner := intervalIntegral.integral_add_adjacent_intervals
      (hfInterval (le_refl _) (by linarith [heta, hinner0])
        (by linarith [hinnerEta]))
      (hfInterval (by linarith [hinnerEta]) hinnerEta
        (by linarith [hinner0]))
      (a := -eta) (b := -inner) (c := inner)
    have htoPos := intervalIntegral.integral_add_adjacent_intervals
      (hfInterval (le_refl _) hinnerEta (by linarith [heta, hinner0]))
      (hfInterval (by linarith [heta, hinner0]) (le_refl _) hinnerEta)
      (a := -eta) (b := inner) (c := eta)
    dsimp [Iinner, Imiddle]
    rw [← htoPos, ← hnegInner]
    ring
  have hchange : Iinner = (Real.sqrt d)⁻¹ • U := by
    dsimp [Iinner, U, inner, f]
    exact criticalCentral_inner_change_variables q rho x
  have hinnerBound : ‖main - U‖ ≤ Einner / (d : Real) := by
    simpa [main, U, f, rho] using
      hinnerMain alpha halpha d hdInnerD q hq x
  have hmiddleBound : ‖Imiddle‖ ≤
      (d : Real) ^ (-(3 : Real) / 2) := by
    have hraw := hmiddleData.2 hinnerAngle
    have hexp := hExp d hdExpD
    have hraw' : ‖Imiddle‖ ≤
        4 * eta * A *
          Real.exp (-(c * (d : Real) ^ (1 / 5 : Real))) := by
      simpa [Imiddle, inner, f, rho] using hraw
    exact hraw'.trans hexp
  have hsqrtInv0 : 0 ≤ (Real.sqrt (d : Real))⁻¹ := by positivity
  have hidentity :
      (Real.sqrt d)⁻¹ • main - (∫ t in -eta..eta, f t) =
        (Real.sqrt d)⁻¹ • (main - U) - Imiddle := by
    rw [hsplit, hchange]
    module
  change ‖(Real.sqrt d)⁻¹ • main - (∫ t in -eta..eta, f t)‖ ≤
    E / ((d : Real) * Real.sqrt d)
  rw [hidentity]
  calc
    _ ≤ ‖(Real.sqrt d)⁻¹ • (main - U)‖ + ‖Imiddle‖ :=
      norm_sub_le _ _
    _ = (Real.sqrt d)⁻¹ * ‖main - U‖ + ‖Imiddle‖ := by
      rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hsqrtInv0]
    _ ≤ (Real.sqrt d)⁻¹ * (Einner / (d : Real)) +
          (d : Real) ^ (-(3 : Real) / 2) :=
      add_le_add (mul_le_mul_of_nonneg_left hinnerBound hsqrtInv0)
        hmiddleBound
    _ = E / ((d : Real) * Real.sqrt d) := by
      rw [gaussianCentral_rpow_neg_three_halves_eq hdreal]
      dsimp [E]
      field_simp [hdreal.ne', hsqrtPos.ne']

/-- NL0 (6.8) in its original `1/(2*pi)` normalization.  Since
`criticalRawCentralAmplitude q rho 0 x` is exactly `A(rho) G(s)`, the main
term is the displayed
`A(rho) G(s) / sqrt(2*pi*d*v(rho))`; the uniform absolute remainder is
`O(d^(-3/2))`, equivalently a relative `O(d^(-1))` term inside the
parentheses of (6.8). -/
theorem exists_uniform_norm_criticalCentralArcIntegral_six_eight_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta E A : Real, 0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < E ∧ 0 ≤ A ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ContinuousOn (gaussianCentralPhase rho)
          (Set.Icc (-eta) eta)) ∧
      (∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ t : Real, |t| ≤ eta →
              ∀ x : Fin d → Real,
                ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                    criticalRawCentralAmplitude q rho t x‖ ≤
                  A * Real.exp (-(d *
                    criticalThetaCentralQuadraticRate a b * t ^ 2))) ∧
      (∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, 0 < d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ x : Fin d → Real,
              ContinuousOn
                (fun t : Real =>
                  Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                    criticalRawCentralAmplitude q rho t x)
                (Set.Icc (-eta) eta)) ∧
      ∃ d0 : Nat, 0 < d0 ∧
        ∀ alpha ∈ Set.Icc a b,
          ∀ d : Nat, d0 ≤ d →
            let rho := gaussianSaddleParameter alpha
            ∀ q : Complex, IsCriticalPoleChoice q rho →
              ∀ x : Fin d → Real,
                ‖((Real.sqrt
                      (2 * Real.pi * (d : Real) *
                        gaussianVariance rho))⁻¹ : Complex) *
                      criticalRawCentralAmplitude q rho 0 x -
                    criticalCentralArcIntegral q rho eta x‖ ≤
                  E / ((d : Real) * Real.sqrt d) := by
  obtain ⟨eta, E, A, heta, hetapi, hE, hA, hzeroFree, hphaseContinuous,
      hdecay, hcontinuous, d0, hd0, hfull⟩ :=
    exists_uniform_norm_criticalCentral_fullCentral_main_error_le ha hab
  refine ⟨eta, E, A, heta, hetapi, hE, hA, hzeroFree, hphaseContinuous,
    hdecay, hcontinuous, d0, hd0, ?_⟩
  intro alpha halpha d hd0d
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq x
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtPos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hvarBounds := gaussianVariance_critical_saddle_bounds ha halpha
  have hvpos : 0 < gaussianVariance rho :=
    (criticalGaussianVarianceLower_pos ha hab).trans_le hvarBounds.1
  let main : Complex :=
    (Real.sqrt (2 * Real.pi / gaussianVariance rho) : Complex) *
      criticalRawCentralAmplitude q rho 0 x
  let integralPart : Complex :=
    ∫ t in -eta..eta,
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        criticalRawCentralAmplitude q rho t x
  let factor : Complex := (1 / (2 * Real.pi) : Complex)
  have hnormalized :
      ‖(Real.sqrt d)⁻¹ • main - integralPart‖ ≤
        E / ((d : Real) * Real.sqrt d) := by
    simpa [main, integralPart, rho] using
      hfull alpha halpha d hd0d q hq x
  have hmainIdentity :
      factor * ((Real.sqrt d)⁻¹ • main) =
        ((Real.sqrt
            (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ :
          Complex) * criticalRawCentralAmplitude q rho 0 x := by
    rw [Complex.real_smul]
    calc
      factor *
          ((Real.sqrt (d : Real))⁻¹ *
            ((Real.sqrt
                (2 * Real.pi / gaussianVariance rho) : Complex) *
              criticalRawCentralAmplitude q rho 0 x)) =
          ((((1 / (2 * Real.pi)) * (Real.sqrt (d : Real))⁻¹ *
              Real.sqrt (2 * Real.pi / gaussianVariance rho) : Real) :
            Complex) * criticalRawCentralAmplitude q rho 0 x) := by
        dsimp [factor, main]
        push_cast
        ring
      _ = ((Real.sqrt
              (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ :
            Complex) * criticalRawCentralAmplitude q rho 0 x := by
        rw [gaussianCentral_prefactor_real_identity hdreal hvpos]
        push_cast
        rfl
  have hfactor : ‖factor‖ ≤ 1 := by
    dsimp [factor]
    rw [norm_div, norm_one, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos Real.pi_pos]
    rw [show ‖(2 : Complex)‖ = (2 : Real) by norm_num]
    rw [one_div]
    apply inv_le_one_of_one_le₀
    nlinarith [Real.pi_gt_three]
  change ‖((Real.sqrt
      (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ : Complex) *
        criticalRawCentralAmplitude q rho 0 x -
      criticalCentralArcIntegral q rho eta x‖ ≤ _
  rw [← hmainIdentity]
  unfold criticalCentralArcIntegral
  change ‖factor * ((Real.sqrt d)⁻¹ • main) - factor * integralPart‖ ≤ _
  rw [← mul_sub, norm_mul]
  calc
    _ ≤ 1 * ‖(Real.sqrt d)⁻¹ • main - integralPart‖ :=
      mul_le_mul hfactor le_rfl (norm_nonneg _) (by norm_num)
    _ ≤ 1 * (E / ((d : Real) * Real.sqrt d)) :=
      mul_le_mul_of_nonneg_left hnormalized (by norm_num)
    _ = _ := one_mul _

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralMoment.lean <==
import EuclideanBallsFormalization.CriticalCentralVariance
import EuclideanBallsFormalization.GaussianPolarMoment

namespace EuclideanBallsFormalization

/-!
Uniform raw-moment and fifth-cumulant bounds on the zero-free critical strip.
These are the fixed-strip derivative bounds used by the Taylor expansion in
NL0 Lemma 6.1, equation (6.5).
-/

noncomputable section

open scoped BigOperators

def criticalGaussianPolarRawMomentBound
    (q : Nat) (b epsilon : Real) : Real :=
  gaussianEvenMoment q (gaussianSaddleParameter b) / epsilon

def criticalGaussianPolarCumulantFiveBound
    (b epsilon : Real) : Real :=
  let M := fun q : Nat => criticalGaussianPolarRawMomentBound q b epsilon
  M 5 + 5 * M 4 * M 1 + 10 * M 3 * M 2 +
    20 * M 3 * M 1 ^ 2 + 30 * M 2 ^ 2 * M 1 +
    60 * M 2 * M 1 ^ 3 + 24 * M 1 ^ 5

lemma gaussianEvenMoment_mono {q : Nat} (hq : 0 < q) {rho R : Real}
    (hrho0 : 0 ≤ rho) (hrhoR : rho ≤ R) (hR1 : R < 1) :
    gaussianEvenMoment q rho ≤ gaussianEvenMoment q R := by
  have hR0 : 0 ≤ R := hrho0.trans hrhoR
  have hrho1 : rho < 1 := hrhoR.trans_lt hR1
  unfold gaussianEvenMoment
  exact (summable_gaussianEvenMoment hq hrho0 hrho1).tsum_le_tsum
    (fun k ↦ by
      exact mul_le_mul_of_nonneg_left
        (pow_le_pow_left₀ hrho0 hrhoR _) (by positivity))
    (summable_gaussianEvenMoment hq hR0 hR1)

lemma criticalGaussianPolarRawMomentBound_nonneg
    {q : Nat} {b epsilon : Real} (hb : 0 < b) (hepsilon : 0 < epsilon) :
    0 ≤ criticalGaussianPolarRawMomentBound q b epsilon := by
  have hR := gaussianSaddleParameter_mem hb
  unfold criticalGaussianPolarRawMomentBound gaussianEvenMoment
  exact div_nonneg
    (tsum_nonneg (fun k ↦
      mul_nonneg (by positivity) (pow_nonneg hR.1.le _)))
    hepsilon.le

/-- A normalized polar raw moment is uniformly controlled once the base theta
factor has a positive lower bound on the critical strip. -/
theorem norm_gaussianPolarRawSquareMoment_critical_le
    {q : Nat} (hq : 0 < q) {a b rho t epsilon : Real}
    (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (hepsilon : 0 < epsilon)
    (hlower : epsilon ≤ ‖analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖) :
    ‖gaussianPolarRawSquareMoment q rho t‖ ≤
      criticalGaussianPolarRawMomentBound q b epsilon := by
  have hb : 0 < b := ha.trans_le hab
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hR := gaussianSaddleParameter_mem hb
  have hnum := norm_gaussianPolarMoment_le_gaussianEvenMoment
    q hrhoI.1.le hrhoI.2 t
  have hmono := gaussianEvenMoment_mono hq hrhoI.1.le hrho.2 hR.2
  unfold gaussianPolarRawSquareMoment
    criticalGaussianPolarRawMomentBound
  rw [norm_div]
  exact div_le_div₀ ((norm_nonneg _).trans (hnum.trans hmono))
    (hnum.trans hmono) hepsilon (by
      rw [gaussianPolarMoment_zero_eq_analyticTheta]
      exact hlower)

private lemma norm_sub_sub_add_add_sub_add_le_critical
    (a b c d e f g : Complex) :
    ‖a - b - c + d + e - f + g‖ ≤
      ‖a‖ + ‖b‖ + ‖c‖ + ‖d‖ + ‖e‖ + ‖f‖ + ‖g‖ := by
  calc
    ‖a - b - c + d + e - f + g‖ ≤
        ‖a - b - c + d + e - f‖ + ‖g‖ := norm_add_le _ _
    _ ≤ (‖a - b - c + d + e‖ + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_sub_le _ _
    _ ≤ ((‖a - b - c + d‖ + ‖e‖) + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_add_le _ _
    _ ≤ (((‖a - b - c‖ + ‖d‖) + ‖e‖) + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_add_le _ _
    _ ≤ ((((‖a - b‖ + ‖c‖) + ‖d‖) + ‖e‖) + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_sub_le _ _
    _ ≤ (((((‖a‖ + ‖b‖) + ‖c‖) + ‖d‖) + ‖e‖) + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_sub_le _ _
    _ = ‖a‖ + ‖b‖ + ‖c‖ + ‖d‖ + ‖e‖ + ‖f‖ + ‖g‖ := by ring

/-- Uniform fifth-cumulant bound on any critical strip carrying the lower
bound `epsilon`. This is the analytic input for a uniform fifth-order Taylor
remainder in (6.5). -/
theorem norm_gaussianPolarCumulantFive_critical_le
    {a b rho t epsilon : Real} (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (hepsilon : 0 < epsilon)
    (hlower : epsilon ≤ ‖analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖) :
    ‖gaussianPolarCumulantFive rho t‖ ≤
      criticalGaussianPolarCumulantFiveBound b epsilon := by
  let M := fun q : Nat => criticalGaussianPolarRawMomentBound q b epsilon
  have hM1 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 1) (by norm_num) ha hab hrho hepsilon hlower
  have hM2 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 2) (by norm_num) ha hab hrho hepsilon hlower
  have hM3 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 3) (by norm_num) ha hab hrho hepsilon hlower
  have hM4 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 4) (by norm_num) ha hab hrho hepsilon hlower
  have hM5 := norm_gaussianPolarRawSquareMoment_critical_le
    (q := 5) (by norm_num) ha hab hrho hepsilon hlower
  have hb : 0 < b := ha.trans_le hab
  have hM1n : 0 ≤ M 1 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 1) hb hepsilon
  have hM2n : 0 ≤ M 2 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 2) hb hepsilon
  have hM3n : 0 ≤ M 3 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 3) hb hepsilon
  have hM4n : 0 ≤ M 4 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 4) hb hepsilon
  have hM5n : 0 ≤ M 5 := criticalGaussianPolarRawMomentBound_nonneg
    (q := 5) hb hepsilon
  unfold gaussianPolarCumulantFive
  calc
    _ ≤
        ‖gaussianPolarRawSquareMoment 5 rho t‖ +
        ‖5 * gaussianPolarRawSquareMoment 4 rho t *
          gaussianPolarRawSquareMoment 1 rho t‖ +
        ‖10 * gaussianPolarRawSquareMoment 3 rho t *
          gaussianPolarRawSquareMoment 2 rho t‖ +
        ‖20 * gaussianPolarRawSquareMoment 3 rho t *
          gaussianPolarRawSquareMoment 1 rho t ^ 2‖ +
        ‖30 * gaussianPolarRawSquareMoment 2 rho t ^ 2 *
          gaussianPolarRawSquareMoment 1 rho t‖ +
        ‖60 * gaussianPolarRawSquareMoment 2 rho t *
          gaussianPolarRawSquareMoment 1 rho t ^ 3‖ +
        ‖24 * gaussianPolarRawSquareMoment 1 rho t ^ 5‖ :=
      norm_sub_sub_add_add_sub_add_le_critical _ _ _ _ _ _ _
    _ ≤ M 5 + 5 * M 4 * M 1 + 10 * M 3 * M 2 +
        20 * M 3 * M 1 ^ 2 + 30 * M 2 ^ 2 * M 1 +
        60 * M 2 * M 1 ^ 3 + 24 * M 1 ^ 5 := by
      simp only [norm_mul, norm_pow]
      norm_num
      gcongr
    _ = criticalGaussianPolarCumulantFiveBound b epsilon := by
      simp [criticalGaussianPolarCumulantFiveBound, M]

/-- Existential uniform form obtained from the compiled critical zero-free
strip. -/
theorem exists_uniform_norm_gaussianPolarCumulantFive_critical_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta epsilon C : Real,
      0 < delta ∧ 0 < epsilon ∧ 0 ≤ C ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          ‖gaussianPolarCumulantFive rho t‖ ≤ C := by
  obtain ⟨delta, epsilon, hdelta, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  let C := criticalGaussianPolarCumulantFiveBound b epsilon
  have hb : 0 < b := ha.trans_le hab
  have hC : 0 ≤ C := by
    dsimp [C, criticalGaussianPolarCumulantFiveBound]
    have hM1 := criticalGaussianPolarRawMomentBound_nonneg
      (q := 1) hb hepsilon
    have hM2 := criticalGaussianPolarRawMomentBound_nonneg
      (q := 2) hb hepsilon
    have hM3 := criticalGaussianPolarRawMomentBound_nonneg
      (q := 3) hb hepsilon
    have hM4 := criticalGaussianPolarRawMomentBound_nonneg
      (q := 4) hb hepsilon
    have hM5 := criticalGaussianPolarRawMomentBound_nonneg
      (q := 5) hb hepsilon
    positivity
  refine ⟨delta, epsilon, C, hdelta, hepsilon, hC, ?_⟩
  intro rho hrho t ht
  exact norm_gaussianPolarCumulantFive_critical_le
    ha hab hrho hepsilon (hlower rho hrho t ht 0)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralPhase.lean <==
import EuclideanBallsFormalization.CriticalThetaRemote
import EuclideanBallsFormalization.GaussianCentralMiddle

namespace EuclideanBallsFormalization

/-!
The first central-saddle node of Critical Lemma 6.1: a uniform quadratic
modulus loss for the normalized base theta factor on the compact saddle
window.  This is the quantitative input behind equation (6.4).
-/

noncomputable section

def criticalThetaCentralQuadraticRate (a b : Real) : Real :=
  gaussianSaddleParameter a /
    (8 * ((1 + 2 * gaussianSaddleParameter b) *
      gaussianPartitionReal (gaussianSaddleParameter b)))

lemma criticalThetaCentralQuadraticRate_pos {a b : Real}
    (ha : 0 < a) (hab : a ≤ b) :
    0 < criticalThetaCentralQuadraticRate a b := by
  have hra := gaussianSaddleParameter_mem ha
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  unfold criticalThetaCentralQuadraticRate
  exact div_pos hra.1
    (mul_pos (by norm_num)
      (mul_pos (by nlinarith [hrb.1])
        (gaussianPartitionReal_pos hrb.1.le hrb.2)))

/-- Uniform Gaussian modulus bound for the base central phase on the fixed
critical window.  This is the exponential form of NL0 (6.4). -/
theorem norm_analyticTheta_critical_central_ratio_gaussian_le
    {a b rho t : Real} (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (ht : |t| ≤ Real.pi / 2) :
    ‖analyticTheta
        (rho * Complex.exp ((t : Complex) * Complex.I)) 0 /
      analyticTheta (rho : Complex) 0‖ ≤
      Real.exp (-(criticalThetaCentralQuadraticRate a b * t ^ 2)) := by
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hreal : analyticTheta (rho : Complex) 0 ≠ 0 := by
    rw [← gaussianPartition_eq_analyticTheta, gaussianPartition_eq_ofReal]
    exact Complex.ofReal_ne_zero.mpr
      (ne_of_gt (gaussianPartitionReal_pos hrhoI.1.le hrhoI.2))
  by_cases ht0 : t = 0
  · subst t
    simp [hreal]
  have hcos0 : 0 ≤ Real.cos t := by
    apply Real.cos_nonneg_of_mem_Icc
    constructor <;> linarith [le_abs_self t, neg_abs_le t]
  have habspos : 0 < |t| := abs_pos.mpr ht0
  have hcos1 : Real.cos t < 1 := by
    have h := cos_lt_one_of_pos_of_le_pi_div_two habspos ht
    simpa only [Real.cos_abs] using h
  have hcosAbs : |Real.cos t| ≤ Real.cos t := by
    rw [abs_of_nonneg hcos0]
  have hremote :=
    norm_analyticTheta_critical_remote_gap_of_abs_cos_le
      (rho := rho) (t := t) (x := 0)
      ha hab hrho hcos0 hcos1 hcosAbs
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  let R := gaussianSaddleParameter b
  let H := gaussianPartitionReal R
  let c0 := gaussianSaddleParameter a / ((1 + 2 * R) * H)
  have hH : 0 < H := by
    dsimp [H, R]
    exact gaussianPartitionReal_pos hrb.1.le hrb.2
  have hden : 0 < (1 + 2 * R) * H := by
    exact mul_pos (by dsimp [R]; nlinarith [hrb.1]) hH
  have hc0 : 0 ≤ c0 := by
    exact (div_nonneg (gaussianSaddleParameter_mem ha).1.le hden.le)
  have hcos := sq_div_eight_le_one_sub_cos
    (ht.trans (by nlinarith [Real.pi_pos] : Real.pi / 2 ≤ Real.pi))
  have hscale :
      criticalThetaCentralQuadraticRate a b * t ^ 2 ≤
        criticalThetaRemoteGap a b (Real.cos t) := by
    have hm := mul_le_mul_of_nonneg_left hcos hc0
    calc
      criticalThetaCentralQuadraticRate a b * t ^ 2 =
          c0 * (t ^ 2 / 8) := by
        unfold criticalThetaCentralQuadraticRate c0 H R
        field_simp [ne_of_gt hden]
      _ ≤ c0 * (1 - Real.cos t) := hm
      _ = criticalThetaRemoteGap a b (Real.cos t) := by
        unfold criticalThetaRemoteGap c0 H R
        ring
  calc
    ‖analyticTheta
        (rho * Complex.exp ((t : Complex) * Complex.I)) 0 /
      analyticTheta (rho : Complex) 0‖ ≤
        1 - criticalThetaRemoteGap a b (Real.cos t) := hremote
    _ ≤ 1 - criticalThetaCentralQuadraticRate a b * t ^ 2 := by
      linarith
    _ ≤ Real.exp (-(criticalThetaCentralQuadraticRate a b * t ^ 2)) := by
      exact Real.one_sub_le_exp_neg _

lemma norm_criticalCentralPhase_exp_eq_ratio_pow
    {d : Nat} {rho t : Real}
    (hnum : analyticTheta
      (rho * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0)
    (hden : analyticTheta (rho : Complex) 0 ≠ 0) :
    ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t)‖ =
      ‖analyticTheta
          (rho * Complex.exp ((t : Complex) * Complex.I)) 0 /
        analyticTheta (rho : Complex) 0‖ ^ d := by
  rw [Complex.norm_exp, norm_div]
  unfold gaussianCentralPhase
  simp only [Complex.mul_re, Complex.natCast_re, Complex.natCast_im,
    zero_mul, sub_zero, Complex.sub_re, Complex.log_re, Complex.I_re,
    Complex.I_im, Complex.ofReal_re, Complex.ofReal_im, mul_zero]
  rw [Real.exp_nat_mul]
  rw [Real.exp_sub, Real.exp_log (norm_pos_iff.mpr hnum),
    Real.exp_log (norm_pos_iff.mpr hden)]

/-- Uniform exponential form of the central quadratic domination (6.4), on
a strip where the principal logarithm agrees with the nonvanishing theta
factor. -/
theorem exists_uniform_criticalCentralPhase_exp_gaussian_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta : Real, 0 < delta ∧ delta ≤ Real.pi / 2 ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ t : Real, |t| ≤ delta →
            ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t)‖ ≤
              Real.exp (-(d * criticalThetaCentralQuadraticRate a b * t ^ 2)) := by
  obtain ⟨deltaZ, hdeltaZ, hzero⟩ :=
    exists_uniform_criticalTheta_polar_ne_zero_all ha hab
  let delta := min deltaZ (Real.pi / 2)
  have hpi2 : 0 < Real.pi / 2 := by positivity
  have hdelta : 0 < delta := lt_min hdeltaZ hpi2
  have hdeltapi : delta ≤ Real.pi / 2 := min_le_right _ _
  refine ⟨delta, hdelta, hdeltapi, ?_⟩
  intro d rho hrho t ht
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have htZ : |t| ≤ deltaZ := ht.trans (min_le_left _ _)
  have htpi : |t| ≤ Real.pi / 2 := ht.trans hdeltapi
  have hnum := hzero rho hrho t htZ 0
  have hden : analyticTheta (rho : Complex) 0 ≠ 0 := by
    rw [← gaussianPartition_eq_analyticTheta, gaussianPartition_eq_ofReal]
    exact Complex.ofReal_ne_zero.mpr
      (ne_of_gt (gaussianPartitionReal_pos hrhoI.1.le hrhoI.2))
  have heq := norm_criticalCentralPhase_exp_eq_ratio_pow
    (d := d) hnum hden
  have hbase := norm_analyticTheta_critical_central_ratio_gaussian_le
    ha hab hrho htpi
  rw [heq]
  calc
    ‖analyticTheta
        (rho * Complex.exp ((t : Complex) * Complex.I)) 0 /
      analyticTheta (rho : Complex) 0‖ ^ d ≤
        Real.exp (-(criticalThetaCentralQuadraticRate a b * t ^ 2)) ^ d :=
      pow_le_pow_left₀ (norm_nonneg _) hbase d
    _ = Real.exp (-(d * criticalThetaCentralQuadraticRate a b * t ^ 2)) := by
      rw [← Real.exp_nat_mul]
      congr 1
      push_cast
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralProduct.lean <==
import EuclideanBallsFormalization.CriticalCentralExponential
import EuclideanBallsFormalization.GaussianCentralProduct

namespace EuclideanBallsFormalization

/-!
The multiplication node between NL0 (6.6) and (6.7).  This file keeps the
literal unnormalized pole-times-product amplitude used in Critical Lemma 6.1.
-/

noncomputable section

open scoped BigOperators Real

/-- Uniform bounds needed when multiplying the phase and raw amplitude
expansions.  They apply to both critical pole choices because the statement
uses only `‖q‖ = rho`. -/
theorem exists_uniform_criticalRawCentralAmplitude_bounds
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta A A1 : Real, 0 < delta ∧ 0 ≤ A ∧ 0 ≤ A1 ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ t : Real, |t| ≤ delta →
              ∀ x : Fin d → Real,
                ‖criticalRawCentralAmplitude q rho t x‖ ≤ A ∧
                ‖criticalRawCentralAmplitudeFirstDeriv q rho 0 x‖ ≤ A1 := by
  obtain ⟨deltaContr, c, hdeltaContr, hc, hcontr⟩ :=
    exists_uniform_criticalThetaProduct_polar_contraction ha hab
  obtain ⟨deltaOne, B1, hdeltaOne, hB1, hfirst⟩ :=
    exists_uniform_criticalThetaProduct_firstDeriv_bound ha hab
  obtain ⟨deltaLower, epsilon, hdeltaLower, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  have hb : 0 < b := ha.trans_le hab
  have hRmem := gaussianSaddleParameter_mem hb
  let R := gaussianSaddleParameter b
  let delta := min deltaContr (min deltaOne deltaLower)
  let P1 := ((1 + R) * R) / (1 - R) ^ 2
  let A := 1 / (1 - R)
  let A1 := (P1 + B1) / (1 - R)
  have hR0 : 0 ≤ R := hRmem.1.le
  have hR1 : R < 1 := hRmem.2
  have hbase : 0 < 1 - R := sub_pos.mpr hR1
  have hdelta : 0 < delta :=
    lt_min hdeltaContr (lt_min hdeltaOne hdeltaLower)
  have hP1 : 0 ≤ P1 := by dsimp [P1]; positivity
  have hA : 0 ≤ A := by dsimp [A]; positivity
  have hA1 : 0 ≤ A1 := by dsimp [A1]; positivity
  refine ⟨delta, A, A1, hdelta, hA, hA1, ?_⟩
  intro d rho hrho q hqnorm t ht x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqR : ‖q‖ ≤ R := by simpa [R, hqnorm] using hrho.2
  have hq1 : ‖q‖ < 1 := by simpa [hqnorm] using hrhoI.2
  have htContr : |t| ≤ deltaContr := ht.trans (min_le_left _ _)
  have htRest : |t| ≤ min deltaOne deltaLower :=
    ht.trans (min_le_right _ _)
  have htOne : |t| ≤ deltaOne := htRest.trans (min_le_left _ _)
  have htLower : |t| ≤ deltaLower := htRest.trans (min_le_right _ _)
  have hprod : criticalPolarThetaProduct rho t x =
      analyticThetaProduct
            ((rho : Complex) *
              Complex.exp ((t : Complex) * Complex.I)) x /
        analyticThetaProduct
            ((rho : Complex) *
              Complex.exp ((t : Complex) * Complex.I))
            (fun _ : Fin d ↦ 0) := by
    unfold criticalPolarThetaProduct criticalThetaLogRatioProduct
      criticalThetaLogRatio
    rw [Finset.prod_div_distrib,
      exp_criticalThetaLogPoint hrhoI.1 t]
    rfl
  have hQ : ‖criticalPolarThetaProduct rho t x‖ ≤ 1 := by
    let energy := ∑ i : Fin d, thetaAngularEnergy (x i)
    have henergy : 0 ≤ energy := by
      unfold energy
      exact Finset.sum_nonneg
        (fun i hi ↦ thetaAngularEnergy_nonneg (x i))
    have hraw := hcontr d rho hrho t htContr x
    rw [hprod]
    calc
      _ ≤ Real.exp (-(c * energy)) := by simpa [energy] using hraw
      _ ≤ 1 := by
        rw [← Real.exp_zero]
        apply Real.exp_le_exp.mpr
        exact neg_nonpos.mpr (mul_nonneg hc.le henergy)
  have hpole :
      ‖1 / (1 - q * Complex.exp ((t : Complex) * Complex.I))‖ ≤ A := by
    have hden := gaussianNormalizedPoleAmplitude_denom_norm_ge_sub hqR t
    rw [norm_div, norm_one]
    dsimp [A]
    exact div_le_div₀ (by norm_num) le_rfl hbase hden
  have hamplitude : ‖criticalRawCentralAmplitude q rho t x‖ ≤ A := by
    rw [criticalRawCentralAmplitude_eq_pole_mul hq1, norm_mul]
    calc
      _ ≤ A * 1 := mul_le_mul hpole hQ (norm_nonneg _) hA
      _ = A := mul_one A
  have hzero : (0 : Real) ≤ deltaLower := hdeltaLower.le
  let w0 := criticalThetaLogPoint rho 0
  have hwexp0 : Complex.exp w0 = (rho : Complex) := by
    dsimp [w0]
    simpa using exp_criticalThetaLogPoint hrhoI.1 0
  have hτ0 : 0 < (w0 / ((Real.pi : Complex) * Complex.I)).im :=
    criticalThetaLogPoint_tau_im_pos hrhoI.1 hrhoI.2 0
  have hnum0 : ∀ i : Fin d, analyticTheta (Complex.exp w0) (x i) ≠ 0 := by
    intro i
    rw [hwexp0]
    apply norm_ne_zero_iff.mp
    have h := hlower rho hrho 0 (by simpa using hzero) (x i)
    norm_num at h
    exact (hepsilon.trans_le h).ne'
  have hden0 : analyticTheta (Complex.exp w0) 0 ≠ 0 := by
    rw [hwexp0]
    apply norm_ne_zero_iff.mp
    have h := hlower rho hrho 0 (by simpa using hzero) 0
    norm_num at h
    exact (hepsilon.trans_le h).ne'
  have hQ0 : ‖criticalPolarThetaProduct rho 0 x‖ ≤ 1 := by
    have ht0 : |(0 : Real)| ≤ deltaContr := by simpa using hdeltaContr.le
    let energy := ∑ i : Fin d, thetaAngularEnergy (x i)
    have henergy : 0 ≤ energy := by
      unfold energy
      exact Finset.sum_nonneg
        (fun i hi ↦ thetaAngularEnergy_nonneg (x i))
    have hraw := hcontr d rho hrho 0 ht0 x
    have hprod0 : criticalPolarThetaProduct rho 0 x =
        analyticThetaProduct (rho : Complex) x /
          analyticThetaProduct (rho : Complex) (fun _ : Fin d ↦ 0) := by
      unfold criticalPolarThetaProduct criticalThetaLogRatioProduct
        criticalThetaLogRatio
      rw [Finset.prod_div_distrib,
        exp_criticalThetaLogPoint hrhoI.1 0]
      simp [analyticThetaProduct]
    rw [hprod0]
    calc
      _ ≤ Real.exp (-(c * energy)) := by simpa [energy] using hraw
      _ ≤ 1 := by
        rw [← Real.exp_zero]
        apply Real.exp_le_exp.mpr
        exact neg_nonpos.mpr (mul_nonneg hc.le henergy)
  have hQ1 : ‖criticalPolarThetaProductFirstDeriv rho 0 x‖ ≤ B1 := by
    have hbound := hfirst d rho hrho 0
      (by simpa using hdeltaOne.le) x
    have hderiv :=
      (hasDerivAt_criticalThetaLogRatioProduct_first_explicit
        hτ0 x hnum0 hden0).deriv
    rw [hderiv] at hbound
    unfold criticalPolarThetaProductFirstDeriv
    rw [norm_mul, Complex.norm_I, mul_one]
    exact hbound
  have hpole1 :
      ‖gaussianNormalizedPoleAmplitudeFirstDeriv q 0‖ ≤ P1 := by
    exact norm_gaussianNormalizedPoleAmplitudeFirstDeriv_le_critical
      hR0 hR1 hqR 0
  have hcentral1 :
      ‖criticalCentralAmplitudeFirstDeriv q rho 0 x‖ ≤ P1 + B1 := by
    unfold criticalCentralAmplitudeFirstDeriv
    have hpole0 := gaussianNormalizedPoleAmplitude_zero_of_norm_lt_one hq1
    rw [hpole0, one_mul]
    calc
      _ ≤ ‖gaussianNormalizedPoleAmplitudeFirstDeriv q 0 *
              criticalPolarThetaProduct rho 0 x‖ +
            ‖criticalPolarThetaProductFirstDeriv rho 0 x‖ := norm_add_le _ _
      _ = ‖gaussianNormalizedPoleAmplitudeFirstDeriv q 0‖ *
            ‖criticalPolarThetaProduct rho 0 x‖ +
            ‖criticalPolarThetaProductFirstDeriv rho 0 x‖ := by rw [norm_mul]
      _ ≤ P1 * 1 + B1 := add_le_add
        (mul_le_mul hpole1 hQ0 (norm_nonneg _) hP1) hQ1
      _ = P1 + B1 := by ring
  have hdenLower := gaussianNormalizedPoleAmplitude_denom_norm_ge_sub hqR 0
  have hdenSimplify :
      ‖1 - q * Complex.exp (((0 : Real) : Complex) * Complex.I)‖ =
        ‖1 - q‖ := by norm_num
  rw [hdenSimplify] at hdenLower
  have hfirstRaw :
      ‖criticalRawCentralAmplitudeFirstDeriv q rho 0 x‖ ≤ A1 := by
    unfold criticalRawCentralAmplitudeFirstDeriv
    rw [norm_div]
    dsimp [A1]
    exact div_le_div₀ (by positivity) hcentral1 hbase hdenLower
  exact ⟨hamplitude, hfirstRaw⟩

/-- The even Gaussian main term plus the two odd `d^(-1/2)` corrections from
NL0 (6.6)--(6.7). -/
def criticalCentralLeadingIntegrand {d : Nat} (q : Complex)
    (rho : Real) (n : Nat) (u : Real) (x : Fin d → Real) : Complex :=
  let base := Complex.exp
    (gaussianPhaseQuadratic (gaussianVariance rho) u)
  let cubic := gaussianPhaseCubic (gaussianCumulantThree rho) n u
  base *
    (criticalRawCentralAmplitude q rho 0 x +
      criticalRawCentralAmplitudeFirstDeriv q rho 0 x *
        ((u / Real.sqrt n : Real) : Complex) +
      cubic * criticalRawCentralAmplitude q rho 0 x)

def criticalCentralProductRemainder {d : Nat} (q : Complex)
    (rho : Real) (n : Nat) (u : Real) (x : Fin d → Real) : Complex :=
  Complex.exp
      ((n : Complex) * gaussianCentralPhase rho (u / Real.sqrt n)) *
    criticalRawCentralAmplitude q rho (u / Real.sqrt n) x -
  criticalCentralLeadingIntegrand q rho n u x

private lemma critical_pow_le_one_add_pow_twelve
    {x : Real} (hx : 0 ≤ x) {k : Nat} (hk : k ≤ 12) :
    x ^ k ≤ (1 + x) ^ 12 := by
  have hxbase : x ≤ 1 + x := by linarith
  have hbase : (1 : Real) ≤ 1 + x := by linarith
  exact (pow_le_pow_left₀ hx hxbase k).trans
    (pow_le_pow_right₀ hbase hk)

lemma criticalCentralPhaseExpansionPolynomial_le_twelve
    {d : Nat} (hd : 0 < d) (u : Real) :
    criticalCentralPhaseExpansionPolynomial d u ≤
      4 * (1 + |u|) ^ 12 / (d : Real) := by
  let x : Real := |u|
  let D : Real := d
  let s : Real := Real.sqrt d
  have hx : 0 ≤ x := abs_nonneg u
  have hD : 0 < D := by dsimp [D]; exact_mod_cast hd
  have hDone : (1 : Real) ≤ D := by
    dsimp [D]
    exact_mod_cast (Nat.one_le_iff_ne_zero.2 hd.ne')
  have hs : 1 ≤ s := by
    dsimp [s]
    rw [Real.one_le_sqrt]
    exact hDone
  have hx4 := critical_pow_le_one_add_pow_twelve hx (k := 4) (by norm_num)
  have hx6 := critical_pow_le_one_add_pow_twelve hx (k := 6) (by norm_num)
  have hbaseOne : (1 : Real) ≤ (1 + x) ^ 12 := by
    simpa using
      (critical_pow_le_one_add_pow_twelve hx (k := 0) (by norm_num))
  have hbase0 : 0 ≤ (1 + x) ^ 12 := by positivity
  have hfirst : (1 + x ^ 4 + x ^ 6) / D ≤
      3 * (1 + x) ^ 12 / D := by
    apply div_le_div_of_nonneg_right _ hD.le
    linarith
  have hsecond : (1 + x) ^ 12 / (D * s) ≤
      (1 + x) ^ 12 / D := by
    exact div_le_div_of_nonneg_left hbase0 hD
      (by nlinarith [mul_le_mul_of_nonneg_left hs hD.le])
  unfold criticalCentralPhaseExpansionPolynomial
  change (1 + x ^ 4 + x ^ 6) / D + (1 + x) ^ 12 / (D * s) ≤ _
  calc
    _ ≤ 3 * (1 + x) ^ 12 / D + (1 + x) ^ 12 / D :=
      add_le_add hfirst hsecond
    _ = 4 * (1 + |u|) ^ 12 / (d : Real) := by
      dsimp [x, D]
      ring

def criticalCentralProductErrorConstant
    (Cp A Ca A1 B3 : Real) : Real :=
  1 + 4 * Cp * A + Ca + B3 * Ca / 6 + B3 * A1 / 6

lemma criticalCentralProductErrorConstant_pos
    {Cp A Ca A1 B3 : Real} (hCp : 0 ≤ Cp) (hA : 0 ≤ A)
    (hCa : 0 ≤ Ca) (hA1 : 0 ≤ A1) (hB3 : 0 ≤ B3) :
    0 < criticalCentralProductErrorConstant Cp A Ca A1 B3 := by
  unfold criticalCentralProductErrorConstant
  positivity

/-- Scalar reduction of the product error to one fixed integrable polynomial
Gaussian majorant. -/
theorem criticalCentralProductEnvelope_le_polynomial
    {Cp A Ca A1 B3 : Real} (hCp : 0 ≤ Cp) (hA : 0 ≤ A)
    (hCa : 0 ≤ Ca) (hA1 : 0 ≤ A1) (hB3 : 0 ≤ B3)
    {d : Nat} (hd : 0 < d) (u : Real) :
    Cp * criticalCentralPhaseExpansionPolynomial d u * A +
        (1 + B3 * |u| ^ 3 / (6 * Real.sqrt d)) *
          (Ca * |u| ^ 2 / (d : Real)) +
        (B3 * |u| ^ 3 / (6 * Real.sqrt d)) * A1 *
          (|u| / Real.sqrt d) ≤
      criticalCentralProductErrorConstant Cp A Ca A1 B3 *
        (1 + |u|) ^ 12 / (d : Real) := by
  let x : Real := |u|
  let D : Real := d
  let s : Real := Real.sqrt d
  let V : Real := (1 + x) ^ 12 / D
  have hx : 0 ≤ x := abs_nonneg u
  have hD : 0 < D := by dsimp [D]; exact_mod_cast hd
  have hDone : (1 : Real) ≤ D := by
    dsimp [D]
    exact_mod_cast (Nat.one_le_iff_ne_zero.2 hd.ne')
  have hspos : 0 < s := by dsimp [s]; exact Real.sqrt_pos.2 hD
  have hsone : 1 ≤ s := by
    dsimp [s]
    rw [Real.one_le_sqrt]
    exact hDone
  have hsSq : s ^ 2 = D := by
    dsimp [s, D]
    exact Real.sq_sqrt (by positivity)
  have hV : 0 ≤ V := by dsimp [V]; positivity
  have hx2 := critical_pow_le_one_add_pow_twelve hx (k := 2) (by norm_num)
  have hx4 := critical_pow_le_one_add_pow_twelve hx (k := 4) (by norm_num)
  have hx5 := critical_pow_le_one_add_pow_twelve hx (k := 5) (by norm_num)
  have hphase := criticalCentralPhaseExpansionPolynomial_le_twelve hd u
  have hphaseTerm :
      Cp * criticalCentralPhaseExpansionPolynomial d u * A ≤
        (4 * Cp * A) * V := by
    have h := mul_le_mul_of_nonneg_left hphase hCp
    have h' := mul_le_mul_of_nonneg_right h hA
    calc
      _ ≤ Cp * (4 * (1 + |u|) ^ 12 / (d : Real)) * A := h'
      _ = (4 * Cp * A) * V := by
        dsimp [V, x, D]
        ring
  have hampBase : Ca * x ^ 2 / D ≤ Ca * V := by
    calc
      Ca * x ^ 2 / D ≤ Ca * (1 + x) ^ 12 / D :=
        div_le_div_of_nonneg_right
          (mul_le_mul_of_nonneg_left hx2 hCa) hD.le
      _ = Ca * V := by dsimp [V]; ring
  have hratio5 : x ^ 5 / (D * s) ≤ V := by
    dsimp [V]
    apply (div_le_div_iff₀ (mul_pos hD hspos) hD).2
    calc
      x ^ 5 * D ≤ (1 + x) ^ 12 * D :=
        mul_le_mul_of_nonneg_right hx5 hD.le
      _ ≤ (1 + x) ^ 12 * (D * s) := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        nlinarith [mul_le_mul_of_nonneg_left hsone hD.le]
  have hampCross :
      (B3 * x ^ 3 / (6 * s)) * (Ca * x ^ 2 / D) ≤
        (B3 * Ca / 6) * V := by
    have heq :
        (B3 * x ^ 3 / (6 * s)) * (Ca * x ^ 2 / D) =
          (B3 * Ca / 6) * (x ^ 5 / (D * s)) := by ring
    rw [heq]
    exact mul_le_mul_of_nonneg_left hratio5 (by positivity)
  have hlastEq :
      (B3 * x ^ 3 / (6 * s)) * A1 * (x / s) =
        (B3 * A1 / 6) * (x ^ 4 / D) := by
    field_simp [ne_of_gt hD, ne_of_gt hspos]
    rw [hsSq]
    ring
  have hlast :
      (B3 * x ^ 3 / (6 * s)) * A1 * (x / s) ≤
        (B3 * A1 / 6) * V := by
    rw [hlastEq]
    dsimp [V]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    exact div_le_div_of_nonneg_right hx4 hD.le
  change Cp * criticalCentralPhaseExpansionPolynomial d u * A +
      (1 + B3 * x ^ 3 / (6 * s)) * (Ca * x ^ 2 / D) +
      (B3 * x ^ 3 / (6 * s)) * A1 * (x / s) ≤ _
  rw [show (1 + B3 * x ^ 3 / (6 * s)) * (Ca * x ^ 2 / D) =
      Ca * x ^ 2 / D +
        (B3 * x ^ 3 / (6 * s)) * (Ca * x ^ 2 / D) by ring]
  calc
    _ ≤ (4 * Cp * A) * V + Ca * V +
        (B3 * Ca / 6) * V + (B3 * A1 / 6) * V := by
      linarith only [hphaseTerm, hampBase, hampCross, hlast]
    _ ≤ criticalCentralProductErrorConstant Cp A Ca A1 B3 * V := by
      unfold criticalCentralProductErrorConstant
      nlinarith [hV]
    _ = _ := by
      dsimp [V, x, D]
      ring

/-- The product of the Audit-B-passed amplitude and phase expansions.  Both
`d^(-1/2)` corrections are retained in `criticalCentralLeadingIntegrand`; the
remainder is uniformly `d^(-1)` times an integrable polynomial Gaussian. -/
theorem exists_uniform_norm_criticalCentralProductRemainder_innerWindow_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ c K : Real, 0 < c ∧ 0 < K ∧ ∃ d0 : Nat, 0 < d0 ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, d0 ≤ d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ u : Real, |u| ≤ gaussianInnerWindowScale d →
              ∀ x : Fin d → Real,
                ‖criticalCentralProductRemainder q rho d u x‖ ≤
                  K * (1 + |u|) ^ 12 / (d : Real) *
                    Real.exp (-(c * u ^ 2)) := by
  obtain ⟨cp, Cp, hcp, hCp, dPhase, hdPhase, hphase⟩ :=
    exists_uniform_norm_criticalCentralPhase_expansion_polynomial_le ha hab
  obtain ⟨deltaA, Ca, hdeltaA, hCa, htaylor⟩ :=
    exists_uniform_criticalRawCentralAmplitude_saddle_scaled_taylorOne ha hab
  obtain ⟨deltaB, A, A1, hdeltaB, hA, hA1, hbounds⟩ :=
    exists_uniform_criticalRawCentralAmplitude_bounds ha hab
  obtain ⟨B3, B4, hB3, hB4, hcumulants⟩ :=
    exists_uniform_abs_gaussianCumulantsThreeFour_critical_le ha hab
  let delta := min deltaA deltaB
  let M := criticalCentralExponentialThreshold delta 0 0 0
  obtain ⟨dAmp, hdAmpLarge⟩ := exists_nat_gt (M ^ 5)
  have hdelta : 0 < delta := lt_min hdeltaA hdeltaB
  have hMone : (1 : Real) ≤ M := by
    exact one_le_criticalCentralExponentialThreshold delta 0 0 0
  have hMpowpos : (0 : Real) < M ^ 5 := by positivity
  have hdAmpReal : (0 : Real) < dAmp := hMpowpos.trans hdAmpLarge
  have hdAmp : 0 < dAmp := by exact_mod_cast hdAmpReal
  let d0 := max dPhase dAmp
  have hd0 : 0 < d0 := hdPhase.trans_le (Nat.le_max_left _ _)
  let c0 := criticalGaussianVarianceLower a b / 2
  have hc0 : 0 < c0 := half_pos (criticalGaussianVarianceLower_pos ha hab)
  let c := min cp c0
  have hc : 0 < c := lt_min hcp hc0
  let K := criticalCentralProductErrorConstant Cp A Ca A1 B3
  have hCp0 : 0 ≤ Cp := hCp.le
  have hK : 0 < K :=
    criticalCentralProductErrorConstant_pos hCp0 hA hCa hA1 hB3
  refine ⟨c, K, hc, hK, d0, hd0, ?_⟩
  intro alpha halpha d hd0d
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq u hu x
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqnorm : ‖q‖ = rho :=
    norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hq
  have hdPhaseD : dPhase ≤ d :=
    (Nat.le_max_left dPhase dAmp).trans hd0d
  have hdAmpD : dAmp ≤ d :=
    (Nat.le_max_right dPhase dAmp).trans hd0d
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hlarge : M ^ 5 ≤ (d : Real) :=
    (le_of_lt hdAmpLarge).trans (by exact_mod_cast hdAmpD)
  have ht : |u / Real.sqrt d| ≤ delta := by
    exact criticalInnerWindow_scaled_angle
      (B3 := 0) (B4 := 0) (C5 := 0) hdelta hd
        (by simpa [M] using hlarge) hu
  have htA : |u / Real.sqrt d| ≤ deltaA :=
    ht.trans (min_le_left _ _)
  have htB : |u / Real.sqrt d| ≤ deltaB :=
    ht.trans (min_le_right _ _)
  have hphase0 := hphase alpha halpha d hdPhaseD u hu
  have hampTaylor := htaylor d hd rho hrho q hqnorm u htA x
  have hampBounds := hbounds d rho hrho q hqnorm
    (u / Real.sqrt d) htB x
  have hk := hcumulants rho hrho
  have hcubic := norm_gaussianPhaseCubic_le_of_abs_le
    hB3 hk.1 hd u
  have hvar := gaussianVariance_critical_saddle_bounds ha halpha
  have hbase0 := norm_gaussianPhaseQuadratic_exp_le_of_lower
    (u := u) (criticalGaussianVarianceLower_pos ha hab).le hvar.1
  have hbase :
      ‖Complex.exp (gaussianPhaseQuadratic (gaussianVariance rho) u)‖ ≤
        Real.exp (-(c0 * u ^ 2)) := by
    have heq :
        -(criticalGaussianVarianceLower a b * u ^ 2 / 2) =
          -(c0 * u ^ 2) := by dsimp [c0]; ring
    rw [heq] at hbase0
    exact hbase0
  let phase := Complex.exp
    ((d : Complex) * gaussianCentralPhase rho (u / Real.sqrt d))
  let base := Complex.exp
    (gaussianPhaseQuadratic (gaussianVariance rho) u)
  let cubic := gaussianPhaseCubic (gaussianCumulantThree rho) d u
  let amplitude := criticalRawCentralAmplitude q rho (u / Real.sqrt d) x
  let amplitudeZero := criticalRawCentralAmplitude q rho 0 x
  let amplitudeOne := criticalRawCentralAmplitudeFirstDeriv q rho 0 x
  let phaseError := Cp * Real.exp (-(cp * u ^ 2)) *
    criticalCentralPhaseExpansionPolynomial d u
  let amplitudeError := Ca * |u| ^ 2 / (d : Real)
  let cubicBound := B3 * |u| ^ 3 / (6 * Real.sqrt d)
  have hP : 0 ≤ criticalCentralPhaseExpansionPolynomial d u := by
    unfold criticalCentralPhaseExpansionPolynomial
    positivity
  have hphaseError0 : 0 ≤ phaseError := by
    dsimp [phaseError]
    positivity
  have hcubicBound0 : 0 ≤ cubicBound := by
    dsimp [cubicBound]
    positivity
  have hgeneric := norm_product_firstOrder_remainder_le
    (phase := phase) (phaseZero := base) (cubic := cubic)
    (amplitude := amplitude) (amplitudeZero := amplitudeZero)
    (amplitudeOne := amplitudeOne)
    (t := ((u / Real.sqrt d : Real) : Complex))
    (phaseError := phaseError) (amplitudeError := amplitudeError)
    (phaseZeroBound := Real.exp (-(c0 * u ^ 2)))
    (cubicBound := cubicBound) (amplitudeBound := A)
    (amplitudeOneBound := A1)
    (by simpa [phase, base, cubic, phaseError] using hphase0)
    (by simpa [amplitude, amplitudeZero, amplitudeOne, amplitudeError]
      using hampTaylor)
    (by simpa [base] using hbase)
    (by simpa [cubic, cubicBound] using hcubic)
    (by simpa [amplitude] using hampBounds.1)
    (by simpa [amplitudeOne] using hampBounds.2)
    hphaseError0 (Real.exp_pos _).le hcubicBound0
  have hexpPhase : Real.exp (-(cp * u ^ 2)) ≤
      Real.exp (-(c * u ^ 2)) := by
    apply Real.exp_le_exp.mpr
    have hccp : c ≤ cp := min_le_left _ _
    exact neg_le_neg (mul_le_mul_of_nonneg_right hccp (sq_nonneg u))
  have hexpBase : Real.exp (-(c0 * u ^ 2)) ≤
      Real.exp (-(c * u ^ 2)) := by
    apply Real.exp_le_exp.mpr
    have hcc0 : c ≤ c0 := min_le_right _ _
    exact neg_le_neg (mul_le_mul_of_nonneg_right hcc0 (sq_nonneg u))
  have hbracket := criticalCentralProductEnvelope_le_polynomial
    hCp0 hA hCa hA1 hB3 hd u
  have hphaseCoeff0 :
      0 ≤ Cp * criticalCentralPhaseExpansionPolynomial d u * A := by
    positivity
  have hampError0 : 0 ≤ amplitudeError := by
    dsimp [amplitudeError]
    positivity
  have hbaseCoeff0 : 0 ≤
      (1 + cubicBound) * amplitudeError +
        cubicBound * A1 * (|u| / Real.sqrt d) := by
    positivity
  have hnormt :
      ‖(((u / Real.sqrt d : Real) : Complex))‖ =
        |u| / Real.sqrt d := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_div, abs_of_pos hsqrt]
  dsimp [phase, base, cubic, amplitude, amplitudeZero, amplitudeOne,
    phaseError, amplitudeError, cubicBound] at hgeneric ⊢
  unfold criticalCentralProductRemainder criticalCentralLeadingIntegrand
  dsimp
  rw [hnormt] at hgeneric
  calc
    _ ≤ (Cp * Real.exp (-(cp * u ^ 2)) *
            criticalCentralPhaseExpansionPolynomial d u) * A +
          Real.exp (-(c0 * u ^ 2)) *
            (1 + B3 * |u| ^ 3 / (6 * Real.sqrt d)) *
            (Ca * |u| ^ 2 / (d : Real)) +
          Real.exp (-(c0 * u ^ 2)) *
            (B3 * |u| ^ 3 / (6 * Real.sqrt d)) * A1 *
            (|u| / Real.sqrt d) := hgeneric
    _ ≤ Real.exp (-(c * u ^ 2)) *
        (Cp * criticalCentralPhaseExpansionPolynomial d u * A +
          (1 + B3 * |u| ^ 3 / (6 * Real.sqrt d)) *
            (Ca * |u| ^ 2 / (d : Real)) +
          (B3 * |u| ^ 3 / (6 * Real.sqrt d)) * A1 *
            (|u| / Real.sqrt d)) := by
      have hp := mul_le_mul_of_nonneg_right hexpPhase hphaseCoeff0
      have hb := mul_le_mul_of_nonneg_right hexpBase hbaseCoeff0
      calc
        _ = Real.exp (-(cp * u ^ 2)) *
              (Cp * criticalCentralPhaseExpansionPolynomial d u * A) +
            Real.exp (-(c0 * u ^ 2)) *
              ((1 + B3 * |u| ^ 3 / (6 * Real.sqrt d)) *
                  (Ca * |u| ^ 2 / (d : Real)) +
                (B3 * |u| ^ 3 / (6 * Real.sqrt d)) * A1 *
                  (|u| / Real.sqrt d)) := by ring
        _ ≤ Real.exp (-(c * u ^ 2)) *
              (Cp * criticalCentralPhaseExpansionPolynomial d u * A) +
            Real.exp (-(c * u ^ 2)) *
              ((1 + B3 * |u| ^ 3 / (6 * Real.sqrt d)) *
                  (Ca * |u| ^ 2 / (d : Real)) +
                (B3 * |u| ^ 3 / (6 * Real.sqrt d)) * A1 *
                  (|u| / Real.sqrt d)) := add_le_add hp hb
        _ = _ := by ring
    _ ≤ Real.exp (-(c * u ^ 2)) *
        (K * (1 + |u|) ^ 12 / (d : Real)) :=
      mul_le_mul_of_nonneg_left hbracket (Real.exp_pos _).le
    _ = K * (1 + |u|) ^ 12 / (d : Real) *
        Real.exp (-(c * u ^ 2)) := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralRatio.lean <==
import EuclideanBallsFormalization.CriticalCentralIntegration

namespace EuclideanBallsFormalization

/-!
The denominator and quotient layer in NL0 Lemma 6.1.  This file starts from
the Audit-B-passed central asymptotic (6.8); it does not rederive the saddle
expansion.
-/

noncomputable section

open MeasureTheory Filter Asymptotics
open scoped Interval

lemma criticalPolarThetaProduct_eq_analyticThetaProduct_ratio
    {d : Nat} {rho : Real} (hrho : 0 < rho) (t : Real)
    (x : Fin d → Real) :
    criticalPolarThetaProduct rho t x =
      analyticThetaProduct
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x /
        analyticThetaProduct
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I))
          (fun _ : Fin d => 0) := by
  unfold criticalPolarThetaProduct criticalThetaLogRatioProduct
    criticalThetaLogRatio
  rw [Finset.prod_div_distrib, exp_criticalThetaLogPoint hrho t]
  rfl

lemma criticalPolarThetaProduct_zero_vector
    {d : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    criticalPolarThetaProduct rho 0 (fun _ : Fin d => 0) = 1 := by
  unfold criticalPolarThetaProduct criticalThetaLogRatioProduct
    criticalThetaLogRatio
  apply Finset.prod_eq_one
  intro i hi
  rw [exp_criticalThetaLogPoint hrho0 0]
  norm_num
  exact analyticTheta_real_ne_zero hrho0 hrho1 0

lemma criticalRawCentralAmplitude_zero_vector
    {d : Nat} {q : Complex} {rho : Real}
    (hq : ‖q‖ < 1) (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    criticalRawCentralAmplitude q rho 0 (fun _ : Fin d => 0) =
      1 / (1 - q) := by
  rw [criticalRawCentralAmplitude_eq_pole_mul hq,
    criticalPolarThetaProduct_zero_vector hrho0 hrho1]
  norm_num

lemma criticalRawCentralAmplitude_zero_factorization
    {d : Nat} {q : Complex} {rho : Real}
    (hq : ‖q‖ < 1) (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real) :
    criticalRawCentralAmplitude q rho 0 x =
      criticalRawCentralAmplitude q rho 0 (fun _ : Fin d => 0) *
        criticalPolarThetaProduct rho 0 x := by
  rw [criticalRawCentralAmplitude_eq_pole_mul hq,
    criticalRawCentralAmplitude_zero_vector hq hrho0 hrho1]
  norm_num

/-- The product amplitude at the real saddle has norm at most one, uniformly
in dimension and frequency. -/
theorem norm_criticalPolarThetaProduct_zero_le_one
    {a b : Real} (ha : 0 < a) (hab : a ≤ b)
    {d : Nat} {rho : Real}
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b)) (x : Fin d → Real) :
    ‖criticalPolarThetaProduct rho 0 x‖ ≤ 1 := by
  obtain ⟨delta, c, hdelta, hc, hcontr⟩ :=
    exists_uniform_criticalThetaProduct_polar_contraction ha hab
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hraw := hcontr d rho hrho 0 (by simpa using hdelta.le) x
  rw [← criticalPolarThetaProduct_eq_analyticThetaProduct_ratio
    hrhoI.1 0 x] at hraw
  let energy := ∑ i : Fin d, thetaAngularEnergy (x i)
  have henergy : 0 ≤ energy := by
    dsimp [energy]
    exact Finset.sum_nonneg
      (fun i hi => thetaAngularEnergy_nonneg (x i))
  calc
    ‖criticalPolarThetaProduct rho 0 x‖ ≤
        Real.exp (-(c * energy)) := by simpa [energy] using hraw
    _ ≤ 1 := by
      rw [← Real.exp_zero]
      exact Real.exp_le_exp.mpr
        (neg_nonpos.mpr (mul_nonneg hc.le henergy))

/-- Uniform lower bound for the leading denominator in (6.8), at the natural
`d^(-1/2)` scale. -/
theorem exists_uniform_norm_criticalCentral_baseMain_lower
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ B : Real, 0 < B ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, 0 < d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            B / Real.sqrt d ≤
              ‖((Real.sqrt
                    (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ :
                  Complex) *
                criticalRawCentralAmplitude q rho 0
                  (fun _ : Fin d => 0)‖ := by
  let V := criticalGaussianVarianceUpper b
  have hb : 0 < b := ha.trans_le hab
  have hVpos : 0 < V := by
    have hbounds := gaussianVariance_critical_saddle_bounds ha
      (show a ∈ Set.Icc a b from ⟨le_rfl, hab⟩)
    exact (criticalGaussianVarianceLower_pos ha hab).trans_le
      (hbounds.1.trans hbounds.2)
  let B := (1 / (2 * Real.pi)) * Real.sqrt (2 * Real.pi / V) / 2
  have hB : 0 < B := by dsimp [B]; positivity
  refine ⟨B, hB, ?_⟩
  intro alpha halpha d hd
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtPos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqnorm : ‖q‖ = rho :=
    norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hq
  have hq1 : ‖q‖ < 1 := by simpa [hqnorm] using hrhoI.2
  have hvarBounds := gaussianVariance_critical_saddle_bounds ha halpha
  have hvpos : 0 < gaussianVariance rho :=
    (criticalGaussianVarianceLower_pos ha hab).trans_le hvarBounds.1
  have hvV : gaussianVariance rho ≤ V := by
    simpa [V, rho] using hvarBounds.2
  have hroot : Real.sqrt (2 * Real.pi / V) ≤
      Real.sqrt (2 * Real.pi / gaussianVariance rho) := by
    apply Real.sqrt_le_sqrt
    exact div_le_div_of_nonneg_left (by positivity) hvpos hvV
  have hdenNe : 1 - q ≠ 0 := by
    simpa using gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one hq1 0
  have hdenPos : 0 < ‖1 - q‖ := norm_pos_iff.mpr hdenNe
  have hdenUpper : ‖1 - q‖ ≤ 2 := by
    calc
      ‖1 - q‖ ≤ ‖(1 : Complex)‖ + ‖q‖ := norm_sub_le _ _
      _ = 1 + rho := by simp [hqnorm]
      _ ≤ 2 := by linarith [hrhoI.2]
  have hrawLower : (1 / 2 : Real) ≤
      ‖criticalRawCentralAmplitude q rho 0 (fun _ : Fin d => 0)‖ := by
    rw [criticalRawCentralAmplitude_zero_vector hq1 hrhoI.1 hrhoI.2,
      norm_div, norm_one]
    exact one_div_le_one_div_of_le hdenPos hdenUpper
  have hcoefPos : 0 <
      (Real.sqrt
        (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ := by
    positivity
  rw [norm_mul]
  change B / Real.sqrt d ≤
    ‖((Real.sqrt
        (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ : Complex)‖ *
      ‖criticalRawCentralAmplitude q rho 0 (fun _ : Fin d => 0)‖
  rw [norm_inv, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (by positivity : 0 < Real.sqrt
      (2 * Real.pi * (d : Real) * gaussianVariance rho))]
  calc
    B / Real.sqrt d =
        (1 / (2 * Real.pi)) * (Real.sqrt d)⁻¹ *
          Real.sqrt (2 * Real.pi / V) * (1 / 2) := by
      dsimp [B]
      field_simp [hsqrtPos.ne']
    _ ≤ (1 / (2 * Real.pi)) * (Real.sqrt d)⁻¹ *
          Real.sqrt (2 * Real.pi / gaussianVariance rho) * (1 / 2) := by
      gcongr
    _ = (Real.sqrt
          (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ *
          (1 / 2) := by
      rw [gaussianCentral_prefactor_real_identity hdreal hvpos]
    _ ≤ (Real.sqrt
          (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ *
          ‖criticalRawCentralAmplitude q rho 0
            (fun _ : Fin d => 0)‖ :=
      mul_le_mul_of_nonneg_left hrawLower hcoefPos.le

/-- Uniform upper bound for the same leading denominator in (6.8), at the
natural `d^(-1/2)` scale.  Together with
`exists_uniform_norm_criticalCentral_baseMain_lower`, this records the
two-sided scale used when the local base integral is compared with the full
Cauchy coefficient in NL0 Section 7. -/
theorem exists_uniform_norm_criticalCentral_baseMain_upper
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ U : Real, 0 < U ∧
      ∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, 0 < d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ‖((Real.sqrt
                  (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ :
                Complex) *
              criticalRawCentralAmplitude q rho 0
                (fun _ : Fin d => 0)‖ ≤ U / Real.sqrt d := by
  let v := criticalGaussianVarianceLower a b
  let R := gaussianSaddleParameter b
  have hb : 0 < b := ha.trans_le hab
  have hR := gaussianSaddleParameter_mem hb
  have hv : 0 < v := by
    simpa [v] using criticalGaussianVarianceLower_pos ha hab
  let U := (1 / (2 * Real.pi)) * Real.sqrt (2 * Real.pi / v) /
    (1 - R)
  have hU : 0 < U := by
    dsimp [U]
    exact div_pos
      (mul_pos (one_div_pos.mpr (mul_pos (by norm_num) Real.pi_pos))
        (Real.sqrt_pos.2 (div_pos
          (mul_pos (by norm_num) Real.pi_pos) hv)))
      (sub_pos.mpr hR.2)
  refine ⟨U, hU, ?_⟩
  intro alpha halpha d hd
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtPos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqnorm : ‖q‖ = rho :=
    norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hq
  have hq1 : ‖q‖ < 1 := by simpa [hqnorm] using hrhoI.2
  have hvarBounds := gaussianVariance_critical_saddle_bounds ha halpha
  have hvRho : 0 < gaussianVariance rho :=
    (criticalGaussianVarianceLower_pos ha hab).trans_le hvarBounds.1
  have hvLower : v ≤ gaussianVariance rho := by
    simpa [v, rho] using hvarBounds.1
  have hroot : Real.sqrt (2 * Real.pi / gaussianVariance rho) ≤
      Real.sqrt (2 * Real.pi / v) := by
    apply Real.sqrt_le_sqrt
    exact div_le_div_of_nonneg_left (by positivity) hv hvLower
  have hdenLower : 1 - R ≤ ‖1 - q‖ := by
    calc
      1 - R ≤ 1 - ‖q‖ := by rw [hqnorm]; linarith [hrho.2]
      _ ≤ ‖1 - q‖ := by
        simpa only [norm_one] using norm_sub_norm_le (1 : Complex) q
  have hdenPos : 0 < ‖1 - q‖ := by
    exact (sub_pos.mpr hR.2).trans_le hdenLower
  have hrawUpper :
      ‖criticalRawCentralAmplitude q rho 0
          (fun _ : Fin d => 0)‖ ≤ (1 - R)⁻¹ := by
    rw [criticalRawCentralAmplitude_zero_vector hq1 hrhoI.1 hrhoI.2,
      norm_div, norm_one]
    have hinv := one_div_le_one_div_of_le (sub_pos.mpr hR.2) hdenLower
    simp only [one_div] at hinv
    simpa only [R, one_div] using hinv
  have hcoefPos : 0 <
      (Real.sqrt
        (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ := by
    exact inv_pos.mpr (Real.sqrt_pos.2 (mul_pos
      (mul_pos (mul_pos (by norm_num) Real.pi_pos) hdreal) hvRho))
  rw [norm_mul, norm_inv, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (Real.sqrt_pos.2 (mul_pos
      (mul_pos (mul_pos (by norm_num) Real.pi_pos) hdreal) hvRho))]
  calc
    (Real.sqrt
          (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ *
        ‖criticalRawCentralAmplitude q rho 0
          (fun _ : Fin d => 0)‖ ≤
        (Real.sqrt
          (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ *
          (1 - R)⁻¹ :=
      mul_le_mul_of_nonneg_left hrawUpper hcoefPos.le
    _ = (1 / (2 * Real.pi)) * (Real.sqrt d)⁻¹ *
          Real.sqrt (2 * Real.pi / gaussianVariance rho) *
          (1 - R)⁻¹ := by
      rw [gaussianCentral_prefactor_real_identity hdreal
        ((criticalGaussianVarianceLower_pos ha hab).trans_le hvarBounds.1)]
    _ ≤ (1 / (2 * Real.pi)) * (Real.sqrt d)⁻¹ *
          Real.sqrt (2 * Real.pi / v) * (1 - R)⁻¹ := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hroot (by positivity))
        (inv_nonneg.mpr (sub_nonneg.mpr hR.2.le))
    _ = U / Real.sqrt d := by
      dsimp [U]
      field_simp [hsqrtPos.ne']

/-- A single-witness form of NL0 (6.8) and (6.3): the same central arc has
two-sided `d^(-1/2)` base bounds and its quotient recovers the saddle product
with uniform `O(d⁻¹)` error.  Keeping one `eta` witness is essential for the
full/local replacements in Section 7. -/
theorem exists_uniform_criticalCentralArcIntegral_ratio_base_bounds
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C L U A : Real,
      0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < C ∧ 0 < L ∧ 0 < U ∧ 0 ≤ A ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ContinuousOn (gaussianCentralPhase rho)
          (Set.Icc (-eta) eta)) ∧
      (∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ q : Complex, ‖q‖ = rho →
            ∀ t : Real, |t| ≤ eta →
              ∀ x : Fin d → Real,
                ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                    criticalRawCentralAmplitude q rho t x‖ ≤
                  A * Real.exp (-(d *
                    criticalThetaCentralQuadraticRate a b * t ^ 2))) ∧
      (∀ alpha ∈ Set.Icc a b,
        ∀ d : Nat, 0 < d →
          let rho := gaussianSaddleParameter alpha
          ∀ q : Complex, IsCriticalPoleChoice q rho →
            ∀ x : Fin d → Real,
              ContinuousOn
                (fun t : Real =>
                  Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                    criticalRawCentralAmplitude q rho t x)
                (Set.Icc (-eta) eta)) ∧
      ∃ d0 : Nat, 0 < d0 ∧
        ∀ alpha ∈ Set.Icc a b,
          ∀ d : Nat, d0 ≤ d →
            let rho := gaussianSaddleParameter alpha
            ∀ q : Complex, IsCriticalPoleChoice q rho →
              ∀ x : Fin d → Real,
                let I0 := criticalCentralArcIntegral q rho eta
                  (fun _ : Fin d => 0)
                ‖criticalCentralArcIntegral q rho eta x / I0 -
                    criticalPolarThetaProduct rho 0 x‖ ≤ C / (d : Real) ∧
                  L / Real.sqrt d ≤ ‖I0‖ ∧
                  ‖I0‖ ≤ U / Real.sqrt d := by
  obtain ⟨eta, E, A, heta, hetapi, hE, hA, hzeroFree, hphaseContinuous,
      hdecay, hcontinuous, dErr, hdErr, herror⟩ :=
    exists_uniform_norm_criticalCentralArcIntegral_six_eight_le ha hab
  obtain ⟨B, hB, hbaseMain⟩ :=
    exists_uniform_norm_criticalCentral_baseMain_lower ha hab
  obtain ⟨Umain, hUmain, hbaseMainUpper⟩ :=
    exists_uniform_norm_criticalCentral_baseMain_upper ha hab
  let C := 4 * E / B
  have hC : 0 < C := by dsimp [C]; positivity
  let Lbase := B / 2
  let Ubase := Umain + E
  have hLbase : 0 < Lbase := by dsimp [Lbase]; positivity
  have hUbase : 0 < Ubase := by dsimp [Ubase]; positivity
  obtain ⟨dRatio, hdRatioLarge⟩ := exists_nat_gt (2 * E / B)
  have hthresholdPos : 0 < 2 * E / B := by positivity
  have hdRatio : 0 < dRatio := by
    exact_mod_cast hthresholdPos.trans hdRatioLarge
  let d0 := max dErr dRatio
  have hd0 : 0 < d0 := hdErr.trans_le (Nat.le_max_left _ _)
  refine ⟨eta, C, Lbase, Ubase, A, heta, hetapi, hC, hLbase, hUbase,
    hA, hzeroFree, hphaseContinuous, hdecay, hcontinuous, d0, hd0, ?_⟩
  intro alpha halpha d hd0d
  dsimp only
  let rho := gaussianSaddleParameter alpha
  intro q hq x
  have hdErrD : dErr ≤ d :=
    (Nat.le_max_left dErr dRatio).trans hd0d
  have hdRatioD : dRatio ≤ d :=
    (Nat.le_max_right dErr dRatio).trans hd0d
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtPos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqnorm : ‖q‖ = rho :=
    norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hq
  have hq1 : ‖q‖ < 1 := by simpa [hqnorm] using hrhoI.2
  let G : Complex := criticalPolarThetaProduct rho 0 x
  let coefficient : Complex :=
    ((Real.sqrt
      (2 * Real.pi * (d : Real) * gaussianVariance rho))⁻¹ : Complex)
  let L : Complex := coefficient *
    criticalRawCentralAmplitude q rho 0 (fun _ : Fin d => 0)
  let IG : Complex := criticalCentralArcIntegral q rho eta x
  let I0 : Complex := criticalCentralArcIntegral q rho eta
    (fun _ : Fin d => 0)
  let Err : Real := E / ((d : Real) * Real.sqrt d)
  have hGnorm : ‖G‖ ≤ 1 := by
    dsimp [G]
    exact norm_criticalPolarThetaProduct_zero_le_one ha hab hrho x
  have hfactorization :
      coefficient * criticalRawCentralAmplitude q rho 0 x = L * G := by
    rw [criticalRawCentralAmplitude_zero_factorization
      hq1 hrhoI.1 hrhoI.2 x]
    dsimp [L, G]
    ring
  have hGerror : ‖L * G - IG‖ ≤ Err := by
    have h := herror alpha halpha d hdErrD q hq x
    rw [hfactorization] at h
    simpa [IG, Err, coefficient, rho] using h
  have h0error : ‖L - I0‖ ≤ Err := by
    have h := herror alpha halpha d hdErrD q hq
      (fun _ : Fin d => 0)
    simpa [L, I0, Err, coefficient, rho] using h
  have hLlower : B / Real.sqrt d ≤ ‖L‖ := by
    simpa [L, coefficient, rho] using
      hbaseMain alpha halpha d hd q hq
  have hthreshold : 2 * E < B * (d : Real) := by
    have hfirst : 2 * E < B * (dRatio : Real) := by
      have htmp := (div_lt_iff₀ hB).mp hdRatioLarge
      simpa [mul_comm] using htmp
    have hcast : (dRatio : Real) ≤ d := by exact_mod_cast hdRatioD
    exact hfirst.trans_le (mul_le_mul_of_nonneg_left hcast hB.le)
  have hEd : E / (d : Real) ≤ B / 2 := by
    apply (div_le_iff₀ hdreal).2
    nlinarith
  have hErrMargin : Err ≤ (B / 2) / Real.sqrt d := by
    dsimp [Err]
    have hsqrtInv0 : 0 ≤ (Real.sqrt (d : Real))⁻¹ := by positivity
    calc
      E / ((d : Real) * Real.sqrt d) =
          (E / (d : Real)) * (Real.sqrt d)⁻¹ := by ring
      _ ≤ (B / 2) * (Real.sqrt d)⁻¹ :=
        mul_le_mul_of_nonneg_right hEd hsqrtInv0
      _ = (B / 2) / Real.sqrt d := by ring
  have htriangleLower : ‖L‖ ≤ ‖L - I0‖ + ‖I0‖ := by
    calc
      ‖L‖ = ‖(L - I0) + I0‖ := by ring_nf
      _ ≤ ‖L - I0‖ + ‖I0‖ := norm_add_le _ _
  have hI0lower : (B / 2) / Real.sqrt d ≤ ‖I0‖ := by
    have hscaleEq : B / Real.sqrt d =
        2 * ((B / 2) / Real.sqrt d) := by
      field_simp [hsqrtPos.ne']
    rw [hscaleEq] at hLlower
    nlinarith [hLlower, h0error, hErrMargin, htriangleLower]
  have hI0pos : 0 < ‖I0‖ :=
    lt_of_lt_of_le (by positivity : 0 < (B / 2) / Real.sqrt d) hI0lower
  have hI0ne : I0 ≠ 0 := norm_ne_zero_iff.mp hI0pos.ne'
  have hLupper : ‖L‖ ≤ Umain / Real.sqrt d := by
    simpa [L, coefficient, rho] using
      hbaseMainUpper alpha halpha d hd q hq
  have hErrUpper : Err ≤ E / Real.sqrt d := by
    have hdOne : (1 : Real) ≤ d := by exact_mod_cast hd
    have hEinv : E / (d : Real) ≤ E := by
      exact div_le_self hE.le hdOne
    dsimp [Err]
    calc
      E / ((d : Real) * Real.sqrt d) =
          (E / (d : Real)) / Real.sqrt d := by ring
      _ ≤ E / Real.sqrt d :=
        div_le_div_of_nonneg_right hEinv hsqrtPos.le
  have hI0upper : ‖I0‖ ≤ Ubase / Real.sqrt d := by
    have htriangle : ‖I0‖ ≤ ‖I0 - L‖ + ‖L‖ := by
      calc
        ‖I0‖ = ‖(I0 - L) + L‖ := by ring_nf
        _ ≤ ‖I0 - L‖ + ‖L‖ := norm_add_le _ _
    have hsymm : ‖I0 - L‖ = ‖L - I0‖ := by
      rw [show I0 - L = -(L - I0) by ring, norm_neg]
    calc
      ‖I0‖ ≤ ‖I0 - L‖ + ‖L‖ := htriangle
      _ = ‖L - I0‖ + ‖L‖ := by rw [hsymm]
      _ ≤ Err + Umain / Real.sqrt d := add_le_add h0error hLupper
      _ ≤ E / Real.sqrt d + Umain / Real.sqrt d :=
        add_le_add hErrUpper le_rfl
      _ = Ubase / Real.sqrt d := by
        dsimp [Ubase]
        ring
  have hnumeratorIdentity :
      IG - G * I0 = -(L * G - IG) + G * (L - I0) := by ring
  have hnumerator : ‖IG - G * I0‖ ≤ 2 * Err := by
    rw [hnumeratorIdentity]
    calc
      _ ≤ ‖-(L * G - IG)‖ + ‖G * (L - I0)‖ := norm_add_le _ _
      _ = ‖L * G - IG‖ + ‖G‖ * ‖L - I0‖ := by
        rw [norm_neg, norm_mul]
      _ ≤ Err + 1 * Err := add_le_add hGerror
        (mul_le_mul hGnorm h0error (norm_nonneg _) (by norm_num))
      _ = 2 * Err := by ring
  have hratioIdentity : IG / I0 - G = (IG - G * I0) / I0 := by
    field_simp [hI0ne]
  have hratio : ‖IG / I0 - G‖ ≤ C / (d : Real) := by
    rw [hratioIdentity, norm_div]
    apply (div_le_iff₀ hI0pos).2
    calc
      ‖IG - G * I0‖ ≤ 2 * Err := hnumerator
      _ = (C / (d : Real)) * ((B / 2) / Real.sqrt d) := by
        dsimp [C, Err]
        field_simp [hB.ne', hdreal.ne', hsqrtPos.ne']
        ring
      _ ≤ (C / (d : Real)) * ‖I0‖ := by
        apply mul_le_mul_of_nonneg_left hI0lower
        exact div_nonneg hC.le hdreal.le
  simpa [IG, I0, G, Lbase, Ubase] using
    And.intro hratio (And.intro hI0lower hI0upper)

/-- NL0 (6.3): division by the same-pole base central integral recovers the
critical product amplitude at the saddle with uniform `O(d⁻¹)` error. -/
theorem exists_uniform_norm_criticalCentralArcIntegral_ratio_six_three_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C : Real, 0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < C ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      ∃ d0 : Nat, 0 < d0 ∧
        ∀ alpha ∈ Set.Icc a b,
          ∀ d : Nat, d0 ≤ d →
            let rho := gaussianSaddleParameter alpha
            ∀ q : Complex, IsCriticalPoleChoice q rho →
              ∀ x : Fin d → Real,
                ‖criticalCentralArcIntegral q rho eta x /
                      criticalCentralArcIntegral q rho eta
                        (fun _ : Fin d => 0) -
                    criticalPolarThetaProduct rho 0 x‖ ≤
                  C / (d : Real) := by
  obtain ⟨eta, C, L, U, A, heta, hetapi, hC, hL, hU, hA, hzero,
      hphaseContinuous, hdecay, hcontinuous, d0, hd0, hdata⟩ :=
    exists_uniform_criticalCentralArcIntegral_ratio_base_bounds ha hab
  refine ⟨eta, C, heta, hetapi, hC, hzero, d0, hd0, ?_⟩
  intro alpha halpha d hd
  dsimp only
  intro q hq x
  exact (hdata alpha halpha d hd q hq x).1

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralTaylor.lean <==
import EuclideanBallsFormalization.CriticalCentralDerivative

namespace EuclideanBallsFormalization

/-!
Differentiability packaging for the Taylor step in NL0 (6.5).  This module
turns the pointwise critical derivative chain into a uniform `C^5` statement
on one closed interval.  The subsequent mean-remainder and saddle-integration
estimates remain separate declarations.
-/

noncomputable section

local instance : NormedSpace Real Complex := NormedAlgebra.toNormedSpace Complex

private theorem contDiffOn_succ_nat_of_hasDerivAt_on
    (n : Nat) {s : Set Real} {f g : Real → Complex}
    (hs : UniqueDiffOn Real s)
    (hf : ∀ t ∈ s, HasDerivAt f (g t) t)
    (hg : ContDiffOn Real n g s) :
    ContDiffOn Real (n + 1) f s := by
  apply (contDiffOn_succ_iff_derivWithin hs).2
  refine ⟨fun t ht ↦ (hf t ht).differentiableAt.differentiableWithinAt,
    by simp, ?_⟩
  exact hg.congr fun t ht ↦
    (hf t ht).hasDerivWithinAt.derivWithin (hs t ht)

/-- Uniform `C^5` regularity and fifth-derivative bound for the critical
central phase.  This is the exact regularity package needed before applying
Taylor's mean-remainder theorem to (6.5). -/
theorem exists_uniform_criticalCentralPhase_contDiff_five
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ContDiffOn Real 5 (gaussianCentralPhase rho)
          (Set.Icc (-delta) delta) ∧
        ∀ t ∈ Set.Icc (-delta) delta,
          ‖gaussianCentralPhaseDerivFive rho t‖ ≤ C := by
  obtain ⟨deltaD, C, hdeltaD, hC, hdata⟩ :=
    exists_uniform_criticalCentralPhase_fifthDerivative_data ha hab
  obtain ⟨deltaS, hdeltaS, hslit⟩ :=
    exists_uniform_criticalTheta_polar_mem_slitPlane ha hab
  let delta := min deltaD deltaS
  have hdelta : 0 < delta := lt_min hdeltaD hdeltaS
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro rho hrho
  let s : Set Real := Set.Icc (-delta) delta
  have hs : UniqueDiffOn Real s :=
    uniqueDiffOn_Icc (by linarith)
  have habs : ∀ t ∈ s, |t| ≤ delta := by
    intro t ht
    exact abs_le.mpr ht
  have hchain : ∀ t ∈ s,
      HasDerivAt (gaussianCentralPhase rho)
          (gaussianCentralPhaseDerivOne rho t) t ∧
      HasDerivAt (gaussianCentralPhaseDerivOne rho)
          (gaussianCentralPhaseDerivTwo rho t) t ∧
      HasDerivAt (gaussianCentralPhaseDerivTwo rho)
          (gaussianCentralPhaseDerivThree rho t) t ∧
      HasDerivAt (gaussianCentralPhaseDerivThree rho)
          (gaussianCentralPhaseDerivFour rho t) t ∧
      HasDerivAt (gaussianCentralPhaseDerivFour rho)
          (gaussianCentralPhaseDerivFive rho t) t ∧
      ‖gaussianCentralPhaseDerivFive rho t‖ ≤ C := by
    intro t ht
    exact hdata rho hrho t
      ((habs t ht).trans (min_le_left _ _))
  have h0 : ∀ t ∈ s, HasDerivAt (gaussianCentralPhase rho)
      (gaussianCentralPhaseDerivOne rho t) t :=
    fun t ht ↦ (hchain t ht).1
  have h1 : ∀ t ∈ s, HasDerivAt (gaussianCentralPhaseDerivOne rho)
      (gaussianCentralPhaseDerivTwo rho t) t :=
    fun t ht ↦ (hchain t ht).2.1
  have h2 : ∀ t ∈ s, HasDerivAt (gaussianCentralPhaseDerivTwo rho)
      (gaussianCentralPhaseDerivThree rho t) t :=
    fun t ht ↦ (hchain t ht).2.2.1
  have h3 : ∀ t ∈ s, HasDerivAt (gaussianCentralPhaseDerivThree rho)
      (gaussianCentralPhaseDerivFour rho t) t :=
    fun t ht ↦ (hchain t ht).2.2.2.1
  have h4 : ∀ t ∈ s, HasDerivAt (gaussianCentralPhaseDerivFour rho)
      (gaussianCentralPhaseDerivFive rho t) t :=
    fun t ht ↦ (hchain t ht).2.2.2.2.1
  have hcont5 : ContinuousOn (gaussianCentralPhaseDerivFive rho) s := by
    intro t ht
    have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
    have htS : |t| ≤ deltaS :=
      (habs t ht).trans (min_le_right _ _)
    have hslt := hslit rho hrho t htS
    have hdenne : gaussianPolarMoment 0 rho t ≠ 0 := by
      rw [gaussianPolarMoment_zero_eq_analyticTheta]
      intro hz
      rw [hz] at hslt
      exact Complex.zero_notMem_slitPlane hslt
    have hm1 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      1 hrhoI.1.le hrhoI.2 t hdenne).differentiableAt
    have hm2 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      2 hrhoI.1.le hrhoI.2 t hdenne).differentiableAt
    have hm3 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      3 hrhoI.1.le hrhoI.2 t hdenne).differentiableAt
    have hm4 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      4 hrhoI.1.le hrhoI.2 t hdenne).differentiableAt
    have hm5 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      5 hrhoI.1.le hrhoI.2 t hdenne).differentiableAt
    have hd : DifferentiableAt Real
        (gaussianCentralPhaseDerivFive rho) t := by
      unfold gaussianCentralPhaseDerivFive gaussianPolarCumulantFive
      fun_prop
    exact hd.continuousAt.continuousWithinAt
  have hc5 : ContDiffOn Real 0 (gaussianCentralPhaseDerivFive rho) s :=
    contDiffOn_zero.mpr hcont5
  have hc4 : ContDiffOn Real 1 (gaussianCentralPhaseDerivFour rho) s :=
    contDiffOn_succ_nat_of_hasDerivAt_on 0 hs h4 hc5
  have hc3 : ContDiffOn Real 2 (gaussianCentralPhaseDerivThree rho) s :=
    contDiffOn_succ_nat_of_hasDerivAt_on 1 hs h3 hc4
  have hc2 : ContDiffOn Real 3 (gaussianCentralPhaseDerivTwo rho) s :=
    contDiffOn_succ_nat_of_hasDerivAt_on 2 hs h2 hc3
  have hc1 : ContDiffOn Real 4 (gaussianCentralPhaseDerivOne rho) s :=
    contDiffOn_succ_nat_of_hasDerivAt_on 3 hs h1 hc2
  have hc0 : ContDiffOn Real 5 (gaussianCentralPhase rho) s :=
    contDiffOn_succ_nat_of_hasDerivAt_on 4 hs h0 hc1
  refine ⟨?_, ?_⟩
  · simpa [s] using hc0
  · intro t ht
    exact (hchain t (by simpa [s] using ht)).2.2.2.2.2

private theorem iteratedDerivWithin_chain_through_five
    {s : Set Real} {f0 f1 f2 f3 f4 f5 : Real → Complex}
    (hs : UniqueDiffOn Real s)
    (h0 : ∀ t ∈ s, HasDerivAt f0 (f1 t) t)
    (h1 : ∀ t ∈ s, HasDerivAt f1 (f2 t) t)
    (h2 : ∀ t ∈ s, HasDerivAt f2 (f3 t) t)
    (h3 : ∀ t ∈ s, HasDerivAt f3 (f4 t) t)
    (h4 : ∀ t ∈ s, HasDerivAt f4 (f5 t) t)
    (t : Real) (ht : t ∈ s) :
    iteratedDerivWithin 0 f0 s t = f0 t ∧
    iteratedDerivWithin 1 f0 s t = f1 t ∧
    iteratedDerivWithin 2 f0 s t = f2 t ∧
    iteratedDerivWithin 3 f0 s t = f3 t ∧
    iteratedDerivWithin 4 f0 s t = f4 t ∧
    iteratedDerivWithin 5 f0 s t = f5 t := by
  have e0 : Set.EqOn (derivWithin f0 s) f1 s := fun y hy ↦
    (h0 y hy).hasDerivWithinAt.derivWithin (hs y hy)
  have e1 : Set.EqOn (derivWithin f1 s) f2 s := fun y hy ↦
    (h1 y hy).hasDerivWithinAt.derivWithin (hs y hy)
  have e2 : Set.EqOn (derivWithin f2 s) f3 s := fun y hy ↦
    (h2 y hy).hasDerivWithinAt.derivWithin (hs y hy)
  have e3 : Set.EqOn (derivWithin f3 s) f4 s := fun y hy ↦
    (h3 y hy).hasDerivWithinAt.derivWithin (hs y hy)
  have e4 : Set.EqOn (derivWithin f4 s) f5 s := fun y hy ↦
    (h4 y hy).hasDerivWithinAt.derivWithin (hs y hy)
  have hzero : iteratedDerivWithin 0 f0 s t = f0 t := by simp
  have hone : iteratedDerivWithin 1 f0 s t = f1 t := by
    calc
      _ = iteratedDerivWithin 0 (derivWithin f0 s) s t := by
        rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 0 f1 s t :=
        iteratedDerivWithin_congr e0 ht
      _ = f1 t := by simp
  have htwo : iteratedDerivWithin 2 f0 s t = f2 t := by
    calc
      _ = iteratedDerivWithin 1 (derivWithin f0 s) s t := by
        rw [show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 1 f1 s t :=
        iteratedDerivWithin_congr e0 ht
      _ = iteratedDerivWithin 0 (derivWithin f1 s) s t := by
        rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 0 f2 s t :=
        iteratedDerivWithin_congr e1 ht
      _ = f2 t := by simp
  have hthree : iteratedDerivWithin 3 f0 s t = f3 t := by
    calc
      _ = iteratedDerivWithin 2 (derivWithin f0 s) s t := by
        rw [show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 2 f1 s t :=
        iteratedDerivWithin_congr e0 ht
      _ = iteratedDerivWithin 1 (derivWithin f1 s) s t := by
        rw [show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 1 f2 s t :=
        iteratedDerivWithin_congr e1 ht
      _ = iteratedDerivWithin 0 (derivWithin f2 s) s t := by
        rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 0 f3 s t :=
        iteratedDerivWithin_congr e2 ht
      _ = f3 t := by simp
  have hfour : iteratedDerivWithin 4 f0 s t = f4 t := by
    calc
      _ = iteratedDerivWithin 3 (derivWithin f0 s) s t := by
        rw [show 4 = 3 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 3 f1 s t :=
        iteratedDerivWithin_congr e0 ht
      _ = iteratedDerivWithin 2 (derivWithin f1 s) s t := by
        rw [show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 2 f2 s t :=
        iteratedDerivWithin_congr e1 ht
      _ = iteratedDerivWithin 1 (derivWithin f2 s) s t := by
        rw [show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 1 f3 s t :=
        iteratedDerivWithin_congr e2 ht
      _ = iteratedDerivWithin 0 (derivWithin f3 s) s t := by
        rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 0 f4 s t :=
        iteratedDerivWithin_congr e3 ht
      _ = f4 t := by simp
  have hfive : iteratedDerivWithin 5 f0 s t = f5 t := by
    calc
      _ = iteratedDerivWithin 4 (derivWithin f0 s) s t := by
        rw [show 5 = 4 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 4 f1 s t :=
        iteratedDerivWithin_congr e0 ht
      _ = iteratedDerivWithin 3 (derivWithin f1 s) s t := by
        rw [show 4 = 3 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 3 f2 s t :=
        iteratedDerivWithin_congr e1 ht
      _ = iteratedDerivWithin 2 (derivWithin f2 s) s t := by
        rw [show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 2 f3 s t :=
        iteratedDerivWithin_congr e2 ht
      _ = iteratedDerivWithin 1 (derivWithin f3 s) s t := by
        rw [show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 1 f4 s t :=
        iteratedDerivWithin_congr e3 ht
      _ = iteratedDerivWithin 0 (derivWithin f4 s) s t := by
        rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 0 f5 s t :=
        iteratedDerivWithin_congr e4 ht
      _ = f5 t := by simp
  exact ⟨hzero, hone, htwo, hthree, hfour, hfive⟩

/-- Uniform fourth-order Taylor remainder for the critical central phase.
This is the explicit fixed-window remainder statement required in NL0 (6.5).
-/
theorem exists_uniform_norm_criticalCentralPhaseRemainderFour_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          ‖gaussianCentralPhaseRemainderFour rho t‖ ≤ C * |t| ^ 5 := by
  obtain ⟨deltaC, C, hdeltaC, hC, hcont⟩ :=
    exists_uniform_criticalCentralPhase_contDiff_five ha hab
  obtain ⟨deltaD, CD, hdeltaD, hCD, hdata⟩ :=
    exists_uniform_criticalCentralPhase_fifthDerivative_data ha hab
  let delta := min deltaC deltaD
  have hdelta : 0 < delta := lt_min hdeltaC hdeltaD
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro rho hrho t ht
  rcases lt_trichotomy t 0 with htneg | htzero | htpos
  · let r := -t
    have hrpos : 0 < r := by dsimp [r]; linarith
    let s : Set Real := Set.Icc 0 r
    have hs : UniqueDiffOn Real s := uniqueDiffOn_Icc hrpos
    have hrle : r ≤ delta := by
      dsimp [r]
      rw [abs_of_neg htneg] at ht
      exact ht
    have hsBig : Set.MapsTo (fun y : Real ↦ -y) s
        (Set.Icc (-deltaC) deltaC) := by
      intro y hy
      constructor
      · have hyr : y ≤ r := hy.2
        have hrd : r ≤ deltaC := hrle.trans (min_le_left _ _)
        linarith
      · linarith [hy.1]
    have hnegCont : ContDiffOn Real 5 (fun y : Real ↦ -y) s := by
      fun_prop
    have hcontNeg : ContDiffOn Real 5
        (fun y : Real ↦ gaussianCentralPhase rho (-y)) s := by
      have hc := (hcont rho hrho).1.comp hnegCont hsBig
      simpa [Function.comp_def] using hc
    let f0 : Real → Complex := fun y ↦ gaussianCentralPhase rho (-y)
    let f1 : Real → Complex :=
      -(fun y ↦ gaussianCentralPhaseDerivOne rho (-y))
    let f2 : Real → Complex := fun y ↦ gaussianCentralPhaseDerivTwo rho (-y)
    let f3 : Real → Complex :=
      -(fun y ↦ gaussianCentralPhaseDerivThree rho (-y))
    let f4 : Real → Complex := fun y ↦ gaussianCentralPhaseDerivFour rho (-y)
    let f5 : Real → Complex := fun y ↦ -gaussianCentralPhaseDerivFive rho (-y)
    have harg : ∀ y ∈ s, |-y| ≤ deltaD := by
      intro y hy
      have hyr : y ≤ r := hy.2
      have hrd : r ≤ deltaD := hrle.trans (min_le_right _ _)
      rw [abs_neg, abs_of_nonneg hy.1]
      exact hyr.trans hrd
    have h0 : ∀ y ∈ s, HasDerivAt f0 (f1 y) y := by
      intro y hy
      have hd := (hdata rho hrho (-y) (harg y hy)).1
      have hn : HasDerivAt (fun z : Real ↦ -z) (-1) y :=
        (hasDerivAt_id y).neg
      simpa [f0, f1, Function.comp_def] using hd.scomp y hn
    have h1 : ∀ y ∈ s, HasDerivAt f1 (f2 y) y := by
      intro y hy
      have hd := (hdata rho hrho (-y) (harg y hy)).2.1
      have hn : HasDerivAt (fun z : Real ↦ -z) (-1) y :=
        (hasDerivAt_id y).neg
      simpa [f1, f2, Function.comp_def] using (hd.scomp y hn).neg
    have h2 : ∀ y ∈ s, HasDerivAt f2 (f3 y) y := by
      intro y hy
      have hd := (hdata rho hrho (-y) (harg y hy)).2.2.1
      have hn : HasDerivAt (fun z : Real ↦ -z) (-1) y :=
        (hasDerivAt_id y).neg
      simpa [f2, f3, Function.comp_def] using hd.scomp y hn
    have h3 : ∀ y ∈ s, HasDerivAt f3 (f4 y) y := by
      intro y hy
      have hd := (hdata rho hrho (-y) (harg y hy)).2.2.2.1
      have hn : HasDerivAt (fun z : Real ↦ -z) (-1) y :=
        (hasDerivAt_id y).neg
      simpa [f3, f4, Function.comp_def] using (hd.scomp y hn).neg
    have h4 : ∀ y ∈ s, HasDerivAt f4 (f5 y) y := by
      intro y hy
      have hd := (hdata rho hrho (-y) (harg y hy)).2.2.2.2.1
      have hn : HasDerivAt (fun z : Real ↦ -z) (-1) y :=
        (hasDerivAt_id y).neg
      simpa [f4, f5, Function.comp_def] using hd.scomp y hn
    have hzero : (0 : Real) ∈ s := ⟨le_rfl, hrpos.le⟩
    have hiter0 := iteratedDerivWithin_chain_through_five
      hs h0 h1 h2 h3 h4 0 hzero
    have htaylor : taylorWithinEval f0 4 s 0 r =
        gaussianPhaseTaylorFour (gaussianVariance rho)
          (gaussianCumulantThree rho) (gaussianCumulantFour rho) t := by
      rw [taylor_within_apply]
      norm_num [Finset.sum_range_succ, hiter0.1, hiter0.2.1,
        hiter0.2.2.1, hiter0.2.2.2.1, hiter0.2.2.2.2.1,
        f0, f1, f2, f3, f4, gaussianCentralPhase_zero,
        gaussianCentralPhaseDerivOne_zero,
        gaussianCentralPhaseDerivTwo_zero,
        gaussianCentralPhaseDerivThree_zero,
        gaussianCentralPhaseDerivFour_zero,
        gaussianPhaseTaylorFour, r, smul_eq_mul]
      ring
    have hiterBound : ∀ y ∈ s,
        ‖iteratedDerivWithin 5 f0 s y‖ ≤ C := by
      intro y hy
      have hi := iteratedDerivWithin_chain_through_five
        hs h0 h1 h2 h3 h4 y hy
      rw [hi.2.2.2.2.2]
      dsimp [f5]
      rw [norm_neg]
      exact (hcont rho hrho).2 (-y) (hsBig hy)
    have hcontNeg' : ContDiffOn Real (4 + 1) f0 s := by
      exact (by simpa [f0] using hcontNeg.of_le (by norm_num))
    have hrem := taylor_mean_remainder_bound
      (f := f0) (a := 0) (b := r) (C := C) (x := r) (n := 4)
      hrpos.le hcontNeg' ⟨hrpos.le, le_rfl⟩ hiterBound
    rw [htaylor] at hrem
    have hft : f0 r = gaussianCentralPhase rho t := by
      simp [f0, r]
    rw [hft] at hrem
    unfold gaussianCentralPhaseRemainderFour
    rw [abs_of_neg htneg]
    dsimp [r] at hrem
    norm_num at hrem ⊢
    have hpow : 0 ≤ (-t) ^ 5 := pow_nonneg (by linarith) 5
    nlinarith
  · subst t
    simp [gaussianCentralPhaseRemainderFour, gaussianCentralPhase_zero,
      gaussianPhaseTaylorFour]
  · let s : Set Real := Set.Icc 0 t
    have hs : UniqueDiffOn Real s := uniqueDiffOn_Icc htpos
    have htC : t ≤ deltaC := by
      rw [abs_of_pos htpos] at ht
      exact ht.trans (min_le_left _ _)
    have htD : t ≤ deltaD := by
      rw [abs_of_pos htpos] at ht
      exact ht.trans (min_le_right _ _)
    have hsBig : s ⊆ Set.Icc (-deltaC) deltaC := by
      intro y hy
      constructor <;> linarith [hy.1, hy.2]
    have hcontPos : ContDiffOn Real 5 (gaussianCentralPhase rho) s :=
      (hcont rho hrho).1.mono hsBig
    have harg : ∀ y ∈ s, |y| ≤ deltaD := by
      intro y hy
      rw [abs_of_nonneg hy.1]
      exact hy.2.trans htD
    have h0 : ∀ y ∈ s, HasDerivAt (gaussianCentralPhase rho)
        (gaussianCentralPhaseDerivOne rho y) y :=
      fun y hy ↦ (hdata rho hrho y (harg y hy)).1
    have h1 : ∀ y ∈ s, HasDerivAt (gaussianCentralPhaseDerivOne rho)
        (gaussianCentralPhaseDerivTwo rho y) y :=
      fun y hy ↦ (hdata rho hrho y (harg y hy)).2.1
    have h2 : ∀ y ∈ s, HasDerivAt (gaussianCentralPhaseDerivTwo rho)
        (gaussianCentralPhaseDerivThree rho y) y :=
      fun y hy ↦ (hdata rho hrho y (harg y hy)).2.2.1
    have h3 : ∀ y ∈ s, HasDerivAt (gaussianCentralPhaseDerivThree rho)
        (gaussianCentralPhaseDerivFour rho y) y :=
      fun y hy ↦ (hdata rho hrho y (harg y hy)).2.2.2.1
    have h4 : ∀ y ∈ s, HasDerivAt (gaussianCentralPhaseDerivFour rho)
        (gaussianCentralPhaseDerivFive rho y) y :=
      fun y hy ↦ (hdata rho hrho y (harg y hy)).2.2.2.2.1
    have hzero : (0 : Real) ∈ s := ⟨le_rfl, htpos.le⟩
    have hiter0 := iteratedDerivWithin_chain_through_five
      hs h0 h1 h2 h3 h4 0 hzero
    have htaylor : taylorWithinEval (gaussianCentralPhase rho) 4 s 0 t =
        gaussianPhaseTaylorFour (gaussianVariance rho)
          (gaussianCumulantThree rho) (gaussianCumulantFour rho) t := by
      rw [taylor_within_apply]
      norm_num [Finset.sum_range_succ, hiter0.1, hiter0.2.1,
        hiter0.2.2.1, hiter0.2.2.2.1, hiter0.2.2.2.2.1,
        gaussianCentralPhase_zero, gaussianCentralPhaseDerivOne_zero,
        gaussianCentralPhaseDerivTwo_zero,
        gaussianCentralPhaseDerivThree_zero,
        gaussianCentralPhaseDerivFour_zero,
        gaussianPhaseTaylorFour, smul_eq_mul]
      ring
    have hiterBound : ∀ y ∈ s,
        ‖iteratedDerivWithin 5 (gaussianCentralPhase rho) s y‖ ≤ C := by
      intro y hy
      have hi := iteratedDerivWithin_chain_through_five
        hs h0 h1 h2 h3 h4 y hy
      rw [hi.2.2.2.2.2]
      exact (hcont rho hrho).2 y (hsBig hy)
    have hrem := taylor_mean_remainder_bound
      (f := gaussianCentralPhase rho) (a := 0) (b := t)
      (C := C) (x := t) (n := 4) htpos.le hcontPos
      ⟨htpos.le, le_rfl⟩ hiterBound
    rw [htaylor] at hrem
    unfold gaussianCentralPhaseRemainderFour
    rw [abs_of_pos htpos]
    norm_num at hrem ⊢
    have hpow : 0 ≤ t ^ 5 := pow_nonneg htpos.le 5
    nlinarith

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalCentralVariance.lean <==
import EuclideanBallsFormalization.CriticalCentralPhase

namespace EuclideanBallsFormalization

/-!
Uniform variance bounds on the compact critical saddle window, corresponding
to NL0 (6.1).  The lower bound keeps the `k=0` term of the centered moment;
the upper bound uses monotonicity of the fourth moment.
-/

noncomputable section

open scoped BigOperators Real

def criticalGaussianVarianceLower (a b : Real) : Real :=
  a ^ 2 / gaussianPartitionReal (gaussianSaddleParameter b)

def criticalGaussianVarianceUpper (b : Real) : Real :=
  gaussianFourthMoment (gaussianSaddleParameter b)

lemma gaussianFourthMoment_mono {rho R : Real}
    (hrho0 : 0 ≤ rho) (hrhoR : rho ≤ R) (hR1 : R < 1) :
    gaussianFourthMoment rho ≤ gaussianFourthMoment R := by
  have hR0 : 0 ≤ R := hrho0.trans hrhoR
  have hrho1 : rho < 1 := hrhoR.trans_lt hR1
  unfold gaussianFourthMoment
  exact (summable_gaussianFourthMoment hrho0 hrho1).tsum_le_tsum
    (fun k ↦ by
      exact mul_le_mul_of_nonneg_left
        (pow_le_pow_left₀ hrho0 hrhoR _) (by positivity))
    (summable_gaussianFourthMoment hR0 hR1)

lemma criticalGaussianVarianceLower_pos {a b : Real}
    (ha : 0 < a) (hab : a ≤ b) :
    0 < criticalGaussianVarianceLower a b := by
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  unfold criticalGaussianVarianceLower
  exact div_pos (sq_pos_of_pos ha)
    (gaussianPartitionReal_pos hrb.1.le hrb.2)

lemma criticalGaussianVarianceUpper_nonneg {b : Real}
    (hb : 0 < b) :
    0 ≤ criticalGaussianVarianceUpper b := by
  have hrb := gaussianSaddleParameter_mem hb
  unfold criticalGaussianVarianceUpper gaussianFourthMoment
  exact tsum_nonneg (fun k ↦
    mul_nonneg (by positivity) (pow_nonneg hrb.1.le _))

/-- Uniform positive lower and finite upper variance bounds at every saddle
`rho(alpha)` with `alpha` in the fixed critical window. -/
theorem gaussianVariance_critical_saddle_bounds
    {a alpha b : Real} (ha : 0 < a) (halpha : alpha ∈ Set.Icc a b) :
    criticalGaussianVarianceLower a b ≤
        gaussianVariance (gaussianSaddleParameter alpha) ∧
      gaussianVariance (gaussianSaddleParameter alpha) ≤
        criticalGaussianVarianceUpper b := by
  have halpha0 : 0 < alpha := ha.trans_le halpha.1
  have hb : 0 < b := halpha0.trans_le halpha.2
  let rho := gaussianSaddleParameter alpha
  let R := gaussianSaddleParameter b
  have hrho := gaussianSaddleParameter_mem halpha0
  have hrb := gaussianSaddleParameter_mem hb
  have hrhoR : rho ≤ R := by
    dsimp [rho, R]
    exact strictMonoOn_gaussianSaddleParameter.monotoneOn
      halpha0 hb halpha.2
  have hpartMono := gaussianPartitionReal_mono
    hrho.1.le hrhoR hrb.2
  have hpartRPos : 0 < gaussianPartitionReal R :=
    gaussianPartitionReal_pos hrb.1.le hrb.2
  have hpartRhoPos : 0 < gaussianPartitionReal rho :=
    gaussianPartitionReal_pos hrho.1.le hrho.2
  have hlog : Real.log rho < 0 := Real.log_neg hrho.1 hrho.2
  have hcenterSummable := summable_gaussianLogCenteredMoment hlog
  have hcenterFinite := hcenterSummable.sum_le_tsum ({0} : Finset Int)
    (fun k hk ↦ mul_nonneg (sq_nonneg _) (Real.exp_nonneg _))
  have hmean : gaussianLogMeanSquare (Real.log rho) = alpha := by
    rw [gaussianLogMeanSquare_log hrho.1]
    exact gaussianMeanSquare_gaussianSaddleParameter halpha0
  have hcenterLower : alpha ^ 2 ≤
      gaussianLogCenteredMoment (Real.log rho) := by
    simpa [gaussianLogCenteredMoment, hmean] using hcenterFinite
  have haCenter : a ^ 2 ≤
      gaussianLogCenteredMoment (Real.log rho) := by
    have haSq : a ^ 2 ≤ alpha ^ 2 := by
      nlinarith [sq_nonneg (alpha - a), ha, halpha.1]
    exact haSq.trans hcenterLower
  have hvarEq := gaussianVariance_eq_logCentered_div hrho.1 hrho.2
  constructor
  · rw [hvarEq]
    unfold criticalGaussianVarianceLower
    exact div_le_div₀ ((sq_nonneg a).trans haCenter) haCenter
      hpartRhoPos hpartMono
  · have hfourthMono := gaussianFourthMoment_mono
      hrho.1.le hrhoR hrb.2
    have hfourth0 : 0 ≤ gaussianFourthMoment rho := by
      unfold gaussianFourthMoment
      exact tsum_nonneg (fun k ↦
        mul_nonneg (by positivity) (pow_nonneg hrho.1.le _))
    have hpartOne : 1 ≤ gaussianPartitionReal rho := by
      have h := one_add_two_mul_r_le_gaussianPartitionReal
        hrho.1.le hrho.2
      simpa [rho] using h.trans' (by nlinarith [hrho.1] :
        1 ≤ 1 + 2 * gaussianSaddleParameter alpha)
    have hrawUpper : gaussianFourthMoment rho /
        gaussianPartitionReal rho ≤ gaussianFourthMoment rho := by
      exact (div_le_iff₀ hpartRhoPos).2 (by
        nlinarith [mul_le_mul_of_nonneg_right hpartOne hfourth0])
    unfold gaussianVariance criticalGaussianVarianceUpper
    have hmeanSq : 0 ≤ gaussianMeanSquare rho ^ 2 := sq_nonneg _
    linarith

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalHigherOrderCentralRatio.lean <==
import EuclideanBallsFormalization.HigherOrderCutoffArithmetic
import EuclideanBallsFormalization.HigherOrderScaleFactor
import EuclideanBallsFormalization.CriticalResidualMultiplier
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Concrete H3 discharge in a fixed critical window. -/

noncomputable section

open Filter MeasureTheory

def criticalSymmetricClamp (eta t : Real) : Real :=
  max (-eta) (min eta t)

theorem continuous_criticalSymmetricClamp (eta : Real) :
    Continuous (criticalSymmetricClamp eta) := by
  unfold criticalSymmetricClamp
  fun_prop

theorem criticalSymmetricClamp_mem {eta t : Real} (heta : 0 ≤ eta) :
    criticalSymmetricClamp eta t ∈ Set.Icc (-eta) eta := by
  unfold criticalSymmetricClamp
  constructor
  · exact le_max_left _ _
  · exact max_le (by linarith) (min_le_left _ _)

theorem criticalSymmetricClamp_eq_self {eta t : Real}
    (ht : |t| ≤ eta) :
    criticalSymmetricClamp eta t = t := by
  obtain ⟨htl, htu⟩ := abs_le.mp ht
  unfold criticalSymmetricClamp
  rw [min_eq_right htu, max_eq_right htl]

theorem continuous_comp_criticalSymmetricClamp_of_continuousOn
    {eta : Real} (heta : 0 ≤ eta) {f : Real → Complex}
    (hf : ContinuousOn f (Set.Icc (-eta) eta)) :
    Continuous (fun t => f (criticalSymmetricClamp eta t)) := by
  rw [← continuousOn_univ]
  exact hf.comp (continuous_criticalSymmetricClamp eta).continuousOn
    (fun t ht => criticalSymmetricClamp_mem heta)

theorem continuousOn_gaussianPolarThetaProduct_of_zero_free
    {d : Nat} {rho eta : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real)
    (hzero : ∀ t : Real, |t| ≤ eta →
      ∀ y : Real,
        analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) y ≠ 0) :
    ContinuousOn (fun t => gaussianPolarThetaProduct rho t x)
      (Set.Icc (-eta) eta) := by
  have hcritical : ContinuousOn
      (fun t => criticalPolarThetaProduct rho t x)
      (Set.Icc (-eta) eta) := by
    intro t ht
    have habs : |t| ≤ eta := abs_le.mpr ht
    have hnum : ∀ i : Fin d,
        analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) (x i) ≠ 0 := by
      intro i
      rw [exp_criticalThetaLogPoint hrho0 t]
      exact hzero t habs (x i)
    have hden :
        analyticTheta (Complex.exp (criticalThetaLogPoint rho t)) 0 ≠ 0 := by
      rw [exp_criticalThetaLogPoint hrho0 t]
      exact hzero t habs 0
    exact (hasDerivAt_criticalPolarThetaProduct x
      (criticalThetaLogPoint_tau_im_pos hrho0 hrho1 t) hnum hden).continuousAt
      |>.continuousWithinAt
  have heq : (fun t => gaussianPolarThetaProduct rho t x) =
      (fun t => criticalPolarThetaProduct rho t x) := by
    funext t
    exact (criticalPolarThetaProduct_eq_gaussianPolarThetaProduct hrho0 t x).symm
  rw [heq]
  exact hcritical

def criticalHigherOrderCutoff (K : Nat) (a b : Real) : Real :=
  2 * Real.sqrt
    (((K + 2 : Nat) : Real) / criticalThetaCentralQuadraticRate a b)

theorem criticalHigherOrderCutoff_pos
    (K : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    0 < criticalHigherOrderCutoff K a b := by
  have hc := criticalThetaCentralQuadraticRate_pos ha hab
  dsimp [criticalHigherOrderCutoff]
  positivity

theorem criticalHigherOrderCutoff_curvature_budget
    (K : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ((K + 2 : Nat) : Real) ≤
      criticalThetaCentralQuadraticRate a b *
        criticalHigherOrderCutoff K a b ^ 2 := by
  have hc := criticalThetaCentralQuadraticRate_pos ha hab
  have hnum : (0 : Real) ≤ (K + 2 : Nat) := by positivity
  rw [criticalHigherOrderCutoff, mul_pow,
    Real.sq_sqrt (div_nonneg hnum hc.le)]
  field_simp [hc.ne']
  nlinarith

theorem critical_centralQuadraticCoefficient_eq_variance
    {d : Nat} (hd : 0 < d) (rho : Real) :
    centralQuadraticCoefficient (d : Real) 1 (1 / Real.sqrt d)
        (gaussianVariance rho) = gaussianVariance rho := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtSq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  unfold centralQuadraticCoefficient
  norm_num
  field_simp [hsqrt.ne']

theorem critical_centralQuadraticCoefficient_lower
    {d : Nat} (hd : 0 < d) {a alpha b : Real}
    (ha : 0 < a) (halpha : alpha ∈ Set.Icc a b) :
    criticalGaussianVarianceLower a b ≤
      centralQuadraticCoefficient (d : Real) 1 (1 / Real.sqrt d)
        (gaussianVariance (gaussianSaddleParameter alpha)) := by
  rw [critical_centralQuadraticCoefficient_eq_variance hd]
  exact (gaussianVariance_critical_saddle_bounds ha halpha).1

theorem critical_normalized_integrand_eq_one_sub_mul_raw
    {d : Nat} {rho t : Real} {qPole : Complex}
    (hrho : 0 < rho) (hq : ‖qPole‖ < 1) (x : Fin d → Real) :
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianNormalizedPoleAmplitudeComplex qPole (t : Complex) *
        gaussianPolarThetaProduct rho t x =
      (1 - qPole) *
        (Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
          criticalRawCentralAmplitude qPole rho t x) := by
  rw [gaussianNormalizedPoleAmplitudeComplex_ofReal,
    ← criticalPolarThetaProduct_eq_gaussianPolarThetaProduct
      hrho t x]
  rw [criticalRawCentralAmplitude_eq_pole_mul hq]
  unfold gaussianNormalizedPoleAmplitude
  have hden := gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one hq t
  field_simp [hden]

/-- The complete compact-critical instance of R11 Lemma 6.4.  The same
statement covers both critical pole signs through `IsCriticalPoleChoice`. -/
theorem exists_criticalHigherOrderCentralRatio_data
    (K : Nat) (hK : 0 < K) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ N0 : Nat, ∃ eta M C cbase Cb : Real,
      0 < N0 ∧ 0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < M ∧ 0 < C ∧
      0 < cbase ∧ 0 ≤ Cb ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta → ∀ x : Real,
          analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      ∀ {d : Nat} (alpha : Real) (x : Fin d → Real) {qPole : Complex},
        N0 ≤ d → alpha ∈ Set.Icc a b →
        let rho := gaussianSaddleParameter alpha
        IsCriticalPoleChoice qPole rho →
        let eps : Real := 1 / Real.sqrt d
        let q := centralQuadraticCoefficient (d : Real) 1 eps
          (gaussianVariance rho)
        let L := M * Real.sqrt (Real.log (d : Real))
        let R := eta * Real.sqrt d
        ‖higherOrderFullCentralIntegral (d : Real) 1 eps R
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps R
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex)) -
            higherOrderFiniteRatioApproximation K 1 (d : Real) eps q L
              (fun k ↦ polarCentralPhaseJet rho k 0)
              (affineTaylorJetAtOrigin
                (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
              (radialGaussianJet (Real.log rho) x) 1 Complex.I
              (gaussianPolarThetaProduct rho 0 x)‖ ≤
            C * (((d : Real) ^ K)⁻¹) ∧
          higherOrderFullCentralZeroIntegral (d : Real) 1 eps R
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex)) ≠ 0 ∧
          cbase ≤
            ‖finiteSaddleBase K ((eps : Complex) ^ 2)
              (higherOrderIntegratedCoefficient K
                (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
                  (fun k ↦ polarCentralPhaseJet rho k 0))
                (higherOrderPoleFamily 1
                  (affineTaylorJetAtOrigin
                    (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
                1 q L)‖ ∧
          ∀ j < K, ∀ s ∈ Finset.Icc 1 (2 * j),
            ‖higherOrderIntegratedCoefficient K
              (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
                (fun k ↦ polarCentralPhaseJet rho k 0))
              (higherOrderPoleFamily 1
                (affineTaylorJetAtOrigin
                  (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
              1 q L j s‖ ≤ Cb := by
  let M : Real := criticalHigherOrderCutoff K a b
  have hM : 0 < M := criticalHigherOrderCutoff_pos K ha hab
  obtain ⟨Nnum, Dnum, etaNum, Cnum, hNnum, hetaNum, hCnum, hnum⟩ :=
    exists_criticalHigherOrderCentralRemainder_data K hK M hM.le ha hab
  obtain ⟨Nzero, Dzero, etaZero, Czero, hNzero, hetaZero, hCzero, hzeroRem⟩ :=
    exists_criticalHigherOrderCentralZeroRemainder_data K hK M hM.le ha hab
  obtain ⟨etaBase, cfull, Abase, Nbase, hetaBase, hetaBasePi, hcfull, hAbase,
      hNbase, hzeroBase, hphaseBase, hrawDecay, hrawContinuous,
      hzeroLower⟩ :=
    exists_criticalHigherOrderFullCentralZeroIntegral_lower_data ha hab
  obtain ⟨etaSlit, hetaSlit, hslitBase⟩ :=
    exists_uniform_criticalTheta_polar_mem_slitPlane ha hab
  let Rlocal : Real := min etaNum (min etaZero (min etaSlit etaBase))
  have hRlocal : 0 < Rlocal :=
    lt_min hetaNum (lt_min hetaZero (lt_min hetaSlit hetaBase))
  let D : Nat := max Dnum Dzero
  let Crem : Real := 2 * max Cnum Czero
  have hCrem : 0 < Crem := by dsimp [Crem]; positivity
  obtain ⟨BX, hBX, hXcoeff⟩ :=
    exists_B_criticalPhase_coefficientNorm_le K ha hab
  have hb : 0 < b := ha.trans_le hab
  have hQ0 : 0 < gaussianSaddleParameter b :=
    (gaussianSaddleParameter_mem hb).1
  have hQ1 : gaussianSaddleParameter b < 1 :=
    (gaussianSaddleParameter_mem hb).2
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_compactPole_coefficientNorm_le K hQ0 hQ1
  obtain ⟨BB, hBB, hBcoeff⟩ :=
    exists_B_criticalProduct_coefficientNorm_le K ha hab
  let q0 : Real := criticalGaussianVarianceLower a b
  have hq0 : 0 < q0 := by
    simpa [q0] using criticalGaussianVarianceLower_pos ha hab
  let Cb : Real := higherOrderIntegratedBound K BX BA 1 q0
  have hCb : 0 ≤ Cb := by
    dsimp [Cb, higherOrderIntegratedBound, higherOrderCoreBound,
      weightedTaylorCoreCoefficientBound]
    have hm := polynomialGaussianMoment_nonneg (higherOrderIntegratedDegree K)
      hq0
    positivity
  let Cdecay : Real := 2 * (Abase + 1)
  have hCdecay : 0 < Cdecay := by dsimp [Cdecay]; positivity
  let cdecay : Real := criticalThetaCentralQuadraticRate a b
  have hcdecay : 0 < cdecay := by
    simpa [cdecay] using criticalThetaCentralQuadraticRate_pos ha hab
  let Dcorr : Real :=
    (2 * K : Real) * higherOrderIntegratedBound K BX BA BB q0 +
      (2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0
  have hDcorr : 0 ≤ Dcorr := by
    dsimp [Dcorr, higherOrderIntegratedBound, higherOrderCoreBound,
      weightedTaylorCoreCoefficientBound]
    have hm := polynomialGaussianMoment_nonneg (higherOrderIntegratedDegree K)
      hq0
    positivity
  let Econst : Real :=
    Crem * polynomialGaussianMoment D q0 + 2 * Cdecay * etaBase
  have hEconst : 0 < Econst := by
    have hm := polynomialGaussianMoment_nonneg D hq0
    dsimp [Econst]
    nlinarith [mul_nonneg hCrem.le hm, mul_pos hCdecay hetaBase]
  let C : Real :=
    (2 * (1 + 1) / (cfull / 2) +
      2 * Dcorr / (cfull / 2) ^ 2) * Econst
  have hC : 0 < C := by
    dsimp [C]
    positivity
  obtain ⟨Nmargin, hNmargin, hmargin⟩ :=
    invPow_mul_le_quarter_above_threshold K hK hEconst.le hcfull
  have hcutEvent : ∀ᶠ d : Nat in Filter.atTop,
      M * Real.sqrt (Real.log (d : Real)) ≤
        Rlocal * Real.sqrt (d : Real) :=
    eventually_logarithmicCutoff_le_const_mul_sqrt M Rlocal hM.le hRlocal
  have hall : ∀ᶠ d : Nat in Filter.atTop,
      Nnum ≤ d ∧ Nzero ≤ d ∧ Nbase ≤ d ∧ Nmargin ≤ d ∧ 1 ≤ d ∧
        M * Real.sqrt (Real.log (d : Real)) ≤
          Rlocal * Real.sqrt (d : Real) := by
    filter_upwards [eventually_ge_atTop Nnum, eventually_ge_atTop Nzero,
      eventually_ge_atTop Nbase, eventually_ge_atTop Nmargin,
      eventually_ge_atTop (1 : Nat), hcutEvent] with
        d hdnum hdzero hdbase hdmargin hd1 hcut
    exact ⟨hdnum, hdzero, hdbase, hdmargin, hd1, hcut⟩
  obtain ⟨Nthreshold, hthreshold⟩ := Filter.eventually_atTop.1 hall
  let N0 : Nat := max 1 Nthreshold
  have hN0 : 0 < N0 := by dsimp [N0]; omega
  refine ⟨N0, etaBase, M, C, cfull / 2, Cb, hN0, hetaBase, hetaBasePi, hM, hC,
    half_pos hcfull, hCb, hzeroBase, ?_⟩
  intro d alpha x qPole hd0 halpha
  dsimp only
  intro hqPole
  have hthresholdD : Nthreshold ≤ d :=
    (le_max_right 1 Nthreshold).trans (by simpa [N0] using hd0)
  obtain ⟨hdnum, hdzero, hdbase, hdmargin, hd1, hcut⟩ :=
    hthreshold d hthresholdD
  have hd : 0 < d := Nat.zero_lt_of_lt hd1
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtSq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  let rho : Real := gaussianSaddleParameter alpha
  let eps : Real := 1 / Real.sqrt d
  let q : Real := centralQuadraticCoefficient (d : Real) 1 eps
    (gaussianVariance rho)
  let L : Real := M * Real.sqrt (Real.log (d : Real))
  let R : Real := etaBase * Real.sqrt d
  let phaseC : Real → Complex := fun t =>
    gaussianCentralPhase rho (criticalSymmetricClamp etaBase t)
  let Bc : Real → Complex := fun u =>
    gaussianPolarThetaProduct rho
      (criticalSymmetricClamp etaBase (eps * u)) x
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) := by
    simpa [rho] using gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hqNorm : ‖qPole‖ = rho :=
    norm_eq_rho_of_isCriticalPoleChoice hrhoI.1.le hqPole
  have hqBound : ‖qPole‖ ≤ gaussianSaddleParameter b := by
    simpa [hqNorm] using hrho.2
  have hqOne : ‖qPole‖ < 1 := by simpa [hqNorm] using hrhoI.2
  have hepsAbs : |eps| = 1 / Real.sqrt (d : Real) := by
    dsimp [eps]
    rw [abs_of_pos (one_div_pos.mpr hsqrt)]
  have hepsNorm : ‖(eps : Complex)‖ ≤ 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, hepsAbs]
    have hsqrtOne : 1 ≤ Real.sqrt (d : Real) := by
      rw [Real.one_le_sqrt]
      exact_mod_cast hd1
    exact (div_le_one hsqrt).2 hsqrtOne
  have hL0 : 0 ≤ L := by dsimp [L]; positivity
  have hR0 : 0 ≤ R := by dsimp [R]; positivity
  have hLR : L ≤ R := by
    dsimp [L, R]
    exact hcut.trans (mul_le_mul_of_nonneg_right
      (show Rlocal ≤ etaBase from
        (min_le_right etaNum _).trans
          ((min_le_right etaZero _).trans (min_le_right _ _)))
      (Real.sqrt_nonneg _))
  have hphaseCont : Continuous phaseC := by
    dsimp [phaseC]
    exact continuous_comp_criticalSymmetricClamp_of_continuousOn
      hetaBase.le (hphaseBase rho hrho)
  have hAreal : Continuous
      (fun t : Real => gaussianNormalizedPoleAmplitude qPole t) :=
    continuous_iff_continuousAt.mpr (fun t =>
      (hasDerivAt_gaussianNormalizedPoleAmplitude_of_norm_lt_one
        hqOne t).continuousAt)
  have hACont : Continuous
      (fun u : Real => gaussianNormalizedPoleAmplitudeComplex qPole
        (((eps * u : Real)) : Complex)) := by
    have heq :
        (fun u : Real => gaussianNormalizedPoleAmplitudeComplex qPole
          (((eps * u : Real)) : Complex)) =
        (fun u : Real => gaussianNormalizedPoleAmplitude qPole (eps * u)) := by
      funext u
      exact gaussianNormalizedPoleAmplitudeComplex_ofReal _ _
    rw [heq]
    exact hAreal.comp (continuous_const.mul continuous_id)
  have hproductLocal : ContinuousOn
      (fun t => gaussianPolarThetaProduct rho t x)
      (Set.Icc (-etaBase) etaBase) :=
    continuousOn_gaussianPolarThetaProduct_of_zero_free hrhoI.1 hrhoI.2 x
      (fun t ht y => hzeroBase rho hrho t ht y)
  have hproductClamp : Continuous
      (fun t => gaussianPolarThetaProduct rho
        (criticalSymmetricClamp etaBase t) x) :=
    continuous_comp_criticalSymmetricClamp_of_continuousOn
      hetaBase.le hproductLocal
  have hBCont : Continuous Bc := by
    dsimp [Bc]
    exact hproductClamp.comp (continuous_const.mul continuous_id)
  have hqLower : q0 ≤ q := by
    simpa [q0, q, rho, eps] using
      critical_centralQuadraticCoefficient_lower hd ha halpha
  have hqPos : 0 < q := hq0.trans_le hqLower
  have hlocalCut : L ≤ Rlocal * Real.sqrt d := by
    simpa [L] using hcut
  have hslit : ∀ v ∈ Set.Icc (-Rlocal) Rlocal,
      analyticTheta
          ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
        Complex.slitPlane := by
    intro v hv
    apply hslitBase rho hrho v
    exact (abs_le.mpr hv).trans
      ((min_le_right etaNum _).trans
        ((min_le_right etaZero _).trans (min_le_left _ _)))
  have hrem : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K 1 (d : Complex) (eps : Complex)
          (fun k ↦ polarCentralPhaseJet rho k 0)
          1 (affineTaylorJetAtOrigin
            (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
          Complex.I (radialGaussianJet (Real.log rho) x)
          (higherOrderCentralExponent (d : Real) 1 eps q phaseC)
          (fun v ↦ gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * v : Real)) : Complex)) Bc u‖ ≤
        |eps| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)) := by
    intro u hu
    have huAbs : |u| ≤ L := abs_le.mpr ⟨hu.1.le, hu.2⟩
    have huLocal : |eps * u| ≤ Rlocal := by
      rw [abs_mul, hepsAbs]
      rw [show 1 / Real.sqrt (d : Real) * |u| =
        |u| / Real.sqrt (d : Real) by ring]
      apply (div_le_iff₀ hsqrt).2
      exact huAbs.trans hlocalCut
    have hclamp : criticalSymmetricClamp etaBase (eps * u) = eps * u :=
      criticalSymmetricClamp_eq_self
        (huLocal.trans ((min_le_right etaNum _).trans
          ((min_le_right etaZero _).trans (min_le_right _ _))))
    have hraw := hnum (x := x) hdnum hrho hqBound hRlocal
      (min_le_left _ _) (by simpa [L] using huAbs) huLocal hslit
    have hphaseEval : phaseC (eps * u) =
        gaussianCentralPhase rho (eps * u) := by
      simp [phaseC, hclamp]
    have hBEval : Bc u = gaussianPolarThetaProduct rho (eps * u) x := by
      simp [Bc, hclamp]
    have hraw' :
        ‖higherOrderCentralRemainder K 1 (d : Complex) (eps : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0)
            1 (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
            Complex.I (radialGaussianJet (Real.log rho) x)
            (higherOrderCentralExponent (d : Real) 1 eps q phaseC)
            (fun v ↦ gaussianNormalizedPoleAmplitudeComplex qPole
              (((eps * v : Real)) : Complex)) Bc u‖ ≤
          |eps| ^ (2 * K) * Cnum * (1 + |u| ^ (2 * Dnum)) := by
      unfold higherOrderCentralRemainder higherOrderPointwiseRemainder
        higherOrderCentralExponent
      simp only [one_mul]
      rw [hphaseEval, hBEval]
      simpa [higherOrderCentralRemainder, higherOrderPointwiseRemainder,
        higherOrderCentralExponent, eps, q] using hraw
    exact hraw'.trans (scaled_polynomial_remainder_mono u eps K
      (Nat.le_max_left _ _) hCnum.le (le_max_left _ _))
  have hrem0 : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K 1 (d : Complex) (eps : Complex)
          (fun k ↦ polarCentralPhaseJet rho k 0)
          1 (affineTaylorJetAtOrigin
            (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
          Complex.I zeroFrequencyJet
          (higherOrderCentralExponent (d : Real) 1 eps q phaseC)
          (fun v ↦ gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * v : Real)) : Complex)) (fun _ ↦ 1) u‖ ≤
        |eps| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)) := by
    intro u hu
    have huAbs : |u| ≤ L := abs_le.mpr ⟨hu.1.le, hu.2⟩
    have huLocal : |eps * u| ≤ Rlocal := by
      rw [abs_mul, hepsAbs]
      rw [show 1 / Real.sqrt (d : Real) * |u| =
        |u| / Real.sqrt (d : Real) by ring]
      apply (div_le_iff₀ hsqrt).2
      exact huAbs.trans hlocalCut
    have hclamp : criticalSymmetricClamp etaBase (eps * u) = eps * u :=
      criticalSymmetricClamp_eq_self
        (huLocal.trans ((min_le_right etaNum _).trans
          ((min_le_right etaZero _).trans (min_le_right _ _))))
    have hraw := hzeroRem hdzero hrho hqBound hRlocal
      ((min_le_right etaNum _).trans (min_le_left _ _))
      (by simpa [L] using huAbs) huLocal hslit
    have hphaseEval : phaseC (eps * u) =
        gaussianCentralPhase rho (eps * u) := by
      simp [phaseC, hclamp]
    have hraw' :
        ‖higherOrderCentralRemainder K 1 (d : Complex) (eps : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0)
            1 (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
            Complex.I zeroFrequencyJet
            (higherOrderCentralExponent (d : Real) 1 eps q phaseC)
            (fun v ↦ gaussianNormalizedPoleAmplitudeComplex qPole
              (((eps * v : Real)) : Complex)) (fun _ ↦ 1) u‖ ≤
          |eps| ^ (2 * K) * Czero * (1 + |u| ^ (2 * Dzero)) := by
      unfold higherOrderCentralRemainder higherOrderPointwiseRemainder
        higherOrderCentralExponent
      simp only [one_mul]
      rw [hphaseEval]
      simpa [higherOrderCentralRemainder, higherOrderPointwiseRemainder,
        higherOrderCentralExponent, eps, q] using hraw
    exact hraw'.trans (scaled_polynomial_remainder_mono u eps K
      (Nat.le_max_right _ _) hCzero.le (le_max_right _ _))
  have hangle {u : Real} (hu : u ∈ Set.Icc (-R) R) :
      |eps * u| ≤ etaBase := by
    have huAbs : |u| ≤ R := abs_le.mpr hu
    rw [abs_mul, hepsAbs]
    rw [show 1 / Real.sqrt (d : Real) * |u| =
      |u| / Real.sqrt (d : Real) by ring]
    apply (div_le_iff₀ hsqrt).2
    simpa [R, mul_comm] using huAbs
  have hnormalizedDecay (u : Real) (hu : u ∈ Set.Icc (-R) R)
      (y : Fin d → Real) :
      ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho (eps * u)) *
          gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * u : Real)) : Complex) *
          gaussianPolarThetaProduct rho (eps * u) y‖ ≤
        Cdecay * Real.exp (-(cdecay * u ^ 2)) := by
    have hraw := hrawDecay d rho hrho qPole hqNorm (eps * u)
      (hangle hu) y
    have honeSub : ‖1 - qPole‖ ≤ 2 := by
      calc
        ‖1 - qPole‖ ≤ ‖(1 : Complex)‖ + ‖qPole‖ := norm_sub_le _ _
        _ = 1 + rho := by simp [hqNorm]
        _ ≤ 2 := by linarith [hrhoI.2]
    have heq := critical_normalized_integrand_eq_one_sub_mul_raw
      hrhoI.1 hqOne y (t := eps * u)
    rw [heq, norm_mul]
    calc
      ‖1 - qPole‖ *
          ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho (eps * u)) *
            criticalRawCentralAmplitude qPole rho (eps * u) y‖ ≤
        2 * (Abase * Real.exp (-(d * cdecay * (eps * u) ^ 2))) := by
          apply mul_le_mul honeSub (by simpa [cdecay] using hraw)
            (norm_nonneg _) (by norm_num)
      _ = 2 * Abase * Real.exp (-(cdecay * u ^ 2)) := by
        have harg : (d : Real) * cdecay * (eps * u) ^ 2 =
            cdecay * u ^ 2 := by
          dsimp [eps]
          field_simp [hsqrt.ne']
          rw [hsqrtSq]
        rw [harg]
        ring
      _ ≤ Cdecay * Real.exp (-(cdecay * u ^ 2)) := by
        dsimp [Cdecay]
        gcongr
        linarith
  have hdecay : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((d : Complex) * phaseC (1 * eps * u)) *
          gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * u : Real)) : Complex) * Bc u‖ ≤
        Cdecay * Real.exp (-(cdecay * u ^ 2)) := by
    intro u hu
    have hc := criticalSymmetricClamp_eq_self (hangle hu)
    simpa [phaseC, Bc, hc] using hnormalizedDecay u hu x
  have hdecay0 : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((d : Complex) * phaseC (1 * eps * u)) *
          gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * u : Real)) : Complex)‖ ≤
        Cdecay * Real.exp (-(cdecay * u ^ 2)) := by
    intro u hu
    have hc := criticalSymmetricClamp_eq_self (hangle hu)
    have hprod0 : gaussianPolarThetaProduct rho (eps * u)
        (fun _ : Fin d => 0) = 1 := by
      rw [← criticalPolarThetaProduct_eq_gaussianPolarThetaProduct
        hrhoI.1]
      exact criticalPolarThetaProduct_zero_vector_of_ne hrhoI.1
        (hzeroBase rho hrho (eps * u) (hangle hu) 0)
    have hraw := hnormalizedDecay u hu (fun _ : Fin d => 0)
    simpa [phaseC, hc, hprod0] using hraw
  have hFullEq :
      higherOrderFullCentralIntegral (d : Real) 1 eps R phaseC
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * u : Real)) : Complex)) Bc =
        higherOrderFullCentralIntegral (d : Real) 1 eps R
          (gaussianCentralPhase rho)
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * u : Real)) : Complex))
          (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) := by
    unfold higherOrderFullCentralIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    rw [Set.uIcc_of_le (by linarith [hR0])] at hu
    have hc := criticalSymmetricClamp_eq_self (hangle hu)
    simp [phaseC, Bc, hc]
  have hZeroEq :
      higherOrderFullCentralZeroIntegral (d : Real) 1 eps R phaseC
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * u : Real)) : Complex)) =
        higherOrderFullCentralZeroIntegral (d : Real) 1 eps R
          (gaussianCentralPhase rho)
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * u : Real)) : Complex)) := by
    unfold higherOrderFullCentralZeroIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    rw [Set.uIcc_of_le (by linarith [hR0])] at hu
    have hc := criticalSymmetricClamp_eq_self (hangle hu)
    simp [phaseC, hc]
  have hzeroLowerC : cfull ≤
      ‖higherOrderFullCentralZeroIntegral (d : Real) 1 eps R phaseC
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * u : Real)) : Complex))‖ := by
    rw [hZeroEq]
    simpa [rho, eps, R] using hzeroLower alpha halpha d hdbase qPole hqPole
  have hGamma : ‖gaussianPolarThetaProduct rho 0 x‖ ≤ 1 := by
    rw [← criticalPolarThetaProduct_eq_gaussianPolarThetaProduct hrhoI.1]
    exact norm_criticalPolarThetaProduct_zero_le_one ha hab hrho x
  have hTzero : radialGaussianJet (Real.log rho) x 0 =
      gaussianPolarThetaProduct rho 0 x := by
    rw [radialGaussianJet_zero, radialGaussianProduct_log_eq_polar hrhoI.1]
  have hcorrection :
      ‖finiteSaddleDerivativeCorrection K ((eps : Complex) ^ 2)
        (higherOrderIntegratedCoefficient K
          (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0))
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
          Complex.I q L)
        (radialGaussianJet (Real.log rho) x)‖ ≤ Dcorr := by
    have hXc : ∀ m < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0) m) ≤ BX :=
      fun m hm => hXcoeff hd hrho m hm
    have hAc : ∀ m < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1) m) ≤ BA :=
      hAcoeff hqBound
    have hBc : ∀ m < 2 * K,
        polynomialCoefficientNorm
          (diagonalTaylorFamily Complex.I
            (radialGaussianJet (Real.log rho) x) m) ≤ BB :=
      hBcoeff x hrho
    apply norm_finiteSaddleDerivativeCorrection_le_from_coefficients
      K
      (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
        (fun k ↦ polarCentralPhaseJet rho k 0))
      (higherOrderPoleFamily 1
        (affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
      Complex.I (eps : Complex) (radialGaussianJet (Real.log rho) x)
      BX BA BB q0 hq0 hqLower hL0 hepsNorm hBX.le hBA.le hBB.le
      (by simpa [hTzero] using hGamma) hXc hAc hBc
    · intro m hm
      unfold higherOrderPhaseFamily
      exact polynomialHasParity_shiftedPhaseTaylorFamily 1
        ((d : Complex) * (eps : Complex) ^ 2)
        (fun k ↦ polarCentralPhaseJet rho k 0) m
    · intro m hm
      exact polynomialHasParity_scaledTaylorJetPolynomial 1
        (affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1) m
    · intro m hm
      unfold higherOrderPhaseFamily
      exact (natDegree_shiftedPhaseTaylorFamily_le _ _ _ _).trans (by omega)
    · intro m hm
      unfold higherOrderPoleFamily
      exact (natDegree_scaledTaylorJetPolynomial_le _ _ _).trans (by omega)
  have herror :
      |eps| ^ (2 * K) * Crem * polynomialGaussianMoment D q +
          higherOrderCentralTailBound Cdecay cdecay L R ≤
        Econst * (((d : Real) ^ K)⁻¹) := by
    apply higherOrderCentralError_le_invPow K D hK hd1
      (q0 := q0) (q := q) (M := M) (Crem := Crem)
      (Cdecay := Cdecay) (cdecay := cdecay)
      (A := etaBase) (R := R)
    · exact hq0
    · exact hqLower
    · exact hM.le
    · exact hCrem.le
    · exact hCdecay.le
    · exact hcdecay
    · exact hetaBase.le
    · exact hR0
    · simpa [L] using hLR
    · simp [R]
    · simpa [M, cdecay] using
        criticalHigherOrderCutoff_curvature_budget K ha hab
  have hsmallError :
      |eps| ^ (2 * K) * Crem * polynomialGaussianMoment D q +
          higherOrderCentralTailBound Cdecay cdecay L R ≤ cfull / 4 :=
    herror.trans (by simpa using hmargin d hdmargin)
  have hratio :=
    norm_higherOrderFullCentralRatio_sub_approximation_le_of_zero_lower
      hK 1 (d : Real) eps q L R phaseC
      (fun k ↦ polarCentralPhaseJet rho k 0) 1
      (affineTaylorJetAtOrigin
        (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
      Complex.I (radialGaussianJet (Real.log rho) x)
      (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
        (((eps * u : Real)) : Complex)) Bc
      (gaussianPolarThetaProduct rho 0 x)
      Crem Cdecay cdecay cfull 1 Dcorr hphaseCont hACont hBCont
      hqPos hL0 hLR hCrem.le hCdecay.le hcdecay.le hcfull
      hrem hrem0 hdecay hdecay0 hzeroLowerC hGamma hTzero hcorrection
      hsmallError
  rw [hFullEq, hZeroEq] at hratio
  change _ ∧ _ ∧ _ ∧ _
  refine ⟨?_, ?_, ?_, ?_⟩
  · refine hratio.1.trans ?_
    let E : Real := |eps| ^ (2 * K) * Crem * polynomialGaussianMoment D q +
      higherOrderCentralTailBound Cdecay cdecay L R
    have hE : E ≤ Econst * (((d : Real) ^ K)⁻¹) := by
      simpa [E] using herror
    have hE0 : 0 ≤ E := by
      dsimp [E]
      have hm := polynomialGaussianMoment_nonneg D hqPos
      unfold higherOrderCentralTailBound
      positivity
    have hcoef1 : 0 ≤ 2 * (1 + (1 : Real)) / (cfull / 2) := by positivity
    have hcoef2 : 0 ≤ 2 * Dcorr / (cfull / 2) ^ 2 := by positivity
    calc
      2 * E * (1 + (1 : Real)) / (cfull / 2) +
          2 * Dcorr * E / (cfull / 2) ^ 2 =
        (2 * (1 + (1 : Real)) / (cfull / 2)) * E +
          (2 * Dcorr / (cfull / 2) ^ 2) * E := by ring
      _ ≤ (2 * (1 + (1 : Real)) / (cfull / 2)) *
            (Econst * (((d : Real) ^ K)⁻¹)) +
          (2 * Dcorr / (cfull / 2) ^ 2) *
            (Econst * (((d : Real) ^ K)⁻¹)) := by gcongr
      _ = C * (((d : Real) ^ K)⁻¹) := by
        dsimp [C]
        ring
  · have hpos : 0 <
        ‖higherOrderFullCentralZeroIntegral (d : Real) 1 eps R
          (gaussianCentralPhase rho)
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
            (((eps * u : Real)) : Complex))‖ := by
      rw [← hZeroEq]
      exact hcfull.trans_le hzeroLowerC
    exact norm_ne_zero_iff.mp hpos.ne'
  · rw [← finiteSaddleBase_scale_independent K
      (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
        (fun k ↦ polarCentralPhaseJet rho k 0))
      (higherOrderPoleFamily 1
        (affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
      Complex.I ((eps : Complex) ^ 2) q L]
    exact hratio.2
  · intro j hj s hs
    apply norm_higherOrderIntegratedCoefficient_one_le
      K
      (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
        (fun k ↦ polarCentralPhaseJet rho k 0))
      (higherOrderPoleFamily 1
        (affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
      BX BA q0 j s hq0 hqLower hL0 hBX.le hBA.le
    · intro m hm
      exact hXcoeff hd hrho m hm
    · exact hAcoeff hqBound
    · intro m hm
      unfold higherOrderPhaseFamily
      exact (natDegree_shiftedPhaseTaylorFamily_le _ _ _ _).trans (by omega)
    · intro m hm
      unfold higherOrderPoleFamily
      exact (natDegree_scaledTaylorJetPolynomial_le _ _ _).trans (by omega)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalHigherOrderCentralRemainder.lean <==
import EuclideanBallsFormalization.SmallHigherOrderCentralRemainder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Concrete H3 pointwise remainder in a fixed critical window. -/

noncomputable section

/-- Uniform critical-window pointwise remainder above one fixed dimension
threshold.  The same statement covers both pole signs through `qPole`. -/
theorem exists_criticalHigherOrderCentralRemainder_data
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M)
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ N0 D : Nat, ∃ eta Crem : Real,
      0 < N0 ∧ 0 < eta ∧ 0 < Crem ∧
      ∀ {d : Nat} {rho R : Real} (x : Fin d → Real)
        {qPole : Complex} {u : Real},
        N0 ≤ d →
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        ‖qPole‖ ≤ gaussianSaddleParameter b →
        0 < R → R ≤ eta →
        |u| ≤ M * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        (∀ v ∈ Set.Icc (-R) R,
          analyticTheta
            ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
              Complex.slitPlane) →
        ‖higherOrderCentralRemainder K 1 (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0)
            1 (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
            Complex.I (radialGaussianJet (Real.log rho) x)
            (higherOrderCentralExponent (d : Real) 1 (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) 1
                (1 / Real.sqrt d) (gaussianVariance rho))
              (gaussianCentralPhase rho))
            (fun v ↦ gaussianNormalizedPoleAmplitudeComplex qPole
              (((1 / Real.sqrt d) * v : Real) : Complex))
            (fun v ↦ gaussianPolarThetaProduct rho
              ((1 / Real.sqrt d) * v) x) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  let E : Nat := 2 * K + 2
  have hb : 0 < b := ha.trans_le hab
  have hQ0 : 0 < gaussianSaddleParameter b :=
    (gaussianSaddleParameter_mem hb).1
  have hQ1 : gaussianSaddleParameter b < 1 :=
    (gaussianSaddleParameter_mem hb).2
  obtain ⟨etaX, CX, hetaX, hCX, hXTaylor⟩ :=
    exists_eta_C_criticalCentralExponent_sub_phaseSeries_le K hK ha hab
  obtain ⟨CA, hCA, hATaylor⟩ :=
    exists_C_compactPole_sub_weightedSeries_le
      (2 * K - 1) hQ0 hQ1
  obtain ⟨etaB, CB, hetaB, hCB, hBTaylor⟩ :=
    exists_eta_C_criticalPolarProduct_sub_diagonalWeightedSeries_le
      (2 * K - 1) ha hab
  obtain ⟨BX, hBX, hXcoeff⟩ :=
    exists_B_criticalPhase_coefficientNorm_le K ha hab
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_compactPole_coefficientNorm_le K hQ0 hQ1
  obtain ⟨BB, hBB, hBcoeff⟩ :=
    exists_B_criticalProduct_coefficientNorm_le K ha hab
  let eta : Real := min etaX etaB
  have heta : 0 < eta := lt_min hetaX hetaB
  let C : Real := 1 + CX + CA + CB
  have hC : 0 < C := by dsimp [C]; positivity
  obtain ⟨N0, hN0, hgeneric⟩ :=
    exists_threshold_norm_higherOrderCentralRemainder_le_from_jets
      K hK M C BX BA BB E hM hC hBX hBA hBB
  let D : Nat := uniformHigherOrderDegree K (centralHigherOrderInputDegree K E)
  let Crem : Real :=
    uniformHigherOrderConstant K (centralHigherOrderInputDegree K E)
      (centralHigherOrderFinalConstant K C BX BA BB)
  have hCrem : 0 < Crem := by
    have hfinal : 0 < centralHigherOrderFinalConstant K C BX BA BB := by
      dsimp [centralHigherOrderFinalConstant,
        centralHigherOrderInputConstant]
      have hq : 0 ≤ centralTaylorQuotientCoefficientBound K BX BA BB := by
        dsimp [centralTaylorQuotientCoefficientBound,
          weightedTaylorCoreCoefficientBound]
        positivity
      nlinarith [mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBX.le,
        mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBA.le,
        mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBB.le]
    dsimp [Crem, uniformHigherOrderConstant]
    apply mul_pos (by positivity)
    positivity
  refine ⟨N0, D, eta, Crem, hN0, heta, hCrem, ?_⟩
  intro d rho R x qPole u hd hrho hq hR hReta huLog hu hslit
  let eps : Real := 1 / Real.sqrt d
  let X : Real → Complex := higherOrderCentralExponent (d : Real) 1 eps
    (centralQuadraticCoefficient (d : Real) 1 eps (gaussianVariance rho))
    (gaussianCentralPhase rho)
  let A : Real → Complex := fun v ↦
    gaussianNormalizedPoleAmplitudeComplex qPole ((eps * v : Real) : Complex)
  let B : Real → Complex := fun v ↦ gaussianPolarThetaProduct rho (eps * v) x
  let SX : Complex := weightedSeriesValue (2 * K)
    (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
      (fun k ↦ polarCentralPhaseJet rho k 0)) (eps : Complex) (u : Complex)
  let SA : Complex := weightedSeriesValue (2 * K)
    (higherOrderPoleFamily 1
      (affineTaylorJetAtOrigin
        (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
      (eps : Complex) (u : Complex)
  let SB : Complex := weightedSeriesValue (2 * K)
    (diagonalTaylorFamily Complex.I (radialGaussianJet (Real.log rho) x))
      (eps : Complex) (u : Complex)
  let RX : Complex := X u - SX
  let RA : Complex := A u - SA
  let RB : Complex := B u - SB
  have hd0 : 0 < d := hN0.trans_le hd
  have hRetaX : R ≤ etaX := hReta.trans (min_le_left _ _)
  have hRetaB : R ≤ etaB := hReta.trans (min_le_right _ _)
  have hXR : ‖RX‖ ≤ |eps| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    have hraw := hXTaylor hd0 hrho hR hRetaX
      (by simpa [eps] using hu) hslit
    dsimp [RX, X, SX]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCXle : CX ≤ C := by dsimp [C]; linarith [hCA, hCB]
    have hpow : |u| ^ (2 * K + 2) ≤
        (1 + |u|) ^ (2 * K + 2) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    exact mul_le_mul hCXle (by simpa [E] using hpow)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hAR : ‖RA‖ ≤ |eps| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    have hraw := hATaylor (q := qPole) (epsilon := eps) (u := u) hq
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    rw [horder] at hraw
    dsimp [RA, A, SA]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCAle : CA ≤ C := by dsimp [C]; linarith [hCX, hCB]
    have hpow1 : |u| ^ (2 * K) ≤ (1 + |u|) ^ (2 * K) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    have hpow2 : (1 + |u|) ^ (2 * K) ≤ (1 + |u|) ^ E :=
      pow_le_pow_right₀ (by linarith [abs_nonneg u]) (by dsimp [E]; omega)
    exact mul_le_mul hCAle (hpow1.trans hpow2)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hBR : ‖RB‖ ≤ |eps| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    have hraw := hBTaylor (rho := rho) (R := R) (epsilon := eps)
      (u := u) x hrho hR
      (fun v hv ↦ (abs_le.mpr ⟨hv.1, hv.2⟩).trans hRetaB)
      (by simpa [eps] using hu)
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    rw [horder] at hraw
    dsimp [RB, B, SB]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCBle : CB ≤ C := by dsimp [C]; linarith [hCX, hCA]
    have hpow1 : |u| ^ (2 * K) ≤ (1 + |u|) ^ (2 * K) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    have hpow2 : (1 + |u|) ^ (2 * K) ≤ (1 + |u|) ^ E :=
      pow_le_pow_right₀ (by linarith [abs_nonneg u]) (by dsimp [E]; omega)
    exact mul_le_mul hCBle (hpow1.trans hpow2)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hresult := hgeneric hd 1 (d : Complex)
    (fun k ↦ polarCentralPhaseJet rho k 0) 1
    (affineTaylorJetAtOrigin
      (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
    Complex.I (radialGaussianJet (Real.log rho) x) X A B u RX RA RB
    huLog
    (by dsimp [RX, SX]; ring)
    (by dsimp [RA, SA]; ring)
    (by dsimp [RB, SB]; ring)
    hXR hAR hBR
    (hXcoeff hd0 hrho)
    (hAcoeff hq)
    (hBcoeff x hrho)
  simpa [eps, X, A, B, D, Crem, mul_assoc] using hresult

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalMaximal.lean <==
import EuclideanBallsFormalization.CriticalResidualMaximal
import EuclideanBallsFormalization.IntervalAssembly

namespace EuclideanBallsFormalization

/-!
The final NL0 Sections 8--9 assembly proving Theorem 2.2 from the compiled
Theorem 2.1 residual bound and the registered normalized-Gaussian maximal
interface.
-/

noncomputable section

open scoped ENNReal
open MeasureTheory

/-- The exact fixed critical layer set in NL0 Theorem 2.2. -/
def fixedCriticalLayerSet (a b : Real) (d : Nat) : Set Nat :=
  {n | (n : Real) / d ∈ Set.Icc a b}

/-- The set-indexed critical maximal envelope is exactly its finite-`Finset`
presentation. -/
theorem ballMaxEnvelopeOn_fixedCritical_eq_finite
    {a b : Real} {d : Nat} (hd : 0 < d) (f : latticeFunction d) :
    ballMaxEnvelopeOn d (fixedCriticalLayerSet a b d) f =
      finiteMaxEnvelope (criticalLayerFinset a b d)
        (fun n ↦ ballAverage d n f) := by
  funext x
  unfold ballMaxEnvelopeOn finiteMaxEnvelope
  apply le_antisymm
  ·
    refine iSup_le ?_
    intro n
    exact Finset.le_sup
      (s := criticalLayerFinset a b d)
      (f := fun m : Nat ↦ ‖ballAverage d m f x‖ₑ)
      ((mem_criticalLayerFinset_iff hd).2 n.property)
  ·
    apply Finset.sup_le
    intro n hn
    exact le_iSup
      (fun m : {k : Nat // k ∈ fixedCriticalLayerSet a b d} ↦
        ‖ballAverage d m.1 f x‖ₑ)
      ⟨n, (mem_criticalLayerFinset_iff hd).1 hn⟩

lemma ballGaussianResidual_criticalFamily_eq_saddleFamily
    {a b : Real} {d n : Nat}
    (hn : (n : Real) / d ∈ Set.Icc a b)
    (f : latticeFunction d) :
    ballGaussianResidual d (criticalGaussianParameterFamily a b d) f n =
      ballGaussianResidual d (gaussianSaddleParameterFamily d) f n := by
  unfold ballGaussianResidual gaussianParityModelAverage gaussianModelAverage
    criticalGaussianParameterFamily gaussianSaddleParameterFamily
  simp [hn]

theorem criticalResidualFiniteMaxEnvelope_safe_eq_saddle
    {a b : Real} {d : Nat} (hd : 0 < d) (f : latticeFunction d) :
    finiteMaxEnvelope (criticalLayerFinset a b d)
        (fun n ↦ ballGaussianResidual d
          (criticalGaussianParameterFamily a b d) f n) =
      finiteMaxEnvelope (criticalLayerFinset a b d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n) := by
  funext x
  unfold finiteMaxEnvelope
  apply Finset.sup_congr rfl
  intro n hn
  change
    ‖ballGaussianResidual d (criticalGaussianParameterFamily a b d) f n x‖ₑ =
      ‖ballGaussianResidual d (gaussianSaddleParameterFamily d) f n x‖ₑ
  rw [ballGaussianResidual_criticalFamily_eq_saddleFamily
    ((mem_criticalLayerFinset_iff hd).1 hn) f]

/-- Pointwise model-plus-residual domination on the exact critical layer
family. -/
theorem criticalBallFiniteMaxEnvelope_le_model_add_residual
    {a b : Real} {d : Nat} (f : latticeFunction d) :
    finiteMaxEnvelope (criticalLayerFinset a b d)
        (fun n ↦ ballAverage d n f) ≤
      gaussianParityModelMaxEnvelope d
          (criticalGaussianParameterFamily a b d) f +
        finiteMaxEnvelope (criticalLayerFinset a b d)
          (fun n ↦ ballGaussianResidual d
            (criticalGaussianParameterFamily a b d) f n) := by
  intro x
  unfold finiteMaxEnvelope
  apply Finset.sup_le
  intro n hn
  calc
    ‖ballAverage d n f x‖ₑ =
        ‖gaussianParityModelAverage d
            (criticalGaussianParameterFamily a b d) f n x +
          ballGaussianResidual d
            (criticalGaussianParameterFamily a b d) f n x‖ₑ := by
      rw [← ballAverage_eq_gaussianParityModel_add_residual]
    _ ≤ ‖gaussianParityModelAverage d
          (criticalGaussianParameterFamily a b d) f n x‖ₑ +
        ‖ballGaussianResidual d
          (criticalGaussianParameterFamily a b d) f n x‖ₑ :=
      enorm_add_le _ _
    _ ≤ gaussianParityModelMaxEnvelope d
          (criticalGaussianParameterFamily a b d) f x +
        (criticalLayerFinset a b d).sup
          (fun m ↦ ‖ballGaussianResidual d
            (criticalGaussianParameterFamily a b d) f m x‖ₑ) := by
      gcongr
      · unfold gaussianParityModelMaxEnvelope gaussianModelMaxEnvelope
        exact le_iSup
          (fun m : Nat ↦ ‖gaussianParityModelAverage d
            (criticalGaussianParameterFamily a b d) f m x‖ₑ) n
      · exact Finset.le_sup
          (s := criticalLayerFinset a b d)
          (f := fun m : Nat ↦ ‖ballGaussianResidual d
            (criticalGaussianParameterFamily a b d) f m x‖ₑ) hn

/-- `L²` form of the preceding pointwise comparison. -/
theorem criticalBallFiniteMaxL2Norm_le_model_add_residual
    {a b : Real} {d : Nat} (f : latticeFunction d) :
    eLpNorm
        (finiteMaxEnvelope (criticalLayerFinset a b d)
          (fun n ↦ ballAverage d n f))
        2 (latticeMeasure d) ≤
      gaussianParityModelMaxL2Norm d
          (criticalGaussianParameterFamily a b d) f +
        eLpNorm
          (finiteMaxEnvelope (criticalLayerFinset a b d)
            (fun n ↦ ballGaussianResidual d
              (criticalGaussianParameterFamily a b d) f n))
          2 (latticeMeasure d) := by
  unfold gaussianParityModelMaxL2Norm gaussianModelMaxL2Norm
  refine (eLpNorm_mono_enorm_ae
    (f := finiteMaxEnvelope (criticalLayerFinset a b d)
      (fun n ↦ ballAverage d n f))
    (g := gaussianParityModelMaxEnvelope d
        (criticalGaussianParameterFamily a b d) f +
      finiteMaxEnvelope (criticalLayerFinset a b d)
        (fun n ↦ ballGaussianResidual d
          (criticalGaussianParameterFamily a b d) f n))
    (p := (2 : ENNReal)) (μ := latticeMeasure d)
    (Filter.Eventually.of_forall
      (criticalBallFiniteMaxEnvelope_le_model_add_residual f))).trans ?_
  exact eLpNorm_add_le
    AEStronglyMeasurable.of_discrete
    AEStronglyMeasurable.of_discrete (by norm_num)

/-- NL0 Theorem 2.2: dimension-free maximal control on every fixed compact
critical window.  The conclusion is stated in `toReal` form together with
the hypotheses which ensure all norms involved are finite. -/
theorem exists_uniform_fixedCriticalMaximal_theorem_two_two
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ C₂ : Real, 0 < C₂ ∧
      ∀ d : Nat, 0 < d → ∀ (f : latticeFunction d),
        latticeMemL2 d f →
        ballMaxL2NormOn d (fixedCriticalLayerSet a b d) f ≠ ⊤ ∧
          (ballMaxL2NormOn d (fixedCriticalLayerSet a b d) f).toReal ≤
            C₂ * (latticeL2Norm d f).toReal := by
  obtain ⟨C_R, hCR, hResidual⟩ :=
    exists_uniform_criticalResidualFamily_maximal_bound ha hab
  obtain ⟨C, hC, hMultiplier⟩ :=
    exists_uniform_norm_torusCriticalResidualMultiplier_le ha hab
  obtain ⟨C_G, hGaussian⟩ :=
    external_gaussian_maximal_parity_coefficient
  let C₂ : Real := 2 * (C_G : Real) + C_R
  have hC₂ : 0 < C₂ := by
    dsimp [C₂]
    positivity
  refine ⟨C₂, hC₂, ?_⟩
  intro d hd f hf
  let rho : Nat → Real := criticalGaussianParameterFamily a b d
  let R : lattice d → ENNReal :=
    finiteMaxEnvelope (criticalLayerFinset a b d)
      (fun n ↦ ballGaussianResidual d rho f n)
  have hrho : ∀ n : Nat, 0 < rho n ∧ rho n < 1 := by
    intro n
    exact criticalGaussianParameterFamily_mem ha d n
  have hmodel := hGaussian d hd rho f hrho hf
  have hmodelTop : gaussianParityModelMaxL2Norm d rho f ≠ ⊤ := by
    exact ne_top_of_le_ne_top
      (ENNReal.mul_ne_top
        (ENNReal.mul_ne_top (by simp) (by simp))
        (ne_of_lt hf.eLpNorm_lt_top)) hmodel
  have hresTopSaddle := criticalResidualFamily_eLpNorm_ne_top
    ha hC.le hMultiplier hd f hf
  have hresTop : eLpNorm R 2 (latticeMeasure d) ≠ ⊤ := by
    dsimp [R, rho]
    rw [criticalResidualFiniteMaxEnvelope_safe_eq_saddle hd f]
    exact hresTopSaddle
  have hsumTop : gaussianParityModelMaxL2Norm d rho f +
      eLpNorm R 2 (latticeMeasure d) ≠ ⊤ :=
    ENNReal.add_ne_top.mpr ⟨hmodelTop, hresTop⟩
  have hcomparison :=
    criticalBallFiniteMaxL2Norm_le_model_add_residual
      (a := a) (b := b) f
  have hcomparisonReal := ENNReal.toReal_mono hsumTop hcomparison
  have hmodelRhsTop :
      2 * (C_G : ENNReal) * latticeL2Norm d f ≠ ⊤ :=
    ENNReal.mul_ne_top
      (ENNReal.mul_ne_top (by simp) (by simp))
      (ne_of_lt hf.eLpNorm_lt_top)
  have hmodelReal := ENNReal.toReal_mono hmodelRhsTop hmodel
  have hresidualSafe :
      (eLpNorm R 2 (latticeMeasure d)).toReal ≤
        C_R * (latticeL2Norm d f).toReal := by
    dsimp [R, rho]
    rw [criticalResidualFiniteMaxEnvelope_safe_eq_saddle hd f]
    exact hResidual d hd f hf
  have hballTop :
      ballMaxL2NormOn d (fixedCriticalLayerSet a b d) f ≠ ⊤ := by
    unfold ballMaxL2NormOn
    rw [ballMaxEnvelopeOn_fixedCritical_eq_finite hd f]
    exact ne_top_of_le_ne_top hsumTop hcomparison
  refine ⟨hballTop, ?_⟩
  unfold ballMaxL2NormOn
  rw [ballMaxEnvelopeOn_fixedCritical_eq_finite hd f]
  change
    (eLpNorm
      (finiteMaxEnvelope (criticalLayerFinset a b d)
        (fun n ↦ ballAverage d n f))
      2 (latticeMeasure d)).toReal ≤ _
  calc
    (eLpNorm
        (finiteMaxEnvelope (criticalLayerFinset a b d)
          (fun n ↦ ballAverage d n f))
        2 (latticeMeasure d)).toReal ≤
      (gaussianParityModelMaxL2Norm d rho f).toReal +
        (eLpNorm R 2 (latticeMeasure d)).toReal := by
      simpa [ENNReal.toReal_add hmodelTop hresTop] using hcomparisonReal
    _ ≤ 2 * (C_G : Real) * (latticeL2Norm d f).toReal +
        C_R * (latticeL2Norm d f).toReal := by
      exact add_le_add (by simpa using hmodelReal) hresidualSafe
    _ = C₂ * (latticeL2Norm d f).toReal := by
      dsimp [C₂]
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalOriginPhaseFullOrder.lean <==
import EuclideanBallsFormalization.CriticalWindowFullOrder
import EuclideanBallsFormalization.CriticalThetaLogDerivative
import Mathlib.Analysis.Calculus.FDeriv.Analytic

namespace EuclideanBallsFormalization

/-! Arbitrary fixed logarithmic derivatives of the critical origin theta. -/

noncomputable section

private theorem differentiableAt_criticalOriginLogDeriv
    {a b delta epsilon : Real} (ha : 0 < a) (hab : a ≤ b)
    (hepsilon : 0 < epsilon)
    {w : Complex} (hwim : 0 < w.im)
    (hwindow : Real.exp (-Real.pi * w.im) ∈
      Set.Icc (gaussianSaddleParameter a) (gaussianSaddleParameter b))
    (hphase : |Real.pi * w.re| ≤ delta)
    (hlower : ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b), ∀ t : Real, |t| ≤ delta →
      ∀ x : Real, epsilon ≤ ‖analyticTheta
        ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x‖) :
    DifferentiableAt Complex
      (logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (Real.pi * Complex.I * z)) 0)) w := by
  let f : Complex → Complex := fun z =>
    analyticTheta (Complex.exp (Real.pi * Complex.I * z)) 0
  have hfOn : DifferentiableOn Complex f {z : Complex | 0 < z.im} := by
    intro z hz
    exact (hasDerivAt_analyticTheta_exp hz 0).differentiableAt.differentiableWithinAt
  have hopen : IsOpen {z : Complex | 0 < z.im} :=
    isOpen_lt continuous_const Complex.continuous_im
  have hf : AnalyticAt Complex f w := hfOn.analyticAt (hopen.mem_nhds hwim)
  have hpolar : Complex.exp (Real.pi * Complex.I * w) =
      (Real.exp (-Real.pi * w.im) : Complex) *
        Complex.exp (((Real.pi * w.re : Real) : Complex) * Complex.I) := by
    rw [Complex.exp_eq_exp_re_mul_sin_add_cos,
      Complex.exp_ofReal_mul_I]
    congr 1
    · simp [Complex.mul_re]
    · congr 1 <;> simp [Complex.mul_im]
  have hfzero : f w ≠ 0 := by
    apply norm_ne_zero_iff.mp
    have h := hlower _ hwindow _ hphase 0
    rw [← hpolar] at h
    exact (hepsilon.trans_le h).ne'
  have hquot : AnalyticAt Complex (fun z => deriv f z / f z) w :=
    hf.deriv.div hf hfzero
  change DifferentiableAt Complex (fun z => deriv f z / f z) w
  exact hquot.differentiableAt

theorem exists_eta_C_norm_iteratedDeriv_criticalOriginLogDeriv_le
    (m : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C : Real, 0 < eta ∧ 0 < C ∧
      ∀ {tau : Complex},
        Real.exp (-Real.pi * tau.im) ∈
          Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b) →
        |Real.pi * tau.re| ≤ eta →
        ‖iteratedDeriv m
          (logDeriv (fun w : Complex =>
            analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0)) tau‖ ≤ C := by
  have ha2 : 0 < a / 2 := by positivity
  have hb : 0 < b := ha.trans_le hab
  have hb1 : 0 < b + 1 := by linarith
  have habOuter : a / 2 ≤ b + 1 := by linarith
  obtain ⟨delta, epsilon, hdelta, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha2 habOuter
  obtain ⟨R, hR, hgeometry⟩ :=
    exists_uniform_criticalTauDisk ha hab hdelta
  let eta : Real := delta / 2
  let r1 : Real := gaussianSaddleParameter (b + 1)
  let B : Real := 1 + Real.pi * criticalThetaDifferenceBound r1 / epsilon
  let C : Real := (Nat.factorial m : Real) / R ^ m * B
  have hr1 := gaussianSaddleParameter_mem hb1
  have hB : 0 < B := by
    dsimp [B, r1]
    have hdiff0 : 0 ≤ criticalThetaDifferenceBound
        (gaussianSaddleParameter (b + 1)) :=
      criticalThetaDifferenceBound_nonneg hr1.1.le
    positivity
  have heta : 0 < eta := by dsimp [eta]; positivity
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨eta, C, heta, hC, ?_⟩
  intro tau hcenter hphase
  have hgeom := hgeometry hcenter (by simpa [eta] using hphase)
  have hdiffOn : DifferentiableOn Complex
      (logDeriv (fun w : Complex =>
        analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0))
      (Metric.closedBall tau R) := by
    intro w hw
    obtain ⟨hwim, hwindow, hangle⟩ := hgeom w hw
    exact (differentiableAt_criticalOriginLogDeriv ha2 habOuter hepsilon
      hwim hwindow hangle hlower).differentiableWithinAt
  have hdiff : DiffContOnCl Complex
      (logDeriv (fun w : Complex =>
        analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0))
      (Metric.ball tau R) :=
    (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere tau R,
      ‖logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (Real.pi * Complex.I * z)) 0) w‖ ≤ B := by
    intro w hw
    have hwClosed : w ∈ Metric.closedBall tau R :=
      Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le
    obtain ⟨hwim, hwindow, hangle⟩ := hgeom w hwClosed
    let slog : Complex := Real.pi * Complex.I * w
    have hsdiv : slog / ((Real.pi : Complex) * Complex.I) = w := by
      dsimp [slog]
      field_simp [Real.pi_ne_zero, Complex.I_ne_zero]
    have hsexp : ‖Complex.exp slog‖ = Real.exp (-Real.pi * w.im) := by
      dsimp [slog]
      rw [Complex.norm_exp]
      congr 1
      simp [Complex.mul_re]
    have hEuler := norm_analyticThetaEulerDeriv_le_critical
      (w := slog) (R := r1) (by simpa [hsdiv] using hwim)
      hr1.1.le hr1.2 (by rw [hsexp]; exact hwindow.2) 0
    have hTau : ‖analyticThetaTauDeriv w 0‖ ≤
        Real.pi * criticalThetaDifferenceBound r1 := by
      have heq : analyticThetaTauDeriv w 0 =
          analyticThetaEulerDeriv slog 0 *
            ((Real.pi : Complex) * Complex.I) := by
        unfold analyticThetaEulerDeriv
        rw [hsdiv]
        field_simp [Real.pi_ne_zero, Complex.I_ne_zero]
      rw [heq, norm_mul, norm_mul, Complex.norm_real,
        Real.norm_eq_abs, abs_of_pos Real.pi_pos, Complex.norm_I, mul_one]
      simpa [mul_comm] using
        mul_le_mul_of_nonneg_right hEuler Real.pi_nonneg
    have hden : epsilon ≤
        ‖analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0‖ := by
      have h := hlower _ hwindow _ hangle 0
      have hpolar : Complex.exp (Real.pi * Complex.I * w) =
          (Real.exp (-Real.pi * w.im) : Complex) *
            Complex.exp (((Real.pi * w.re : Real) : Complex) * Complex.I) := by
        rw [Complex.exp_eq_exp_re_mul_sin_add_cos,
          Complex.exp_ofReal_mul_I]
        congr 1
        · simp [Complex.mul_re]
        · congr 1 <;> simp [Complex.mul_im]
      simpa [hpolar] using h
    have hdenPos : 0 <
        ‖analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0‖ :=
      hepsilon.trans_le hden
    have heqLog : logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (Real.pi * Complex.I * z)) 0) w =
        analyticThetaTauDeriv w 0 /
          analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0 := by
      rw [logDeriv_apply, (hasDerivAt_analyticTheta_exp hwim 0).deriv]
    rw [heqLog, norm_div]
    apply (div_le_iff₀ hdenPos).2
    let A : Real := Real.pi * criticalThetaDifferenceBound r1
    have hA : 0 ≤ A := by
      dsimp [A]
      exact mul_nonneg Real.pi_nonneg
        (criticalThetaDifferenceBound_nonneg hr1.1.le)
    calc
      ‖analyticThetaTauDeriv w 0‖ ≤ A := by simpa [A] using hTau
      _ = (A / epsilon) * epsilon := by
        field_simp [ne_of_gt hepsilon]
      _ ≤ (A / epsilon) *
          ‖analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0‖ := by
        exact mul_le_mul_of_nonneg_left hden (div_nonneg hA hepsilon.le)
      _ ≤ B *
          ‖analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0‖ := by
        apply mul_le_mul_of_nonneg_right _ (norm_nonneg _)
        dsimp [B, A]
        linarith
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := logDeriv (fun w : Complex =>
      analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0))
    m hR hdiff hsphere
  simpa [C, div_eq_mul_inv, mul_assoc, mul_left_comm, mul_comm] using hcauchy

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalProductFullOrder.lean <==
import EuclideanBallsFormalization.CriticalThetaComplex
import EuclideanBallsFormalization.SmallRhoThetaDerivativeScale
import EuclideanBallsFormalization.ArbitraryTaylorProduction
import Mathlib.Analysis.Complex.CauchyIntegral

namespace EuclideanBallsFormalization

/-!
The analytic Cauchy node for arbitrary fixed derivatives in a compact
critical window.  A following compact-window lemma supplies one uniform disk;
this file makes the complex-analytic dependence and zero-free requirement
explicit rather than hiding them in an all-order assertion.
-/

noncomputable section

open scoped BigOperators

def criticalThetaProductEnergy {d : Nat} (x : Fin d → Real) : Real :=
  ∑ i : Fin d, thetaAngularEnergy (x i)

theorem criticalThetaProductEnergy_nonneg {d : Nat} (x : Fin d → Real) :
    0 ≤ criticalThetaProductEnergy x := by
  unfold criticalThetaProductEnergy
  exact Finset.sum_nonneg fun i _ => thetaAngularEnergy_nonneg (x i)

private lemma exp_pi_I_eq_criticalPolar (w : Complex) :
    Complex.exp (Real.pi * Complex.I * w) =
      (Real.exp (-Real.pi * w.im) : Complex) *
        Complex.exp (((Real.pi * w.re : Real) : Complex) * Complex.I) := by
  rw [Complex.exp_eq_exp_re_mul_sin_add_cos,
    Complex.exp_ofReal_mul_I]
  congr 1
  · simp [Complex.mul_re]
  · congr 1 <;> simp [Complex.mul_im]

private theorem differentiableAt_criticalThetaRatioProductTau_of_geometry
    {a b delta : Real} (ha : 0 < a) (hab : a ≤ b)
    {d : Nat} {w : Complex}
    (hwim : 0 < w.im)
    (hwindow : Real.exp (-Real.pi * w.im) ∈
      Set.Icc (gaussianSaddleParameter a) (gaussianSaddleParameter b))
    (hphase : |Real.pi * w.re| ≤ delta)
    (hzero : ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b), ∀ t : Real, |t| ≤ delta →
      ∀ y : Real, analyticTheta
        ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) y ≠ 0)
    (x : Fin d → Real) :
    DifferentiableAt Complex
      (fun z : Complex => analyticThetaRatioProductTau z x) w := by
  unfold analyticThetaRatioProductTau
  apply DifferentiableAt.fun_finsetProd
  intro i hi
  unfold analyticThetaRatioTau
  have hnum := (hasDerivAt_analyticTheta_exp hwim (x i)).differentiableAt
  have hdenDeriv := (hasDerivAt_analyticTheta_exp hwim 0).differentiableAt
  have hden : analyticTheta
      (Complex.exp (Real.pi * Complex.I * w)) 0 ≠ 0 := by
    rw [exp_pi_I_eq_criticalPolar]
    exact hzero _ hwindow _ hphase 0
  exact hnum.div hdenDeriv hden

/-- Cauchy's estimate on any disk which remains inside the common compact
critical zero-free sector.  The next compactness node chooses `R` uniformly
for all centers in the original (smaller) critical window. -/
theorem exists_criticalSector_norm_iteratedDeriv_product_le
    (m : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta c : Real, 0 < delta ∧ 0 < c ∧
      ∀ {d : Nat} {tau : Complex} {R : Real} (x : Fin d → Real),
        0 < R →
        (∀ w ∈ Metric.closedBall tau R,
          0 < w.im ∧
          Real.exp (-Real.pi * w.im) ∈
            Set.Icc (gaussianSaddleParameter a)
              (gaussianSaddleParameter b) ∧
          |Real.pi * w.re| ≤ delta) →
        ‖iteratedDeriv m
          (fun w : Complex => analyticThetaRatioProductTau w x) tau‖ ≤
          ((Nat.factorial m : Real) / R ^ m) *
            Real.exp (-(c * criticalThetaProductEnergy x)) := by
  obtain ⟨deltaZero, hdeltaZero, hzero⟩ :=
    exists_uniform_criticalTheta_polar_ne_zero_all ha hab
  obtain ⟨deltaContract, c, hdeltaContract, hc, hcontract⟩ :=
    exists_uniform_criticalThetaProduct_polar_contraction ha hab
  let delta : Real := min deltaZero deltaContract
  have hdelta : 0 < delta := lt_min hdeltaZero hdeltaContract
  refine ⟨delta, c, hdelta, hc, ?_⟩
  intro d tau R x hR hgeometry
  have hdiffOn : DifferentiableOn Complex
      (fun w : Complex => analyticThetaRatioProductTau w x)
      (Metric.closedBall tau R) := by
    intro w hw
    obtain ⟨hwim, hwindow, hphase⟩ := hgeometry w hw
    have hphaseZero : |Real.pi * w.re| ≤ deltaZero :=
      hphase.trans (min_le_left _ _)
    exact (differentiableAt_criticalThetaRatioProductTau_of_geometry
      ha hab hwim hwindow hphaseZero hzero x).differentiableWithinAt
  have hdiff : DiffContOnCl Complex
      (fun w : Complex => analyticThetaRatioProductTau w x)
      (Metric.ball tau R) :=
    (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere tau R,
      ‖analyticThetaRatioProductTau w x‖ ≤
        Real.exp (-(c * criticalThetaProductEnergy x)) := by
    intro w hw
    have hwClosed : w ∈ Metric.closedBall tau R :=
      Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le
    obtain ⟨hwim, hwindow, hphase⟩ := hgeometry w hwClosed
    have hphaseContract : |Real.pi * w.re| ≤ deltaContract :=
      hphase.trans (min_le_right _ _)
    rw [analyticThetaRatioProductTau_eq_product_quotient,
      exp_pi_I_eq_criticalPolar]
    simpa [criticalThetaProductEnergy] using
      hcontract d _ hwindow _ hphaseContract x
  simpa [div_eq_mul_inv, mul_assoc, mul_left_comm, mul_comm] using
    Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := fun w : Complex => analyticThetaRatioProductTau w x)
    m hR hdiff hsphere

/-- A uniform open critical sector on which the normalized theta product is
analytic.  The radial interval is strict because this statement is used with
the enlarged window `[a/2,b+1]` around the closed manuscript window `[a,b]`. -/
theorem exists_delta_analyticAt_criticalThetaRatioProductTau
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta : Real, 0 < delta ∧
      ∀ {d : Nat} (x : Fin d → Real) {tau : Complex},
        0 < tau.im →
        Real.exp (-Real.pi * tau.im) ∈
          Set.Ioo (gaussianSaddleParameter a)
            (gaussianSaddleParameter b) →
        |Real.pi * tau.re| < delta →
        AnalyticAt Complex
          (fun w : Complex => analyticThetaRatioProductTau w x) tau := by
  obtain ⟨delta, hdelta, hzero⟩ :=
    exists_uniform_criticalTheta_polar_ne_zero_all ha hab
  refine ⟨delta, hdelta, ?_⟩
  intro d x tau htau hwindow hphase
  let r0 : Real := gaussianSaddleParameter a
  let r1 : Real := gaussianSaddleParameter b
  let U : Set Complex := {w : Complex |
    0 < w.im ∧ r0 < Real.exp (-Real.pi * w.im) ∧
      Real.exp (-Real.pi * w.im) < r1 ∧ |Real.pi * w.re| < delta}
  have hrhoCont : Continuous
      (fun w : Complex => Real.exp (-Real.pi * w.im)) := by fun_prop
  have hphaseCont : Continuous (fun w : Complex => |Real.pi * w.re|) := by
    fun_prop
  have hUopen : IsOpen U := by
    change IsOpen
      ({w : Complex | 0 < w.im} ∩
        ({w : Complex | r0 < Real.exp (-Real.pi * w.im)} ∩
          ({w : Complex | Real.exp (-Real.pi * w.im) < r1} ∩
            {w : Complex | |Real.pi * w.re| < delta})))
    exact (isOpen_lt continuous_const Complex.continuous_im).inter
      ((isOpen_lt continuous_const hrhoCont).inter
        ((isOpen_lt hrhoCont continuous_const).inter
          (isOpen_lt hphaseCont continuous_const)))
  have hdiff : DifferentiableOn Complex
      (fun w : Complex => analyticThetaRatioProductTau w x) U := by
    intro w hw
    exact (differentiableAt_criticalThetaRatioProductTau_of_geometry
      ha hab hw.1 ⟨hw.2.1.le, hw.2.2.1.le⟩ hw.2.2.2.le hzero x)
      |>.differentiableWithinAt
  have htauU : tau ∈ U := by
    exact ⟨htau, hwindow.1, hwindow.2, hphase⟩
  exact hdiff.analyticAt (hUopen.mem_nhds htauU)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalResidualMaximal.lean <==
import EuclideanBallsFormalization.CriticalResidualMultiplier
import EuclideanBallsFormalization.GaussianResidualConvolution
import EuclideanBallsFormalization.ResidualSquareSum

namespace EuclideanBallsFormalization

/-!
The Plancherel and finite-square-function lift in NL0 Section 9 for a fixed
critical window.  The only analytic input is the compiled torus multiplier
bound transported from Theorem 2.1.
-/

noncomputable section

open scoped ENNReal BigOperators
open MeasureTheory

/-- The exact finite set of squared-radius layers in the fixed critical
window.  The range cutoff is redundant mathematically, but makes finiteness
explicit for the square-function argument. -/
def criticalLayerFinset (a b : Real) (d : Nat) : Finset Nat :=
  (Finset.range (Nat.ceil b * d + 1)).filter
    (fun n ↦ (n : Real) / d ∈ Set.Icc a b)

/-- A globally admissible Gaussian-parameter family which agrees with the
saddle parameter on the critical layers and uses a harmless default outside
them.  This lets the source-audited Gaussian maximal theorem be applied to an
all-`Nat` family without falsely asserting positivity of
`gaussianSaddleParameter 0`. -/
def criticalGaussianParameterFamily (a b : Real) (d : Nat) : Nat → Real :=
  fun n ↦ if (n : Real) / d ∈ Set.Icc a b then
    gaussianSaddleParameter ((n : Real) / d)
  else 1 / 2

theorem criticalGaussianParameterFamily_mem
    {a b : Real} (ha : 0 < a) (d n : Nat) :
    criticalGaussianParameterFamily a b d n ∈ Set.Ioo 0 1 := by
  by_cases hn : (n : Real) / d ∈ Set.Icc a b
  · simp only [criticalGaussianParameterFamily, if_pos hn]
    exact gaussianSaddleParameter_mem (ha.trans_le hn.1)
  · simp [criticalGaussianParameterFamily, hn]
    norm_num

lemma criticalGaussianParameterFamily_eq_saddle
    {a b : Real} {d n : Nat} (hn : (n : Real) / d ∈ Set.Icc a b) :
    criticalGaussianParameterFamily a b d n =
      gaussianSaddleParameter ((n : Real) / d) := by
  simp [criticalGaussianParameterFamily, hn]

lemma mem_criticalLayerFinset_iff
    {a b : Real} {d n : Nat} (hd : 0 < d) :
    n ∈ criticalLayerFinset a b d ↔
      (n : Real) / d ∈ Set.Icc a b := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  constructor
  · intro hn
    exact (Finset.mem_filter.mp hn).2
  · intro hn
    apply Finset.mem_filter.mpr
    refine ⟨?_, hn⟩
    rw [Finset.mem_range, Nat.lt_succ_iff]
    have hnreal : (n : Real) ≤ b * d := by
      exact (div_le_iff₀ hdreal).mp hn.2
    have hbceil : b ≤ (Nat.ceil b : Nat) := Nat.le_ceil b
    have hupperReal : (n : Real) ≤ (Nat.ceil b * d : Nat) := by
      calc
        (n : Real) ≤ b * d := hnreal
        _ ≤ (Nat.ceil b : Real) * d :=
          mul_le_mul_of_nonneg_right hbceil (by positivity)
        _ = (Nat.ceil b * d : Nat) := by norm_num
    exact_mod_cast hupperReal

lemma card_criticalLayerFinset_le
    {a b : Real} {d : Nat} (hd : 0 < d) :
    (criticalLayerFinset a b d).card ≤ (Nat.ceil b + 1) * d := by
  have hfilter : (criticalLayerFinset a b d).card ≤
      (Finset.range (Nat.ceil b * d + 1)).card :=
    Finset.card_le_card (Finset.filter_subset _ _)
  rw [Finset.card_range] at hfilter
  calc
    (criticalLayerFinset a b d).card ≤ Nat.ceil b * d + 1 := hfilter
    _ ≤ Nat.ceil b * d + d := Nat.add_le_add_left hd _
    _ = (Nat.ceil b + 1) * d := by rw [Nat.add_mul, one_mul]

/-- Fixed-layer Fourier multiplier operator supplied by Theorem 2.1. -/
def criticalResidualFourierOperator
    {a b C : Real} (_hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d n : Nat} (hd : 0 < d)
    (halpha : (n : Real) / d ∈ Set.Icc a b)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFunction d :=
  let rho := gaussianSaddleParameter ((n : Real) / d)
  latticeFourierMultiplierFunction
    (torusGaussianResidualMultiplier d n rho)
    (aemeasurable_torusGaussianResidualMultiplier d n rho).aestronglyMeasurable
    (C / (d : Real)) (hMultiplier d n hd halpha) f hf

/-- Fixed-layer Plancherel estimate corresponding to NL0 (9.1). -/
theorem latticeL2Norm_toReal_criticalResidualFourierOperator_le
    {a b C : Real} (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d n : Nat} (hd : 0 < d)
    (halpha : (n : Real) / d ∈ Set.Icc a b)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    (latticeL2Norm d
      (criticalResidualFourierOperator hC hMultiplier hd halpha f hf)).toReal ≤
        C / (d : Real) * (latticeL2Norm d f).toReal := by
  unfold criticalResidualFourierOperator
  exact latticeL2Norm_toReal_fourierMultiplier_le
    (torusGaussianResidualMultiplier d n
      (gaussianSaddleParameter ((n : Real) / d)))
    (aemeasurable_torusGaussianResidualMultiplier d n
      (gaussianSaddleParameter ((n : Real) / d))).aestronglyMeasurable
    (C / (d : Real))
    (div_nonneg hC (by positivity))
    (hMultiplier d n hd halpha) f hf

/-- The Fourier operator above is the concrete ball-minus-two-Gaussian
residual from NL0 Sections 8--9. -/
theorem criticalResidualFourierOperator_eq_concrete
    {a b C : Real} (ha : 0 < a) (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d n : Nat} (hd : 0 < d)
    (halpha : (n : Real) / d ∈ Set.Icc a b)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    criticalResidualFourierOperator hC hMultiplier hd halpha f hf =
      ballGaussianResidual d (gaussianSaddleParameterFamily d) f n := by
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have halphaPos : 0 < (n : Real) / d := ha.trans_le halpha.1
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halphaPos
  unfold criticalResidualFourierOperator
  rw [latticeFourierMultiplierFunction_eq_tsumKernel
    (gaussianResidualKernel d n rho)
    (summable_norm_gaussianResidualKernel hrho.1.le hrho.2)
    (torusGaussianResidualMultiplier d n rho)
    (torusGaussianResidualMultiplier_eq_tsum hrho.1.le hrho.2)
    (aemeasurable_torusGaussianResidualMultiplier d n rho).aestronglyMeasurable
    (C / (d : Real)) (hMultiplier d n hd halpha) f hf]
  funext x
  simpa [ballGaussianResidual, gaussianParityModelAverage,
    gaussianModelAverage, gaussianSaddleParameterFamily, rho] using
    tsum_gaussianResidualKernel_mul_eq_ballGaussianResidual
      hrho.1.le hrho.2 f hf x

/-- The critical residual operator on exactly the fixed-window layers,
extended by zero outside the window. -/
def criticalResidualFourierFamily
    {a b C : Real} (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    Nat → latticeFunction d :=
  fun n ↦ if hn : (n : Real) / d ∈ Set.Icc a b then
    criticalResidualFourierOperator hC hMultiplier hd hn f hf
  else 0

theorem latticeMemL2_criticalResidualFourierFamily
    {a b C : Real} (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f) (n : Nat) :
    latticeMemL2 d
      (criticalResidualFourierFamily hC hMultiplier hd f hf n) := by
  by_cases hn : (n : Real) / d ∈ Set.Icc a b
  · simp only [criticalResidualFourierFamily, dif_pos hn]
    unfold criticalResidualFourierOperator
    exact latticeMemL2_latticeFourierMultiplierFunction
      (torusGaussianResidualMultiplier d n
        (gaussianSaddleParameter ((n : Real) / d)))
      (aemeasurable_torusGaussianResidualMultiplier d n
        (gaussianSaddleParameter ((n : Real) / d))).aestronglyMeasurable
      (C / (d : Real)) (hMultiplier d n hd hn) f hf
  · simp [criticalResidualFourierFamily, hn, latticeMemL2]

theorem criticalResidualFourierFamily_layer_bound
    {a b C : Real} (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f)
    (n : Nat) (hn : n ∈ criticalLayerFinset a b d) :
    (latticeL2Norm d
      (criticalResidualFourierFamily hC hMultiplier hd f hf n)).toReal ≤
        C / (d : Real) * (latticeL2Norm d f).toReal := by
  have halpha := (mem_criticalLayerFinset_iff hd).mp hn
  simp only [criticalResidualFourierFamily, dif_pos halpha]
  exact latticeL2Norm_toReal_criticalResidualFourierOperator_le
    hC hMultiplier hd halpha f hf

theorem criticalResidualFourierFamily_eq_concrete
    {a b C : Real} (ha : 0 < a) (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f)
    (n : Nat) (hn : n ∈ criticalLayerFinset a b d) :
    criticalResidualFourierFamily hC hMultiplier hd f hf n =
      ballGaussianResidual d (gaussianSaddleParameterFamily d) f n := by
  have halpha := (mem_criticalLayerFinset_iff hd).mp hn
  simp only [criticalResidualFourierFamily, dif_pos halpha]
  exact criticalResidualFourierOperator_eq_concrete
    ha hC hMultiplier hd halpha f hf

/-- On the critical layer set, the concrete residual envelope and the
Fourier-multiplier residual envelope coincide. -/
theorem criticalResidualFiniteMaxEnvelope_eq_fourierFamily
    {a b C : Real} (ha : 0 < a) (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    finiteMaxEnvelope (criticalLayerFinset a b d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n) =
      finiteMaxEnvelope (criticalLayerFinset a b d)
        (criticalResidualFourierFamily hC hMultiplier hd f hf) := by
  funext x
  unfold finiteMaxEnvelope
  apply Finset.sup_congr rfl
  intro n hn
  rw [criticalResidualFourierFamily_eq_concrete
    ha hC hMultiplier hd f hf n hn]

/-- Finite-square-function estimate for a family with a common fixed-layer
`L²` bound. -/
theorem eLpNorm_toReal_finiteMaxEnvelope_constant_bound
    {d : Nat} (I : Finset Nat) (T : Nat → latticeFunction d)
    (f : latticeFunction d) (_hf : latticeMemL2 d f)
    (hT : ∀ n ∈ I, latticeMemL2 d (T n))
    (C : Real) (hC : 0 ≤ C)
    (hlayer : ∀ n ∈ I,
      (latticeL2Norm d (T n)).toReal ≤
        C * (latticeL2Norm d f).toReal) :
    (eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d)).toReal ≤
      Real.sqrt I.card * C * (latticeL2Norm d f).toReal := by
  let F : Real := (latticeL2Norm d f).toReal
  have hF : 0 ≤ F := ENNReal.toReal_nonneg
  have hsum :
      ∑ n ∈ I,
          (eLpNorm (T n) 2 (latticeMeasure d)).toReal ^ (2 : Nat) ≤
        (I.card : Real) * (C * F) ^ (2 : Nat) := by
    calc
      ∑ n ∈ I,
          (eLpNorm (T n) 2 (latticeMeasure d)).toReal ^ (2 : Nat) ≤
          ∑ _n ∈ I, (C * F) ^ (2 : Nat) := by
        apply Finset.sum_le_sum
        intro n hn
        exact (sq_le_sq₀ ENNReal.toReal_nonneg
          (mul_nonneg hC hF)).2 (by
            simpa [F, latticeL2Norm] using hlayer n hn)
      _ = (I.card : Real) * (C * F) ^ (2 : Nat) := by simp
  calc
    (eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d)).toReal ≤
        Real.sqrt
          (∑ n ∈ I,
            (eLpNorm (T n) 2 (latticeMeasure d)).toReal ^ (2 : Nat)) :=
      eLpNorm_toReal_finiteMaxEnvelope_le_sqrt_sum I T hT
    _ ≤ Real.sqrt ((I.card : Real) * (C * F) ^ (2 : Nat)) :=
      Real.sqrt_le_sqrt hsum
    _ = Real.sqrt I.card * C * F := by
      rw [Real.sqrt_mul (by positivity), Real.sqrt_sq (mul_nonneg hC hF)]
      ring

theorem ballAverage_finiteMaxL2Norm_le
    {d : Nat} (I : Finset Nat) (f : latticeFunction d)
    (hf : latticeMemL2 d f) :
    (eLpNorm (finiteMaxEnvelope I (fun n ↦ ballAverage d n f)) 2
      (latticeMeasure d)).toReal ≤
      Real.sqrt I.card * (latticeL2Norm d f).toReal := by
  simpa using eLpNorm_toReal_finiteMaxEnvelope_constant_bound I
    (fun n ↦ ballAverage d n f) f hf
    (fun n hn ↦ latticeMemL2_ballAverage f hf) 1 (by norm_num)
    (fun n hn ↦ by simpa using latticeL2Norm_toReal_ballAverage_le f hf)

/-- A finite maximum of `L²` functions has finite `L²` norm. -/
theorem eLpNorm_finiteMaxEnvelope_ne_top
    {d : Nat} (I : Finset Nat) (T : Nat → latticeFunction d)
    (hT : ∀ n ∈ I, latticeMemL2 d (T n)) :
    eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d) ≠ ⊤ := by
  apply ne_of_lt
  refine (eLpNorm_finiteMaxEnvelope_le_squareSum I T).trans_lt ?_
  apply ENNReal.rpow_lt_top_of_nonneg (by norm_num)
  exact ENNReal.sum_ne_top.2 fun n hn ↦
    ENNReal.pow_ne_top (ne_of_lt (hT n hn).eLpNorm_lt_top)

/-- The concrete critical residual maximal function has finite `L²` norm.
This is recorded separately so later `ENNReal.toReal` conversions cannot hide
an accidental top value. -/
theorem criticalResidualFamily_eLpNorm_ne_top
    {a b C : Real} (ha : 0 < a) (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    eLpNorm
      (finiteMaxEnvelope (criticalLayerFinset a b d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n))
      2 (latticeMeasure d) ≠ ⊤ := by
  rw [criticalResidualFiniteMaxEnvelope_eq_fourierFamily
    ha hC hMultiplier hd f hf]
  exact eLpNorm_finiteMaxEnvelope_ne_top _ _
    (fun n hn ↦ latticeMemL2_criticalResidualFourierFamily
      hC hMultiplier hd f hf n)

/-- NL0 (9.2) for the concrete fixed-critical residual family, with a
dimension-free constant. -/
theorem exists_uniform_criticalResidualFamily_maximal_bound
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ C_R : Real, 0 < C_R ∧
      ∀ d : Nat, 0 < d → ∀ (f : latticeFunction d),
        latticeMemL2 d f →
        (eLpNorm
          (finiteMaxEnvelope (criticalLayerFinset a b d)
            (fun n ↦ ballGaussianResidual d
              (gaussianSaddleParameterFamily d) f n))
          2 (latticeMeasure d)).toReal ≤
            C_R * (latticeL2Norm d f).toReal := by
  obtain ⟨C, hC, hMultiplier⟩ :=
    exists_uniform_norm_torusCriticalResidualMultiplier_le ha hab
  let K : Real := Nat.ceil b + 1
  let C_R : Real := C * Real.sqrt K
  have hK : 0 < K := by dsimp [K]; positivity
  have hCR : 0 < C_R := by dsimp [C_R]; positivity
  refine ⟨C_R, hCR, ?_⟩
  intro d hd f hf
  let T : Nat → latticeFunction d :=
    criticalResidualFourierFamily hC.le hMultiplier hd f hf
  rw [criticalResidualFiniteMaxEnvelope_eq_fourierFamily
    ha hC.le hMultiplier hd f hf]
  have hmain := eLpNorm_toReal_finiteMaxEnvelope_constant_bound
    (criticalLayerFinset a b d) T f hf
    (fun n hn ↦ latticeMemL2_criticalResidualFourierFamily
      hC.le hMultiplier hd f hf n)
    (C / (d : Real)) (div_nonneg hC.le (by positivity))
    (fun n hn ↦ criticalResidualFourierFamily_layer_bound
      hC.le hMultiplier hd f hf n hn)
  have hcardNat := card_criticalLayerFinset_le (a := a) (b := b) hd
  have hcard : ((criticalLayerFinset a b d).card : Real) ≤
      K * (d : Real) := by
    dsimp [K]
    exact_mod_cast hcardNat
  have hsqrtCard := Real.sqrt_le_sqrt hcard
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtD : Real.sqrt (d : Real) ≤ d := by
    have hsquare := Real.sq_sqrt hdreal.le
    have hsqrt0 := Real.sqrt_nonneg (d : Real)
    have hd1 : (1 : Real) ≤ d := by exact_mod_cast hd
    nlinarith
  have hratio : Real.sqrt (d : Real) / d ≤ 1 :=
    (div_le_one hdreal).2 hsqrtD
  calc
    (eLpNorm (finiteMaxEnvelope (criticalLayerFinset a b d) T) 2
        (latticeMeasure d)).toReal ≤
        Real.sqrt (criticalLayerFinset a b d).card *
          (C / (d : Real)) * (latticeL2Norm d f).toReal := hmain
    _ ≤ Real.sqrt (K * (d : Real)) *
          (C / (d : Real)) * (latticeL2Norm d f).toReal := by
      gcongr
    _ = C * Real.sqrt K * (Real.sqrt (d : Real) / d) *
          (latticeL2Norm d f).toReal := by
      rw [Real.sqrt_mul hK.le]
      ring
    _ ≤ C * Real.sqrt K * 1 * (latticeL2Norm d f).toReal := by
      gcongr
    _ = C_R * (latticeL2Norm d f).toReal := by
      simp [C_R]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalResidualMultiplier.lean <==
import EuclideanBallsFormalization.CriticalTwoSaddleAssembly
import EuclideanBallsFormalization.GaussianResidualMultiplier

namespace EuclideanBallsFormalization

/-!
The torus multiplier bridge from NL0 Theorem 2.1 to Sections 8--9.

The critical saddle proof and the normalized-Gaussian operator interface use
two definitionally different presentations of the same theta quotient.  This
file identifies them before transporting the compiled `O(d⁻¹)` estimate to
the actual torus residual multiplier.
-/

noncomputable section

open MeasureTheory

/-- The critical logarithmic presentation and the Gaussian `tau`
presentation are the same normalized theta product. -/
theorem criticalPolarThetaProduct_eq_gaussianPolarThetaProduct
    {d : Nat} {rho : Real} (hrho : 0 < rho) (t : Real)
    (x : Fin d → Real) :
    criticalPolarThetaProduct rho t x =
      gaussianPolarThetaProduct rho t x := by
  rw [criticalPolarThetaProduct_eq_analyticThetaProduct_ratio hrho]
  unfold gaussianPolarThetaProduct
  rw [analyticThetaRatioProductTau_eq_product_quotient,
    gaussianPolarTau_exp_eq hrho]

/-- Torus form of the first inequality in NL0 Theorem 2.1.  The multiplier
is the same concrete ball-minus-two-Gaussian residual already used by the
source-audited Gaussian maximal interface. -/
theorem exists_uniform_norm_torusCriticalResidualMultiplier_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ C : Real, 0 < C ∧
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real) := by
  obtain ⟨C, hC, hcritical⟩ :=
    exists_uniform_norm_ballMultiplier_sub_criticalTwoSaddle_all_le ha hab
  refine ⟨C, hC, ?_⟩
  intro d n hd halpha x
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let r : Fin d → Real := torusIocRepresentative x
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hcoe : (fun i ↦ (r i : UnitAddCircle)) = x := by
    funext i
    exact coe_torusIocRepresentative x i
  rw [← hcoe, torusGaussianResidualMultiplier_coe hrhoI.1 r]
  simpa only [← criticalPolarThetaProduct_eq_gaussianPolarThetaProduct
      hrhoI.1 0 r,
    ← criticalPolarThetaProduct_eq_gaussianPolarThetaProduct
      hrhoI.1 0 (fun i ↦ r i - 1 / 2)] using
    hcritical d n hd halpha r

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalSaddleWindow.lean <==
import EuclideanBallsFormalization.GaussianSaddleMap

namespace EuclideanBallsFormalization

/-!
The first compact-window node of the Audit-A-passed critical Gaussian proof.
For `0 < a ≤ alpha ≤ b`, the inverse saddle parameter belongs to the compact
subinterval with endpoints `rho(a)` and `rho(b)`, which itself lies in `(0,1)`.
-/

noncomputable section

open Set

/-- The inverse Gaussian saddle map is strictly increasing on positive
parameters. -/
theorem strictMonoOn_gaussianSaddleParameter :
    StrictMonoOn gaussianSaddleParameter (Ioi 0) := by
  intro alpha halpha beta hbeta hab
  have hralpha := gaussianSaddleParameter_mem halpha
  have hrbeta := gaussianSaddleParameter_mem hbeta
  apply lt_of_not_ge
  intro hrle
  have hmu := strictMonoOn_gaussianMeanSquare.monotoneOn
    hrbeta hralpha hrle
  rw [gaussianMeanSquare_gaussianSaddleParameter hbeta,
    gaussianMeanSquare_gaussianSaddleParameter halpha] at hmu
  exact (not_le_of_gt hab) hmu

/-- Saddle parameters over a fixed positive alpha window stay between the
endpoint saddle parameters. -/
theorem gaussianSaddleParameter_mem_criticalWindow
    {a alpha b : Real} (ha : 0 < a) (halpha : alpha ∈ Icc a b) :
    gaussianSaddleParameter alpha ∈
      Icc (gaussianSaddleParameter a) (gaussianSaddleParameter b) := by
  have halpha0 : 0 < alpha := ha.trans_le halpha.1
  exact ⟨
    strictMonoOn_gaussianSaddleParameter.monotoneOn ha halpha0 halpha.1,
    strictMonoOn_gaussianSaddleParameter.monotoneOn
      halpha0 (ha.trans_le (halpha.1.trans halpha.2)) halpha.2⟩

/-- The critical saddle window is a compact subinterval of the real Gaussian
parameter range `(0,1)`. -/
theorem criticalSaddleWindow_subset_Ioo
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    Icc (gaussianSaddleParameter a) (gaussianSaddleParameter b) ⊆ Ioo 0 1 := by
  intro rho hrho
  have hb : 0 < b := ha.trans_le hab
  have hra := gaussianSaddleParameter_mem ha
  have hrb := gaussianSaddleParameter_mem hb
  exact ⟨hra.1.trans_le hrho.1, hrho.2.trans_lt hrb.2⟩

theorem isCompact_criticalSaddleWindow (a b : Real) :
    IsCompact (Icc (gaussianSaddleParameter a) (gaussianSaddleParameter b)) :=
  isCompact_Icc

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalThetaComplex.lean <==
import EuclideanBallsFormalization.CriticalThetaContraction
import EuclideanBallsFormalization.AnalyticThetaProduct

namespace EuclideanBallsFormalization

/-!
Quantitative complex-strip continuation of the one-coordinate critical theta
estimate.  The bounds retain the cancellation at spatial frequency zero, as
required by the proof of Critical Lemma 4.1 in the frozen NL0.
-/

noncomputable section

open scoped BigOperators Real

def criticalThetaFourthDifferenceWeight (R : Real) (n : ℕ+) : Real :=
  R ^ ((n : Nat) ^ 2) * (n : Real) ^ 4

lemma summable_criticalThetaFourthDifferenceWeight {R : Real}
    (hR0 : 0 ≤ R) (hR1 : R < 1) :
    Summable (criticalThetaFourthDifferenceWeight R) := by
  have hsInt := summable_gaussianFourthMoment hR0 hR1
  have hcomp := hsInt.comp_injective (fun u v huv ↦ by
    apply PNat.coe_injective
    exact Int.ofNat.inj huv)
  exact hcomp.congr (fun n ↦ by
    simp [criticalThetaFourthDifferenceWeight]
    ring)

def criticalThetaDifferenceBound (R : Real) : Real :=
  2 * ∑' n : ℕ+, thetaDifferenceWeight R n

def criticalThetaPolarDifferenceBound (R : Real) : Real :=
  2 * ∑' n : ℕ+, criticalThetaFourthDifferenceWeight R n

lemma criticalThetaDifferenceBound_nonneg {R : Real} (hR0 : 0 ≤ R) :
    0 ≤ criticalThetaDifferenceBound R := by
  unfold criticalThetaDifferenceBound
  exact mul_nonneg (by norm_num) (tsum_nonneg (fun n ↦
    mul_nonneg (pow_nonneg hR0 _) (sq_nonneg _)))

lemma criticalThetaPolarDifferenceBound_nonneg {R : Real}
    (hR0 : 0 ≤ R) :
    0 ≤ criticalThetaPolarDifferenceBound R := by
  unfold criticalThetaPolarDifferenceBound
  exact mul_nonneg (by norm_num) (tsum_nonneg (fun n ↦
    mul_nonneg (pow_nonneg hR0 _) (by positivity)))

/-- Uniform spatial cancellation inside a closed radial disk. -/
theorem norm_analyticTheta_sub_zero_le_critical
    {z : Complex} {R : Real} (hR0 : 0 ≤ R) (hR1 : R < 1)
    (hzR : ‖z‖ ≤ R) (x : Real) :
    ‖analyticTheta z x - analyticTheta z 0‖ ≤
      criticalThetaDifferenceBound R * thetaAngularEnergy x := by
  have hz1 : ‖z‖ < 1 := hzR.trans_lt hR1
  have hs := summable_thetaCosDifferenceTerm hz1 x
  have hweight := summable_thetaDifferenceWeight hR0 hR1
  rw [analyticTheta_sub_analyticTheta_zero_eq_two_tsum_difference hz1]
  calc
    ‖(2 : Complex) * ∑' n : ℕ+, thetaCosDifferenceTerm z x n‖ ≤
        2 * ∑' n : ℕ+, ‖thetaCosDifferenceTerm z x n‖ := by
      rw [norm_mul]
      norm_num
      have hnorm :
          ‖∑' n : ℕ+, thetaCosDifferenceTerm z x n‖ ≤
            ∑' n : ℕ+, ‖thetaCosDifferenceTerm z x n‖ :=
        norm_tsum_le_tsum_norm hs.norm
      nlinarith [hnorm]
    _ ≤ 2 * ∑' n : ℕ+,
        thetaDifferenceWeight R n * thetaAngularEnergy x := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num : (0 : Real) ≤ 2)
      exact hs.norm.tsum_le_tsum (fun n ↦ by
        have hterm := norm_thetaCosDifferenceTerm_le z x n
        calc
          ‖thetaCosDifferenceTerm z x n‖ ≤
              ‖z‖ ^ ((n : Nat) ^ 2) * (n : Real) ^ 2 *
                thetaAngularEnergy x := hterm
          _ ≤ R ^ ((n : Nat) ^ 2) * (n : Real) ^ 2 *
                thetaAngularEnergy x := by
            gcongr
            exact thetaAngularEnergy_nonneg x
          _ = thetaDifferenceWeight R n * thetaAngularEnergy x := by
            rfl)
        (hweight.mul_right (thetaAngularEnergy x))
    _ = criticalThetaDifferenceBound R * thetaAngularEnergy x := by
      rw [hweight.tsum_mul_right]
      unfold criticalThetaDifferenceBound
      ring

/-- The spatially cancelled theta difference changes by `O(|t| energy)`
when the real radius is rotated to the critical polar contour. -/
theorem norm_analyticTheta_spatialDifference_polar_sub_real_le
    {rho R : Real} (hrho0 : 0 ≤ rho) (hrhoR : rho ≤ R)
    (hR1 : R < 1) (t x : Real) :
    ‖(analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x -
        analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0) -
      (analyticTheta (rho : Complex) x - analyticTheta (rho : Complex) 0)‖ ≤
      criticalThetaPolarDifferenceBound R * |t| *
        thetaAngularEnergy x := by
  have hrho1 : rho < 1 := hrhoR.trans_lt hR1
  let zp : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  have hzpNorm : ‖zp‖ = rho := by
    unfold zp
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hrho0, Complex.norm_exp_ofReal_mul_I, mul_one]
  have hzp1 : ‖zp‖ < 1 := by rw [hzpNorm]; exact hrho1
  have hrhoNorm : ‖(rho : Complex)‖ < 1 := by
    simpa [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0]
      using hrho1
  have hsp := summable_thetaCosDifferenceTerm hzp1 x
  have hsr := summable_thetaCosDifferenceTerm hrhoNorm x
  have hsdiff := hsp.sub hsr
  have hweight := summable_criticalThetaFourthDifferenceWeight
    (hrho0.trans hrhoR) hR1
  rw [analyticTheta_sub_analyticTheta_zero_eq_two_tsum_difference hzp1,
    analyticTheta_sub_analyticTheta_zero_eq_two_tsum_difference hrhoNorm,
    ← mul_sub, ← hsp.tsum_sub hsr]
  calc
    ‖(2 : Complex) * ∑' n : ℕ+,
        (thetaCosDifferenceTerm zp x n -
          thetaCosDifferenceTerm (rho : Complex) x n)‖ ≤
        2 * ∑' n : ℕ+,
          ‖thetaCosDifferenceTerm zp x n -
            thetaCosDifferenceTerm (rho : Complex) x n‖ := by
      rw [norm_mul]
      norm_num
      have hnorm :
          ‖∑' n : ℕ+, (thetaCosDifferenceTerm zp x n -
            thetaCosDifferenceTerm (rho : Complex) x n)‖ ≤
            ∑' n : ℕ+, ‖thetaCosDifferenceTerm zp x n -
              thetaCosDifferenceTerm (rho : Complex) x n‖ :=
        norm_tsum_le_tsum_norm hsdiff.norm
      nlinarith [hnorm]
    _ ≤ 2 * ∑' n : ℕ+,
        (criticalThetaFourthDifferenceWeight R n * |t|) *
          thetaAngularEnergy x := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num : (0 : Real) ≤ 2)
      exact hsdiff.norm.tsum_le_tsum (fun n ↦ by
        let N := (n : Nat) ^ 2
        have hterm :
            thetaCosDifferenceTerm zp x n -
                thetaCosDifferenceTerm (rho : Complex) x n =
              ((rho : Complex) ^ N *
                  (Complex.exp ((t : Complex) * Complex.I) ^ N - 1)) *
                ((Real.cos (2 * Real.pi * (n : Real) * x) - 1 : Real) :
                  Complex) := by
          unfold thetaCosDifferenceTerm zp N
          rw [mul_pow]
          ring
        rw [hterm, norm_mul, norm_mul, norm_pow]
        simp only [Complex.norm_real, Real.norm_eq_abs]
        rw [abs_of_nonneg hrho0]
        have hcos : Real.cos (2 * Real.pi * (n : Real) * x) ≤ 1 :=
          Real.cos_le_one _
        rw [abs_of_nonpos (sub_nonpos.mpr hcos), neg_sub]
        have htrig := one_sub_cos_nat_mul_le
          (n : Nat) (2 * Real.pi * x)
        have harg :
            (n : Real) * (2 * Real.pi * x) =
              2 * Real.pi * (n : Real) * x := by ring
        rw [harg] at htrig
        calc
          rho ^ N * ‖Complex.exp ((t : Complex) * Complex.I) ^ N - 1‖ *
              (1 - Real.cos (2 * Real.pi * (n : Real) * x)) ≤
            rho ^ N * ((N : Real) * |t|) *
              ((n : Real) ^ 2 * thetaAngularEnergy x) := by
            gcongr
            · exact norm_exp_mul_I_pow_sub_one_le t N
            · simpa [thetaAngularEnergy] using htrig
          _ ≤ R ^ N * ((N : Real) * |t|) *
              ((n : Real) ^ 2 * thetaAngularEnergy x) := by
            gcongr
            exact mul_nonneg (sq_nonneg _)
              (thetaAngularEnergy_nonneg x)
          _ = (criticalThetaFourthDifferenceWeight R n * |t|) *
                thetaAngularEnergy x := by
            unfold criticalThetaFourthDifferenceWeight N
            push_cast
            ring)
        ((hweight.mul_right |t|).mul_right (thetaAngularEnergy x))
    _ = criticalThetaPolarDifferenceBound R * |t| *
          thetaAngularEnergy x := by
      rw [(hweight.mul_right |t|).tsum_mul_right,
        hweight.tsum_mul_right]
      unfold criticalThetaPolarDifferenceBound
      ring

def criticalThetaRatioPerturbationBound (R epsilon : Real) : Real :=
  criticalThetaPolarDifferenceBound R / epsilon +
    criticalThetaDifferenceBound R * gaussianSquareMoment R / epsilon ^ 2

lemma criticalThetaRatioPerturbationBound_nonneg {R epsilon : Real}
    (hR0 : 0 ≤ R) (hR1 : R < 1) (hepsilon : 0 < epsilon) :
    0 ≤ criticalThetaRatioPerturbationBound R epsilon := by
  unfold criticalThetaRatioPerturbationBound
  exact add_nonneg
    (div_nonneg (criticalThetaPolarDifferenceBound_nonneg hR0) hepsilon.le)
    (div_nonneg
      (mul_nonneg (criticalThetaDifferenceBound_nonneg hR0)
        (gaussianSquareMoment_nonneg hR0 hR1))
      (sq_nonneg epsilon))

/-- Uniform critical-strip stability of the normalized one-coordinate theta
factor.  The error keeps the spatial energy factor and hence vanishes exactly
at integer frequencies. -/
theorem exists_uniform_criticalTheta_ratio_polar_sub_real_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta epsilon K : Real,
      0 < delta ∧ 0 < epsilon ∧ 0 ≤ K ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          ∀ x : Real,
            ‖analyticTheta
                  ((rho : Complex) *
                    Complex.exp ((t : Complex) * Complex.I)) x /
                analyticTheta
                  ((rho : Complex) *
                    Complex.exp ((t : Complex) * Complex.I)) 0 -
              analyticTheta (rho : Complex) x /
                analyticTheta (rho : Complex) 0‖ ≤
              K * |t| * thetaAngularEnergy x := by
  obtain ⟨delta, epsilon, hdelta, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  let R := gaussianSaddleParameter b
  let K := criticalThetaRatioPerturbationBound R epsilon
  have hR0 : 0 ≤ R := hrb.1.le
  have hK : 0 ≤ K :=
    criticalThetaRatioPerturbationBound_nonneg hR0 hrb.2 hepsilon
  refine ⟨delta, epsilon, K, hdelta, hepsilon, hK, ?_⟩
  intro rho hrho t ht x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hrhoR : rho ≤ R := hrho.2
  let zp : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  let U : Complex := analyticTheta zp x - analyticTheta zp 0
  let u : Complex :=
    analyticTheta (rho : Complex) x - analyticTheta (rho : Complex) 0
  let B : Complex := analyticTheta zp 0
  let b0 : Complex := analyticTheta (rho : Complex) 0
  have hB : epsilon ≤ ‖B‖ := by
    exact hlower rho hrho t ht 0
  have hb0 : epsilon ≤ ‖b0‖ := by
    simpa [b0] using
      (hlower rho hrho 0 (by simpa using hdelta.le) 0)
  have hBpos : 0 < ‖B‖ := hepsilon.trans_le hB
  have hb0pos : 0 < ‖b0‖ := hepsilon.trans_le hb0
  have hBne : B ≠ 0 := norm_ne_zero_iff.mp hBpos.ne'
  have hb0ne : b0 ≠ 0 := norm_ne_zero_iff.mp hb0pos.ne'
  have hUdiff : ‖U - u‖ ≤
      criticalThetaPolarDifferenceBound R * |t| *
        thetaAngularEnergy x := by
    exact norm_analyticTheta_spatialDifference_polar_sub_real_le
      hrhoI.1.le hrhoR hrb.2 t x
  have hu : ‖u‖ ≤
      criticalThetaDifferenceBound R * thetaAngularEnergy x := by
    exact norm_analyticTheta_sub_zero_le_critical hR0 hrb.2
      (by simpa [Complex.norm_real, Real.norm_eq_abs,
        abs_of_nonneg hrhoI.1.le] using hrhoR) x
  have hBdiff : ‖b0 - B‖ ≤ gaussianSquareMoment R * |t| := by
    have h := norm_analyticTheta_polar_sub_real_le
      hrhoI.1.le hrhoR hrb.2 t 0
    rw [norm_sub_rev]
    exact h
  have hidentity :
      analyticTheta zp x / analyticTheta zp 0 -
          analyticTheta (rho : Complex) x /
            analyticTheta (rho : Complex) 0 =
        (U - u) / B + u * (b0 - B) / (B * b0) := by
    have habstract :
        (B + U) / B - (b0 + u) / b0 =
          (U - u) / B + u * (b0 - B) / (B * b0) := by
      field_simp [hBne, hb0ne]
      ring
    simpa [U, u, B, b0] using habstract
  have hnum1 : 0 ≤
      criticalThetaPolarDifferenceBound R * |t| *
        thetaAngularEnergy x := by
    exact mul_nonneg
      (mul_nonneg (criticalThetaPolarDifferenceBound_nonneg hR0)
        (abs_nonneg t))
      (thetaAngularEnergy_nonneg x)
  have hterm1 : ‖(U - u) / B‖ ≤
      (criticalThetaPolarDifferenceBound R / epsilon) * |t| *
        thetaAngularEnergy x := by
    rw [norm_div]
    calc
      ‖U - u‖ / ‖B‖ ≤
          (criticalThetaPolarDifferenceBound R * |t| *
            thetaAngularEnergy x) / epsilon :=
        div_le_div₀ hnum1 hUdiff hepsilon hB
      _ = (criticalThetaPolarDifferenceBound R / epsilon) * |t| *
            thetaAngularEnergy x := by ring
  have hnum2 : 0 ≤
      (criticalThetaDifferenceBound R * thetaAngularEnergy x) *
        (gaussianSquareMoment R * |t|) := by
    exact mul_nonneg
      (mul_nonneg (criticalThetaDifferenceBound_nonneg hR0)
        (thetaAngularEnergy_nonneg x))
      (mul_nonneg (gaussianSquareMoment_nonneg hR0 hrb.2)
        (abs_nonneg t))
  have hden2 : epsilon ^ 2 ≤ ‖B‖ * ‖b0‖ := by
    nlinarith [mul_le_mul hB hb0 hepsilon.le (norm_nonneg B)]
  have hterm2 : ‖u * (b0 - B) / (B * b0)‖ ≤
      (criticalThetaDifferenceBound R * gaussianSquareMoment R /
        epsilon ^ 2) * |t| * thetaAngularEnergy x := by
    rw [norm_div, norm_mul, norm_mul]
    calc
      ‖u‖ * ‖b0 - B‖ / (‖B‖ * ‖b0‖) ≤
          ((criticalThetaDifferenceBound R * thetaAngularEnergy x) *
            (gaussianSquareMoment R * |t|)) / epsilon ^ 2 := by
        apply div_le_div₀ hnum2
        · exact mul_le_mul hu hBdiff (norm_nonneg _)
            (mul_nonneg (criticalThetaDifferenceBound_nonneg hR0)
              (thetaAngularEnergy_nonneg x))
        · exact sq_pos_of_pos hepsilon
        · exact hden2
      _ = (criticalThetaDifferenceBound R * gaussianSquareMoment R /
            epsilon ^ 2) * |t| * thetaAngularEnergy x := by ring
  rw [hidentity]
  calc
    ‖(U - u) / B + u * (b0 - B) / (B * b0)‖ ≤
        ‖(U - u) / B‖ + ‖u * (b0 - B) / (B * b0)‖ :=
      norm_add_le _ _
    _ ≤ (criticalThetaPolarDifferenceBound R / epsilon) * |t| *
          thetaAngularEnergy x +
        (criticalThetaDifferenceBound R * gaussianSquareMoment R /
          epsilon ^ 2) * |t| * thetaAngularEnergy x :=
      add_le_add hterm1 hterm2
    _ = K * |t| * thetaAngularEnergy x := by
      unfold K criticalThetaRatioPerturbationBound
      ring

/-- Complex-strip form of the one-coordinate contraction in Critical Lemma
4.1.  The constants depend only on the frozen critical window. -/
theorem exists_uniform_criticalTheta_ratio_polar_contraction
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta c : Real, 0 < delta ∧ 0 < c ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          ∀ x : Real,
            ‖analyticTheta
                  ((rho : Complex) *
                    Complex.exp ((t : Complex) * Complex.I)) x /
                analyticTheta
                  ((rho : Complex) *
                    Complex.exp ((t : Complex) * Complex.I)) 0‖ ≤
              Real.exp (-(c * thetaAngularEnergy x)) := by
  obtain ⟨delta0, _epsilon, K, hdelta0, _hepsilon, hK, hclose⟩ :=
    exists_uniform_criticalTheta_ratio_polar_sub_real_le ha hab
  let rate := criticalThetaContractionRate a b
  have hrate : 0 < rate := criticalThetaContractionRate_pos ha hab
  let margin := rate * Real.exp (-2 * rate) / 2
  have hmargin : 0 < margin := by
    unfold margin
    positivity
  let delta1 := margin / (K + 1)
  have hKone : 0 < K + 1 := by linarith
  have hdelta1 : 0 < delta1 := by
    unfold delta1
    positivity
  let delta := min delta0 delta1
  let c := rate / 2
  have hdelta : 0 < delta := lt_min hdelta0 hdelta1
  have hc : 0 < c := by
    unfold c
    positivity
  have hKdelta : K * delta ≤ margin := by
    calc
      K * delta ≤ K * delta1 :=
        mul_le_mul_of_nonneg_left (min_le_right _ _) hK
      _ ≤ (K + 1) * delta1 := by
        exact mul_le_mul_of_nonneg_right (by linarith) hdelta1.le
      _ = margin := by
        unfold delta1
        field_simp [ne_of_gt hKone]
  refine ⟨delta, c, hdelta, hc, ?_⟩
  intro rho hrho t ht x
  have ht0 : |t| ≤ delta0 := ht.trans (min_le_left _ _)
  have hperturb := hclose rho hrho t ht0 x
  have hreal := norm_analyticTheta_real_ratio_le_exp ha hab hrho x
  let energy := thetaAngularEnergy x
  have henergy0 : 0 ≤ energy := thetaAngularEnergy_nonneg x
  have henergy2 : energy ≤ 2 := by
    dsimp [energy, thetaAngularEnergy]
    nlinarith [Real.neg_one_le_cos (2 * Real.pi * x)]
  have htDelta : |t| ≤ delta := ht
  have hperturbMargin : K * |t| * energy ≤ margin * energy := by
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left htDelta hK |>.trans hKdelta)
      henergy0
  have hexpLower : Real.exp (-2 * rate) ≤
      Real.exp (-(rate * energy)) := by
    apply Real.exp_le_exp.mpr
    nlinarith
  have hexpLinear : rate * energy / 2 ≤
      Real.exp (rate * energy / 2) - 1 := by
    have h := Real.add_one_le_exp (rate * energy / 2)
    linarith
  have hmarginExp : margin * energy ≤
      Real.exp (-(rate * energy) / 2) -
        Real.exp (-(rate * energy)) := by
    have hprod :
        Real.exp (-2 * rate) * (rate * energy / 2) ≤
          Real.exp (-(rate * energy)) *
            (Real.exp (rate * energy / 2) - 1) := by
      exact mul_le_mul hexpLower hexpLinear
        (by positivity) (Real.exp_pos _).le
    calc
      margin * energy =
          Real.exp (-2 * rate) * (rate * energy / 2) := by
        unfold margin
        ring
      _ ≤ Real.exp (-(rate * energy)) *
          (Real.exp (rate * energy / 2) - 1) := hprod
      _ = Real.exp (-(rate * energy) / 2) -
          Real.exp (-(rate * energy)) := by
        rw [mul_sub, mul_one, ← Real.exp_add]
        congr 1
        ring
  have htriangle :
      ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x /
          analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖ ≤
        ‖analyticTheta
              ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x /
            analyticTheta
              ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 -
          analyticTheta (rho : Complex) x /
            analyticTheta (rho : Complex) 0‖ +
        ‖analyticTheta (rho : Complex) x /
            analyticTheta (rho : Complex) 0‖ := by
    calc
      ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x /
          analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖ =
        ‖(analyticTheta
              ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x /
            analyticTheta
              ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 -
          analyticTheta (rho : Complex) x /
            analyticTheta (rho : Complex) 0) +
          analyticTheta (rho : Complex) x /
            analyticTheta (rho : Complex) 0‖ := by
          congr 1
          ring
      _ ≤ _ := norm_add_le _ _
  calc
    ‖analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x /
        analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖ ≤
      ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x /
          analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 -
        analyticTheta (rho : Complex) x /
          analyticTheta (rho : Complex) 0‖ +
      ‖analyticTheta (rho : Complex) x /
          analyticTheta (rho : Complex) 0‖ := htriangle
    _ ≤ K * |t| * energy + Real.exp (-(rate * energy)) :=
      add_le_add hperturb hreal
    _ ≤ margin * energy + Real.exp (-(rate * energy)) := by
      gcongr
    _ ≤ Real.exp (-(rate * energy) / 2) := by
      linarith [hmarginExp]
    _ = Real.exp (-(c * thetaAngularEnergy x)) := by
      unfold c energy
      congr 1
      ring

/-- Product contraction from the one-coordinate critical-strip estimate.  It
is uniform in the dimension and all frequency configurations. -/
theorem exists_uniform_criticalThetaProduct_polar_contraction
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta c : Real, 0 < delta ∧ 0 < c ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ t : Real, |t| ≤ delta →
            ∀ x : Fin d → Real,
              ‖analyticThetaProduct
                    ((rho : Complex) *
                      Complex.exp ((t : Complex) * Complex.I)) x /
                  analyticThetaProduct
                    ((rho : Complex) *
                      Complex.exp ((t : Complex) * Complex.I))
                    (fun _ : Fin d => 0)‖ ≤
                Real.exp (-(c * ∑ i : Fin d,
                  thetaAngularEnergy (x i))) := by
  obtain ⟨delta, c, hdelta, hc, hscalar⟩ :=
    exists_uniform_criticalTheta_ratio_polar_contraction ha hab
  refine ⟨delta, c, hdelta, hc, ?_⟩
  intro d rho hrho t ht x
  let z : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  let q : Fin d → Complex := fun i ↦
    analyticTheta z (x i) / analyticTheta z 0
  have hq : ∀ i : Fin d,
      ‖q i‖ ≤ Real.exp (-(c * thetaAngularEnergy (x i))) := by
    intro i
    exact hscalar rho hrho t ht (x i)
  have hprod : (∏ i, q i) =
      analyticThetaProduct z x /
        analyticThetaProduct z (fun _ : Fin d ↦ 0) := by
    rw [Finset.prod_div_distrib]
    rfl
  rw [← hprod, norm_prod]
  calc
    ∏ i, ‖q i‖ ≤
        ∏ i, Real.exp (-(c * thetaAngularEnergy (x i))) := by
      apply Finset.prod_le_prod
      · intro i hi
        exact norm_nonneg _
      · intro i hi
        exact hq i
    _ = Real.exp (-(c * ∑ i : Fin d,
          thetaAngularEnergy (x i))) := by
      rw [← Real.exp_sum]
      congr 1
      calc
        ∑ i : Fin d, -(c * thetaAngularEnergy (x i)) =
            ∑ i : Fin d, (-c) * thetaAngularEnergy (x i) := by
          apply Finset.sum_congr rfl
          intro i hi
          ring
        _ = (-c) * ∑ i : Fin d, thetaAngularEnergy (x i) := by
          rw [Finset.mul_sum]
        _ = -(c * ∑ i : Fin d, thetaAngularEnergy (x i)) := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalThetaContraction.lean <==
import EuclideanBallsFormalization.CriticalThetaReal

namespace EuclideanBallsFormalization

/-!
The real-axis contraction part of Critical Lemma 4.1.  The proof follows the
frozen NL0 argument: pair positive and negative frequencies, retain the first
nonzero frequency, and use compact saddle-window endpoint bounds.
-/

noncomputable section

open scoped BigOperators Real

def criticalThetaGapTerm (rho x : Real) (n : ℕ+) : Real :=
  rho ^ ((n : Nat) ^ 2) *
    (1 - Real.cos (2 * Real.pi * (n : Real) * x))

lemma summable_criticalThetaGapTerm {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) (x : Real) :
    Summable (criticalThetaGapTerm rho x) := by
  have hsInt := summable_real_pow_natAbs_sq hrho0 hrho1
  have hs : Summable (fun n : ℕ+ ↦ rho ^ ((n : Nat) ^ 2)) := by
    have hcomp := hsInt.comp_injective (fun u v huv ↦ by
      apply PNat.coe_injective
      exact Int.ofNat.inj huv)
    exact hcomp.congr (fun n ↦ by simp)
  apply Summable.of_norm_bounded (hs.mul_left 2)
  intro n
  unfold criticalThetaGapTerm
  rw [Real.norm_eq_abs, abs_of_nonneg]
  · have hcosLower : -(1 : Real) ≤ Real.cos
        (2 * Real.pi * (n : Real) * x) := Real.neg_one_le_cos _
    have hcosUpper : Real.cos
        (2 * Real.pi * (n : Real) * x) ≤ 1 := Real.cos_le_one _
    nlinarith [pow_nonneg hrho0 ((n : Nat) ^ 2)]
  · exact mul_nonneg (pow_nonneg hrho0 _) (sub_nonneg.mpr (Real.cos_le_one _))

lemma thetaCosDifferenceTerm_real_eq_neg_gap
    (rho x : Real) (n : ℕ+) :
    thetaCosDifferenceTerm (rho : Complex) x n =
      -(criticalThetaGapTerm rho x n : Real) := by
  unfold thetaCosDifferenceTerm criticalThetaGapTerm
  push_cast
  ring

theorem analyticTheta_real_gap_eq_tsum {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) (x : Real) :
    (analyticTheta (rho : Complex) 0 -
      analyticTheta (rho : Complex) x).re =
        2 * ∑' n : ℕ+, criticalThetaGapTerm rho x n := by
  have hdiff := analyticTheta_sub_analyticTheta_zero_eq_two_tsum_difference
    (z := (rho : Complex)) (by
      simpa [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0]
        using hrho1) x
  have hterm :
      (fun n : ℕ+ ↦ thetaCosDifferenceTerm (rho : Complex) x n) =
        (fun n : ℕ+ ↦ -((criticalThetaGapTerm rho x n : Real) : Complex)) := by
    funext n
    exact thetaCosDifferenceTerm_real_eq_neg_gap rho x n
  rw [hterm, tsum_neg, ← Complex.ofReal_tsum] at hdiff
  have hre := congrArg Complex.re hdiff
  norm_num [Complex.sub_re, Complex.mul_re] at hre
  rw [Complex.sub_re]
  linarith

theorem two_mul_rho_energy_le_analyticTheta_real_gap
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) (x : Real) :
    2 * rho * thetaAngularEnergy x ≤
      (analyticTheta (rho : Complex) 0 -
        analyticTheta (rho : Complex) x).re := by
  rw [analyticTheta_real_gap_eq_tsum hrho0 hrho1]
  have hs := summable_criticalThetaGapTerm hrho0 hrho1 x
  have hnonneg : ∀ n : ℕ+, 0 ≤ criticalThetaGapTerm rho x n := by
    intro n
    exact mul_nonneg (pow_nonneg hrho0 _)
      (sub_nonneg.mpr (Real.cos_le_one _))
  have hfirst := hs.le_tsum (1 : ℕ+) (fun n hn ↦ hnonneg n)
  have hone : criticalThetaGapTerm rho x 1 =
      rho * thetaAngularEnergy x := by
    simp [criticalThetaGapTerm, thetaAngularEnergy]
  rw [hone] at hfirst
  nlinarith

lemma gaussianPartitionReal_mono {rho R : Real}
    (hrho0 : 0 ≤ rho) (hrhoR : rho ≤ R) (hR1 : R < 1) :
    gaussianPartitionReal rho ≤ gaussianPartitionReal R := by
  have hR0 : 0 ≤ R := hrho0.trans hrhoR
  unfold gaussianPartitionReal
  exact (summable_gaussianPartitionReal hrho0 (hrhoR.trans_lt hR1)).tsum_le_tsum
    (fun k ↦ pow_le_pow_left₀ hrho0 hrhoR _)
    (summable_gaussianPartitionReal hR0 hR1)

lemma norm_analyticTheta_real_eq_re {rho : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1) (x : Real) :
    ‖analyticTheta (rho : Complex) x‖ =
      (analyticTheta (rho : Complex) x).re := by
  rw [analyticTheta_real_eq_criticalPoisson hrho0 hrho1]
  simp only [Complex.norm_real, Complex.ofReal_re, Real.norm_eq_abs]
  rw [abs_of_pos]
  exact mul_pos
    (one_div_pos.mpr (Real.rpow_pos_of_pos
      (criticalThetaScale_pos hrho0 hrho1) _))
    (criticalThetaPoissonSum_pos hrho0 hrho1 x)

def criticalThetaContractionRate (a b : Real) : Real :=
  2 * gaussianSaddleParameter a /
    gaussianPartitionReal (gaussianSaddleParameter b)

lemma criticalThetaContractionRate_pos {a b : Real}
    (ha : 0 < a) (hab : a ≤ b) :
    0 < criticalThetaContractionRate a b := by
  have hb : 0 < b := ha.trans_le hab
  have hra := gaussianSaddleParameter_mem ha
  have hrb := gaussianSaddleParameter_mem hb
  unfold criticalThetaContractionRate
  exact div_pos (mul_pos (by norm_num) hra.1)
    (gaussianPartitionReal_pos hrb.1.le hrb.2)

/-- Uniform real-axis Gaussian contraction on the critical saddle window. -/
theorem norm_analyticTheta_real_ratio_le_exp
    {a b rho : Real} (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b)) (x : Real) :
    ‖analyticTheta (rho : Complex) x / analyticTheta (rho : Complex) 0‖ ≤
      Real.exp (-(criticalThetaContractionRate a b * thetaAngularEnergy x)) := by
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  have hdenPos := gaussianPartitionReal_pos hrhoI.1.le hrhoI.2
  have hdenEq : ‖analyticTheta (rho : Complex) 0‖ =
      gaussianPartitionReal rho := by
    rw [norm_analyticTheta_real_eq_re hrhoI.1 hrhoI.2]
    have hcomplex : analyticTheta (rho : Complex) 0 =
        (gaussianPartitionReal rho : Complex) :=
      (gaussianPartition_eq_analyticTheta rho).symm.trans
        (gaussianPartition_eq_ofReal rho)
    exact congrArg Complex.re hcomplex
  have hnumEq := norm_analyticTheta_real_eq_re hrhoI.1 hrhoI.2 x
  have hgap := two_mul_rho_energy_le_analyticTheta_real_gap
    hrhoI.1.le hrhoI.2 x
  have hpartMono := gaussianPartitionReal_mono
    hrhoI.1.le hrho.2 hrb.2
  have henergy := thetaAngularEnergy_nonneg x
  have hratePos := criticalThetaContractionRate_pos ha hab
  rw [norm_div, hnumEq, hdenEq]
  have hratio :
      (analyticTheta (rho : Complex) x).re / gaussianPartitionReal rho ≤
        1 - criticalThetaContractionRate a b * thetaAngularEnergy x := by
    have htheta0 : (analyticTheta (rho : Complex) 0).re =
        gaussianPartitionReal rho := by
      have hcomplex : analyticTheta (rho : Complex) 0 =
          (gaussianPartitionReal rho : Complex) :=
        (gaussianPartition_eq_analyticTheta rho).symm.trans
          (gaussianPartition_eq_ofReal rho)
      exact congrArg Complex.re hcomplex
    rw [Complex.sub_re, htheta0] at hgap
    have hcoeff : criticalThetaContractionRate a b ≤
        2 * rho / gaussianPartitionReal rho := by
      unfold criticalThetaContractionRate
      have hra := gaussianSaddleParameter_mem ha
      have hnum : 2 * gaussianSaddleParameter a ≤ 2 * rho := by
        gcongr
        exact hrho.1
      exact div_le_div₀
        (mul_nonneg (by norm_num) hrhoI.1.le) hnum hdenPos hpartMono
    have hdivGap :
        (2 * rho * thetaAngularEnergy x) / gaussianPartitionReal rho ≤
          1 - (analyticTheta (rho : Complex) x).re /
            gaussianPartitionReal rho := by
      apply (div_le_iff₀ hdenPos).2
      field_simp [ne_of_gt hdenPos]
      nlinarith
    have hcoeffEnergy :
        criticalThetaContractionRate a b * thetaAngularEnergy x ≤
          (2 * rho / gaussianPartitionReal rho) * thetaAngularEnergy x := by
      gcongr
    have hchain :
        criticalThetaContractionRate a b * thetaAngularEnergy x ≤
          1 - (analyticTheta (rho : Complex) x).re /
            gaussianPartitionReal rho := by
      calc
        criticalThetaContractionRate a b * thetaAngularEnergy x ≤
            (2 * rho / gaussianPartitionReal rho) *
              thetaAngularEnergy x := hcoeffEnergy
        _ = (2 * rho * thetaAngularEnergy x) /
              gaussianPartitionReal rho := by ring
        _ ≤ 1 - (analyticTheta (rho : Complex) x).re /
              gaussianPartitionReal rho := hdivGap
    linarith
  exact hratio.trans (by
    have hexp := Real.add_one_le_exp
      (-(criticalThetaContractionRate a b * thetaAngularEnergy x))
    linarith)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalThetaLogDerivative.lean <==
import EuclideanBallsFormalization.CriticalThetaComplex
import EuclideanBallsFormalization.GaussianCentralAmplitude

namespace EuclideanBallsFormalization

/-!
The first logarithmic-radius derivative estimate in Critical Lemma 4.1.  The
proof keeps the cancellation at spatial frequency zero and uses the uniform
critical-strip lower bound proved earlier.
-/

noncomputable section

open scoped BigOperators Real

def criticalThetaLogPoint (rho t : Real) : Complex :=
  (Real.pi : Complex) * Complex.I * gaussianPolarTau rho t

lemma exp_criticalThetaLogPoint {rho : Real} (hrho : 0 < rho) (t : Real) :
    Complex.exp (criticalThetaLogPoint rho t) =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) := by
  exact gaussianPolarTau_exp_eq hrho t

lemma criticalThetaLogPoint_tau_im_pos {rho : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1) (t : Real) :
    0 < (criticalThetaLogPoint rho t /
      ((Real.pi : Complex) * Complex.I)).im := by
  have hden : (Real.pi : Complex) * Complex.I ≠ 0 :=
    mul_ne_zero (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
      Complex.I_ne_zero
  have heq : criticalThetaLogPoint rho t /
      ((Real.pi : Complex) * Complex.I) = gaussianPolarTau rho t := by
    unfold criticalThetaLogPoint
    exact mul_div_cancel_left₀ _ hden
  rw [heq]
  exact gaussianPolarTau_im_pos hrho0 hrho1 t

lemma norm_thetaTauCosTerm_le_critical
    {tau : Complex} {R : Real} (hR0 : 0 ≤ R)
    (hzR : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ R)
    (x : Real) (n : ℕ+) :
    ‖thetaTauCosTerm tau x n‖ ≤
      Real.pi * thetaDifferenceWeight R n := by
  let z := Complex.exp (Real.pi * Complex.I * tau)
  have hzR' : ‖z‖ ≤ R := by simpa [z] using hzR
  have hcos : |Real.cos (2 * Real.pi * (n : Real) * x)| ≤ 1 :=
    Real.abs_cos_le_one _
  have hz0 : 0 ≤ ‖z‖ := norm_nonneg z
  calc
    ‖thetaTauCosTerm tau x n‖ =
        Real.pi * (n : Real) ^ 2 *
          (‖z‖ ^ ((n : Nat) ^ 2) *
            |Real.cos (2 * Real.pi * (n : Real) * x)|) := by
      simp only [z, thetaTauCosTerm, thetaCosTerm, norm_mul, norm_pow,
        Complex.norm_real, Real.norm_eq_abs, Complex.norm_I]
      rw [abs_of_nonneg Real.pi_pos.le]
      norm_num
    _ ≤ Real.pi * (n : Real) ^ 2 *
          ‖z‖ ^ ((n : Nat) ^ 2) := by
      exact mul_le_mul_of_nonneg_left
        (mul_le_of_le_one_right (pow_nonneg hz0 _) hcos) (by positivity)
    _ ≤ Real.pi * (n : Real) ^ 2 *
          R ^ ((n : Nat) ^ 2) := by
      gcongr
    _ = Real.pi * thetaDifferenceWeight R n := by
      unfold thetaDifferenceWeight
      ring

/-- Uniform absolute Euler-derivative bound in a closed radial disk. -/
theorem norm_analyticThetaEulerDeriv_le_critical
    {w : Complex} {R : Real}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (hR0 : 0 ≤ R) (hR1 : R < 1)
    (hwR : ‖Complex.exp w‖ ≤ R) (x : Real) :
    ‖analyticThetaEulerDeriv w x‖ ≤ criticalThetaDifferenceBound R := by
  let tau := w / ((Real.pi : Complex) * Complex.I)
  have hden : (Real.pi : Complex) * Complex.I ≠ 0 := by
    exact mul_ne_zero (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
      Complex.I_ne_zero
  have harg : Real.pi * Complex.I * tau = w := by
    unfold tau
    field_simp [hden]
  have hzR : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ R := by
    rw [harg]
    exact hwR
  have hs := summable_thetaTauCosTerm hτ x
  have hweight := summable_thetaDifferenceWeight hR0 hR1
  have htauBound : ‖analyticThetaTauDeriv tau x‖ ≤
      Real.pi * criticalThetaDifferenceBound R := by
    rw [analyticThetaTauDeriv_eq_two_tsum_thetaTauCos hτ x]
    calc
      ‖(2 : Complex) * ∑' n : ℕ+, thetaTauCosTerm tau x n‖ ≤
          2 * ∑' n : ℕ+, ‖thetaTauCosTerm tau x n‖ := by
        rw [norm_mul]
        norm_num
        have hnorm : ‖∑' n : ℕ+, thetaTauCosTerm tau x n‖ ≤
            ∑' n : ℕ+, ‖thetaTauCosTerm tau x n‖ :=
          norm_tsum_le_tsum_norm hs.norm
        nlinarith [hnorm]
      _ ≤ 2 * ∑' n : ℕ+, Real.pi * thetaDifferenceWeight R n := by
        apply mul_le_mul_of_nonneg_left _ (by norm_num : (0 : Real) ≤ 2)
        exact hs.norm.tsum_le_tsum
          (fun n ↦ norm_thetaTauCosTerm_le_critical hR0 hzR x n)
          (hweight.mul_left Real.pi)
      _ = Real.pi * criticalThetaDifferenceBound R := by
        rw [hweight.tsum_mul_left]
        unfold criticalThetaDifferenceBound
        ring
  unfold analyticThetaEulerDeriv
  change ‖analyticThetaTauDeriv tau x /
      ((Real.pi : Complex) * Complex.I)‖ ≤ _
  rw [norm_div, norm_mul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos Real.pi_pos, Complex.norm_I, mul_one]
  apply (div_le_iff₀ Real.pi_pos).2
  simpa [mul_comm] using htauBound

lemma norm_thetaTauCosDifferenceTerm_le_critical
    {tau : Complex} {R : Real} (hR0 : 0 ≤ R)
    (hzR : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ R)
    (x : Real) (n : ℕ+) :
    ‖thetaTauCosDifferenceTerm tau x n‖ ≤
      Real.pi * criticalThetaFourthDifferenceWeight R n *
        thetaAngularEnergy x := by
  let z := Complex.exp (Real.pi * Complex.I * tau)
  have hbase := norm_thetaTauCosDifferenceTerm_le (z := z) x n
  unfold thetaTauCosDifferenceTerm
  change ‖(Real.pi : Complex) * Complex.I * ((n : Nat) : Complex) ^ 2 *
      thetaCosDifferenceTerm z x n‖ ≤ _
  calc
    ‖(Real.pi : Complex) * Complex.I * ((n : Nat) : Complex) ^ 2 *
        thetaCosDifferenceTerm z x n‖ ≤
      Real.pi * (‖z‖ ^ ((n : Nat) ^ 2) * (n : Real) ^ 4) *
        thetaAngularEnergy x := hbase
    _ ≤ Real.pi * (R ^ ((n : Nat) ^ 2) * (n : Real) ^ 4) *
        thetaAngularEnergy x := by
      gcongr
      exact thetaAngularEnergy_nonneg x
    _ = Real.pi * criticalThetaFourthDifferenceWeight R n *
        thetaAngularEnergy x := by
      unfold criticalThetaFourthDifferenceWeight
      ring

/-- Euler-derivative cancellation at spatial frequency zero. -/
theorem norm_analyticThetaEulerDeriv_sub_zero_le_critical
    {w : Complex} {R : Real}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (hR0 : 0 ≤ R) (hR1 : R < 1)
    (hwR : ‖Complex.exp w‖ ≤ R) (x : Real) :
    ‖analyticThetaEulerDeriv w x - analyticThetaEulerDeriv w 0‖ ≤
      criticalThetaPolarDifferenceBound R * thetaAngularEnergy x := by
  let tau := w / ((Real.pi : Complex) * Complex.I)
  have hden : (Real.pi : Complex) * Complex.I ≠ 0 := by
    exact mul_ne_zero (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
      Complex.I_ne_zero
  have harg : Real.pi * Complex.I * tau = w := by
    unfold tau
    field_simp [hden]
  have hzR : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ R := by
    rw [harg]
    exact hwR
  have hs := summable_thetaTauCosDifferenceTerm hτ x
  have hweight := summable_criticalThetaFourthDifferenceWeight hR0 hR1
  have htauBound :
      ‖analyticThetaTauDeriv tau x - analyticThetaTauDeriv tau 0‖ ≤
        Real.pi * criticalThetaPolarDifferenceBound R *
          thetaAngularEnergy x := by
    rw [analyticThetaTauDeriv_sub_zero_eq_two_tsum_difference hτ x]
    calc
      ‖(2 : Complex) * ∑' n : ℕ+,
          thetaTauCosDifferenceTerm tau x n‖ ≤
        2 * ∑' n : ℕ+, ‖thetaTauCosDifferenceTerm tau x n‖ := by
        rw [norm_mul]
        norm_num
        have hnorm :
            ‖∑' n : ℕ+, thetaTauCosDifferenceTerm tau x n‖ ≤
              ∑' n : ℕ+, ‖thetaTauCosDifferenceTerm tau x n‖ :=
          norm_tsum_le_tsum_norm hs.norm
        nlinarith [hnorm]
      _ ≤ 2 * ∑' n : ℕ+,
          (Real.pi * criticalThetaFourthDifferenceWeight R n) *
            thetaAngularEnergy x := by
        apply mul_le_mul_of_nonneg_left _ (by norm_num : (0 : Real) ≤ 2)
        exact hs.norm.tsum_le_tsum
          (fun n ↦ by
            simpa [mul_assoc] using
              norm_thetaTauCosDifferenceTerm_le_critical hR0 hzR x n)
          ((hweight.mul_left Real.pi).mul_right (thetaAngularEnergy x))
      _ = Real.pi * criticalThetaPolarDifferenceBound R *
          thetaAngularEnergy x := by
        rw [(hweight.mul_left Real.pi).tsum_mul_right,
          hweight.tsum_mul_left]
        unfold criticalThetaPolarDifferenceBound
        ring
  unfold analyticThetaEulerDeriv
  change ‖analyticThetaTauDeriv tau x /
      ((Real.pi : Complex) * Complex.I) -
    analyticThetaTauDeriv tau 0 /
      ((Real.pi : Complex) * Complex.I)‖ ≤ _
  rw [← sub_div, norm_div, norm_mul, Complex.norm_real,
    Real.norm_eq_abs, abs_of_pos Real.pi_pos, Complex.norm_I, mul_one]
  apply (div_le_iff₀ Real.pi_pos).2
  simpa [mul_assoc, mul_comm, mul_left_comm] using htauBound

def criticalThetaLogRatio (w : Complex) (x : Real) : Complex :=
  analyticTheta (Complex.exp w) x / analyticTheta (Complex.exp w) 0

theorem hasDerivAt_criticalThetaLogRatio {w : Complex}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (x : Real) (hden : analyticTheta (Complex.exp w) 0 ≠ 0) :
    HasDerivAt (fun s : Complex ↦ criticalThetaLogRatio s x)
      ((analyticThetaEulerDeriv w x * analyticTheta (Complex.exp w) 0 -
          analyticTheta (Complex.exp w) x * analyticThetaEulerDeriv w 0) /
        analyticTheta (Complex.exp w) 0 ^ 2) w := by
  have hx := hasDerivAt_analyticTheta_exp_euler hτ x
  have h0 := hasDerivAt_analyticTheta_exp_euler hτ 0
  unfold criticalThetaLogRatio
  exact hx.div h0 hden

def criticalThetaLogDerivativeBound (R epsilon : Real) : Real :=
  criticalThetaPolarDifferenceBound R / epsilon +
    criticalThetaDifferenceBound R ^ 2 / epsilon ^ 2

lemma criticalThetaLogDerivativeBound_nonneg {R epsilon : Real}
    (hR0 : 0 ≤ R) (hepsilon : 0 < epsilon) :
    0 ≤ criticalThetaLogDerivativeBound R epsilon := by
  unfold criticalThetaLogDerivativeBound
  exact add_nonneg
    (div_nonneg (criticalThetaPolarDifferenceBound_nonneg hR0) hepsilon.le)
    (div_nonneg (sq_nonneg _) (sq_nonneg _))

/-- The `r = 1` case of the logarithmic derivative estimate (4.3), in the
logarithmic radius variable used by the NL0. -/
theorem exists_uniform_criticalTheta_logDeriv_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          ∀ x : Real,
            ‖logDeriv (fun w : Complex ↦ criticalThetaLogRatio w x)
                (criticalThetaLogPoint rho t)‖ ≤
              C * thetaAngularEnergy x := by
  obtain ⟨delta, epsilon, hdelta, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  let R := gaussianSaddleParameter b
  let C := criticalThetaLogDerivativeBound R epsilon
  have hR0 : 0 ≤ R := hrb.1.le
  have hC : 0 ≤ C :=
    criticalThetaLogDerivativeBound_nonneg hR0 hepsilon
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro rho hrho t ht x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  let w := criticalThetaLogPoint rho t
  let N := analyticTheta (Complex.exp w) x
  let D := analyticTheta (Complex.exp w) 0
  let Np := analyticThetaEulerDeriv w x
  let Dp := analyticThetaEulerDeriv w 0
  have hwexp : Complex.exp w =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) :=
    exp_criticalThetaLogPoint hrhoI.1 t
  have hwNorm : ‖Complex.exp w‖ = rho := by
    rw [hwexp, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hrhoI.1.le, Complex.norm_exp_ofReal_mul_I, mul_one]
  have hwR : ‖Complex.exp w‖ ≤ R := by
    rw [hwNorm]
    exact hrho.2
  have hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im :=
    criticalThetaLogPoint_tau_im_pos hrhoI.1 hrhoI.2 t
  have hN : epsilon ≤ ‖N‖ := by
    simpa [N, w, hwexp] using hlower rho hrho t ht x
  have hD : epsilon ≤ ‖D‖ := by
    simpa [D, w, hwexp] using hlower rho hrho t ht 0
  have hNpos : 0 < ‖N‖ := hepsilon.trans_le hN
  have hDpos : 0 < ‖D‖ := hepsilon.trans_le hD
  have hNne : N ≠ 0 := norm_ne_zero_iff.mp hNpos.ne'
  have hDne : D ≠ 0 := norm_ne_zero_iff.mp hDpos.ne'
  have hNpDiff : ‖Np - Dp‖ ≤
      criticalThetaPolarDifferenceBound R * thetaAngularEnergy x := by
    exact norm_analyticThetaEulerDeriv_sub_zero_le_critical
      hτ hR0 hrb.2 hwR x
  have hDp : ‖Dp‖ ≤ criticalThetaDifferenceBound R := by
    exact norm_analyticThetaEulerDeriv_le_critical hτ hR0 hrb.2 hwR 0
  have hNDiff : ‖D - N‖ ≤
      criticalThetaDifferenceBound R * thetaAngularEnergy x := by
    rw [norm_sub_rev]
    exact norm_analyticTheta_sub_zero_le_critical hR0 hrb.2 hwR x
  have hratioDeriv := hasDerivAt_criticalThetaLogRatio hτ x hDne
  have hratioNe : criticalThetaLogRatio w x ≠ 0 := by
    unfold criticalThetaLogRatio
    exact div_ne_zero hNne hDne
  have hlogIdentity :
      logDeriv (fun s : Complex ↦ criticalThetaLogRatio s x) w =
        (Np - Dp) / N + Dp * (D - N) / (D * N) := by
    rw [logDeriv_apply, hratioDeriv.deriv]
    have habstract :
        ((Np * D - N * Dp) / D ^ 2) / (N / D) =
          (Np - Dp) / N + Dp * (D - N) / (D * N) := by
      field_simp [hNne, hDne]
      ring
    simpa [criticalThetaLogRatio, N, D, Np, Dp] using habstract
  have hterm1 : ‖(Np - Dp) / N‖ ≤
      (criticalThetaPolarDifferenceBound R / epsilon) *
        thetaAngularEnergy x := by
    rw [norm_div]
    calc
      ‖Np - Dp‖ / ‖N‖ ≤
          (criticalThetaPolarDifferenceBound R * thetaAngularEnergy x) /
            epsilon := by
        exact div_le_div₀
          (mul_nonneg (criticalThetaPolarDifferenceBound_nonneg hR0)
            (thetaAngularEnergy_nonneg x))
          hNpDiff hepsilon hN
      _ = (criticalThetaPolarDifferenceBound R / epsilon) *
            thetaAngularEnergy x := by ring
  have hden2 : epsilon ^ 2 ≤ ‖D‖ * ‖N‖ := by
    nlinarith [mul_le_mul hD hN hepsilon.le (norm_nonneg D)]
  have hterm2 : ‖Dp * (D - N) / (D * N)‖ ≤
      (criticalThetaDifferenceBound R ^ 2 / epsilon ^ 2) *
        thetaAngularEnergy x := by
    rw [norm_div, norm_mul, norm_mul]
    calc
      ‖Dp‖ * ‖D - N‖ / (‖D‖ * ‖N‖) ≤
          (criticalThetaDifferenceBound R *
            (criticalThetaDifferenceBound R * thetaAngularEnergy x)) /
              epsilon ^ 2 := by
        apply div_le_div₀
          (mul_nonneg (criticalThetaDifferenceBound_nonneg hR0)
            (mul_nonneg (criticalThetaDifferenceBound_nonneg hR0)
              (thetaAngularEnergy_nonneg x)))
        · exact mul_le_mul hDp hNDiff (norm_nonneg _)
            (criticalThetaDifferenceBound_nonneg hR0)
        · exact sq_pos_of_pos hepsilon
        · exact hden2
      _ = (criticalThetaDifferenceBound R ^ 2 / epsilon ^ 2) *
            thetaAngularEnergy x := by ring
  rw [hlogIdentity]
  calc
    ‖(Np - Dp) / N + Dp * (D - N) / (D * N)‖ ≤
        ‖(Np - Dp) / N‖ + ‖Dp * (D - N) / (D * N)‖ :=
      norm_add_le _ _
    _ ≤ (criticalThetaPolarDifferenceBound R / epsilon) *
          thetaAngularEnergy x +
        (criticalThetaDifferenceBound R ^ 2 / epsilon ^ 2) *
          thetaAngularEnergy x := add_le_add hterm1 hterm2
    _ = C * thetaAngularEnergy x := by
      unfold C criticalThetaLogDerivativeBound
      ring

def criticalThetaLogRatioProduct {d : Nat} (w : Complex)
    (x : Fin d → Real) : Complex :=
  ∏ i : Fin d, criticalThetaLogRatio w (x i)

/-- Logarithmic derivative of the critical product amplitude, with the
dimension entering only through the summed angular energy. -/
theorem exists_uniform_criticalThetaProduct_logDeriv_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C : Real, 0 < delta ∧ 0 ≤ C ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ t : Real, |t| ≤ delta →
            ∀ x : Fin d → Real,
              ‖logDeriv
                  (fun w : Complex ↦ criticalThetaLogRatioProduct w x)
                  (criticalThetaLogPoint rho t)‖ ≤
                C * ∑ i : Fin d, thetaAngularEnergy (x i) := by
  obtain ⟨deltaLog, C, hdeltaLog, hC, hscalar⟩ :=
    exists_uniform_criticalTheta_logDeriv_le ha hab
  obtain ⟨deltaLower, epsilon, hdeltaLower, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  let delta := min deltaLog deltaLower
  have hdelta : 0 < delta := lt_min hdeltaLog hdeltaLower
  refine ⟨delta, C, hdelta, hC, ?_⟩
  intro d rho hrho t ht x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  let w := criticalThetaLogPoint rho t
  have htLog : |t| ≤ deltaLog := ht.trans (min_le_left _ _)
  have htLower : |t| ≤ deltaLower := ht.trans (min_le_right _ _)
  have hwexp : Complex.exp w =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) :=
    exp_criticalThetaLogPoint hrhoI.1 t
  have hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im :=
    criticalThetaLogPoint_tau_im_pos hrhoI.1 hrhoI.2 t
  have hzero : ∀ i : Fin d, criticalThetaLogRatio w (x i) ≠ 0 := by
    intro i
    unfold criticalThetaLogRatio
    apply div_ne_zero
    · apply norm_ne_zero_iff.mp
      have h := hlower rho hrho t htLower (x i)
      rw [← hwexp] at h
      exact (hepsilon.trans_le h).ne'
    · apply norm_ne_zero_iff.mp
      have h := hlower rho hrho t htLower 0
      rw [← hwexp] at h
      exact (hepsilon.trans_le h).ne'
  have hdiff : ∀ i : Fin d,
      DifferentiableAt Complex
        (fun s : Complex ↦ criticalThetaLogRatio s (x i)) w := by
    intro i
    have hden : analyticTheta (Complex.exp w) 0 ≠ 0 := by
      apply norm_ne_zero_iff.mp
      have h := hlower rho hrho t htLower 0
      rw [← hwexp] at h
      exact (hepsilon.trans_le h).ne'
    exact (hasDerivAt_criticalThetaLogRatio hτ (x i) hden).differentiableAt
  have hsum :
      logDeriv (fun s : Complex ↦ criticalThetaLogRatioProduct s x) w =
        ∑ i : Fin d,
          logDeriv (fun s : Complex ↦ criticalThetaLogRatio s (x i)) w := by
    unfold criticalThetaLogRatioProduct
    rw [logDeriv_prod]
    · intro i hi
      exact hzero i
    · intro i hi
      exact hdiff i
  rw [hsum]
  calc
    ‖∑ i : Fin d,
        logDeriv (fun s : Complex ↦ criticalThetaLogRatio s (x i)) w‖ ≤
      ∑ i : Fin d,
        ‖logDeriv (fun s : Complex ↦ criticalThetaLogRatio s (x i)) w‖ :=
      norm_sum_le _ _
    _ ≤ ∑ i : Fin d, C * thetaAngularEnergy (x i) := by
      apply Finset.sum_le_sum
      intro i hi
      exact hscalar rho hrho t htLog (x i)
    _ = C * ∑ i : Fin d, thetaAngularEnergy (x i) := by
      rw [Finset.mul_sum]

/-- The `r = 1` case of Corollary 4.2: the first logarithmic-radius
derivative of every product amplitude is uniformly bounded independently of
the dimension and frequency configuration. -/
theorem exists_uniform_criticalThetaProduct_firstDeriv_bound
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta B : Real, 0 < delta ∧ 0 ≤ B ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ t : Real, |t| ≤ delta →
            ∀ x : Fin d → Real,
              ‖deriv (fun w : Complex ↦
                  criticalThetaLogRatioProduct w x)
                (criticalThetaLogPoint rho t)‖ ≤ B := by
  obtain ⟨deltaContr, c, hdeltaContr, hc, hcontr⟩ :=
    exists_uniform_criticalThetaProduct_polar_contraction ha hab
  obtain ⟨deltaLog, C, hdeltaLog, hC, hlog⟩ :=
    exists_uniform_criticalThetaProduct_logDeriv_le ha hab
  obtain ⟨deltaLower, epsilon, hdeltaLower, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  let delta := min deltaContr (min deltaLog deltaLower)
  let B := C / c
  have hdelta : 0 < delta :=
    lt_min hdeltaContr (lt_min hdeltaLog hdeltaLower)
  have hB : 0 ≤ B := div_nonneg hC hc.le
  refine ⟨delta, B, hdelta, hB, ?_⟩
  intro d rho hrho t ht x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have htContr : |t| ≤ deltaContr := ht.trans (min_le_left _ _)
  have htLog : |t| ≤ deltaLog :=
    ht.trans (min_le_right _ _) |>.trans (min_le_left _ _)
  have htLower : |t| ≤ deltaLower :=
    ht.trans (min_le_right _ _) |>.trans (min_le_right _ _)
  let w := criticalThetaLogPoint rho t
  let energy := ∑ i : Fin d, thetaAngularEnergy (x i)
  have henergy : 0 ≤ energy := by
    unfold energy
    exact Finset.sum_nonneg (fun i hi ↦ thetaAngularEnergy_nonneg (x i))
  have hwexp : Complex.exp w =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) :=
    exp_criticalThetaLogPoint hrhoI.1 t
  have hfactorZero : ∀ i : Fin d,
      criticalThetaLogRatio w (x i) ≠ 0 := by
    intro i
    unfold criticalThetaLogRatio
    apply div_ne_zero
    · apply norm_ne_zero_iff.mp
      have h := hlower rho hrho t htLower (x i)
      rw [← hwexp] at h
      exact (hepsilon.trans_le h).ne'
    · apply norm_ne_zero_iff.mp
      have h := hlower rho hrho t htLower 0
      rw [← hwexp] at h
      exact (hepsilon.trans_le h).ne'
  have hproductZero : criticalThetaLogRatioProduct w x ≠ 0 := by
    unfold criticalThetaLogRatioProduct
    exact Finset.prod_ne_zero_iff.mpr (fun i hi ↦ hfactorZero i)
  have hnormProduct : ‖criticalThetaLogRatioProduct w x‖ ≤
      Real.exp (-(c * energy)) := by
    have h := hcontr d rho hrho t htContr x
    have hprod : criticalThetaLogRatioProduct w x =
        analyticThetaProduct (Complex.exp w) x /
          analyticThetaProduct (Complex.exp w) (fun _ : Fin d ↦ 0) := by
      unfold criticalThetaLogRatioProduct criticalThetaLogRatio
      rw [Finset.prod_div_distrib]
      rfl
    rw [hprod, hwexp]
    simpa [energy] using h
  have hnormLog :
      ‖logDeriv (fun s : Complex ↦ criticalThetaLogRatioProduct s x) w‖ ≤
        C * energy := by
    exact hlog d rho hrho t htLog x
  have hderivIdentity :
      deriv (fun s : Complex ↦ criticalThetaLogRatioProduct s x) w =
        criticalThetaLogRatioProduct w x *
          logDeriv (fun s : Complex ↦ criticalThetaLogRatioProduct s x) w := by
    unfold logDeriv
    simp only [Pi.div_apply]
    exact (mul_div_cancel₀
      (deriv (fun s : Complex ↦ criticalThetaLogRatioProduct s x) w)
      hproductZero).symm
  have hdecayEnergy : Real.exp (-(c * energy)) * energy ≤ 1 / c := by
    apply (le_div_iff₀ hc).2
    calc
      Real.exp (-(c * energy)) * energy * c =
          Real.exp (-(c * energy)) * (c * energy) := by ring
      _ ≤ Real.exp (-(c * energy)) * Real.exp (c * energy) := by
        gcongr
        have h := Real.add_one_le_exp (c * energy)
        linarith
      _ = 1 := by
        rw [← Real.exp_add]
        simp
  rw [hderivIdentity, norm_mul]
  calc
    ‖criticalThetaLogRatioProduct w x‖ *
        ‖logDeriv (fun s : Complex ↦ criticalThetaLogRatioProduct s x) w‖ ≤
      Real.exp (-(c * energy)) * (C * energy) := by
      exact mul_le_mul hnormProduct hnormLog (norm_nonneg _)
        (Real.exp_pos _).le
    _ = C * (Real.exp (-(c * energy)) * energy) := by ring
    _ ≤ C * (1 / c) := mul_le_mul_of_nonneg_left hdecayEnergy hC
    _ = B := by
      unfold B
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalThetaReal.lean <==
import EuclideanBallsFormalization.CriticalSaddleWindow
import EuclideanBallsFormalization.ResidueGaussianPoisson

namespace EuclideanBallsFormalization

/-!
The real-axis Poisson representation entering Critical Lemma 4.1.  It shows
directly that the real Gaussian theta factor is strictly positive for every
`0 < rho < 1` and every real frequency.
-/

noncomputable section

open scoped BigOperators Real

def criticalThetaScale (rho : Real) : Real :=
  -Real.log rho / Real.pi

lemma criticalThetaScale_pos {rho : Real} (hrho0 : 0 < rho)
    (hrho1 : rho < 1) :
    0 < criticalThetaScale rho := by
  unfold criticalThetaScale
  exact div_pos (neg_pos.mpr (Real.log_neg hrho0 hrho1)) Real.pi_pos

private lemma intCast_sq_eq_natAbs_sq_complex (k : Int) :
    (k : Complex) ^ 2 = ((Int.natAbs k ^ 2 : Nat) : Complex) := by
  cases k with
  | ofNat n => simp
  | negSucc n => simp [pow_two] <;> ring

def criticalThetaPoissonTerm (rho x : Real) (n : Int) : Real :=
  Real.exp
    (-Real.pi / criticalThetaScale rho * ((n : Real) - x) ^ 2)

lemma summable_criticalThetaPoissonTerm {rho : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1) (x : Real) :
    Summable (criticalThetaPoissonTerm rho x) := by
  let a := criticalThetaScale rho
  have ha : 0 < a := criticalThetaScale_pos hrho0 hrho1
  have hs0 := summable_complex_exp_neg_quadratic
    (A := ((criticalThetaScale rho)⁻¹ : Real))
    (B := ((x / criticalThetaScale rho : Real) : Complex))
    (by simpa using inv_pos.mpr ha)
  have hs := hs0.mul_left
    (Complex.exp ((-Real.pi / criticalThetaScale rho * x ^ 2 : Real) : Complex))
  rw [← Complex.summable_ofReal]
  refine hs.congr ?_
  intro n
  unfold criticalThetaPoissonTerm
  rw [Complex.ofReal_exp]
  rw [← Complex.exp_add]
  congr 1
  push_cast
  field_simp [ne_of_gt ha]
  ring

/-- Exact real Poisson representation of the one-dimensional theta factor. -/
theorem analyticTheta_real_eq_criticalPoisson
    {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1) (x : Real) :
    analyticTheta (rho : Complex) x =
      (((1 / criticalThetaScale rho ^ (1 / 2 : Real)) *
        ∑' n : Int, criticalThetaPoissonTerm rho x n : Real) : Complex) := by
  have ha : 0 < criticalThetaScale rho :=
    criticalThetaScale_pos hrho0 hrho1
  have hpoisson := Complex.tsum_exp_neg_quadratic
    (a := (criticalThetaScale rho : Complex))
    (b := Complex.I * (x : Complex)) (by simpa using ha)
  have hrexp : Complex.exp (Real.log rho : Complex) = (rho : Complex) := by
    apply Complex.ext
    · simp [Complex.exp_ofReal_re, Real.exp_log hrho0]
    · simp [Complex.exp_ofReal_im]
  calc
    analyticTheta (rho : Complex) x =
        ∑' k : Int, Complex.exp
          (-Real.pi * (criticalThetaScale rho : Complex) * (k : Complex) ^ 2 +
            2 * Real.pi * (Complex.I * (x : Complex)) * (k : Complex)) := by
      unfold analyticTheta
      apply tsum_congr
      intro k
      unfold analyticThetaTerm
      rw [← hrexp, ← Complex.exp_nat_mul, ← Complex.exp_add]
      congr 1
      rw [intCast_sq_eq_natAbs_sq_complex]
      unfold criticalThetaScale
      push_cast
      field_simp [Real.pi_ne_zero]
    _ = 1 / (criticalThetaScale rho : Complex) ^ (1 / 2 : Complex) *
        ∑' n : Int, Complex.exp
          (-Real.pi / (criticalThetaScale rho : Complex) *
            ((n : Complex) + Complex.I * (Complex.I * (x : Complex))) ^ 2) :=
      hpoisson
    _ = (((1 / criticalThetaScale rho ^ (1 / 2 : Real)) *
        ∑' n : Int, criticalThetaPoissonTerm rho x n : Real) : Complex) := by
      rw [show (1 / 2 : Complex) = ((1 / 2 : Real) : Complex) by norm_num]
      rw [← Complex.ofReal_cpow ha.le (1 / 2 : Real)]
      have htsum :
          (∑' n : Int, Complex.exp
            (-Real.pi / (criticalThetaScale rho : Complex) *
              ((n : Complex) + Complex.I * (Complex.I * (x : Complex))) ^ 2)) =
            ((∑' n : Int, criticalThetaPoissonTerm rho x n : Real) : Complex) := by
        rw [Complex.ofReal_tsum]
        apply tsum_congr
        intro n
        unfold criticalThetaPoissonTerm
        rw [Complex.ofReal_exp]
        congr 1
        push_cast
        rw [← mul_assoc, Complex.I_mul_I, neg_one_mul]
        ring
      rw [htsum]
      push_cast
      rfl

lemma criticalThetaPoissonTerm_pos (rho x : Real) (n : Int) :
    0 < criticalThetaPoissonTerm rho x n :=
  Real.exp_pos _

lemma criticalThetaPoissonSum_pos {rho : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1) (x : Real) :
    0 < ∑' n : Int, criticalThetaPoissonTerm rho x n := by
  have hs := summable_criticalThetaPoissonTerm hrho0 hrho1 x
  exact (criticalThetaPoissonTerm_pos rho x 0).trans_le
    (hs.le_tsum 0 (fun n hn ↦ (criticalThetaPoissonTerm_pos rho x n).le))

theorem analyticTheta_real_re_pos {rho : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1) (x : Real) :
    0 < (analyticTheta (rho : Complex) x).re := by
  rw [analyticTheta_real_eq_criticalPoisson hrho0 hrho1]
  simp only [Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, mul_zero,
    sub_zero]
  exact mul_pos
    (one_div_pos.mpr (Real.rpow_pos_of_pos
      (criticalThetaScale_pos hrho0 hrho1) _))
    (criticalThetaPoissonSum_pos hrho0 hrho1 x)

theorem analyticTheta_real_ne_zero {rho : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1) (x : Real) :
    analyticTheta (rho : Complex) x ≠ 0 := by
  exact fun hzero ↦ by
    have := analyticTheta_real_re_pos hrho0 hrho1 x
    rw [hzero, Complex.zero_re] at this
    exact lt_irrefl 0 this

theorem analyticTheta_add_int (z : Complex) (x : Real) (m : Int) :
    analyticTheta z (x + (m : Real)) = analyticTheta z x := by
  unfold analyticTheta
  apply tsum_congr
  intro k
  unfold analyticThetaTerm
  congr 1
  have hphase :
      2 * Real.pi * Complex.I * (k : Complex) * ((x + (m : Real) : Real) : Complex) =
        2 * Real.pi * Complex.I * (k : Complex) * (x : Complex) +
          (k * m : Int) * (2 * Real.pi * Complex.I) := by
    push_cast
    ring
  rw [hphase, Complex.exp_add, Complex.exp_int_mul_two_pi_mul_I, mul_one]

theorem analyticTheta_eq_fract (z : Complex) (x : Real) :
    analyticTheta z x = analyticTheta z (Int.fract x) := by
  have hperiod := analyticTheta_add_int z (Int.fract x) ⌊x⌋
  simpa only [Int.fract_add_floor] using hperiod

/-- Joint continuity of the real theta factor on every closed radial disk
strictly inside the unit disk. -/
theorem continuousOn_analyticTheta_real_rectangle {R : Real}
    (hR0 : 0 ≤ R) (hR1 : R < 1) :
    ContinuousOn
      (fun p : Real × Real ↦ analyticTheta (p.1 : Complex) p.2)
      (Set.Icc 0 R ×ˢ Set.univ) := by
  change ContinuousOn
    (fun p : Real × Real ↦
      ∑' k : Int, analyticThetaTerm (p.1 : Complex) p.2 k)
    (Set.Icc 0 R ×ˢ Set.univ)
  apply continuousOn_tsum
    (u := fun k : Int ↦ R ^ (Int.natAbs k ^ 2))
  · intro k
    unfold analyticThetaTerm
    fun_prop
  · exact summable_real_pow_natAbs_sq hR0 hR1
  · intro k p hp
    rw [analyticThetaTerm, norm_mul, norm_pow, Complex.norm_real,
      Real.norm_eq_abs, abs_of_nonneg hp.1.1,
      norm_analyticThetaPhase, mul_one]
    exact pow_le_pow_left₀ hp.1.1 hp.1.2 _

/-- On the compact critical saddle window, the positive real theta factor has
a uniform positive lower bound. This is the real-axis zero-free input of
Critical Lemma 4.1. -/
theorem exists_uniform_criticalTheta_real_lower
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ epsilon : Real, 0 < epsilon ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ x ∈ Set.Icc (0 : Real) 1,
          epsilon ≤ (analyticTheta (rho : Complex) x).re := by
  have hb : 0 < b := ha.trans_le hab
  have hra := gaussianSaddleParameter_mem ha
  have hrb := gaussianSaddleParameter_mem hb
  let S : Set (Real × Real) :=
    Set.Icc (gaussianSaddleParameter a) (gaussianSaddleParameter b) ×ˢ
      Set.Icc (0 : Real) 1
  have hScompact : IsCompact S := isCompact_Icc.prod isCompact_Icc
  have hcontComplex : ContinuousOn
      (fun p : Real × Real ↦ analyticTheta (p.1 : Complex) p.2) S := by
    apply (continuousOn_analyticTheta_real_rectangle hrb.1.le hrb.2).mono
    intro p hp
    exact ⟨⟨hra.1.le.trans hp.1.1, hp.1.2⟩, Set.mem_univ _⟩
  have hcont : ContinuousOn
      (fun p : Real × Real ↦ (analyticTheta (p.1 : Complex) p.2).re) S :=
    Complex.continuous_re.comp_continuousOn hcontComplex
  have hpos : ∀ p ∈ S,
      0 < (analyticTheta (p.1 : Complex) p.2).re := by
    intro p hp
    have hrho := criticalSaddleWindow_subset_Ioo ha hab hp.1
    exact analyticTheta_real_re_pos hrho.1 hrho.2 p.2
  obtain ⟨epsilon, hepsilon, hlower⟩ :=
    hScompact.exists_forall_le' hcont hpos
  refine ⟨epsilon, hepsilon, ?_⟩
  intro rho hrho x hx
  exact hlower (rho, x) ⟨hrho, hx⟩

lemma norm_exp_mul_I_pow_sub_one_le (t : Real) (N : Nat) :
    ‖Complex.exp ((t : Complex) * Complex.I) ^ N - 1‖ ≤
      (N : Real) * |t| := by
  rw [← Complex.exp_nat_mul]
  have hexponent :
      (N : Complex) * ((t : Complex) * Complex.I) =
        Complex.I * (((N : Real) * t : Real) : Complex) := by
    push_cast
    ring
  rw [hexponent]
  have h := Real.norm_exp_I_mul_ofReal_sub_one_le (x := (N : Real) * t)
  have hN : (0 : Real) ≤ (N : Real) := Nat.cast_nonneg N
  have hnorm : ‖(N : Real) * t‖ = (N : Real) * |t| := by
    rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg hN]
  exact h.trans_eq hnorm

/-- Uniform radial-to-polar perturbation estimate on a closed radial disk.
This converts the positive real-axis lower bound into a quantitative local
zero-free strip. -/
theorem norm_analyticTheta_polar_sub_real_le
    {rho R : Real} (hrho0 : 0 ≤ rho) (hrhoR : rho ≤ R) (hR1 : R < 1)
    (t x : Real) :
    ‖analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x -
        analyticTheta (rho : Complex) x‖ ≤
      gaussianSquareMoment R * |t| := by
  have hR0 : 0 ≤ R := hrho0.trans hrhoR
  have hrho1 : rho < 1 := hrhoR.trans_lt hR1
  have hzNorm :
      ‖(rho : Complex) * Complex.exp ((t : Complex) * Complex.I)‖ = rho := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0,
      Complex.norm_exp_ofReal_mul_I, mul_one]
  have hz : Summable (analyticThetaTerm
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x) :=
    summable_analyticThetaTerm (by rw [hzNorm]; exact hrho1) x
  have hw : Summable (analyticThetaTerm (rho : Complex) x) :=
    summable_analyticThetaTerm (by
      simpa [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0]
        using hrho1) x
  have hdiff := hz.sub hw
  have hmajor : Summable (fun k : Int ↦
      ((Int.natAbs k : Real) ^ 2 * R ^ (Int.natAbs k ^ 2)) * |t|) :=
    (summable_gaussianSquareMoment hR0 hR1).mul_right |t|
  rw [analyticTheta, analyticTheta, ← hz.tsum_sub hw]
  calc
    ‖∑' k : Int,
        (analyticThetaTerm
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x k -
          analyticThetaTerm (rho : Complex) x k)‖ ≤
        ∑' k : Int,
          ‖analyticThetaTerm
              ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x k -
            analyticThetaTerm (rho : Complex) x k‖ :=
      norm_tsum_le_tsum_norm hdiff.norm
    _ ≤ ∑' k : Int,
        ((Int.natAbs k : Real) ^ 2 * R ^ (Int.natAbs k ^ 2)) * |t| := by
      apply hdiff.norm.tsum_le_tsum
      intro k
      let N := Int.natAbs k ^ 2
      have hterm :
          analyticThetaTerm
              ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x k -
            analyticThetaTerm (rho : Complex) x k =
          ((rho : Complex) ^ N *
              (Complex.exp ((t : Complex) * Complex.I) ^ N - 1)) *
            Complex.exp
              (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex)) := by
        unfold analyticThetaTerm N
        rw [mul_pow]
        ring
      rw [hterm, norm_mul, norm_mul, norm_pow, Complex.norm_real,
        Real.norm_eq_abs, abs_of_nonneg hrho0, norm_analyticThetaPhase,
        mul_one]
      calc
        rho ^ N * ‖Complex.exp ((t : Complex) * Complex.I) ^ N - 1‖ ≤
            rho ^ N * ((N : Real) * |t|) := by
          gcongr
          exact norm_exp_mul_I_pow_sub_one_le t N
        _ ≤ R ^ N * ((N : Real) * |t|) := by
          gcongr
        _ = ((Int.natAbs k : Real) ^ 2 *
              R ^ (Int.natAbs k ^ 2)) * |t| := by
          dsimp [N]
          push_cast
          ring
      exact hmajor
    _ = gaussianSquareMoment R * |t| := by
      rw [tsum_mul_right]
      rfl

/-- Uniform zero-free polar strip on a fixed critical saddle window.  This is
the first conclusion of Critical Lemma 4.1, stated on the standard real
frequency representative `[0,1]`. -/
theorem exists_uniform_criticalTheta_polar_ne_zero
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta : Real, 0 < delta ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          ∀ x ∈ Set.Icc (0 : Real) 1,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0 := by
  obtain ⟨epsilon, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_real_lower ha hab
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  have hM : 0 < gaussianSquareMoment (gaussianSaddleParameter b) :=
    gaussianSquareMoment_pos hrb.1 hrb.2
  let delta := epsilon / (2 * gaussianSquareMoment (gaussianSaddleParameter b))
  have hdelta : 0 < delta := by
    unfold delta
    positivity
  refine ⟨delta, hdelta, ?_⟩
  intro rho hrho t ht x hx
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hdiff := norm_analyticTheta_polar_sub_real_le
    hrhoI.1.le hrho.2 hrb.2 t x
  have hdiffHalf :
      ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x -
          analyticTheta (rho : Complex) x‖ ≤ epsilon / 2 := by
    calc
      ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x -
          analyticTheta (rho : Complex) x‖ ≤
          gaussianSquareMoment (gaussianSaddleParameter b) * |t| := hdiff
      _ ≤ gaussianSquareMoment (gaussianSaddleParameter b) * delta := by
        gcongr
      _ = epsilon / 2 := by
        unfold delta
        field_simp [ne_of_gt hM]
  have hrealNorm :
      epsilon ≤ ‖analyticTheta (rho : Complex) x‖ :=
    (hlower rho hrho x hx).trans (Complex.re_le_norm _)
  intro hzero
  have hpolarNorm :
      ‖analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x‖ = 0 := by
    rw [hzero, norm_zero]
  have htriangle :
      ‖analyticTheta (rho : Complex) x‖ ≤
        ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x -
          analyticTheta (rho : Complex) x‖ +
        ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x‖ := by
    calc
      ‖analyticTheta (rho : Complex) x‖ =
          ‖-(analyticTheta
                ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x -
              analyticTheta (rho : Complex) x) +
            analyticTheta
              ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x‖ := by
        congr 1
        ring
      _ ≤ _ := norm_add_le _ _
      _ = _ := by rw [norm_neg]
  rw [hpolarNorm, add_zero] at htriangle
  linarith

/-- Periodic form of the preceding zero-free strip, valid for every real
frequency representative. -/
theorem exists_uniform_criticalTheta_polar_ne_zero_all
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta : Real, 0 < delta ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0 := by
  obtain ⟨delta, hdelta, hzeroFree⟩ :=
    exists_uniform_criticalTheta_polar_ne_zero ha hab
  refine ⟨delta, hdelta, ?_⟩
  intro rho hrho t ht x
  have hx : Int.fract x ∈ Set.Icc (0 : Real) 1 :=
    ⟨Int.fract_nonneg x, (Int.fract_lt_one x).le⟩
  rw [analyticTheta_eq_fract]
  exact hzeroFree rho hrho t ht (Int.fract x) hx

/-- Quantitative form of the critical zero-free strip.  Besides nonvanishing,
it retains the uniform lower bound needed for normalized theta quotients. -/
theorem exists_uniform_criticalTheta_polar_norm_lower_all
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta epsilon : Real, 0 < delta ∧ 0 < epsilon ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          ∀ x : Real,
            epsilon ≤ ‖analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x‖ := by
  obtain ⟨epsilon0, hepsilon0, hlower⟩ :=
    exists_uniform_criticalTheta_real_lower ha hab
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  have hM : 0 < gaussianSquareMoment (gaussianSaddleParameter b) :=
    gaussianSquareMoment_pos hrb.1 hrb.2
  let delta := epsilon0 /
    (2 * gaussianSquareMoment (gaussianSaddleParameter b))
  let epsilon := epsilon0 / 2
  have hdelta : 0 < delta := by
    unfold delta
    positivity
  have hepsilon : 0 < epsilon := by
    unfold epsilon
    positivity
  refine ⟨delta, epsilon, hdelta, hepsilon, ?_⟩
  intro rho hrho t ht x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  let x0 := Int.fract x
  have hx0 : x0 ∈ Set.Icc (0 : Real) 1 :=
    ⟨Int.fract_nonneg x, (Int.fract_lt_one x).le⟩
  have hdiff := norm_analyticTheta_polar_sub_real_le
    hrhoI.1.le hrho.2 hrb.2 t x0
  have hdiffHalf :
      ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x0 -
          analyticTheta (rho : Complex) x0‖ ≤ epsilon0 / 2 := by
    calc
      ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x0 -
          analyticTheta (rho : Complex) x0‖ ≤
          gaussianSquareMoment (gaussianSaddleParameter b) * |t| := hdiff
      _ ≤ gaussianSquareMoment (gaussianSaddleParameter b) * delta := by
        gcongr
      _ = epsilon0 / 2 := by
        unfold delta
        field_simp [ne_of_gt hM]
  have hrealNorm :
      epsilon0 ≤ ‖analyticTheta (rho : Complex) x0‖ :=
    (hlower rho hrho x0 hx0).trans (Complex.re_le_norm _)
  have htriangle :
      ‖analyticTheta (rho : Complex) x0‖ ≤
        ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x0 -
          analyticTheta (rho : Complex) x0‖ +
        ‖analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x0‖ := by
    calc
      ‖analyticTheta (rho : Complex) x0‖ =
          ‖-(analyticTheta
                ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x0 -
              analyticTheta (rho : Complex) x0) +
            analyticTheta
              ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x0‖ := by
        congr 1
        ring
      _ ≤ _ := norm_add_le _ _
      _ = _ := by rw [norm_neg]
  have hpolar : epsilon ≤ ‖analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x0‖ := by
    unfold epsilon
    linarith
  simpa only [x0, ← analyticTheta_eq_fract] using hpolar

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalThetaRemote.lean <==
import EuclideanBallsFormalization.CriticalThetaSecondDerivative
import EuclideanBallsFormalization.SmallRhoThetaRemote

namespace EuclideanBallsFormalization

/-!
The remote-arc gap in Critical Lemma 5.1.  We retain the frequencies
`k = 0, ±1`, use their strict angular deficit away from `0` and `pi`, and
bound the remaining frequencies by the exact real partition-function tail.
-/

noncomputable section

open scoped BigOperators Real

def criticalThetaRemoteTailWeight (rho : Real) (m : Nat) : Real :=
  rho ^ ((m + 2) ^ 2)

lemma summable_criticalThetaRemoteTailWeight {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    Summable (criticalThetaRemoteTailWeight rho) := by
  have hs := summable_gaussianPartitionReal hrho0 hrho1
  let f : Nat → Int := fun m ↦ (m + 2 : Nat)
  have hf : Function.Injective f := by
    intro m n hmn
    dsimp [f] at hmn
    norm_num at hmn
    omega
  have hcomp := hs.comp_injective hf
  exact hcomp.congr (fun m ↦ by
    unfold Function.comp criticalThetaRemoteTailWeight f
    change rho ^ Int.natAbs ((m + 2 : Nat) : Int) ^ 2 =
      rho ^ (m + 2) ^ 2
    rw [Int.natAbs_natCast])

lemma thetaCosTerm_remote_tail_norm_le
    {rho : Real} (hrho0 : 0 ≤ rho) (t x : Real) (m : Nat) :
    ‖thetaCosTerm
        (rho * Complex.exp ((t : Complex) * Complex.I)) x
        ⟨m + 2, by omega⟩‖ ≤
      criticalThetaRemoteTailWeight rho m := by
  unfold thetaCosTerm criticalThetaRemoteTailWeight
  rw [norm_mul, norm_pow]
  have hzNorm :
      ‖(rho : Complex) * Complex.exp ((t : Complex) * Complex.I)‖ = rho := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hrho0, Complex.norm_exp]
    norm_num
  rw [hzNorm, Complex.norm_real, Real.norm_eq_abs]
  have hcos := Real.abs_cos_le_one
    (2 * Real.pi * ((m + 2 : Nat) : Real) * x)
  simpa [abs_of_nonneg hrho0] using
    mul_le_of_le_one_right (pow_nonneg hrho0 _) hcos

lemma criticalThetaRemoteTailWeight_tsum_eq {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    2 * ∑' m : Nat, criticalThetaRemoteTailWeight rho m =
      gaussianPartitionReal rho - (1 + 2 * rho) := by
  have hz : ‖(rho : Complex)‖ < 1 := by
    simpa [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0]
      using hrho1
  have htail := summable_criticalThetaRemoteTailWeight hrho0 hrho1
  have htailEq :
      (∑' m : Nat,
          thetaCosTerm (rho : Complex) 0 ⟨m + 2, by omega⟩) =
        ((∑' m : Nat, criticalThetaRemoteTailWeight rho m : Real) : Complex) := by
    rw [Complex.ofReal_tsum]
    apply tsum_congr
    intro m
    simp [thetaCosTerm, criticalThetaRemoteTailWeight]
  have hlead := analyticTheta_leading_plus_tail (z := (rho : Complex)) hz 0
  rw [← gaussianPartition_eq_analyticTheta, gaussianPartition_eq_ofReal,
    htailEq] at hlead
  have hre := congrArg Complex.re hlead
  norm_num at hre
  linarith

theorem norm_criticalTheta_remote_tail_le {rho t x : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    ‖2 * ∑' m : Nat,
        thetaCosTerm
          (rho * Complex.exp ((t : Complex) * Complex.I)) x
          ⟨m + 2, by omega⟩‖ ≤
      gaussianPartitionReal rho - (1 + 2 * rho) := by
  let z : Complex := rho * Complex.exp ((t : Complex) * Complex.I)
  have hz : ‖z‖ < 1 := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hrho0, Complex.norm_exp]
    norm_num
    exact hrho1
  have hs := summable_thetaCosTerm hz x
  have htail : Summable (fun m : Nat ↦
      thetaCosTerm z x ⟨m + 2, by omega⟩) := by
    apply hs.comp_injective
    intro m n hmn
    have hval := congrArg PNat.val hmn
    dsimp at hval
    omega
  have hweight := summable_criticalThetaRemoteTailWeight hrho0 hrho1
  calc
    ‖(2 : Complex) * ∑' m : Nat,
        thetaCosTerm z x ⟨m + 2, by omega⟩‖ ≤
        2 * ∑' m : Nat,
          ‖thetaCosTerm z x ⟨m + 2, by omega⟩‖ := by
      rw [norm_mul]
      norm_num
      have hnorm := norm_tsum_le_tsum_norm htail.norm
      nlinarith
    _ ≤ 2 * ∑' m : Nat, criticalThetaRemoteTailWeight rho m := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      exact htail.norm.tsum_le_tsum
        (fun m ↦ by
          simpa [z] using thetaCosTerm_remote_tail_norm_le hrho0 t x m)
        hweight
    _ = gaussianPartitionReal rho - (1 + 2 * rho) :=
      criticalThetaRemoteTailWeight_tsum_eq hrho0 hrho1

/-- Quantitative loss in the retained `k = 0, ±1` block when the angle is
bounded away from both saddle angles. -/
lemma norm_one_add_two_mul_exp_cos_le_critical
    {rho R t c angularCap : Real}
    (hrho0 : 0 ≤ rho) (hrhoR : rho ≤ R)
    (hR0 : 0 ≤ R) (hc : |c| ≤ 1)
    (hcap0 : 0 ≤ angularCap) (hcap1 : angularCap < 1)
    (ht : |Real.cos t| ≤ angularCap) :
    ‖1 + 2 * (rho * Complex.exp ((t : Complex) * Complex.I)) *
        (c : Complex)‖ ≤
      1 + 2 * rho - rho * (1 - angularCap) / (1 + 2 * R) := by
  let w : Complex :=
    2 * (rho * Complex.exp ((t : Complex) * Complex.I)) * (c : Complex)
  have hwSq : Complex.normSq w = 4 * rho ^ 2 * c ^ 2 := by
    dsimp [w]
    rw [Complex.normSq_mul, Complex.normSq_mul, Complex.normSq_ofReal,
      Complex.normSq_mul, Complex.normSq_ofReal]
    have hexp : Complex.normSq
        (Complex.exp ((t : Complex) * Complex.I)) = 1 := by
      rw [← Complex.sq_norm, Complex.norm_exp]
      norm_num
    rw [hexp]
    norm_num
    ring
  have hwRe : w.re = 2 * rho * c * Real.cos t := by
    dsimp [w]
    rw [Complex.mul_re]
    simp only [Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
    rw [Complex.mul_re, Complex.exp_ofReal_mul_I]
    norm_num
    have hcosre : (Complex.cos (t : Complex)).re = Real.cos t := by
      rw [← Complex.ofReal_cos]
      exact Complex.ofReal_re _
    rw [hcosre]
    ring
  have hc2 : c ^ 2 ≤ 1 := by
    have hle : |c| ^ 2 ≤ (1 : Real) ^ 2 :=
      pow_le_pow_left₀ (abs_nonneg c) hc 2
    nlinarith [sq_abs c]
  have hcross : c * Real.cos t ≤ angularCap := by
    have habs : |c * Real.cos t| ≤ angularCap := by
      rw [abs_mul]
      exact (mul_le_mul hc ht (abs_nonneg _) (by norm_num)).trans_eq
        (one_mul angularCap)
    exact le_of_abs_le habs
  have hgap :
      Complex.normSq (1 + w) ≤
        (1 + 2 * rho) ^ 2 - 4 * rho * (1 - angularCap) := by
    rw [Complex.normSq_add]
    change Complex.normSq (1 : Complex) + Complex.normSq w +
      2 * ((1 : Complex) * (starRingEnd Complex) w).re ≤ _
    rw [Complex.normSq_one, hwSq]
    simp only [one_mul, Complex.conj_re]
    rw [hwRe]
    nlinarith [mul_nonneg (mul_nonneg (by positivity : 0 ≤ 4 * rho ^ 2)
      (sub_nonneg.mpr hc2)) (by norm_num : (0 : Real) ≤ 1),
      mul_nonneg (by positivity : 0 ≤ 4 * rho)
        (sub_nonneg.mpr hcross)]
  have hden : 0 < 1 + 2 * R := by nlinarith
  let eta := rho * (1 - angularCap) / (1 + 2 * R)
  have heta0 : 0 ≤ eta := by
    exact div_nonneg
      (mul_nonneg hrho0 (sub_nonneg.mpr hcap1.le)) hden.le
  have hetaLe : eta ≤ rho * (1 - angularCap) := by
    unfold eta
    exact div_le_self (mul_nonneg hrho0 (sub_nonneg.mpr hcap1.le))
      (by linarith)
  have hright : 0 ≤ 1 + 2 * rho - eta := by
    have hcapLe : 1 - angularCap ≤ 1 := by linarith
    have : eta ≤ rho := hetaLe.trans (by
      exact mul_le_of_le_one_right hrho0 hcapLe)
    linarith
  apply (sq_le_sq₀ (norm_nonneg _) hright).mp
  rw [Complex.sq_norm]
  calc
    Complex.normSq (1 + w) ≤
        (1 + 2 * rho) ^ 2 - 4 * rho * (1 - angularCap) := hgap
    _ ≤ (1 + 2 * rho - eta) ^ 2 := by
      have hM : 1 + 2 * rho ≤ 1 + 2 * R := by linarith
      have htwoMeta : 2 * (1 + 2 * rho) * eta ≤
          2 * rho * (1 - angularCap) := by
        unfold eta
        calc
          2 * (1 + 2 * rho) *
              (rho * (1 - angularCap) / (1 + 2 * R)) ≤
              2 * (1 + 2 * R) *
                (rho * (1 - angularCap) / (1 + 2 * R)) := by
            gcongr
          _ = 2 * rho * (1 - angularCap) := by field_simp
      nlinarith [sq_nonneg eta,
        mul_nonneg hrho0 (sub_nonneg.mpr hcap1.le)]
    _ = _ := by rfl

def criticalThetaRemoteGap
    (a b angularCap : Real) : Real :=
  gaussianSaddleParameter a * (1 - angularCap) /
    ((1 + 2 * gaussianSaddleParameter b) *
      gaussianPartitionReal (gaussianSaddleParameter b))

def criticalThetaRemoteRate
    (a b angularCap : Real) : Real :=
  1 - criticalThetaRemoteGap a b angularCap

lemma criticalThetaRemoteGap_pos {a b angularCap : Real}
    (ha : 0 < a) (hab : a ≤ b)
    (hcap : angularCap < 1) :
    0 < criticalThetaRemoteGap a b angularCap := by
  have hra := gaussianSaddleParameter_mem ha
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  unfold criticalThetaRemoteGap
  exact div_pos (mul_pos hra.1 (sub_pos.mpr hcap))
    (mul_pos (by nlinarith [hrb.1])
      (gaussianPartitionReal_pos hrb.1.le hrb.2))

theorem norm_analyticTheta_critical_remote_gap_of_abs_cos_le
    {a b rho t x angularCap : Real}
    (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (hcap0 : 0 ≤ angularCap) (hcap1 : angularCap < 1)
    (ht : |Real.cos t| ≤ angularCap) :
    ‖analyticTheta
        (rho * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticTheta (rho : Complex) 0‖ ≤
      criticalThetaRemoteRate a b angularCap := by
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  let R := gaussianSaddleParameter b
  let z : Complex := rho * Complex.exp ((t : Complex) * Complex.I)
  have hz : ‖z‖ < 1 := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hrhoI.1.le, Complex.norm_exp]
    norm_num
    exact hrhoI.2
  have htail := norm_criticalTheta_remote_tail_le
    (rho := rho) (t := t) (x := x) hrhoI.1.le hrhoI.2
  have hlead := norm_one_add_two_mul_exp_cos_le_critical
    hrhoI.1.le hrho.2 hrb.1.le
    (Real.abs_cos_le_one (2 * Real.pi * x)) hcap0 hcap1 ht
  have hnum : ‖analyticTheta z x‖ ≤
      gaussianPartitionReal rho -
        rho * (1 - angularCap) / (1 + 2 * R) := by
    rw [analyticTheta_leading_plus_tail hz x]
    calc
      ‖1 + 2 * z * (Real.cos (2 * Real.pi * x) : Complex) +
          2 * ∑' m : Nat, thetaCosTerm z x ⟨m + 2, by omega⟩‖ ≤
          ‖1 + 2 * z * (Real.cos (2 * Real.pi * x) : Complex)‖ +
            ‖2 * ∑' m : Nat,
              thetaCosTerm z x ⟨m + 2, by omega⟩‖ := norm_add_le _ _
      _ ≤ (1 + 2 * rho -
              rho * (1 - angularCap) / (1 + 2 * R)) +
            (gaussianPartitionReal rho - (1 + 2 * rho)) := by
        exact add_le_add (by simpa [z] using hlead) htail
      _ = gaussianPartitionReal rho -
            rho * (1 - angularCap) / (1 + 2 * R) := by ring
  have hdenEq : ‖analyticTheta (rho : Complex) 0‖ =
      gaussianPartitionReal rho := by
    rw [← gaussianPartition_eq_analyticTheta, gaussianPartition_eq_ofReal,
      Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (gaussianPartitionReal_pos hrhoI.1.le hrhoI.2)]
  have hdenPos : 0 < gaussianPartitionReal rho :=
    gaussianPartitionReal_pos hrhoI.1.le hrhoI.2
  have hpartMono := gaussianPartitionReal_mono
    hrhoI.1.le hrho.2 hrb.2
  have hRden : 0 < 1 + 2 * R := by
    dsimp [R]
    nlinarith [hrb.1]
  have hgapDen : 0 < (1 + 2 * R) * gaussianPartitionReal R :=
    mul_pos hRden (gaussianPartitionReal_pos hrb.1.le hrb.2)
  have hgapScale :
      criticalThetaRemoteGap a b angularCap * gaussianPartitionReal rho ≤
        rho * (1 - angularCap) / (1 + 2 * R) := by
    unfold criticalThetaRemoteGap R
    have hnumMono : gaussianSaddleParameter a * (1 - angularCap) ≤
        rho * (1 - angularCap) :=
      mul_le_mul_of_nonneg_right hrho.1 (sub_nonneg.mpr hcap1.le)
    have hpartRPos : 0 < gaussianPartitionReal R := by
      dsimp [R]
      exact gaussianPartitionReal_pos hrb.1.le hrb.2
    have hratio0 : 0 ≤ gaussianPartitionReal rho /
        gaussianPartitionReal R :=
      div_nonneg hdenPos.le hpartRPos.le
    have hratio1 : gaussianPartitionReal rho /
        gaussianPartitionReal R ≤ 1 :=
      (div_le_one hpartRPos).2 hpartMono
    calc
      criticalThetaRemoteGap a b angularCap * gaussianPartitionReal rho =
          (gaussianSaddleParameter a * (1 - angularCap) / (1 + 2 * R)) *
            (gaussianPartitionReal rho / gaussianPartitionReal R) := by
        unfold criticalThetaRemoteGap R
        field_simp [ne_of_gt hRden, ne_of_gt hpartRPos]
      _ ≤ gaussianSaddleParameter a * (1 - angularCap) /
            (1 + 2 * R) := by
        simpa using mul_le_mul_of_nonneg_left hratio1
          (div_nonneg
            (mul_nonneg (gaussianSaddleParameter_mem ha).1.le
              (sub_nonneg.mpr hcap1.le)) hRden.le)
      _ ≤ rho * (1 - angularCap) / (1 + 2 * R) :=
        div_le_div_of_nonneg_right hnumMono hRden.le
  rw [norm_div, hdenEq]
  apply (div_le_iff₀ hdenPos).2
  unfold criticalThetaRemoteRate
  calc
    ‖analyticTheta z x‖ ≤
        gaussianPartitionReal rho -
          rho * (1 - angularCap) / (1 + 2 * R) := hnum
    _ ≤ gaussianPartitionReal rho -
          criticalThetaRemoteGap a b angularCap *
            gaussianPartitionReal rho := by linarith
    _ = (1 - criticalThetaRemoteGap a b angularCap) *
          gaussianPartitionReal rho := by ring

lemma abs_cos_le_cos_delta_of_critical_remote
    {delta t : Real} (hdelta0 : 0 ≤ delta)
    (hdeltapi : delta ≤ Real.pi / 2)
    (ht0 : delta ≤ |t|) (htpi : |t| ≤ Real.pi - delta) :
    |Real.cos t| ≤ Real.cos delta := by
  have h := abs_cos_le_cos_of_mem_Icc hdelta0 hdeltapi ht0 htpi
  simpa only [Real.cos_abs] using h

lemma criticalThetaRemoteRate_nonneg
    {a b angularCap : Real} (ha : 0 < a) (hab : a ≤ b)
    (hcap0 : 0 ≤ angularCap) (hcap1 : angularCap < 1) :
    0 ≤ criticalThetaRemoteRate a b angularCap := by
  have hb : 0 < b := ha.trans_le hab
  have hrho : gaussianSaddleParameter a ∈
      Set.Icc (gaussianSaddleParameter a) (gaussianSaddleParameter b) :=
    ⟨le_rfl, strictMonoOn_gaussianSaddleParameter.monotoneOn ha hb hab⟩
  have ht : |Real.cos (Real.pi / 2)| ≤ angularCap := by
    rw [Real.cos_pi_div_two, abs_zero]
    exact hcap0
  have hscalar := norm_analyticTheta_critical_remote_gap_of_abs_cos_le
    (rho := gaussianSaddleParameter a) (t := Real.pi / 2) (x := 0)
    ha hab hrho hcap0 hcap1 ht
  exact (norm_nonneg _).trans hscalar

lemma criticalThetaRemoteRate_lt_one
    {a b angularCap : Real} (ha : 0 < a) (hab : a ≤ b)
    (hcap1 : angularCap < 1) :
    criticalThetaRemoteRate a b angularCap < 1 := by
  unfold criticalThetaRemoteRate
  linarith [criticalThetaRemoteGap_pos ha hab hcap1]

theorem norm_analyticTheta_critical_remote_gap
    {a b rho delta t x : Real}
    (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (hdelta0 : 0 < delta) (hdeltapi : delta ≤ Real.pi / 2)
    (ht0 : delta ≤ |t|) (htpi : |t| ≤ Real.pi - delta) :
    ‖analyticTheta
        (rho * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticTheta (rho : Complex) 0‖ ≤
      criticalThetaRemoteRate a b (Real.cos delta) := by
  have hcap0 : 0 ≤ Real.cos delta := by
    exact Real.cos_nonneg_of_mem_Icc
      ⟨by linarith [Real.pi_pos], hdeltapi⟩
  have hcap1 : Real.cos delta < 1 :=
    cos_lt_one_of_pos_of_le_pi_div_two hdelta0 hdeltapi
  exact norm_analyticTheta_critical_remote_gap_of_abs_cos_le
    ha hab hrho hcap0 hcap1
      (abs_cos_le_cos_delta_of_critical_remote hdelta0.le hdeltapi ht0 htpi)

theorem norm_analyticThetaProduct_critical_remote_gap
    {d : Nat} {a b rho delta t : Real}
    (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (hdelta0 : 0 < delta) (hdeltapi : delta ≤ Real.pi / 2)
    (ht0 : delta ≤ |t|) (htpi : |t| ≤ Real.pi - delta)
    (x : Fin d → Real) :
    ‖analyticThetaProduct
        (rho * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticThetaProduct (rho : Complex) (fun _ : Fin d ↦ 0)‖ ≤
      criticalThetaRemoteRate a b (Real.cos delta) ^ d := by
  let z : Complex := rho * Complex.exp ((t : Complex) * Complex.I)
  let q : Fin d → Complex := fun i ↦
    analyticTheta z (x i) / analyticTheta (rho : Complex) 0
  have hq : ∀ i : Fin d,
      ‖q i‖ ≤ criticalThetaRemoteRate a b (Real.cos delta) := by
    intro i
    exact norm_analyticTheta_critical_remote_gap ha hab hrho
      hdelta0 hdeltapi ht0 htpi
  have hprod : (∏ i, q i) =
      analyticThetaProduct z x /
        analyticThetaProduct (rho : Complex) (fun _ : Fin d ↦ 0) := by
    rw [Finset.prod_div_distrib]
    rfl
  have hrate0 : 0 ≤ criticalThetaRemoteRate a b (Real.cos delta) := by
    apply criticalThetaRemoteRate_nonneg ha hab
    · exact Real.cos_nonneg_of_mem_Icc
        ⟨by linarith [Real.pi_pos], hdeltapi⟩
    · exact cos_lt_one_of_pos_of_le_pi_div_two hdelta0 hdeltapi
  rw [← hprod, norm_prod]
  calc
    ∏ i, ‖q i‖ ≤
        ∏ _i : Fin d, criticalThetaRemoteRate a b (Real.cos delta) := by
      apply Finset.prod_le_prod
      · intro i hi
        exact norm_nonneg _
      · intro i hi
        exact hq i
    _ = criticalThetaRemoteRate a b (Real.cos delta) ^ d := by
      simp

theorem norm_analyticThetaProduct_critical_remote_raw
    {d : Nat} {a b rho delta t : Real}
    (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (hdelta0 : 0 < delta) (hdeltapi : delta ≤ Real.pi / 2)
    (ht0 : delta ≤ |t|) (htpi : |t| ≤ Real.pi - delta)
    (x : Fin d → Real) :
    ‖analyticThetaProduct
        (rho * Complex.exp ((t : Complex) * Complex.I)) x‖ ≤
      criticalThetaRemoteRate a b (Real.cos delta) ^ d *
        ‖analyticThetaProduct (rho : Complex) (fun _ : Fin d ↦ 0)‖ := by
  have hratio := norm_analyticThetaProduct_critical_remote_gap
    (d := d) ha hab hrho hdelta0 hdeltapi ht0 htpi x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hden : analyticThetaProduct (rho : Complex)
      (fun _ : Fin d ↦ 0) ≠ 0 := by
    unfold analyticThetaProduct
    apply Finset.prod_ne_zero_iff.mpr
    intro i hi
    rw [← gaussianPartition_eq_analyticTheta, gaussianPartition_eq_ofReal]
    exact Complex.ofReal_ne_zero.mpr
      (ne_of_gt (gaussianPartitionReal_pos hrhoI.1.le hrhoI.2))
  rw [norm_div, div_le_iff₀ (norm_pos_iff.mpr hden)] at hratio
  exact hratio

/-- The unshifted base theta series is uniformly small on the whole opposite
saddle arc, which is equation (5.3) in the frozen NL0 proof. -/
theorem exists_uniform_criticalTheta_pi_base_gap
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta q0 : Real, 0 < delta ∧ 0 < q0 ∧ q0 < 1 ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ u : Real, |u| ≤ delta →
          ‖analyticTheta
              (-(rho * Complex.exp ((u : Complex) * Complex.I))) 0 /
            analyticTheta (rho : Complex) 0‖ ≤ q0 := by
  obtain ⟨deltaC, c, hdeltaC, hc, hcontract⟩ :=
    exists_uniform_criticalTheta_ratio_polar_contraction ha hab
  obtain ⟨deltaZ, hdeltaZ, hzero⟩ :=
    exists_uniform_criticalTheta_polar_ne_zero_all ha hab
  let delta := min deltaC deltaZ
  let q0 := Real.exp (-2 * c)
  have hdelta : 0 < delta := lt_min hdeltaC hdeltaZ
  have hq0 : 0 < q0 := by
    unfold q0
    positivity
  have hq01 : q0 < 1 := by
    unfold q0
    rw [Real.exp_lt_one_iff]
    linarith
  refine ⟨delta, q0, hdelta, hq0, hq01, ?_⟩
  intro rho hrho u hu
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have huC : |u| ≤ deltaC := hu.trans (min_le_left _ _)
  have huZ : |u| ≤ deltaZ := hu.trans (min_le_right _ _)
  let z : Complex := rho * Complex.exp ((u : Complex) * Complex.I)
  have hzNorm : ‖z‖ = rho := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hrhoI.1.le, Complex.norm_exp]
    norm_num
  have hzSphere : z ∈ Metric.sphere 0 rho := by
    simpa [Metric.mem_sphere] using hzNorm
  have hz0 : analyticTheta z 0 ≠ 0 := by
    exact hzero rho hrho u huZ 0
  have hreal0 : analyticTheta (rho : Complex) 0 ≠ 0 := by
    rw [← gaussianPartition_eq_analyticTheta, gaussianPartition_eq_ofReal]
    exact Complex.ofReal_ne_zero.mpr
      (ne_of_gt (gaussianPartitionReal_pos hrhoI.1.le hrhoI.2))
  have hshift : analyticTheta (-z) 0 = analyticTheta z (-1 / 2) := by
    convert analyticTheta_neg_shift z (-1 / 2) using 1 <;> ring
  have henergy : thetaAngularEnergy (-1 / 2) = 2 := by
    unfold thetaAngularEnergy
    rw [show 2 * Real.pi * (-1 / 2 : Real) = -Real.pi by ring,
      Real.cos_neg, Real.cos_pi]
    ring
  have hlocal := hcontract rho hrho u huC (-1 / 2)
  rw [henergy] at hlocal
  have hmajor := norm_analyticTheta_le_norm_analyticTheta_real
    hrhoI.1.le hrhoI.2 z hzSphere 0
  have hmajorRatio :
      ‖analyticTheta z 0 / analyticTheta (rho : Complex) 0‖ ≤ 1 := by
    rw [norm_div]
    exact (div_le_one (norm_pos_iff.mpr hreal0)).2 hmajor
  have hfactor :
      analyticTheta z (-1 / 2) / analyticTheta (rho : Complex) 0 =
        (analyticTheta z (-1 / 2) / analyticTheta z 0) *
          (analyticTheta z 0 / analyticTheta (rho : Complex) 0) := by
    field_simp [hz0, hreal0]
  rw [show -(rho * Complex.exp ((u : Complex) * Complex.I)) = -z by rfl,
    hshift, hfactor, norm_mul]
  calc
    ‖analyticTheta z (-1 / 2) / analyticTheta z 0‖ *
        ‖analyticTheta z 0 / analyticTheta (rho : Complex) 0‖ ≤
        Real.exp (-(c * 2)) * 1 :=
      mul_le_mul hlocal hmajorRatio (norm_nonneg _) (Real.exp_pos _).le
    _ = q0 := by
      unfold q0
      congr 2
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalThetaSecondDerivative.lean <==
import EuclideanBallsFormalization.CriticalThetaLogDerivative
import EuclideanBallsFormalization.SmallRhoThetaSecondDerivative

namespace EuclideanBallsFormalization

/-!
Second logarithmic-radius derivative control for the fixed-critical branch.
This continues the exact NL0 Lemma 4.1/Corollary 4.2 dependency chain.
-/

noncomputable section

open scoped BigOperators Real

def criticalThetaSixthDifferenceWeight (R : Real) (n : ℕ+) : Real :=
  R ^ ((n : Nat) ^ 2) * (n : Real) ^ 6

lemma summable_criticalThetaSixthDifferenceWeight {R : Real}
    (hR0 : 0 ≤ R) (hR1 : R < 1) :
    Summable (criticalThetaSixthDifferenceWeight R) := by
  have hsInt := summable_gaussianEvenMoment (q := 3) (by norm_num) hR0 hR1
  have hcomp := hsInt.comp_injective (fun u v huv ↦ by
    apply PNat.coe_injective
    exact Int.ofNat.inj huv)
  exact hcomp.congr (fun n ↦ by
    simp [criticalThetaSixthDifferenceWeight]
    ring)

def criticalThetaSixthDifferenceBound (R : Real) : Real :=
  2 * ∑' n : ℕ+, criticalThetaSixthDifferenceWeight R n

lemma criticalThetaSixthDifferenceBound_nonneg {R : Real} (hR0 : 0 ≤ R) :
    0 ≤ criticalThetaSixthDifferenceBound R := by
  unfold criticalThetaSixthDifferenceBound
  exact mul_nonneg (by norm_num) (tsum_nonneg (fun n ↦
    mul_nonneg (pow_nonneg hR0 _) (by positivity)))

def analyticThetaEulerSecondDeriv (w : Complex) (x : Real) : Complex :=
  analyticThetaTauSecondDeriv
      (w / ((Real.pi : Complex) * Complex.I)) x /
    (((Real.pi : Complex) * Complex.I) ^ 2)

theorem hasDerivAt_analyticThetaEulerDeriv {w : Complex}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (x : Real) :
    HasDerivAt (fun s : Complex ↦ analyticThetaEulerDeriv s x)
      (analyticThetaEulerSecondDeriv w x) w := by
  let den : Complex := (Real.pi : Complex) * Complex.I
  have hden : den ≠ 0 := by
    unfold den
    exact mul_ne_zero (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
      Complex.I_ne_zero
  have hmap := (hasDerivAt_id w).div_const den
  have htau := hasDerivAt_analyticThetaTauDeriv hτ x
  have hcomp := htau.comp w hmap
  have hquot := hcomp.div_const den
  simpa [analyticThetaEulerDeriv, analyticThetaEulerSecondDeriv, den,
    div_eq_mul_inv, pow_two, mul_assoc] using hquot

lemma norm_thetaTauSecondCosTerm_le_critical
    {tau : Complex} {R : Real} (hR0 : 0 ≤ R)
    (hzR : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ R)
    (x : Real) (n : ℕ+) :
    ‖thetaTauSecondCosTerm tau x n‖ ≤
      Real.pi ^ 2 * criticalThetaFourthDifferenceWeight R n := by
  unfold thetaTauSecondCosTerm
  rw [norm_mul]
  have hcoef :
      ‖(Real.pi : Complex) * Complex.I * ((n : Nat) : Complex) ^ 2‖ =
        Real.pi * (n : Real) ^ 2 := by
    simp only [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, Complex.norm_I, Complex.norm_natCast]
    ring
  rw [hcoef]
  have hfirst := norm_thetaTauCosTerm_le_critical hR0 hzR x n
  calc
    (Real.pi * (n : Real) ^ 2) * ‖thetaTauCosTerm tau x n‖ ≤
        (Real.pi * (n : Real) ^ 2) *
          (Real.pi * thetaDifferenceWeight R n) :=
      mul_le_mul_of_nonneg_left hfirst (by positivity)
    _ = Real.pi ^ 2 * criticalThetaFourthDifferenceWeight R n := by
      unfold thetaDifferenceWeight criticalThetaFourthDifferenceWeight
      ring

theorem norm_analyticThetaEulerSecondDeriv_le_critical
    {w : Complex} {R : Real}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (hR0 : 0 ≤ R) (hR1 : R < 1)
    (hwR : ‖Complex.exp w‖ ≤ R) (x : Real) :
    ‖analyticThetaEulerSecondDeriv w x‖ ≤
      criticalThetaPolarDifferenceBound R := by
  let den : Complex := (Real.pi : Complex) * Complex.I
  let tau := w / den
  have hden : den ≠ 0 := by
    unfold den
    exact mul_ne_zero (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
      Complex.I_ne_zero
  have harg : den * tau = w := by
    unfold tau
    field_simp [hden]
  have hzR : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ R := by
    change ‖Complex.exp (den * tau)‖ ≤ R
    rw [harg]
    exact hwR
  have hs := summable_thetaTauSecondCosTerm hτ x
  have hweight := summable_criticalThetaFourthDifferenceWeight hR0 hR1
  have htauBound : ‖analyticThetaTauSecondDeriv tau x‖ ≤
      Real.pi ^ 2 * criticalThetaPolarDifferenceBound R := by
    rw [analyticThetaTauSecondDeriv_eq_two_tsum hτ x]
    calc
      ‖(2 : Complex) * ∑' n : ℕ+, thetaTauSecondCosTerm tau x n‖ ≤
          2 * ∑' n : ℕ+, ‖thetaTauSecondCosTerm tau x n‖ := by
        rw [norm_mul]
        norm_num
        have hnorm : ‖∑' n : ℕ+, thetaTauSecondCosTerm tau x n‖ ≤
            ∑' n : ℕ+, ‖thetaTauSecondCosTerm tau x n‖ :=
          norm_tsum_le_tsum_norm hs.norm
        nlinarith [hnorm]
      _ ≤ 2 * ∑' n : ℕ+,
          Real.pi ^ 2 * criticalThetaFourthDifferenceWeight R n := by
        apply mul_le_mul_of_nonneg_left _ (by norm_num : (0 : Real) ≤ 2)
        exact hs.norm.tsum_le_tsum
          (fun n ↦ norm_thetaTauSecondCosTerm_le_critical hR0 hzR x n)
          (hweight.mul_left (Real.pi ^ 2))
      _ = Real.pi ^ 2 * criticalThetaPolarDifferenceBound R := by
        rw [hweight.tsum_mul_left]
        unfold criticalThetaPolarDifferenceBound
        ring
  unfold analyticThetaEulerSecondDeriv
  change ‖analyticThetaTauSecondDeriv tau x / den ^ 2‖ ≤ _
  rw [norm_div, norm_pow, show ‖den‖ = Real.pi by
    unfold den
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, Complex.norm_I, mul_one]]
  apply (div_le_iff₀ (sq_pos_of_pos Real.pi_pos)).2
  simpa [mul_comm] using htauBound

lemma norm_thetaTauSecondCosDifferenceTerm_le_critical
    {tau : Complex} {R : Real} (hR0 : 0 ≤ R)
    (hzR : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ R)
    (x : Real) (n : ℕ+) :
    ‖thetaTauSecondCosDifferenceTerm tau x n‖ ≤
      Real.pi ^ 2 * criticalThetaSixthDifferenceWeight R n *
        thetaAngularEnergy x := by
  have hbase := norm_thetaTauSecondCosDifferenceTerm_le tau x n
  calc
    ‖thetaTauSecondCosDifferenceTerm tau x n‖ ≤
        Real.pi ^ 2 * (n : Real) ^ 6 *
          ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ ((n : Nat) ^ 2) *
            thetaAngularEnergy x := hbase
    _ ≤ Real.pi ^ 2 * (n : Real) ^ 6 *
          R ^ ((n : Nat) ^ 2) * thetaAngularEnergy x := by
      gcongr
      exact thetaAngularEnergy_nonneg x
    _ = Real.pi ^ 2 * criticalThetaSixthDifferenceWeight R n *
          thetaAngularEnergy x := by
      unfold criticalThetaSixthDifferenceWeight
      ring

theorem norm_analyticThetaEulerSecondDeriv_sub_zero_le_critical
    {w : Complex} {R : Real}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (hR0 : 0 ≤ R) (hR1 : R < 1)
    (hwR : ‖Complex.exp w‖ ≤ R) (x : Real) :
    ‖analyticThetaEulerSecondDeriv w x -
        analyticThetaEulerSecondDeriv w 0‖ ≤
      criticalThetaSixthDifferenceBound R * thetaAngularEnergy x := by
  let den : Complex := (Real.pi : Complex) * Complex.I
  let tau := w / den
  have hden : den ≠ 0 := by
    unfold den
    exact mul_ne_zero (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
      Complex.I_ne_zero
  have harg : den * tau = w := by
    unfold tau
    field_simp [hden]
  have hzR : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ R := by
    change ‖Complex.exp (den * tau)‖ ≤ R
    rw [harg]
    exact hwR
  have hs := summable_thetaTauSecondCosDifferenceTerm hτ x
  have hweight := summable_criticalThetaSixthDifferenceWeight hR0 hR1
  have htauBound :
      ‖analyticThetaTauSecondDeriv tau x -
          analyticThetaTauSecondDeriv tau 0‖ ≤
        Real.pi ^ 2 * criticalThetaSixthDifferenceBound R *
          thetaAngularEnergy x := by
    rw [analyticThetaTauSecondDeriv_sub_zero_eq_two_tsum hτ x]
    calc
      ‖(2 : Complex) * ∑' n : ℕ+,
          thetaTauSecondCosDifferenceTerm tau x n‖ ≤
        2 * ∑' n : ℕ+,
          ‖thetaTauSecondCosDifferenceTerm tau x n‖ := by
        rw [norm_mul]
        norm_num
        have hnorm :
            ‖∑' n : ℕ+, thetaTauSecondCosDifferenceTerm tau x n‖ ≤
              ∑' n : ℕ+, ‖thetaTauSecondCosDifferenceTerm tau x n‖ :=
          norm_tsum_le_tsum_norm hs.norm
        nlinarith [hnorm]
      _ ≤ 2 * ∑' n : ℕ+,
          (Real.pi ^ 2 * criticalThetaSixthDifferenceWeight R n) *
            thetaAngularEnergy x := by
        apply mul_le_mul_of_nonneg_left _ (by norm_num : (0 : Real) ≤ 2)
        exact hs.norm.tsum_le_tsum
          (fun n ↦ by simpa [mul_assoc] using
            norm_thetaTauSecondCosDifferenceTerm_le_critical hR0 hzR x n)
          ((hweight.mul_left (Real.pi ^ 2)).mul_right
            (thetaAngularEnergy x))
      _ = Real.pi ^ 2 * criticalThetaSixthDifferenceBound R *
          thetaAngularEnergy x := by
        rw [(hweight.mul_left (Real.pi ^ 2)).tsum_mul_right,
          hweight.tsum_mul_left]
        unfold criticalThetaSixthDifferenceBound
        ring
  unfold analyticThetaEulerSecondDeriv
  change ‖analyticThetaTauSecondDeriv tau x / den ^ 2 -
    analyticThetaTauSecondDeriv tau 0 / den ^ 2‖ ≤ _
  rw [← sub_div, norm_div, norm_pow, show ‖den‖ = Real.pi by
    unfold den
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, Complex.norm_I, mul_one]]
  apply (div_le_iff₀ (sq_pos_of_pos Real.pi_pos)).2
  simpa [mul_assoc, mul_comm, mul_left_comm] using htauBound

def criticalThetaLogDerivExplicit (w : Complex) (x : Real) : Complex :=
  analyticThetaEulerDeriv w x / analyticTheta (Complex.exp w) x -
    analyticThetaEulerDeriv w 0 / analyticTheta (Complex.exp w) 0

def criticalThetaLogSecondDerivExplicit
    (w : Complex) (x : Real) : Complex :=
  (analyticThetaEulerSecondDeriv w x /
      analyticTheta (Complex.exp w) x -
    (analyticThetaEulerDeriv w x /
      analyticTheta (Complex.exp w) x) ^ 2) -
  (analyticThetaEulerSecondDeriv w 0 /
      analyticTheta (Complex.exp w) 0 -
    (analyticThetaEulerDeriv w 0 /
      analyticTheta (Complex.exp w) 0) ^ 2)

theorem hasDerivAt_criticalThetaLogDerivExplicit {w : Complex}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (x : Real) (hnum : analyticTheta (Complex.exp w) x ≠ 0)
    (hden : analyticTheta (Complex.exp w) 0 ≠ 0) :
    HasDerivAt (fun s : Complex ↦ criticalThetaLogDerivExplicit s x)
      (criticalThetaLogSecondDerivExplicit w x) w := by
  have hx := (hasDerivAt_analyticThetaEulerDeriv hτ x).div
    (hasDerivAt_analyticTheta_exp_euler hτ x) hnum
  have h0 := (hasDerivAt_analyticThetaEulerDeriv hτ 0).div
    (hasDerivAt_analyticTheta_exp_euler hτ 0) hden
  have hsub := hx.sub h0
  unfold criticalThetaLogDerivExplicit criticalThetaLogSecondDerivExplicit
  apply hsub.congr_deriv
  field_simp [hnum, hden]

theorem logDeriv_criticalThetaLogRatio_eq_explicit {w : Complex}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (x : Real) (hnum : analyticTheta (Complex.exp w) x ≠ 0)
    (hden : analyticTheta (Complex.exp w) 0 ≠ 0) :
    logDeriv (fun s : Complex ↦ criticalThetaLogRatio s x) w =
      criticalThetaLogDerivExplicit w x := by
  have hratio := hasDerivAt_criticalThetaLogRatio hτ x hden
  have hratioNe : criticalThetaLogRatio w x ≠ 0 := by
    unfold criticalThetaLogRatio
    exact div_ne_zero hnum hden
  rw [logDeriv_apply, hratio.deriv]
  unfold criticalThetaLogRatio criticalThetaLogDerivExplicit
  field_simp [hnum, hden]

def criticalThetaLogSecondDerivativeBound
    (R epsilon C1 : Real) : Real :=
  criticalThetaSixthDifferenceBound R / epsilon +
    criticalThetaPolarDifferenceBound R *
      criticalThetaDifferenceBound R / epsilon ^ 2 +
    C1 * (2 * criticalThetaDifferenceBound R / epsilon)

lemma criticalThetaLogSecondDerivativeBound_nonneg
    {R epsilon C1 : Real} (hR0 : 0 ≤ R) (hepsilon : 0 < epsilon)
    (hC1 : 0 ≤ C1) :
    0 ≤ criticalThetaLogSecondDerivativeBound R epsilon C1 := by
  unfold criticalThetaLogSecondDerivativeBound
  exact add_nonneg
    (add_nonneg
      (div_nonneg (criticalThetaSixthDifferenceBound_nonneg hR0)
        hepsilon.le)
      (div_nonneg
        (mul_nonneg (criticalThetaPolarDifferenceBound_nonneg hR0)
          (criticalThetaDifferenceBound_nonneg hR0))
        (sq_nonneg epsilon)))
    (mul_nonneg hC1
      (div_nonneg
        (mul_nonneg (by norm_num)
          (criticalThetaDifferenceBound_nonneg hR0))
        hepsilon.le))

/-- The `r = 2` case of the one-coordinate logarithmic derivative estimate
(4.3) on a common fixed-critical strip. -/
theorem exists_uniform_criticalTheta_logSecondDeriv_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta C2 : Real, 0 < delta ∧ 0 ≤ C2 ∧
      ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ delta →
          ∀ x : Real,
            ‖criticalThetaLogSecondDerivExplicit
                (criticalThetaLogPoint rho t) x‖ ≤
              C2 * thetaAngularEnergy x := by
  obtain ⟨deltaLower, epsilon, hdeltaLower, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  obtain ⟨deltaLog, C1, hdeltaLog, hC1, hlog⟩ :=
    exists_uniform_criticalTheta_logDeriv_le ha hab
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  let R := gaussianSaddleParameter b
  let delta := min deltaLower deltaLog
  let C2 := criticalThetaLogSecondDerivativeBound R epsilon C1
  have hR0 : 0 ≤ R := hrb.1.le
  have hdelta : 0 < delta := lt_min hdeltaLower hdeltaLog
  have hC2 : 0 ≤ C2 :=
    criticalThetaLogSecondDerivativeBound_nonneg hR0 hepsilon hC1
  refine ⟨delta, C2, hdelta, hC2, ?_⟩
  intro rho hrho t ht x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have htLower : |t| ≤ deltaLower := ht.trans (min_le_left _ _)
  have htLog : |t| ≤ deltaLog := ht.trans (min_le_right _ _)
  let w := criticalThetaLogPoint rho t
  let A := analyticTheta (Complex.exp w) x
  let B := analyticTheta (Complex.exp w) 0
  let Ap := analyticThetaEulerDeriv w x
  let Bp := analyticThetaEulerDeriv w 0
  let App := analyticThetaEulerSecondDeriv w x
  let Bpp := analyticThetaEulerSecondDeriv w 0
  have hwexp : Complex.exp w =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) :=
    exp_criticalThetaLogPoint hrhoI.1 t
  have hwNorm : ‖Complex.exp w‖ = rho := by
    rw [hwexp, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hrhoI.1.le, Complex.norm_exp_ofReal_mul_I, mul_one]
  have hwR : ‖Complex.exp w‖ ≤ R := by
    rw [hwNorm]
    exact hrho.2
  have hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im :=
    criticalThetaLogPoint_tau_im_pos hrhoI.1 hrhoI.2 t
  have hA : epsilon ≤ ‖A‖ := by
    simpa [A, w, hwexp] using hlower rho hrho t htLower x
  have hB : epsilon ≤ ‖B‖ := by
    simpa [B, w, hwexp] using hlower rho hrho t htLower 0
  have hApos : 0 < ‖A‖ := hepsilon.trans_le hA
  have hBpos : 0 < ‖B‖ := hepsilon.trans_le hB
  have hAne : A ≠ 0 := norm_ne_zero_iff.mp hApos.ne'
  have hBne : B ≠ 0 := norm_ne_zero_iff.mp hBpos.ne'
  have hAppDiff : ‖App - Bpp‖ ≤
      criticalThetaSixthDifferenceBound R * thetaAngularEnergy x := by
    exact norm_analyticThetaEulerSecondDeriv_sub_zero_le_critical
      hτ hR0 hrb.2 hwR x
  have hBpp : ‖Bpp‖ ≤ criticalThetaPolarDifferenceBound R := by
    exact norm_analyticThetaEulerSecondDeriv_le_critical
      hτ hR0 hrb.2 hwR 0
  have hAB : ‖B - A‖ ≤
      criticalThetaDifferenceBound R * thetaAngularEnergy x := by
    rw [norm_sub_rev]
    exact norm_analyticTheta_sub_zero_le_critical hR0 hrb.2 hwR x
  have hAp : ‖Ap‖ ≤ criticalThetaDifferenceBound R :=
    norm_analyticThetaEulerDeriv_le_critical hτ hR0 hrb.2 hwR x
  have hBp : ‖Bp‖ ≤ criticalThetaDifferenceBound R :=
    norm_analyticThetaEulerDeriv_le_critical hτ hR0 hrb.2 hwR 0
  have hfirstLog : ‖Ap / A - Bp / B‖ ≤
      C1 * thetaAngularEnergy x := by
    have hlogBound := hlog rho hrho t htLog x
    rw [logDeriv_criticalThetaLogRatio_eq_explicit hτ x hAne hBne]
      at hlogBound
    simpa [criticalThetaLogDerivExplicit, A, B, Ap, Bp]
      using hlogBound
  have hsecondQuot : ‖App / A - Bpp / B‖ ≤
      (criticalThetaSixthDifferenceBound R / epsilon +
        criticalThetaPolarDifferenceBound R *
          criticalThetaDifferenceBound R / epsilon ^ 2) *
        thetaAngularEnergy x := by
    have hid : App / A - Bpp / B =
        (App - Bpp) / A + Bpp * (B - A) / (A * B) := by
      field_simp [hAne, hBne]
      ring
    rw [hid]
    have hterm1 : ‖(App - Bpp) / A‖ ≤
        (criticalThetaSixthDifferenceBound R / epsilon) *
          thetaAngularEnergy x := by
      rw [norm_div]
      calc
        ‖App - Bpp‖ / ‖A‖ ≤
            (criticalThetaSixthDifferenceBound R *
              thetaAngularEnergy x) / epsilon := by
          exact div_le_div₀
            (mul_nonneg (criticalThetaSixthDifferenceBound_nonneg hR0)
              (thetaAngularEnergy_nonneg x))
            hAppDiff hepsilon hA
        _ = _ := by ring
    have hden2 : epsilon ^ 2 ≤ ‖A‖ * ‖B‖ := by
      nlinarith [mul_le_mul hA hB hepsilon.le (norm_nonneg A)]
    have hterm2 : ‖Bpp * (B - A) / (A * B)‖ ≤
        (criticalThetaPolarDifferenceBound R *
          criticalThetaDifferenceBound R / epsilon ^ 2) *
            thetaAngularEnergy x := by
      rw [norm_div, norm_mul, norm_mul]
      calc
        ‖Bpp‖ * ‖B - A‖ / (‖A‖ * ‖B‖) ≤
            (criticalThetaPolarDifferenceBound R *
              (criticalThetaDifferenceBound R * thetaAngularEnergy x)) /
                epsilon ^ 2 := by
          apply div_le_div₀
            (mul_nonneg (criticalThetaPolarDifferenceBound_nonneg hR0)
              (mul_nonneg (criticalThetaDifferenceBound_nonneg hR0)
                (thetaAngularEnergy_nonneg x)))
          · exact mul_le_mul hBpp hAB (norm_nonneg _)
              (criticalThetaPolarDifferenceBound_nonneg hR0)
          · exact sq_pos_of_pos hepsilon
          · exact hden2
        _ = _ := by ring
    calc
      ‖(App - Bpp) / A + Bpp * (B - A) / (A * B)‖ ≤
          ‖(App - Bpp) / A‖ + ‖Bpp * (B - A) / (A * B)‖ :=
        norm_add_le _ _
      _ ≤ (criticalThetaSixthDifferenceBound R / epsilon) *
            thetaAngularEnergy x +
          (criticalThetaPolarDifferenceBound R *
            criticalThetaDifferenceBound R / epsilon ^ 2) *
              thetaAngularEnergy x := add_le_add hterm1 hterm2
      _ = _ := by ring
  have hquotA : ‖Ap / A‖ ≤
      criticalThetaDifferenceBound R / epsilon := by
    rw [norm_div]
    exact div_le_div₀ (criticalThetaDifferenceBound_nonneg hR0)
      hAp hepsilon hA
  have hquotB : ‖Bp / B‖ ≤
      criticalThetaDifferenceBound R / epsilon := by
    rw [norm_div]
    exact div_le_div₀ (criticalThetaDifferenceBound_nonneg hR0)
      hBp hepsilon hB
  have hsquares : ‖(Ap / A) ^ 2 - (Bp / B) ^ 2‖ ≤
      C1 * (2 * criticalThetaDifferenceBound R / epsilon) *
        thetaAngularEnergy x := by
    have hid : (Ap / A) ^ 2 - (Bp / B) ^ 2 =
        (Ap / A - Bp / B) * (Ap / A + Bp / B) := by ring
    rw [hid, norm_mul]
    have hsum : ‖Ap / A + Bp / B‖ ≤
        2 * criticalThetaDifferenceBound R / epsilon := by
      calc
        ‖Ap / A + Bp / B‖ ≤ ‖Ap / A‖ + ‖Bp / B‖ := norm_add_le _ _
        _ ≤ criticalThetaDifferenceBound R / epsilon +
            criticalThetaDifferenceBound R / epsilon :=
          add_le_add hquotA hquotB
        _ = _ := by ring
    calc
      ‖Ap / A - Bp / B‖ * ‖Ap / A + Bp / B‖ ≤
          (C1 * thetaAngularEnergy x) *
            (2 * criticalThetaDifferenceBound R / epsilon) := by
        exact mul_le_mul hfirstLog hsum (norm_nonneg _)
          (mul_nonneg hC1 (thetaAngularEnergy_nonneg x))
      _ = _ := by ring
  unfold criticalThetaLogSecondDerivExplicit
  change ‖(App / A - (Ap / A) ^ 2) -
      (Bpp / B - (Bp / B) ^ 2)‖ ≤ _
  rw [show (App / A - (Ap / A) ^ 2) -
      (Bpp / B - (Bp / B) ^ 2) =
        (App / A - Bpp / B) - ((Ap / A) ^ 2 - (Bp / B) ^ 2) by ring]
  calc
    ‖(App / A - Bpp / B) - ((Ap / A) ^ 2 - (Bp / B) ^ 2)‖ ≤
        ‖App / A - Bpp / B‖ + ‖(Ap / A) ^ 2 - (Bp / B) ^ 2‖ :=
      norm_sub_le _ _
    _ ≤ (criticalThetaSixthDifferenceBound R / epsilon +
          criticalThetaPolarDifferenceBound R *
            criticalThetaDifferenceBound R / epsilon ^ 2) *
          thetaAngularEnergy x +
        C1 * (2 * criticalThetaDifferenceBound R / epsilon) *
          thetaAngularEnergy x := add_le_add hsecondQuot hsquares
    _ = C2 * thetaAngularEnergy x := by
      unfold C2 criticalThetaLogSecondDerivativeBound
      ring

theorem hasDerivAt_criticalThetaLogRatio_explicit {w : Complex}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (x : Real) (hnum : analyticTheta (Complex.exp w) x ≠ 0)
    (hden : analyticTheta (Complex.exp w) 0 ≠ 0) :
    HasDerivAt (fun s : Complex ↦ criticalThetaLogRatio s x)
      (criticalThetaLogRatio w x *
        criticalThetaLogDerivExplicit w x) w := by
  have hratio := hasDerivAt_criticalThetaLogRatio hτ x hden
  convert hratio using 1
  unfold criticalThetaLogRatio criticalThetaLogDerivExplicit
  field_simp [hnum, hden]

def criticalThetaLogRatioProductLogDerivExplicit {d : Nat}
    (w : Complex) (x : Fin d → Real) : Complex :=
  ∑ i : Fin d, criticalThetaLogDerivExplicit w (x i)

def criticalThetaLogRatioProductLogSecondDerivExplicit {d : Nat}
    (w : Complex) (x : Fin d → Real) : Complex :=
  ∑ i : Fin d, criticalThetaLogSecondDerivExplicit w (x i)

def criticalThetaLogRatioProductFirstDerivExplicit {d : Nat}
    (w : Complex) (x : Fin d → Real) : Complex :=
  criticalThetaLogRatioProduct w x *
    criticalThetaLogRatioProductLogDerivExplicit w x

def criticalThetaLogRatioProductSecondDerivExplicit {d : Nat}
    (w : Complex) (x : Fin d → Real) : Complex :=
  criticalThetaLogRatioProduct w x *
    (criticalThetaLogRatioProductLogDerivExplicit w x ^ 2 +
      criticalThetaLogRatioProductLogSecondDerivExplicit w x)

theorem hasDerivAt_criticalThetaLogRatioProductLogDerivExplicit
    {d : Nat} {w : Complex}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (x : Fin d → Real)
    (hnum : ∀ i : Fin d, analyticTheta (Complex.exp w) (x i) ≠ 0)
    (hden : analyticTheta (Complex.exp w) 0 ≠ 0) :
    HasDerivAt
      (fun s : Complex ↦ criticalThetaLogRatioProductLogDerivExplicit s x)
      (criticalThetaLogRatioProductLogSecondDerivExplicit w x) w := by
  unfold criticalThetaLogRatioProductLogDerivExplicit
    criticalThetaLogRatioProductLogSecondDerivExplicit
  exact HasDerivAt.fun_sum (u := (Finset.univ : Finset (Fin d)))
    (fun i hi ↦ hasDerivAt_criticalThetaLogDerivExplicit
      hτ (x i) (hnum i) hden)

theorem hasDerivAt_criticalThetaLogRatioProduct_first_explicit
    {d : Nat} {w : Complex}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (x : Fin d → Real)
    (hnum : ∀ i : Fin d, analyticTheta (Complex.exp w) (x i) ≠ 0)
    (hden : analyticTheta (Complex.exp w) 0 ≠ 0) :
    HasDerivAt (fun s : Complex ↦ criticalThetaLogRatioProduct s x)
      (criticalThetaLogRatioProductFirstDerivExplicit w x) w := by
  have hprod := HasDerivAt.finsetProd
    (u := (Finset.univ : Finset (Fin d)))
    (f := fun i : Fin d ↦ fun s : Complex ↦ criticalThetaLogRatio s (x i))
    (f' := fun i : Fin d ↦ criticalThetaLogRatio w (x i) *
      criticalThetaLogDerivExplicit w (x i))
    (fun i hi ↦ hasDerivAt_criticalThetaLogRatio_explicit
      hτ (x i) (hnum i) hden)
  have hcoef :
      (∑ i : Fin d, (∏ j ∈ (Finset.univ.erase i),
          criticalThetaLogRatio w (x j)) *
        (criticalThetaLogRatio w (x i) *
          criticalThetaLogDerivExplicit w (x i))) =
      criticalThetaLogRatioProduct w x *
        criticalThetaLogRatioProductLogDerivExplicit w x := by
    unfold criticalThetaLogRatioProduct
      criticalThetaLogRatioProductLogDerivExplicit
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i hi
    rw [← mul_assoc, Finset.prod_erase_mul (Finset.univ : Finset (Fin d))
      (fun j ↦ criticalThetaLogRatio w (x j)) (Finset.mem_univ i)]
  unfold criticalThetaLogRatioProductFirstDerivExplicit
  rw [← hcoef]
  have hfun :
      (∏ i : Fin d, fun s : Complex ↦ criticalThetaLogRatio s (x i)) =
        (fun s : Complex ↦ criticalThetaLogRatioProduct s x) := by
    funext s
    simp [criticalThetaLogRatioProduct]
  rw [← hfun]
  exact hprod

theorem hasDerivAt_criticalThetaLogRatioProductFirstDerivExplicit
    {d : Nat} {w : Complex}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im)
    (x : Fin d → Real)
    (hnum : ∀ i : Fin d, analyticTheta (Complex.exp w) (x i) ≠ 0)
    (hden : analyticTheta (Complex.exp w) 0 ≠ 0) :
    HasDerivAt
      (fun s : Complex ↦ criticalThetaLogRatioProductFirstDerivExplicit s x)
      (criticalThetaLogRatioProductSecondDerivExplicit w x) w := by
  have hmul := (hasDerivAt_criticalThetaLogRatioProduct_first_explicit
      hτ x hnum hden).mul
    (hasDerivAt_criticalThetaLogRatioProductLogDerivExplicit
      hτ x hnum hden)
  have hmulfun : HasDerivAt
      (fun s : Complex ↦ criticalThetaLogRatioProduct s x *
        criticalThetaLogRatioProductLogDerivExplicit s x)
      (criticalThetaLogRatioProductFirstDerivExplicit w x *
          criticalThetaLogRatioProductLogDerivExplicit w x +
        criticalThetaLogRatioProduct w x *
          criticalThetaLogRatioProductLogSecondDerivExplicit w x) w :=
    hmul.congr_of_eventuallyEq (Filter.Eventually.of_forall (fun s ↦ rfl))
  apply hmulfun.congr_deriv
  unfold criticalThetaLogRatioProductFirstDerivExplicit
    criticalThetaLogRatioProductSecondDerivExplicit
  ring

/-- The `r = 2` instance of Critical Corollary 4.2. -/
theorem exists_uniform_criticalThetaProduct_secondDeriv_bound
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ delta B2 : Real, 0 < delta ∧ 0 ≤ B2 ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ t : Real, |t| ≤ delta →
            ∀ x : Fin d → Real,
              ‖deriv (fun w : Complex ↦
                  criticalThetaLogRatioProductFirstDerivExplicit w x)
                (criticalThetaLogPoint rho t)‖ ≤ B2 := by
  obtain ⟨deltaContr, c, hdeltaContr, hc, hcontr⟩ :=
    exists_uniform_criticalThetaProduct_polar_contraction ha hab
  obtain ⟨deltaLog, C1, hdeltaLog, hC1, hlog⟩ :=
    exists_uniform_criticalTheta_logDeriv_le ha hab
  obtain ⟨deltaSecond, C2, hdeltaSecond, hC2, hsecond⟩ :=
    exists_uniform_criticalTheta_logSecondDeriv_le ha hab
  obtain ⟨deltaLower, epsilon, hdeltaLower, hepsilon, hlower⟩ :=
    exists_uniform_criticalTheta_polar_norm_lower_all ha hab
  let delta := min deltaContr (min deltaLog (min deltaSecond deltaLower))
  let B2 := 4 * C1 ^ 2 / c ^ 2 + C2 / c
  have hdelta : 0 < delta :=
    lt_min hdeltaContr (lt_min hdeltaLog (lt_min hdeltaSecond hdeltaLower))
  have hB2 : 0 ≤ B2 := by
    unfold B2
    positivity
  refine ⟨delta, B2, hdelta, hB2, ?_⟩
  intro d rho hrho t ht x
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have htContr : |t| ≤ deltaContr := ht.trans (min_le_left _ _)
  have htRest : |t| ≤ min deltaLog (min deltaSecond deltaLower) :=
    ht.trans (min_le_right _ _)
  have htLog : |t| ≤ deltaLog := htRest.trans (min_le_left _ _)
  have htSecond : |t| ≤ deltaSecond :=
    htRest.trans (min_le_right _ _) |>.trans (min_le_left _ _)
  have htLower : |t| ≤ deltaLower :=
    htRest.trans (min_le_right _ _) |>.trans (min_le_right _ _)
  let w := criticalThetaLogPoint rho t
  let energy := ∑ i : Fin d, thetaAngularEnergy (x i)
  have henergy : 0 ≤ energy := by
    unfold energy
    exact Finset.sum_nonneg (fun i hi ↦ thetaAngularEnergy_nonneg (x i))
  have hwexp : Complex.exp w =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) :=
    exp_criticalThetaLogPoint hrhoI.1 t
  have hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im :=
    criticalThetaLogPoint_tau_im_pos hrhoI.1 hrhoI.2 t
  have hnum : ∀ i : Fin d, analyticTheta (Complex.exp w) (x i) ≠ 0 := by
    intro i
    apply norm_ne_zero_iff.mp
    have h := hlower rho hrho t htLower (x i)
    rw [← hwexp] at h
    exact (hepsilon.trans_le h).ne'
  have hden : analyticTheta (Complex.exp w) 0 ≠ 0 := by
    apply norm_ne_zero_iff.mp
    have h := hlower rho hrho t htLower 0
    rw [← hwexp] at h
    exact (hepsilon.trans_le h).ne'
  have hQ : ‖criticalThetaLogRatioProduct w x‖ ≤
      Real.exp (-(c * energy)) := by
    have h := hcontr d rho hrho t htContr x
    have hprod : criticalThetaLogRatioProduct w x =
        analyticThetaProduct (Complex.exp w) x /
          analyticThetaProduct (Complex.exp w) (fun _ : Fin d ↦ 0) := by
      unfold criticalThetaLogRatioProduct criticalThetaLogRatio
      rw [Finset.prod_div_distrib]
      rfl
    rw [hprod, hwexp]
    simpa [energy] using h
  have hL : ‖criticalThetaLogRatioProductLogDerivExplicit w x‖ ≤
      C1 * energy := by
    unfold criticalThetaLogRatioProductLogDerivExplicit
    calc
      ‖∑ i : Fin d, criticalThetaLogDerivExplicit w (x i)‖ ≤
          ∑ i : Fin d, ‖criticalThetaLogDerivExplicit w (x i)‖ :=
        norm_sum_le _ _
      _ ≤ ∑ i : Fin d, C1 * thetaAngularEnergy (x i) := by
        apply Finset.sum_le_sum
        intro i hi
        have h := hlog rho hrho t htLog (x i)
        rw [logDeriv_criticalThetaLogRatio_eq_explicit
          hτ (x i) (hnum i) hden] at h
        exact h
      _ = C1 * energy := by
        unfold energy
        rw [Finset.mul_sum]
  have hL2 : ‖criticalThetaLogRatioProductLogSecondDerivExplicit w x‖ ≤
      C2 * energy := by
    unfold criticalThetaLogRatioProductLogSecondDerivExplicit
    calc
      ‖∑ i : Fin d, criticalThetaLogSecondDerivExplicit w (x i)‖ ≤
          ∑ i : Fin d,
            ‖criticalThetaLogSecondDerivExplicit w (x i)‖ :=
        norm_sum_le _ _
      _ ≤ ∑ i : Fin d, C2 * thetaAngularEnergy (x i) := by
        apply Finset.sum_le_sum
        intro i hi
        exact hsecond rho hrho t htSecond (x i)
      _ = C2 * energy := by
        unfold energy
        rw [Finset.mul_sum]
  have hinner :
      ‖criticalThetaLogRatioProductLogDerivExplicit w x ^ 2 +
          criticalThetaLogRatioProductLogSecondDerivExplicit w x‖ ≤
        C1 ^ 2 * energy ^ 2 + C2 * energy := by
    calc
      ‖criticalThetaLogRatioProductLogDerivExplicit w x ^ 2 +
          criticalThetaLogRatioProductLogSecondDerivExplicit w x‖ ≤
        ‖criticalThetaLogRatioProductLogDerivExplicit w x‖ ^ 2 +
          ‖criticalThetaLogRatioProductLogSecondDerivExplicit w x‖ := by
        rw [← norm_pow]
        exact norm_add_le _ _
      _ ≤ (C1 * energy) ^ 2 + C2 * energy :=
        add_le_add (pow_le_pow_left₀ (norm_nonneg _) hL 2) hL2
      _ = C1 ^ 2 * energy ^ 2 + C2 * energy := by ring
  have hdecay1 : Real.exp (-(c * energy)) * energy ≤ 1 / c := by
    apply (le_div_iff₀ hc).2
    calc
      Real.exp (-(c * energy)) * energy * c =
          Real.exp (-(c * energy)) * (c * energy) := by ring
      _ ≤ Real.exp (-(c * energy)) * Real.exp (c * energy) := by
        gcongr
        have h := Real.add_one_le_exp (c * energy)
        linarith
      _ = 1 := by rw [← Real.exp_add]; simp
  have hdecay2 : Real.exp (-(c * energy)) * energy ^ 2 ≤ 4 / c ^ 2 := by
    let y := c * energy / 2
    have hy0 : 0 ≤ y := by unfold y; positivity
    have hy := Real.mul_exp_neg_le_exp_neg_one y
    have hexp : Real.exp (-1) ≤ 1 := by
      rw [← Real.exp_zero]
      exact Real.exp_le_exp.mpr (by norm_num)
    have hy1 : y * Real.exp (-y) ≤ 1 := hy.trans hexp
    have hyprod0 : 0 ≤ y * Real.exp (-y) := by positivity
    have hysq : (y * Real.exp (-y)) ^ 2 ≤ 1 := by
      nlinarith [sq_nonneg (1 - y * Real.exp (-y))]
    apply (le_div_iff₀ (sq_pos_of_pos hc)).2
    calc
      Real.exp (-(c * energy)) * energy ^ 2 * c ^ 2 =
          4 * (y * Real.exp (-y)) ^ 2 := by
        unfold y
        rw [show -(c * energy) = -(c * energy / 2) +
          -(c * energy / 2) by ring, Real.exp_add]
        ring
      _ ≤ 4 * 1 := mul_le_mul_of_nonneg_left hysq (by norm_num)
      _ = 4 := by ring
  have hderiv :=
    (hasDerivAt_criticalThetaLogRatioProductFirstDerivExplicit
      hτ x hnum hden).deriv
  rw [hderiv]
  unfold criticalThetaLogRatioProductSecondDerivExplicit
  rw [norm_mul]
  calc
    ‖criticalThetaLogRatioProduct w x‖ *
        ‖criticalThetaLogRatioProductLogDerivExplicit w x ^ 2 +
          criticalThetaLogRatioProductLogSecondDerivExplicit w x‖ ≤
      Real.exp (-(c * energy)) *
        (C1 ^ 2 * energy ^ 2 + C2 * energy) :=
      mul_le_mul hQ hinner (norm_nonneg _) (Real.exp_pos _).le
    _ = C1 ^ 2 * (Real.exp (-(c * energy)) * energy ^ 2) +
        C2 * (Real.exp (-(c * energy)) * energy) := by ring
    _ ≤ C1 ^ 2 * (4 / c ^ 2) + C2 * (1 / c) :=
      add_le_add
        (mul_le_mul_of_nonneg_left hdecay2 (sq_nonneg C1))
        (mul_le_mul_of_nonneg_left hdecay1 hC2)
    _ = B2 := by
      unfold B2
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalTwoSaddle.lean <==
import EuclideanBallsFormalization.CriticalCauchyCoefficientBridge

namespace EuclideanBallsFormalization

/-!
The local coefficient bridge for NL0 Critical Section 7.  It identifies the
angular Cauchy integrand with the already certified central-saddle integrand
on the zero-free arc returned together with Lemma 6.1.
-/

noncomputable section

open MeasureTheory
open scoped Interval

/-- The saddle phase exponent equals the normalized theta power times the
Fourier factor whenever the polar base theta is nonzero.  No small-radius
estimate is used. -/
theorem exp_criticalCentralPhase_saddle_eq_of_ne
    {d n : Nat} (hd : 0 < d) (hn : 0 < n) (t : Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    analyticTheta
        ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 →
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) =
        (analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 /
          analyticTheta (rho : Complex) 0) ^ d *
        Complex.exp (-Complex.I * (n : Complex) * (t : Complex)) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let z : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  intro hnum
  change analyticTheta z 0 ≠ 0 at hnum
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hden : analyticTheta (rho : Complex) 0 ≠ 0 :=
    analyticTheta_real_ne_zero hrho.1 hrho.2 0
  have hsaddleReal :
      (d : Real) * gaussianMeanSquare rho = (n : Real) := by
    rw [show gaussianMeanSquare rho = (n : Real) / d by
      exact gaussianMeanSquare_gaussianSaddleParameter halpha]
    field_simp [ne_of_gt hdreal]
  have hsaddleComplex :
      (d : Complex) * (gaussianMeanSquare rho : Complex) = (n : Complex) := by
    exact_mod_cast hsaddleReal
  have hexponent :
      (d : Complex) *
          (Complex.log (analyticTheta z 0) -
            Complex.log (analyticTheta (rho : Complex) 0) -
            Complex.I * (gaussianMeanSquare rho : Complex) * (t : Complex)) =
        (d : Complex) * Complex.log (analyticTheta z 0) -
          (d : Complex) * Complex.log (analyticTheta (rho : Complex) 0) +
          (-Complex.I * (n : Complex) * (t : Complex)) := by
    rw [← hsaddleComplex]
    ring
  change Complex.exp
      ((d : Complex) *
        (Complex.log (analyticTheta z 0) -
          Complex.log (analyticTheta (rho : Complex) 0) -
          Complex.I * (gaussianMeanSquare rho : Complex) * (t : Complex))) = _
  rw [hexponent, Complex.exp_add, Complex.exp_sub,
    Complex.exp_nat_mul, Complex.exp_nat_mul,
    Complex.exp_log hnum, Complex.exp_log hden, div_pow]

/-- Pointwise identification of the critical central integrand with the
normalized Cauchy coefficient integrand. -/
theorem criticalCentralIntegrand_eq_coefficientAngularIntegrand
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (eps : Real) (heps : |eps| = 1) (t : Real)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    let z : Complex :=
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
    analyticTheta z 0 ≠ 0 →
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
          criticalRawCentralAmplitude
            (((eps * rho : Real) : Complex)) rho t x =
        gaussianCoefficientAngularIntegrand eps rho n x t := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let z : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  intro hnum
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hden : analyticTheta (rho : Complex) 0 ≠ 0 :=
    analyticTheta_real_ne_zero hrho.1 hrho.2 0
  have hqnorm : ‖(((eps * rho : Real) : Complex))‖ < 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_mul, heps, one_mul,
      abs_of_pos hrho.1]
    exact hrho.2
  have hpoleRaw :=
    gaussianNormalizedPoleAmplitude_denom_ne_of_norm_lt_one hqnorm t
  have hpole : 1 - (eps : Complex) * z ≠ 0 := by
    simpa only [z, Complex.ofReal_mul, mul_assoc] using hpoleRaw
  have hphase := exp_criticalCentralPhase_saddle_eq_of_ne hd hn t hnum
  change Complex.exp ((d : Complex) * gaussianCentralPhase rho t) =
      (analyticTheta z 0 / analyticTheta (rho : Complex) 0) ^ d *
        Complex.exp (-Complex.I * (n : Complex) * (t : Complex)) at hphase
  have hraw := criticalRawCentralAmplitude_eq_pole_mul
    hqnorm rho t x
  simp only [Complex.ofReal_mul] at hraw ⊢
  have hrawClean :
      criticalRawCentralAmplitude ((eps : Complex) * (rho : Complex))
          rho t x =
        (1 / (1 - (eps : Complex) * z)) *
          criticalPolarThetaProduct rho t x := by
    simpa only [z, mul_assoc] using hraw
  have hproduct :=
    criticalPolarThetaProduct_eq_analyticThetaProduct_ratio hrho.1 t x
  change criticalPolarThetaProduct rho t x =
      analyticThetaProduct z x /
        analyticThetaProduct z (fun _ : Fin d => 0) at hproduct
  have hzeroProduct :
      analyticThetaProduct z (fun _ : Fin d => 0) =
        analyticTheta z 0 ^ d := by
    simp [analyticThetaProduct]
  rw [hphase, hrawClean, hproduct, hzeroProduct]
  unfold gaussianCoefficientAngularIntegrand
  dsimp only
  change
    (analyticTheta z 0 / analyticTheta (rho : Complex) 0) ^ d *
          Complex.exp (-Complex.I * (n : Complex) * (t : Complex)) *
          ((1 / (1 - (eps : Complex) * z)) *
            (analyticThetaProduct z x / analyticTheta z 0 ^ d)) =
      (1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x /
          analyticTheta (rho : Complex) 0 ^ d *
        Complex.exp (-Complex.I * (n : Complex) * (t : Complex))
  rw [div_pow]
  field_simp [hnum, hden, hpole]
  exact mul_div_cancel_left₀ _ (pow_ne_zero d hnum)

/-- The zero arc in the Cauchy coefficient is exactly the central integral
from Lemma 6.1, provided the arc lies in its certified zero-free strip. -/
theorem criticalCoefficient_zeroArc_eq_centralArc
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (eps : Real) (heps : |eps| = 1) {eta : Real}
    (heta : 0 ≤ eta)
    (hzero :
      let rho : Real := gaussianSaddleParameter ((n : Real) / d)
      ∀ t : Real, |t| ≤ eta →
        analyticTheta
          ((rho : Complex) *
            Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    (1 / (2 * Real.pi) : Complex) *
        ∫ t in -eta..eta,
          gaussianCoefficientAngularIntegrand eps rho n x t =
      criticalCentralArcIntegral
        (((eps * rho : Real) : Complex)) rho eta x := by
  dsimp at hzero ⊢
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  unfold criticalCentralArcIntegral
  congr 1
  apply intervalIntegral.integral_congr
  intro t ht
  have ht' : |t| ≤ eta := by
    rw [Set.uIcc_of_le (by linarith : -eta ≤ eta)] at ht
    exact (abs_le).2 ht
  exact (criticalCentralIntegrand_eq_coefficientAngularIntegrand
    hd hn eps heps t x (hzero t ht')).symm

/-- The plus- and minus-pole zero arcs inherit the `O(d⁻¹)` central ratio
from Lemma 6.1.  This is the local-ratio input used in NL0 (7.2) and (7.4). -/
theorem exists_uniform_criticalCoefficient_zeroArc_ratio_base_bounds
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C L U : Real,
      0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < C ∧ 0 < L ∧ 0 < U ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      ∃ d0 : Nat, 0 < d0 ∧
        ∀ d n : Nat, d0 ≤ d → 0 < n →
          (n : Real) / d ∈ Set.Icc a b →
            ∀ eps : Real, eps = 1 ∨ eps = -1 →
              ∀ x : Fin d → Real,
                let rho := gaussianSaddleParameter ((n : Real) / d)
                let I : (Fin d → Real) → Complex := fun y =>
                  (1 / (2 * Real.pi) : Complex) *
                    ∫ t in -eta..eta,
                      gaussianCoefficientAngularIntegrand eps rho n y t
                ‖I x / I (fun _ : Fin d => 0) -
                    criticalPolarThetaProduct rho 0 x‖ ≤ C / (d : Real) ∧
                  L / Real.sqrt d ≤ ‖I (fun _ : Fin d => 0)‖ ∧
                  ‖I (fun _ : Fin d => 0)‖ ≤ U / Real.sqrt d := by
  obtain ⟨eta, C, L, U, A, heta, hetapi, hC, hL, hU, hA,
      hzeroFree, hphaseContinuous, hdecay, hcontinuous, d0, hd0, hdata⟩ :=
    exists_uniform_criticalCentralArcIntegral_ratio_base_bounds ha hab
  refine ⟨eta, C, L, U, heta, hetapi, hC, hL, hU, hzeroFree,
    d0, hd0, ?_⟩
  intro d n hd0d hn halpha eps heps x
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hd : 0 < d := hd0.trans_le hd0d
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hepsAbs : |eps| = 1 := by
    rcases heps with rfl | rfl <;> norm_num
  have hq : IsCriticalPoleChoice
      (((eps * rho : Real) : Complex)) rho := by
    rcases heps with rfl | rfl
    · left
      norm_num
    · right
      push_cast
      ring
  have hzero : ∀ t : Real, |t| ≤ eta →
      analyticTheta
        ((rho : Complex) *
          Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 :=
    fun t ht => hzeroFree rho hrho t ht 0
  have hx := criticalCoefficient_zeroArc_eq_centralArc
    hd hn eps hepsAbs heta.le hzero x
  have h0 := criticalCoefficient_zeroArc_eq_centralArc
    hd hn eps hepsAbs heta.le hzero (fun _ : Fin d => 0)
  have hcentral := hdata ((n : Real) / d) halpha d hd0d
    (((eps * rho : Real) : Complex)) hq x
  dsimp only at hx h0 hcentral
  rw [hx, h0]
  exact hcentral

/-- The plus- and minus-pole zero arcs inherit the `O(d⁻¹)` central ratio
from Lemma 6.1.  This is the local-ratio input used in NL0 (7.2) and (7.4). -/
theorem exists_uniform_norm_criticalCoefficient_zeroArc_ratio_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C : Real, 0 < eta ∧ 0 < C ∧
      ∃ d0 : Nat, 0 < d0 ∧
        ∀ d n : Nat, d0 ≤ d → 0 < n →
          (n : Real) / d ∈ Set.Icc a b →
            ∀ eps : Real, eps = 1 ∨ eps = -1 →
              ∀ x : Fin d → Real,
                let rho := gaussianSaddleParameter ((n : Real) / d)
                let I : (Fin d → Real) → Complex := fun y =>
                  (1 / (2 * Real.pi) : Complex) *
                    ∫ t in -eta..eta,
                      gaussianCoefficientAngularIntegrand eps rho n y t
                ‖I x / I (fun _ : Fin d => 0) -
                    criticalPolarThetaProduct rho 0 x‖ ≤
                  C / (d : Real) := by
  obtain ⟨eta, C, heta, hetapi, hC, hzeroFree, d0, hd0, hratio⟩ :=
    exists_uniform_norm_criticalCentralArcIntegral_ratio_six_three_le ha hab
  refine ⟨eta, C, heta, hC, d0, hd0, ?_⟩
  intro d n hd0d hn halpha eps heps x
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hd : 0 < d := hd0.trans_le hd0d
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hepsAbs : |eps| = 1 := by
    rcases heps with rfl | rfl <;> norm_num
  have hq : IsCriticalPoleChoice
      (((eps * rho : Real) : Complex)) rho := by
    rcases heps with rfl | rfl
    · left
      norm_num
    · right
      push_cast
      ring
  have hzero : ∀ t : Real, |t| ≤ eta →
      analyticTheta
        ((rho : Complex) *
          Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 :=
    fun t ht => hzeroFree rho hrho t ht 0
  have hx := criticalCoefficient_zeroArc_eq_centralArc
    hd hn eps hepsAbs heta.le hzero x
  have h0 := criticalCoefficient_zeroArc_eq_centralArc
    hd hn eps hepsAbs heta.le hzero (fun _ : Fin d => 0)
  have hcentral := hratio ((n : Real) / d) halpha d hd0d
    (((eps * rho : Real) : Complex)) hq x
  dsimp only at hx h0 hcentral
  rw [hx, h0]
  exact hcentral

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalTwoSaddleAssembly.lean <==
import EuclideanBallsFormalization.CriticalTwoSaddle
import EuclideanBallsFormalization.GaussianTwoSaddleAssembly

namespace EuclideanBallsFormalization

/-!
The exact circular `pi`-arc geometry in NL0 Critical Section 7.  The shift
identity itself is radius-independent; this file supplies the open-unit-disk
continuity needed to identify the two endpoint representatives of the arc.
-/

noncomputable section

open MeasureTheory Filter Asymptotics
open scoped Interval

lemma continuous_gaussianCoefficientAngularIntegrand_of_lt_one
    {d : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (n : Nat) (x : Fin d → Real) :
    Continuous (gaussianCoefficientAngularIntegrand eps rho n x) := by
  let z : Real → Complex := fun t =>
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  have hzContinuous : Continuous z := by
    dsimp [z]
    fun_prop
  have hzNorm (t : Real) : ‖z t‖ = rho := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrho0, Complex.norm_exp]
    norm_num
  have hzSphere (t : Real) : z t ∈ Metric.sphere (0 : Complex) rho := by
    simpa [Metric.mem_sphere] using hzNorm t
  have hthetaOn := continuousOn_analyticThetaProduct_sphere
    hrho0.le hrho1 x
  have htheta : Continuous (fun t : Real => analyticThetaProduct (z t) x) := by
    apply continuousOn_univ.mp
    exact hthetaOn.comp hzContinuous.continuousOn
      (fun t ht => hzSphere t)
  have hpoleNe (t : Real) : 1 - (eps : Complex) * z t ≠ 0 := by
    apply gaussianPoleDenominator_ne_zero_closedBall heps hrho1
    rw [Metric.mem_closedBall]
    simp [dist_zero_right, hzNorm t]
  have hpole : Continuous (fun t : Real => (1 - (eps : Complex) * z t)⁻¹) := by
    apply Continuous.inv₀
    · fun_prop
    · exact hpoleNe
  have hfourier : Continuous (fun t : Real =>
      Complex.exp (-Complex.I * (n : Complex) * (t : Complex))) := by
    fun_prop
  unfold gaussianCoefficientAngularIntegrand
  dsimp only
  change Continuous (fun t : Real =>
    (1 - (eps : Complex) * z t)⁻¹ * analyticThetaProduct (z t) x /
        analyticTheta (rho : Complex) 0 ^ d *
      Complex.exp (-Complex.I * (n : Complex) * (t : Complex)))
  exact ((hpole.mul htheta).div_const _).mul hfourier

/-- The two endpoint pieces representing the circular `pi`-arc equal the
single lifted interval around `pi`, for every critical radius. -/
theorem criticalCoefficient_circularPiArc_eq_liftedPiArc
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (eta : Real) (x : Fin d → Real) :
    (∫ t in Real.pi - eta..Real.pi,
        gaussianCoefficientAngularIntegrand 1 rho n x t) +
        ∫ t in -Real.pi..-Real.pi + eta,
          gaussianCoefficientAngularIntegrand 1 rho n x t =
      ∫ t in Real.pi - eta..Real.pi + eta,
        gaussianCoefficientAngularIntegrand 1 rho n x t := by
  let f : Real → Complex :=
    gaussianCoefficientAngularIntegrand 1 rho n x
  have hfContinuous : Continuous f := by
    simpa [f] using
      continuous_gaussianCoefficientAngularIntegrand_of_lt_one
        (eps := (1 : Real)) (by norm_num) hrho0 hrho1 n x
  have hperiod : Function.Periodic f (2 * Real.pi) := by
    simpa [f] using
      periodic_gaussianCoefficientAngularIntegrand 1 rho n x
  have hnegative :
      (∫ t in -Real.pi..-Real.pi + eta, f t) =
        ∫ t in Real.pi..Real.pi + eta, f t := by
    calc
      (∫ t in -Real.pi..-Real.pi + eta, f t) =
          ∫ t in -Real.pi..-Real.pi + eta,
            f (t + 2 * Real.pi) := by
        apply intervalIntegral.integral_congr
        intro t ht
        exact (hperiod t).symm
      _ = ∫ t in -Real.pi + 2 * Real.pi..
            (-Real.pi + eta) + 2 * Real.pi, f t := by
        rw [intervalIntegral.integral_comp_add_right]
      _ = ∫ t in Real.pi..Real.pi + eta, f t := by
        congr 1 <;> ring
  change
    (∫ t in Real.pi - eta..Real.pi, f t) +
        ∫ t in -Real.pi..-Real.pi + eta, f t =
      ∫ t in Real.pi - eta..Real.pi + eta, f t
  rw [hnegative]
  exact intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)

/-- Exact NL0 (7.3): the circular `pi`-arc is the signed negative-pole zero
arc after the half-period spatial shift. -/
theorem criticalCoefficient_circularPiArc_eq_signed_zeroArc
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (eta : Real) (x : Fin d → Real) :
    (1 / (2 * Real.pi) : Complex) *
        ((∫ t in Real.pi - eta..Real.pi,
            gaussianCoefficientAngularIntegrand 1 rho n x t) +
          ∫ t in -Real.pi..-Real.pi + eta,
            gaussianCoefficientAngularIntegrand 1 rho n x t) =
      (-1 : Complex) ^ n *
        ((1 / (2 * Real.pi) : Complex) *
          ∫ u in -eta..eta,
            gaussianCoefficientAngularIntegrand (-1) rho n
              (fun i => x i - 1 / 2) u) := by
  rw [criticalCoefficient_circularPiArc_eq_liftedPiArc
    hrho0 hrho1 eta x]
  exact gaussianCoefficient_liftedPiArc_eq_signed_zeroArc rho eta x

def criticalCoefficientRemoteIntegral {d : Nat} (rho eta : Real)
    (n : Nat) (x : Fin d → Real) : Complex :=
  (1 / (2 * Real.pi) : Complex) *
    ((∫ t in -Real.pi + eta..-eta,
        gaussianCoefficientAngularIntegrand 1 rho n x t) +
      ∫ t in eta..Real.pi - eta,
        gaussianCoefficientAngularIntegrand 1 rho n x t)

/-- Pointwise critical remote-arc estimate in the normalized coefficient
integrand. -/
theorem norm_criticalCoefficientAngularIntegrand_remote_le
    {d n : Nat} {a b rho eta t : Real}
    (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (ht0 : eta ≤ |t|) (htpi : |t| ≤ Real.pi - eta)
    (x : Fin d → Real) :
    ‖gaussianCoefficientAngularIntegrand 1 rho n x t‖ ≤
      (1 - gaussianSaddleParameter b)⁻¹ *
        criticalThetaRemoteRate a b (Real.cos eta) ^ d := by
  let z : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hzNorm : ‖z‖ = rho := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrhoI.1, Complex.norm_exp]
    norm_num
  have hzSphere : z ∈ Metric.sphere (0 : Complex) rho := by
    simpa [Metric.mem_sphere] using hzNorm
  have hdenLowerRho :
      1 - rho ≤ ‖1 - (1 : Complex) * z‖ :=
    gaussianPoleDenominator_norm_ge_on_sphere
      (eps := (1 : Real)) (by norm_num) hzSphere
  have hdenLower :
      1 - gaussianSaddleParameter b ≤ ‖1 - (1 : Complex) * z‖ := by
    exact (sub_le_sub_left hrho.2 1).trans hdenLowerRho
  have hgap : 0 < 1 - gaussianSaddleParameter b := sub_pos.mpr hrb.2
  have hdenPos : 0 < ‖1 - (1 : Complex) * z‖ := hgap.trans_le hdenLower
  have hpole : ‖(1 - (1 : Complex) * z)⁻¹‖ ≤
      (1 - gaussianSaddleParameter b)⁻¹ := by
    rw [norm_inv]
    exact (inv_le_inv₀ hdenPos hgap).2 hdenLower
  have hproduct := norm_analyticThetaProduct_critical_remote_gap
    (d := d) ha hab hrho heta0 hetapi ht0 htpi x
  have hbase : analyticThetaProduct (rho : Complex)
      (fun _ : Fin d => 0) = analyticTheta (rho : Complex) 0 ^ d := by
    simp [analyticThetaProduct]
  rw [hbase] at hproduct
  have hfourier :
      ‖Complex.exp (-Complex.I * (n : Complex) * (t : Complex))‖ = 1 := by
    rw [Complex.norm_exp]
    norm_num
  unfold gaussianCoefficientAngularIntegrand
  dsimp only
  change
    ‖(1 - (1 : Complex) * z)⁻¹ * analyticThetaProduct z x /
        analyticTheta (rho : Complex) 0 ^ d *
      Complex.exp (-Complex.I * (n : Complex) * (t : Complex))‖ ≤ _
  rw [norm_mul, hfourier, mul_one, norm_div]
  calc
    ‖(1 - (1 : Complex) * z)⁻¹ * analyticThetaProduct z x‖ /
        ‖analyticTheta (rho : Complex) 0 ^ d‖ =
      ‖(1 - (1 : Complex) * z)⁻¹‖ *
        ‖analyticThetaProduct z x /
          analyticTheta (rho : Complex) 0 ^ d‖ := by
      rw [norm_mul, norm_div]
      ring
    _ ≤ (1 - gaussianSaddleParameter b)⁻¹ *
        criticalThetaRemoteRate a b (Real.cos eta) ^ d := by
      exact mul_le_mul hpole hproduct (norm_nonneg _)
        (by positivity)

/-- The full complement of the zero and `pi` arcs has the same uniform
geometric bound. -/
theorem norm_criticalCoefficientRemoteIntegral_le
    {d n : Nat} {a b rho eta : Real}
    (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (x : Fin d → Real) :
    ‖criticalCoefficientRemoteIntegral rho eta n x‖ ≤
      (1 - gaussianSaddleParameter b)⁻¹ *
        criticalThetaRemoteRate a b (Real.cos eta) ^ d := by
  let f : Real → Complex :=
    gaussianCoefficientAngularIntegrand 1 rho n x
  let K : Real := (1 - gaussianSaddleParameter b)⁻¹ *
    criticalThetaRemoteRate a b (Real.cos eta) ^ d
  have hpipos : 0 < Real.pi := Real.pi_pos
  have horder : eta ≤ Real.pi - eta := by
    linarith
  have hnegativeOrder : -Real.pi + eta ≤ -eta := by
    linarith
  have hnegative :
      ‖∫ t in -Real.pi + eta..-eta, f t‖ ≤
        K * |(-eta) - (-Real.pi + eta)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le hnegativeOrder] at ht
    have htNonpos : t ≤ 0 := ht.2.trans (neg_nonpos.mpr heta0.le)
    have habs : |t| = -t := abs_of_nonpos htNonpos
    apply norm_criticalCoefficientAngularIntegrand_remote_le
      ha hab hrho heta0 hetapi
    · rw [habs]
      linarith [ht.2]
    · rw [habs]
      linarith [ht.1]
  have hpositive :
      ‖∫ t in eta..Real.pi - eta, f t‖ ≤
        K * |(Real.pi - eta) - eta| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le horder] at ht
    have htNonneg : 0 ≤ t := heta0.le.trans ht.1.le
    have habs : |t| = t := abs_of_nonneg htNonneg
    apply norm_criticalCoefficientAngularIntegrand_remote_le
      ha hab hrho heta0 hetapi
    · rw [habs]
      exact ht.1.le
    · rw [habs]
      exact ht.2
  have hscale : ‖(1 / (2 * Real.pi) : Complex)‖ =
      1 / (2 * Real.pi) := by
    rw [norm_div, norm_one, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos hpipos]
    norm_num
  unfold criticalCoefficientRemoteIntegral
  change ‖(1 / (2 * Real.pi) : Complex) *
      ((∫ t in -Real.pi + eta..-eta, f t) +
        ∫ t in eta..Real.pi - eta, f t)‖ ≤ _
  rw [norm_mul, hscale]
  calc
    (1 / (2 * Real.pi)) *
        ‖(∫ t in -Real.pi + eta..-eta, f t) +
          ∫ t in eta..Real.pi - eta, f t‖ ≤
      (1 / (2 * Real.pi)) *
        (‖∫ t in -Real.pi + eta..-eta, f t‖ +
          ‖∫ t in eta..Real.pi - eta, f t‖) := by
      gcongr
      exact norm_add_le _ _
    _ ≤ (1 / (2 * Real.pi)) *
        (K * |(-eta) - (-Real.pi + eta)| +
          K * |(Real.pi - eta) - eta|) := by
      gcongr
    _ = K * ((Real.pi - 2 * eta) / Real.pi) := by
      rw [abs_of_nonneg (by linarith : 0 ≤ (-eta) - (-Real.pi + eta)),
        abs_of_nonneg (by linarith : 0 ≤ (Real.pi - eta) - eta)]
      field_simp [ne_of_gt hpipos]
      ring
    _ ≤ K := by
      have hcos0 : 0 ≤ Real.cos eta :=
        Real.cos_nonneg_of_mem_Icc
          ⟨by linarith [Real.pi_pos], hetapi⟩
      have hcos1 : Real.cos eta < 1 :=
        cos_lt_one_of_pos_of_le_pi_div_two heta0 hetapi
      have hK : 0 ≤ K := by
        dsimp [K]
        have hb : 0 < b := ha.trans_le hab
        have hrb := gaussianSaddleParameter_mem hb
        exact mul_nonneg
          (inv_nonneg.mpr (sub_nonneg.mpr hrb.2.le))
          (pow_nonneg
            (criticalThetaRemoteRate_nonneg ha hab hcos0 hcos1) d)
      have hfactor : (Real.pi - 2 * eta) / Real.pi ≤ 1 := by
        apply (div_le_one hpipos).2
        linarith
      exact mul_le_of_le_one_right hK hfactor
    _ = _ := by rfl

/-- A fixed geometric sequence is eventually bounded by `d⁻¹`.  This is the
elementary absorption used in NL0 Section 7 when exponentially small saddle
and remote terms are compared with the `d⁻¹` target. -/
theorem eventually_nat_pow_le_inv {q : Real} (hq0 : 0 < q) (hq1 : q < 1) :
    ∀ᶠ d : Nat in Filter.atTop, q ^ d ≤ ((d : Real))⁻¹ := by
  let c := -Real.log q
  have hlog : Real.log q < 0 := Real.log_neg hq0 hq1
  have hc : 0 < c := by dsimp [c]; linarith
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := c) hc (-1 : Real)
  have hbound := hsmall.bound (show 0 < (1 : Real) by norm_num)
  have hboundNat := hbound.natCast_atTop
  filter_upwards [hboundNat, eventually_gt_atTop (0 : Nat)] with d hd hd0
  have hdreal : (0 : Real) < d := by exact_mod_cast hd0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hdreal _)] at hd
  have hqpow : q ^ d = Real.exp (-(c * (d : Real))) := by
    rw [← Real.rpow_natCast, Real.rpow_def_of_pos hq0]
    dsimp [c]
    congr 1
    ring
  rw [hqpow]
  have hd' : Real.exp (-(c * (d : Real))) ≤ ((d : Real))⁻¹ := by
    convert hd using 1
    · ring
    · simp [Real.rpow_neg_one]
  exact hd'

/-- A fixed geometric sequence is eventually bounded at the absolute
`d^(-3/2)` scale occurring in (6.8). -/
theorem eventually_nat_pow_le_inv_mul_inv_sqrt
    {q : Real} (hq0 : 0 < q) (hq1 : q < 1) :
    ∀ᶠ d : Nat in Filter.atTop,
      q ^ d ≤ 1 / ((d : Real) * Real.sqrt d) := by
  let c := -Real.log q
  have hlog : Real.log q < 0 := Real.log_neg hq0 hq1
  have hc : 0 < c := by dsimp [c]; linarith
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := c) hc (-(3 : Real) / 2)
  have hbound := hsmall.bound (show 0 < (1 : Real) by norm_num)
  have hboundNat := hbound.natCast_atTop
  filter_upwards [hboundNat, eventually_gt_atTop (0 : Nat)] with d hd hd0
  have hdreal : (0 : Real) < d := by exact_mod_cast hd0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hdreal _)] at hd
  have hqpow : q ^ d = Real.exp (-(c * (d : Real))) := by
    rw [← Real.rpow_natCast, Real.rpow_def_of_pos hq0]
    dsimp [c]
    congr 1
    ring
  have hd' : Real.exp (-(c * (d : Real))) ≤
      (d : Real) ^ (-(3 : Real) / 2) := by
    convert hd using 1
    · ring
    · simp
  rw [hqpow]
  rw [gaussianCentral_rpow_neg_three_halves_eq hdreal] at hd'
  simpa [one_div] using hd'

/-- The plus-pole coefficient at the parity frequency is exactly the signed
minus-pole base coefficient. -/
theorem gaussianNormalizedCircleCoefficient_plus_half_eq_signed_minus_base
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    gaussianNormalizedCircleCoefficient 1 rho n
        (fun _ : Fin d => (1 / 2 : Real)) =
      (-1 : Complex) ^ n *
        gaussianNormalizedCircleCoefficient (-1) rho n
          (fun _ : Fin d => 0) := by
  rw [gaussianNormalizedCircleCoefficient_plus_eq_scale_mul_of_lt_one
      hrho0 hrho1,
    ballMultiplier_half_eq_parityCoefficient,
    gaussianNormalizedCircleCoefficient_minus_base_eq_scale_parity_of_lt_one
      hrho0 hrho1]
  have hsquare : ((-1 : Complex) ^ n) * ((-1 : Complex) ^ n) = 1 := by
    rw [← pow_add]
    have heven : Even (n + n) := by
      rw [← two_mul]
      exact even_two_mul n
    simpa using heven.neg_one_pow
  calc
    gaussianCoefficientScale d n rho * parityCoefficient d n =
        gaussianCoefficientScale d n rho *
          (((-1 : Complex) ^ n) * ((-1 : Complex) ^ n)) *
            parityCoefficient d n := by rw [hsquare]; ring
    _ = (-1 : Complex) ^ n *
        (gaussianCoefficientScale d n rho *
          ((-1 : Complex) ^ n * parityCoefficient d n)) := by ring

/-- The real-saddle product at either half-period frequency has a uniform
geometric deficit.  This is the `G(s)` specialization of NL0 (4.2). -/
theorem exists_uniform_norm_criticalPolarThetaProduct_half_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ q : Real, 0 < q ∧ q < 1 ∧
      ∀ d : Nat,
        ∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b),
          ∀ sigma : Real, sigma = 1 ∨ sigma = -1 →
            ‖criticalPolarThetaProduct rho 0
                (fun _ : Fin d => sigma / 2)‖ ≤ q ^ d := by
  obtain ⟨delta, c, hdelta, hc, hcontr⟩ :=
    exists_uniform_criticalThetaProduct_polar_contraction ha hab
  let q := Real.exp (-(2 * c))
  have hq0 : 0 < q := by dsimp [q]; positivity
  have hq1 : q < 1 := by
    dsimp [q]
    rw [Real.exp_lt_one_iff]
    linarith
  refine ⟨q, hq0, hq1, ?_⟩
  intro d rho hrho sigma hsigma
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hraw := hcontr d rho hrho 0 (by simpa using hdelta.le)
    (fun _ : Fin d => sigma / 2)
  rw [← criticalPolarThetaProduct_eq_analyticThetaProduct_ratio
    hrhoI.1 0] at hraw
  have henergyPoint : thetaAngularEnergy (sigma / 2) = 2 := by
    rcases hsigma with rfl | rfl
    · unfold thetaAngularEnergy
      rw [show 2 * Real.pi * (1 / 2 : Real) = Real.pi by ring,
        Real.cos_pi]
      ring
    · unfold thetaAngularEnergy
      rw [show 2 * Real.pi * (-1 / 2 : Real) = -Real.pi by ring,
        Real.cos_neg, Real.cos_pi]
      ring
  have henergySum :
      (∑ _i : Fin d, thetaAngularEnergy (sigma / 2)) = 2 * d := by
    simp [henergyPoint, mul_comm]
  rw [henergySum] at hraw
  calc
    ‖criticalPolarThetaProduct rho 0
        (fun _ : Fin d => sigma / 2)‖ ≤
        Real.exp (-(c * (2 * (d : Real)))) := by
      simpa using hraw
    _ = q ^ d := by
      dsimp [q]
      rw [← Real.exp_nat_mul]
      congr 1
      push_cast
      ring

/-- On the common arc selected by Lemma 6.1, either pole choice evaluated at
either half-period frequency is `O(d^(-3/2))`.  This is the quantitative
opposite-saddle suppression needed when the local base integral is replaced
by the full coefficient in NL0 (7.2) and (7.4). -/
theorem exists_uniform_norm_criticalCoefficient_half_zeroArc_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C L U K : Real,
      0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < C ∧ 0 < L ∧ 0 < U ∧
      0 < K ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      ∃ d0 : Nat, 0 < d0 ∧
        ∀ d n : Nat, d0 ≤ d → 0 < n →
          (n : Real) / d ∈ Set.Icc a b →
            (∀ eps : Real, eps = 1 ∨ eps = -1 →
              ∀ x : Fin d → Real,
                let rho := gaussianSaddleParameter ((n : Real) / d)
                let I : (Fin d → Real) → Complex := fun y =>
                  (1 / (2 * Real.pi) : Complex) *
                    ∫ t in -eta..eta,
                      gaussianCoefficientAngularIntegrand eps rho n y t
                ‖I x / I (fun _ : Fin d => 0) -
                    criticalPolarThetaProduct rho 0 x‖ ≤ C / (d : Real) ∧
                  L / Real.sqrt d ≤ ‖I (fun _ : Fin d => 0)‖ ∧
                  ‖I (fun _ : Fin d => 0)‖ ≤ U / Real.sqrt d) ∧
            (∀ eps : Real, eps = 1 ∨ eps = -1 →
              ∀ sigma : Real, sigma = 1 ∨ sigma = -1 →
                let rho := gaussianSaddleParameter ((n : Real) / d)
                ‖(1 / (2 * Real.pi) : Complex) *
                    ∫ t in -eta..eta,
                      gaussianCoefficientAngularIntegrand eps rho n
                        (fun _ : Fin d => sigma / 2) t‖ ≤
                  K / ((d : Real) * Real.sqrt d)) := by
  obtain ⟨eta, C, L, U, heta, hetapi, hC, hL, hU, hzeroFree,
      dLocal, hdLocal, hlocal⟩ :=
    exists_uniform_criticalCoefficient_zeroArc_ratio_base_bounds ha hab
  obtain ⟨q, hq0, hq1, hhalf⟩ :=
    exists_uniform_norm_criticalPolarThetaProduct_half_le ha hab
  obtain ⟨dPow, hpow⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_inv hq0 hq1)
  let d0 := max dLocal dPow
  let K := U * (C + 1)
  have hd0 : 0 < d0 := hdLocal.trans_le (Nat.le_max_left _ _)
  have hK : 0 < K := by dsimp [K]; positivity
  refine ⟨eta, C, L, U, K, heta, hetapi, hC, hL, hU, hK,
    hzeroFree, d0, hd0, ?_⟩
  intro d n hd0d hn halpha
  have hdLocalD : dLocal ≤ d :=
    (Nat.le_max_left dLocal dPow).trans hd0d
  refine ⟨?_, ?_⟩
  · intro eps heps x
    exact hlocal d n hdLocalD hn halpha eps heps x
  intro eps heps sigma hsigma
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let xhalf : Fin d → Real := fun _ => sigma / 2
  let I : (Fin d → Real) → Complex := fun x =>
    (1 / (2 * Real.pi) : Complex) *
      ∫ t in -eta..eta,
        gaussianCoefficientAngularIntegrand eps rho n x t
  let I0 : Complex := I (fun _ : Fin d => 0)
  let Ix : Complex := I xhalf
  let G : Complex := criticalPolarThetaProduct rho 0 xhalf
  have hdPowD : dPow ≤ d :=
    (Nat.le_max_right dLocal dPow).trans hd0d
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtPos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hdata := hlocal d n hdLocalD hn halpha eps heps xhalf
  dsimp only at hdata
  have hratio : ‖Ix / I0 - G‖ ≤ C / (d : Real) := by
    simpa [Ix, I0, I, G, xhalf, rho] using hdata.1
  have hI0lower : L / Real.sqrt d ≤ ‖I0‖ := by
    simpa [I0, I, rho] using hdata.2.1
  have hI0upper : ‖I0‖ ≤ U / Real.sqrt d := by
    simpa [I0, I, rho] using hdata.2.2
  have hI0pos : 0 < ‖I0‖ :=
    (by positivity : 0 < L / Real.sqrt d).trans_le hI0lower
  have hI0ne : I0 ≠ 0 := norm_ne_zero_iff.mp hI0pos.ne'
  have hG : ‖G‖ ≤ q ^ d := by
    simpa [G, xhalf] using hhalf d rho hrho sigma hsigma
  have hqpow : q ^ d ≤ ((d : Real))⁻¹ := hpow d hdPowD
  have hquot : ‖Ix / I0‖ ≤ (C + 1) / (d : Real) := by
    have htriangle : ‖Ix / I0‖ ≤ ‖Ix / I0 - G‖ + ‖G‖ := by
      calc
        ‖Ix / I0‖ = ‖(Ix / I0 - G) + G‖ := by ring_nf
        _ ≤ ‖Ix / I0 - G‖ + ‖G‖ := norm_add_le _ _
    calc
      ‖Ix / I0‖ ≤ ‖Ix / I0 - G‖ + ‖G‖ := htriangle
      _ ≤ C / (d : Real) + q ^ d := add_le_add hratio hG
      _ ≤ C / (d : Real) + ((d : Real))⁻¹ := add_le_add_right hqpow _
      _ = (C + 1) / (d : Real) := by
        field_simp [hdreal.ne']
  have hfactor : Ix = I0 * (Ix / I0) := by
    field_simp [hI0ne]
  change ‖Ix‖ ≤ K / ((d : Real) * Real.sqrt d)
  rw [hfactor, norm_mul]
  calc
    ‖I0‖ * ‖Ix / I0‖ ≤
        (U / Real.sqrt d) * ((C + 1) / (d : Real)) :=
      mul_le_mul hI0upper hquot (norm_nonneg _)
        (div_nonneg hU.le hsqrtPos.le)
    _ = K / ((d : Real) * Real.sqrt d) := by
      dsimp [K]
      field_simp [hdreal.ne', hsqrtPos.ne']

/-- Exact critical two-saddle decomposition of the normalized coefficient.
This is the decomposition underlying NL0 (7.2)--(7.4). -/
theorem criticalNormalizedCircleCoefficient_plus_twoSaddle_decomposition
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    {eta : Real} (heta0 : 0 < eta) (_hetapi : eta ≤ Real.pi / 2)
    (hzero :
      let rho : Real := gaussianSaddleParameter ((n : Real) / d)
      ∀ t : Real, |t| ≤ eta →
        analyticTheta
          ((rho : Complex) *
            Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    gaussianNormalizedCircleCoefficient 1 rho n x =
      criticalCentralArcIntegral (rho : Complex) rho eta x +
        (-1 : Complex) ^ n *
          criticalCentralArcIntegral (-(rho : Complex)) rho eta
            (fun i => x i - 1 / 2) +
        criticalCoefficientRemoteIntegral rho eta n x := by
  dsimp at hzero ⊢
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let f : Real → Complex :=
    gaussianCoefficientAngularIntegrand 1 rho n x
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hfContinuous : Continuous f := by
    simpa [f] using
      continuous_gaussianCoefficientAngularIntegrand_of_lt_one
        (eps := (1 : Real)) (by norm_num) hrho.1 hrho.2 n x
  have hAB := intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (a := -Real.pi) (b := -Real.pi + eta) (c := -eta)
  have hABC := intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (a := -Real.pi) (b := -eta) (c := eta)
  have hABCD := intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (a := -Real.pi) (b := eta) (c := Real.pi - eta)
  have hABCDE := intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (a := -Real.pi) (b := Real.pi - eta) (c := Real.pi)
  have hsplit :
      (∫ t in -Real.pi..Real.pi, f t) =
        (∫ t in -eta..eta, f t) +
          ((∫ t in Real.pi - eta..Real.pi, f t) +
            ∫ t in -Real.pi..-Real.pi + eta, f t) +
          ((∫ t in -Real.pi + eta..-eta, f t) +
            ∫ t in eta..Real.pi - eta, f t) := by
    rw [← hABCDE, ← hABCD, ← hABC, ← hAB]
    ring
  have hcoefficient :
      gaussianNormalizedCircleCoefficient 1 rho n x =
        (1 / (2 * Real.pi) : Complex) *
          ∫ t in -Real.pi..Real.pi, f t := by
    rw [gaussianNormalizedCircleCoefficient_eq_intervalIntegral_of_lt_one
      hrho.1 hrho.2]
    rw [← intervalIntegral_gaussianCoefficientAngularIntegrand_negPi_eq]
  have hzeroArc :
      (1 / (2 * Real.pi) : Complex) *
          ∫ t in -eta..eta, f t =
        criticalCentralArcIntegral (rho : Complex) rho eta x := by
    simpa [f, rho] using criticalCoefficient_zeroArc_eq_centralArc
      hd hn 1 (by norm_num) heta0.le hzero x
  have hpi :
      (1 / (2 * Real.pi) : Complex) *
          ((∫ t in Real.pi - eta..Real.pi, f t) +
            ∫ t in -Real.pi..-Real.pi + eta, f t) =
        (-1 : Complex) ^ n *
          criticalCentralArcIntegral (-(rho : Complex)) rho eta
            (fun i => x i - 1 / 2) := by
    have hcircular :=
      criticalCoefficient_circularPiArc_eq_signed_zeroArc
        (n := n) hrho.1 hrho.2 eta x
    have hminus := criticalCoefficient_zeroArc_eq_centralArc
      hd hn (-1) (by norm_num) heta0.le hzero
        (fun i => x i - 1 / 2)
    dsimp at hcircular hminus
    rw [show (((-1 : Real) * rho : Real) : Complex) =
        -(rho : Complex) by push_cast; ring] at hminus
    simpa [f, rho] using
      hcircular.trans (congrArg ((-1 : Complex) ^ n * ·) hminus)
  calc
    gaussianNormalizedCircleCoefficient 1 rho n x =
        (1 / (2 * Real.pi) : Complex) *
          ∫ t in -Real.pi..Real.pi, f t := hcoefficient
    _ = (1 / (2 * Real.pi) : Complex) *
          (∫ t in -eta..eta, f t) +
        (1 / (2 * Real.pi) : Complex) *
          ((∫ t in Real.pi - eta..Real.pi, f t) +
            ∫ t in -Real.pi..-Real.pi + eta, f t) +
        (1 / (2 * Real.pi) : Complex) *
          ((∫ t in -Real.pi + eta..-eta, f t) +
            ∫ t in eta..Real.pi - eta, f t) := by
      rw [hsplit]
      ring
    _ = criticalCentralArcIntegral (rho : Complex) rho eta x +
        (-1 : Complex) ^ n *
          criticalCentralArcIntegral (-(rho : Complex)) rho eta
            (fun i => x i - 1 / 2) +
        criticalCoefficientRemoteIntegral rho eta n x := by
      rw [hzeroArc, hpi]
      rfl

/-- The complete plus/minus base coefficients differ from their corresponding
zero-arc base integrals by `O(d^(-3/2))`, with the same `eta` used by the
local ratio theorem.  This is the full/local replacement asserted after
NL0 (7.2) and (7.4). -/
theorem exists_uniform_norm_criticalCoefficient_base_sub_zeroArc_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C L U K : Real,
      0 < eta ∧ eta ≤ Real.pi / 2 ∧ 0 < C ∧ 0 < L ∧ 0 < U ∧
      0 < K ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta →
          ∀ x : Real,
            analyticTheta
              ((rho : Complex) *
                Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      ∃ d0 : Nat, 0 < d0 ∧
        ∀ d n : Nat, d0 ≤ d → 0 < n →
          (n : Real) / d ∈ Set.Icc a b →
            let rho := gaussianSaddleParameter ((n : Real) / d)
            let P := (1 / (2 * Real.pi) : Complex) *
              ∫ t in -eta..eta,
                gaussianCoefficientAngularIntegrand 1 rho n
                  (fun _ : Fin d => 0) t
            let M := (1 / (2 * Real.pi) : Complex) *
              ∫ t in -eta..eta,
                gaussianCoefficientAngularIntegrand (-1) rho n
                  (fun _ : Fin d => 0) t
            let Cfull := gaussianNormalizedCircleCoefficient 1 rho n
              (fun _ : Fin d => 0)
            let Dfull := gaussianNormalizedCircleCoefficient (-1) rho n
              (fun _ : Fin d => 0)
            (∀ eps : Real, eps = 1 ∨ eps = -1 →
              ∀ x : Fin d → Real,
                let I : (Fin d → Real) → Complex := fun y =>
                  (1 / (2 * Real.pi) : Complex) *
                    ∫ t in -eta..eta,
                      gaussianCoefficientAngularIntegrand eps rho n y t
                ‖I x / I (fun _ : Fin d => 0) -
                    criticalPolarThetaProduct rho 0 x‖ ≤ C / (d : Real) ∧
                  L / Real.sqrt d ≤ ‖I (fun _ : Fin d => 0)‖ ∧
                  ‖I (fun _ : Fin d => 0)‖ ≤ U / Real.sqrt d) ∧
            ((‖P - Cfull‖ ≤ K / ((d : Real) * Real.sqrt d) ∧
                ‖M - Dfull‖ ≤ K / ((d : Real) * Real.sqrt d)) ∧
              ∀ x : Fin d → Real,
                ‖criticalCoefficientRemoteIntegral rho eta n x‖ ≤
                  K / ((d : Real) * Real.sqrt d)) := by
  obtain ⟨eta, C, L, U, Khalf, heta, hetapi, hC, hL, hU, hKhalf,
      hzeroFree, dHalf, hdHalf, hhalf⟩ :=
    exists_uniform_norm_criticalCoefficient_half_zeroArc_le ha hab
  have hcos0 : 0 ≤ Real.cos eta :=
    Real.cos_nonneg_of_mem_Icc
      ⟨by linarith [Real.pi_pos], hetapi⟩
  have hcos1 : Real.cos eta < 1 :=
    cos_lt_one_of_pos_of_le_pi_div_two heta hetapi
  let r := criticalThetaRemoteRate a b (Real.cos eta)
  have hr0 : 0 ≤ r := by
    dsimp [r]
    exact criticalThetaRemoteRate_nonneg ha hab hcos0 hcos1
  have hr1 : r < 1 := by
    dsimp [r]
    exact criticalThetaRemoteRate_lt_one ha hab hcos1
  let q := (r + 1) / 2
  have hq0 : 0 < q := by dsimp [q]; linarith
  have hq1 : q < 1 := by dsimp [q]; linarith
  have hrq : r ≤ q := by dsimp [q]; linarith
  obtain ⟨dRemote, hremotePow⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_inv_mul_inv_sqrt hq0 hq1)
  let A := (1 - gaussianSaddleParameter b)⁻¹
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  have hA : 0 < A := by
    dsimp [A]
    exact inv_pos.mpr (sub_pos.mpr hrb.2)
  let K := Khalf + A
  let d0 := max dHalf dRemote
  have hK : 0 < K := by dsimp [K]; linarith
  have hd0 : 0 < d0 := hdHalf.trans_le (Nat.le_max_left _ _)
  refine ⟨eta, C, L, U, K, heta, hetapi, hC, hL, hU, hK,
    hzeroFree, d0, hd0, ?_⟩
  intro d n hd0d hn halpha
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let P : Complex := (1 / (2 * Real.pi) : Complex) *
    ∫ t in -eta..eta,
      gaussianCoefficientAngularIntegrand 1 rho n
        (fun _ : Fin d => 0) t
  let M : Complex := (1 / (2 * Real.pi) : Complex) *
    ∫ t in -eta..eta,
      gaussianCoefficientAngularIntegrand (-1) rho n
        (fun _ : Fin d => 0) t
  let Cfull : Complex := gaussianNormalizedCircleCoefficient 1 rho n
    (fun _ : Fin d => 0)
  let Dfull : Complex := gaussianNormalizedCircleCoefficient (-1) rho n
    (fun _ : Fin d => 0)
  let J : Complex := criticalCentralArcIntegral (-(rho : Complex)) rho eta
    (fun _ : Fin d => (-1 / 2 : Real))
  let Ihalf : Complex := criticalCentralArcIntegral (rho : Complex) rho eta
    (fun _ : Fin d => (1 / 2 : Real))
  let E0 : Complex := criticalCoefficientRemoteIntegral rho eta n
    (fun _ : Fin d => 0)
  let Ehalf : Complex := criticalCoefficientRemoteIntegral rho eta n
    (fun _ : Fin d => (1 / 2 : Real))
  let s : Complex := (-1 : Complex) ^ n
  have hdHalfD : dHalf ≤ d :=
    (Nat.le_max_left dHalf dRemote).trans hd0d
  have hdRemoteD : dRemote ≤ d :=
    (Nat.le_max_right dHalf dRemote).trans hd0d
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtPos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hzero : ∀ t : Real, |t| ≤ eta →
      analyticTheta
        ((rho : Complex) *
          Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 :=
    fun t ht => hzeroFree rho hrho t ht 0
  have hsNorm : ‖s‖ = 1 := by
    dsimp [s]
    rw [norm_pow, norm_neg, norm_one, one_pow]
  have hqPow : q ^ d ≤ 1 / ((d : Real) * Real.sqrt d) :=
    hremotePow d hdRemoteD
  have hrPow : r ^ d ≤ q ^ d := by
    exact pow_le_pow_left₀ hr0 hrq d
  have hpacket := hhalf d n hdHalfD hn halpha
  have hlocalData := hpacket.1
  have hhalfData := hpacket.2
  have hremoteBound (x : Fin d → Real) :
      ‖criticalCoefficientRemoteIntegral rho eta n x‖ ≤
        A / ((d : Real) * Real.sqrt d) := by
    have hraw := norm_criticalCoefficientRemoteIntegral_le
      (n := n) ha hab hrho heta hetapi x
    calc
      ‖criticalCoefficientRemoteIntegral rho eta n x‖ ≤ A * r ^ d := by
        simpa [A, r] using hraw
      _ ≤ A * q ^ d := mul_le_mul_of_nonneg_left hrPow hA.le
      _ ≤ A * (1 / ((d : Real) * Real.sqrt d)) :=
        mul_le_mul_of_nonneg_left hqPow hA.le
      _ = A / ((d : Real) * Real.sqrt d) := by ring
  have hJraw := hhalfData (-1) (Or.inr rfl)
    (-1) (Or.inr rfl)
  have hJeq := criticalCoefficient_zeroArc_eq_centralArc
    hd hn (-1) (by norm_num) heta.le hzero
      (fun _ : Fin d => (-1 / 2 : Real))
  dsimp at hJraw hJeq
  rw [show (((-1 : Real) * rho : Real) : Complex) =
      -(rho : Complex) by push_cast; ring] at hJeq
  rw [hJeq] at hJraw
  have hJ : ‖J‖ ≤ Khalf / ((d : Real) * Real.sqrt d) := by
    simpa [J, rho] using hJraw
  have hIhalfRaw := hhalfData 1 (Or.inl rfl)
    1 (Or.inl rfl)
  have hIhalfEq := criticalCoefficient_zeroArc_eq_centralArc
    hd hn 1 (by norm_num) heta.le hzero
      (fun _ : Fin d => (1 / 2 : Real))
  dsimp at hIhalfRaw hIhalfEq
  simp only [one_mul, Complex.ofReal_one, one_mul] at hIhalfEq
  rw [hIhalfEq] at hIhalfRaw
  have hIhalf : ‖Ihalf‖ ≤ Khalf / ((d : Real) * Real.sqrt d) := by
    simpa [Ihalf, rho] using hIhalfRaw
  have hPeqRaw := criticalCoefficient_zeroArc_eq_centralArc
    hd hn 1 (by norm_num) heta.le hzero (fun _ : Fin d => 0)
  have hMeqRaw := criticalCoefficient_zeroArc_eq_centralArc
    hd hn (-1) (by norm_num) heta.le hzero (fun _ : Fin d => 0)
  dsimp at hPeqRaw hMeqRaw
  simp only [one_mul, Complex.ofReal_one, one_mul] at hPeqRaw
  rw [show (((-1 : Real) * rho : Real) : Complex) =
      -(rho : Complex) by push_cast; ring] at hMeqRaw
  have hPeq : P = criticalCentralArcIntegral (rho : Complex) rho eta
      (fun _ : Fin d => 0) := by
    simpa [P, rho] using hPeqRaw
  have hMeq : M = criticalCentralArcIntegral (-(rho : Complex)) rho eta
      (fun _ : Fin d => 0) := by
    simpa [M, rho] using hMeqRaw
  have hdecomp0 := criticalNormalizedCircleCoefficient_plus_twoSaddle_decomposition
    hd hn heta hetapi hzero (fun _ : Fin d => 0)
  have hdecompHalf :=
    criticalNormalizedCircleCoefficient_plus_twoSaddle_decomposition
      hd hn heta hetapi hzero (fun _ : Fin d => (1 / 2 : Real))
  dsimp at hdecomp0 hdecompHalf
  rw [← hPeq] at hdecomp0
  have hnegHalfShift :
      (fun i : Fin d => (0 : Real) - 1 / 2) =
        (fun _ : Fin d => (-1 / 2 : Real)) := by funext i; ring
  rw [hnegHalfShift] at hdecomp0
  have hCdecomp : Cfull = P + s * J + E0 := by
    simpa [Cfull, P, J, E0, s, rho] using hdecomp0
  have hhalfShift :
      (fun i : Fin d => (1 / 2 : Real) - 1 / 2) =
        (fun _ : Fin d => 0) := by funext i; ring
  rw [hhalfShift] at hdecompHalf
  rw [← hMeq] at hdecompHalf
  have hNhalf :
      gaussianNormalizedCircleCoefficient 1 rho n
          (fun _ : Fin d => (1 / 2 : Real)) = s * Dfull := by
    simpa [s, Dfull, rho] using
      gaussianNormalizedCircleCoefficient_plus_half_eq_signed_minus_base
        (d := d) (n := n) hrhoI.1 hrhoI.2
  have hDdecomp : s * Dfull = Ihalf + s * M + Ehalf := by
    rw [← hNhalf]
    simpa [Ihalf, M, Ehalf, s, rho] using hdecompHalf
  have hE0 := hremoteBound (fun _ : Fin d => 0)
  have hEhalf := hremoteBound (fun _ : Fin d => (1 / 2 : Real))
  have hPCidentity : P - Cfull = -(s * J + E0) := by rw [hCdecomp]; ring
  have hMDidentity : s * (M - Dfull) = -(Ihalf + Ehalf) := by
    calc
      s * (M - Dfull) = s * M - s * Dfull := by ring
      _ = -(Ihalf + Ehalf) := by rw [hDdecomp]; ring
  refine ⟨hlocalData, ⟨?_, ?_⟩, ?_⟩
  · rw [hPCidentity, norm_neg]
    calc
      ‖s * J + E0‖ ≤ ‖s * J‖ + ‖E0‖ := norm_add_le _ _
      _ = ‖J‖ + ‖E0‖ := by rw [norm_mul, hsNorm, one_mul]
      _ ≤ Khalf / ((d : Real) * Real.sqrt d) +
          A / ((d : Real) * Real.sqrt d) := add_le_add hJ hE0
      _ = K / ((d : Real) * Real.sqrt d) := by
        dsimp [K]
        ring
  · have hnormShift : ‖M - Dfull‖ = ‖s * (M - Dfull)‖ := by
      rw [norm_mul, hsNorm, one_mul]
    rw [hnormShift, hMDidentity, norm_neg]
    calc
      ‖Ihalf + Ehalf‖ ≤ ‖Ihalf‖ + ‖Ehalf‖ := norm_add_le _ _
      _ ≤ Khalf / ((d : Real) * Real.sqrt d) +
          A / ((d : Real) * Real.sqrt d) := add_le_add hIhalf hEhalf
      _ = K / ((d : Real) * Real.sqrt d) := by
        dsimp [K]
        ring
  · intro x
    have hx := hremoteBound x
    calc
      ‖criticalCoefficientRemoteIntegral rho eta n x‖ ≤
          A / ((d : Real) * Real.sqrt d) := hx
      _ ≤ K / ((d : Real) * Real.sqrt d) := by
        apply div_le_div_of_nonneg_right
        · dsimp [K]
          linarith [hKhalf]
        · positivity

/-- Large-d form of NL0 Theorem 2.1: the ball multiplier is the sum of the
zero saddle and the exact parity-weighted `pi` saddle, up to `O(d⁻¹)` on a
fixed critical window.  The bounded-dimensional completion is handled by the
next finite-layer node. -/
theorem exists_uniform_norm_ballMultiplier_sub_criticalTwoSaddle_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ C : Real, 0 < C ∧ ∃ d0 : Nat, 0 < d0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < n →
        (n : Real) / d ∈ Set.Icc a b →
          ∀ x : Fin d → Real,
            let rho := gaussianSaddleParameter ((n : Real) / d)
            ‖ballMultiplier d n x -
                (criticalPolarThetaProduct rho 0 x +
                  parityCoefficient d n *
                    criticalPolarThetaProduct rho 0
                      (fun i => x i - 1 / 2))‖ ≤ C / (d : Real) := by
  obtain ⟨eta, Clocal, L, U, K, heta, hetapi, hClocal, hL, hU, hK,
      hzeroFree, dBase, hdBase, hdata⟩ :=
    exists_uniform_norm_criticalCoefficient_base_sub_zeroArc_le ha hab
  obtain ⟨dMargin, hdMarginLarge⟩ := exists_nat_gt (2 * K / L)
  have hmarginPos : 0 < 2 * K / L := by positivity
  have hdMargin : 0 < dMargin := by
    exact_mod_cast hmarginPos.trans hdMarginLarge
  let d0 := max dBase dMargin
  let Ctotal := 4 * U * Clocal / L + 6 * K / L
  have hd0 : 0 < d0 := hdBase.trans_le (Nat.le_max_left _ _)
  have hCtotal : 0 < Ctotal := by dsimp [Ctotal]; positivity
  refine ⟨Ctotal, hCtotal, d0, hd0, ?_⟩
  intro d n hd0d hn halpha x
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let P : Complex := (1 / (2 * Real.pi) : Complex) *
    ∫ t in -eta..eta,
      gaussianCoefficientAngularIntegrand 1 rho n
        (fun _ : Fin d => 0) t
  let M : Complex := (1 / (2 * Real.pi) : Complex) *
    ∫ t in -eta..eta,
      gaussianCoefficientAngularIntegrand (-1) rho n
        (fun _ : Fin d => 0) t
  let Cfull : Complex := gaussianNormalizedCircleCoefficient 1 rho n
    (fun _ : Fin d => 0)
  let Dfull : Complex := gaussianNormalizedCircleCoefficient (-1) rho n
    (fun _ : Fin d => 0)
  let Ix : Complex := (1 / (2 * Real.pi) : Complex) *
    ∫ t in -eta..eta,
      gaussianCoefficientAngularIntegrand 1 rho n x t
  let Jx : Complex := (1 / (2 * Real.pi) : Complex) *
    ∫ t in -eta..eta,
      gaussianCoefficientAngularIntegrand (-1) rho n
        (fun i => x i - 1 / 2) t
  let E : Complex := criticalCoefficientRemoteIntegral rho eta n x
  let G : Complex := criticalPolarThetaProduct rho 0 x
  let H : Complex := criticalPolarThetaProduct rho 0
    (fun i => x i - 1 / 2)
  let s : Complex := (-1 : Complex) ^ n
  let Lscale : Real := (L / 2) / Real.sqrt d
  let Uscale : Real := U / Real.sqrt d
  let delta : Real := Clocal / (d : Real)
  let e : Real := K / ((d : Real) * Real.sqrt d)
  have hdBaseD : dBase ≤ d :=
    (Nat.le_max_left dBase dMargin).trans hd0d
  have hdMarginD : dMargin ≤ d :=
    (Nat.le_max_right dBase dMargin).trans hd0d
  have hd : 0 < d := hd0.trans_le hd0d
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtPos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrhoI := criticalSaddleWindow_subset_Ioo ha hab hrho
  have hzero : ∀ t : Real, |t| ≤ eta →
      analyticTheta
        ((rho : Complex) *
          Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 :=
    fun t ht => hzeroFree rho hrho t ht 0
  have hpacket := hdata d n hdBaseD hn halpha
  have hlocal := hpacket.1
  have hPC : ‖P - Cfull‖ ≤ e := by
    simpa [P, Cfull, e, rho] using hpacket.2.1.1
  have hMD : ‖M - Dfull‖ ≤ e := by
    simpa [M, Dfull, e, rho] using hpacket.2.1.2
  have hE : ‖E‖ ≤ e := by
    simpa [E, e, rho] using hpacket.2.2 x
  have hplus := hlocal 1 (Or.inl rfl) x
  have hminus := hlocal (-1) (Or.inr rfl) (fun i => x i - 1 / 2)
  dsimp only at hplus hminus
  have hIx : ‖Ix / P - G‖ ≤ delta := by
    simpa [Ix, P, G, delta, rho] using hplus.1
  have hJx : ‖Jx / M - H‖ ≤ delta := by
    simpa [Jx, M, H, delta, rho] using hminus.1
  have hPlowerRaw : L / Real.sqrt d ≤ ‖P‖ := by
    simpa [P, rho] using hplus.2.1
  have hPupper : ‖P‖ ≤ Uscale := by
    simpa [P, Uscale, rho] using hplus.2.2
  have hMlowerRaw : L / Real.sqrt d ≤ ‖M‖ := by
    simpa [M, rho] using hminus.2.1
  have hMupper : ‖M‖ ≤ Uscale := by
    simpa [M, Uscale, rho] using hminus.2.2
  have hthreshold : 2 * K < L * (d : Real) := by
    have hfirst : 2 * K < L * (dMargin : Real) := by
      have htmp := (div_lt_iff₀ hL).mp hdMarginLarge
      simpa [mul_comm] using htmp
    have hcast : (dMargin : Real) ≤ d := by exact_mod_cast hdMarginD
    exact hfirst.trans_le (mul_le_mul_of_nonneg_left hcast hL.le)
  have hKd : K / (d : Real) ≤ L / 2 := by
    apply (div_le_iff₀ hdreal).2
    nlinarith
  have heMargin : e ≤ Lscale := by
    dsimp [e, Lscale]
    calc
      K / ((d : Real) * Real.sqrt d) =
          (K / (d : Real)) / Real.sqrt d := by ring
      _ ≤ (L / 2) / Real.sqrt d :=
        div_le_div_of_nonneg_right hKd hsqrtPos.le
  have hPlower : Lscale ≤ ‖P‖ := by
    dsimp [Lscale]
    have hhalf : (L / 2) / Real.sqrt d ≤ L / Real.sqrt d := by
      apply div_le_div_of_nonneg_right (by linarith [hL]) hsqrtPos.le
    exact hhalf.trans hPlowerRaw
  have hMlower : Lscale ≤ ‖M‖ := by
    dsimp [Lscale]
    have hhalf : (L / 2) / Real.sqrt d ≤ L / Real.sqrt d := by
      apply div_le_div_of_nonneg_right (by linarith [hL]) hsqrtPos.le
    exact hhalf.trans hMlowerRaw
  have htriangleC : ‖P‖ ≤ ‖P - Cfull‖ + ‖Cfull‖ := by
    calc
      ‖P‖ = ‖(P - Cfull) + Cfull‖ := by ring_nf
      _ ≤ ‖P - Cfull‖ + ‖Cfull‖ := norm_add_le _ _
  have hClower : Lscale ≤ ‖Cfull‖ := by
    have hLsplit : L / Real.sqrt d = 2 * Lscale := by
      dsimp [Lscale]
      field_simp [hsqrtPos.ne']
    rw [hLsplit] at hPlowerRaw
    nlinarith [hPlowerRaw, hPC, heMargin, htriangleC]
  have hLscale : 0 < Lscale := by dsimp [Lscale]; positivity
  have hUscale : 0 ≤ Uscale := by dsimp [Uscale]; positivity
  have hdelta : 0 ≤ delta := by dsimp [delta]; positivity
  have he : 0 ≤ e := by dsimp [e]; positivity
  have hsNorm : ‖s‖ = 1 := by
    dsimp [s]
    rw [norm_pow, norm_neg, norm_one, one_pow]
  have hGnorm : ‖G‖ ≤ 1 := by
    dsimp [G]
    exact norm_criticalPolarThetaProduct_zero_le_one ha hab hrho x
  have hHnorm : ‖H‖ ≤ 1 := by
    dsimp [H]
    exact norm_criticalPolarThetaProduct_zero_le_one ha hab hrho
      (fun i => x i - 1 / 2)
  have hraw := norm_twoSaddle_ratio_error_le
    Cfull Dfull P M Ix Jx E G H s hLscale hUscale hdelta he he
      hClower hPlower hMlower hPupper hMupper hsNorm
      hGnorm hHnorm hIx hJx hPC hMD hE
  have hIxEq := criticalCoefficient_zeroArc_eq_centralArc
    hd hn 1 (by norm_num) heta.le hzero x
  have hJxEq := criticalCoefficient_zeroArc_eq_centralArc
    hd hn (-1) (by norm_num) heta.le hzero
      (fun i => x i - 1 / 2)
  dsimp at hIxEq hJxEq
  simp only [one_mul, Complex.ofReal_one, one_mul] at hIxEq
  rw [show (((-1 : Real) * rho : Real) : Complex) =
      -(rho : Complex) by push_cast; ring] at hJxEq
  have hdecomp := criticalNormalizedCircleCoefficient_plus_twoSaddle_decomposition
    hd hn heta hetapi hzero x
  dsimp at hdecomp
  rw [← hIxEq, ← hJxEq] at hdecomp
  have hdecomposition :
      gaussianNormalizedCircleCoefficient 1 rho n x =
        Ix + s * Jx + E := by
    simpa [Ix, Jx, E, s, rho] using hdecomp
  have hball :=
    gaussianNormalizedCircleCoefficient_plus_ratio_eq_ballMultiplier_of_lt_one
      (d := d) (n := n) hrhoI.1 hrhoI.2 x
  have hparity := parityCoefficient_eq_signed_circleCoefficient_ratio_of_lt_one
    (d := d) (n := n) hrhoI.1 hrhoI.2
  have hleft : (Ix + s * Jx + E) / Cfull = ballMultiplier d n x := by
    rw [← hdecomposition]
    simpa [Cfull, rho] using hball
  have hparityModel : s * (Dfull / Cfull) = parityCoefficient d n := by
    simpa [s, Dfull, Cfull, rho] using hparity.symm
  rw [hleft, hparityModel] at hraw
  calc
    ‖ballMultiplier d n x - (G + parityCoefficient d n * H)‖ ≤
        2 * (Uscale / Lscale) * delta + (2 * e + e) / Lscale := hraw
    _ = Ctotal / (d : Real) := by
      dsimp [Uscale, Lscale, delta, e, Ctotal]
      field_simp [hL.ne', hdreal.ne', hsqrtPos.ne']
      ring

/-- Full first inequality of NL0 (2.1), including the finitely many dimensions
below the saddle threshold. -/
theorem exists_uniform_norm_ballMultiplier_sub_criticalTwoSaddle_all_le
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ C : Real, 0 < C ∧
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : Fin d → Real,
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖ballMultiplier d n x -
              (criticalPolarThetaProduct rho 0 x +
                parityCoefficient d n *
                  criticalPolarThetaProduct rho 0
                    (fun i => x i - 1 / 2))‖ ≤ C / (d : Real) := by
  obtain ⟨Clarge, hClarge, dLarge, hdLarge, hlarge⟩ :=
    exists_uniform_norm_ballMultiplier_sub_criticalTwoSaddle_le ha hab
  let C := max Clarge (3 * (dLarge : Real))
  have hC : 0 < C := hClarge.trans_le (le_max_left _ _)
  refine ⟨C, hC, ?_⟩
  intro d n hd halpha x
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have halphaPos : 0 < (n : Real) / d := ha.trans_le halpha.1
  have hnreal : (0 : Real) < n := by
    rcases div_pos_iff.mp halphaPos with h | h
    · exact h.1
    · linarith [hdreal, h.2]
  have hn : 0 < n := by exact_mod_cast hnreal
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  by_cases hdim : dLarge ≤ d
  · have h := hlarge d n hdim hn halpha x
    exact h.trans (div_le_div_of_nonneg_right
      (le_max_left Clarge (3 * (dLarge : Real))) hdreal.le)
  · have hdle : d ≤ dLarge := Nat.le_of_lt (Nat.lt_of_not_ge hdim)
    have hball := norm_ballMultiplier_le_one d n x
    have hG := norm_criticalPolarThetaProduct_zero_le_one ha hab hrho x
    have hH := norm_criticalPolarThetaProduct_zero_le_one ha hab hrho
      (fun i => x i - 1 / 2)
    have hparity := norm_parityCoefficient_le_one d n
    have hmodel :
        ‖criticalPolarThetaProduct rho 0 x +
            parityCoefficient d n *
              criticalPolarThetaProduct rho 0
                (fun i => x i - 1 / 2)‖ ≤ 2 := by
      calc
        _ ≤ ‖criticalPolarThetaProduct rho 0 x‖ +
            ‖parityCoefficient d n *
              criticalPolarThetaProduct rho 0
                (fun i => x i - 1 / 2)‖ := norm_add_le _ _
        _ = ‖criticalPolarThetaProduct rho 0 x‖ +
            ‖parityCoefficient d n‖ *
              ‖criticalPolarThetaProduct rho 0
                (fun i => x i - 1 / 2)‖ := by rw [norm_mul]
        _ ≤ 1 + 1 * 1 := add_le_add hG
          (mul_le_mul hparity hH (norm_nonneg _) (by norm_num))
        _ = 2 := by norm_num
    have hthree :
        ‖ballMultiplier d n x -
            (criticalPolarThetaProduct rho 0 x +
              parityCoefficient d n *
                criticalPolarThetaProduct rho 0
                  (fun i => x i - 1 / 2))‖ ≤ 3 := by
      calc
        _ ≤ ‖ballMultiplier d n x‖ +
            ‖criticalPolarThetaProduct rho 0 x +
              parityCoefficient d n *
                criticalPolarThetaProduct rho 0
                  (fun i => x i - 1 / 2)‖ := norm_sub_le _ _
        _ ≤ 1 + 2 := add_le_add hball hmodel
        _ = 3 := by norm_num
    have hdcast : (d : Real) ≤ dLarge := by exact_mod_cast hdle
    have hsmallScale : 3 ≤ C / (d : Real) := by
      apply (le_div_iff₀ hdreal).2
      calc
        3 * (d : Real) ≤ 3 * (dLarge : Real) := by gcongr
        _ ≤ C := le_max_right _ _
    exact hthree.trans hsmallScale

/-- Both inequalities in NL0 (2.1). -/
theorem exists_uniform_criticalTwoSaddle_theorem_two_one
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ C : Real, 0 < C ∧
      ∀ d n : Nat, 0 < d → (n : Real) / d ∈ Set.Icc a b →
        ∀ x : Fin d → Real,
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖ballMultiplier d n x -
              (criticalPolarThetaProduct rho 0 x +
                parityCoefficient d n *
                  criticalPolarThetaProduct rho 0
                    (fun i => x i - 1 / 2))‖ ≤ C / (d : Real) ∧
            C / (d : Real) ≤ b * C / (n : Real) := by
  obtain ⟨C, hC, hfirst⟩ :=
    exists_uniform_norm_ballMultiplier_sub_criticalTwoSaddle_all_le ha hab
  refine ⟨C, hC, ?_⟩
  intro d n hd halpha x
  dsimp only
  refine ⟨hfirst d n hd halpha x, ?_⟩
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have halphaPos : 0 < (n : Real) / d := ha.trans_le halpha.1
  have hnreal : (0 : Real) < n := by
    rcases div_pos_iff.mp halphaPos with h | h
    · exact h.1
    · linarith [hdreal, h.2]
  have hnd : (n : Real) ≤ b * d := by
    have h := halpha.2
    exact (div_le_iff₀ hdreal).mp h
  apply (div_le_div_iff₀ hdreal hnreal).2
  convert mul_le_mul_of_nonneg_left hnd hC.le using 1 <;> ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/CriticalWindowFullOrder.lean <==
import EuclideanBallsFormalization.CriticalProductFullOrder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Uniform-disk compactness for the critical regime.  The original window
`[a,b]` is embedded in `[a/2,b+1]`; logarithmic endpoint gaps give one
positive Cauchy radius for every center in the original window.
-/

noncomputable section

private lemma criticalWindow_endpoint_gaps
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    gaussianSaddleParameter (a / 2) < gaussianSaddleParameter a ∧
      gaussianSaddleParameter b < gaussianSaddleParameter (b + 1) := by
  have ha2 : 0 < a / 2 := by positivity
  have hb : 0 < b := ha.trans_le hab
  constructor
  · exact strictMonoOn_gaussianSaddleParameter ha2 ha (by linarith)
  · exact strictMonoOn_gaussianSaddleParameter hb
      (show b + 1 ∈ Set.Ioi (0 : Real) from by
        exact add_pos_of_pos_of_nonneg hb (by norm_num))
      (by norm_num)

theorem exists_uniform_criticalTauDisk
    {a b delta : Real} (ha : 0 < a) (hab : a ≤ b) (hdelta : 0 < delta) :
    ∃ R : Real, 0 < R ∧
      ∀ {tau : Complex},
        Real.exp (-Real.pi * tau.im) ∈
          Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b) →
        |Real.pi * tau.re| ≤ delta / 2 →
        ∀ w ∈ Metric.closedBall tau R,
          0 < w.im ∧
          Real.exp (-Real.pi * w.im) ∈
            Set.Icc (gaussianSaddleParameter (a / 2))
              (gaussianSaddleParameter (b + 1)) ∧
          |Real.pi * w.re| ≤ delta := by
  let r0 : Real := gaussianSaddleParameter (a / 2)
  let ra : Real := gaussianSaddleParameter a
  let rb : Real := gaussianSaddleParameter b
  let r1 : Real := gaussianSaddleParameter (b + 1)
  have ha2 : 0 < a / 2 := by positivity
  have hb : 0 < b := ha.trans_le hab
  have hb1 : 0 < b + 1 := by linarith
  have hr0 := gaussianSaddleParameter_mem ha2
  have hra := gaussianSaddleParameter_mem ha
  have hrb := gaussianSaddleParameter_mem hb
  have hr1 := gaussianSaddleParameter_mem hb1
  obtain ⟨hlowerGap, hupperGap⟩ := criticalWindow_endpoint_gaps ha hab
  have hlogLower : 0 < Real.log ra - Real.log r0 := by
    exact sub_pos.mpr (Real.strictMonoOn_log hr0.1 hra.1 hlowerGap)
  have hlogUpper : 0 < Real.log r1 - Real.log rb := by
    exact sub_pos.mpr (Real.strictMonoOn_log hrb.1 hr1.1 hupperGap)
  let R : Real := min (delta / (2 * Real.pi))
    (min ((Real.log ra - Real.log r0) / (2 * Real.pi))
      ((Real.log r1 - Real.log rb) / (2 * Real.pi)))
  have hR : 0 < R := by
    dsimp [R]
    apply lt_min
    · positivity
    · apply lt_min <;> positivity
  refine ⟨R, hR, ?_⟩
  intro tau hcenter hcenterPhase w hw
  have hdist : ‖w - tau‖ ≤ R := by
    simpa [Metric.mem_closedBall, dist_eq_norm] using hw
  have hre : |w.re - tau.re| ≤ R :=
    (Complex.abs_re_le_norm (w - tau)).trans hdist
  have him : |w.im - tau.im| ≤ R :=
    (Complex.abs_im_le_norm (w - tau)).trans hdist
  have himLower : tau.im - R ≤ w.im := by
    linarith [neg_le_of_abs_le him]
  have himUpper : w.im ≤ tau.im + R := by
    linarith [le_of_abs_le him]
  have hRphase : Real.pi * R ≤ delta / 2 := by
    have hle : R ≤ delta / (2 * Real.pi) := by
      exact min_le_left _ _
    have := mul_le_mul_of_nonneg_left hle Real.pi_nonneg
    field_simp [Real.pi_ne_zero] at this ⊢
    linarith
  have hRlower : Real.pi * R ≤ Real.log ra - Real.log r0 := by
    have hle : R ≤ (Real.log ra - Real.log r0) / (2 * Real.pi) :=
      (min_le_right _ _).trans (min_le_left _ _)
    have hmul := mul_le_mul_of_nonneg_left hle Real.pi_nonneg
    have hgap0 := hlogLower.le
    field_simp [Real.pi_ne_zero] at hmul
    linarith
  have hRupper : Real.pi * R ≤ Real.log r1 - Real.log rb := by
    have hle : R ≤ (Real.log r1 - Real.log rb) / (2 * Real.pi) :=
      (min_le_right _ _).trans (min_le_right _ _)
    have hmul := mul_le_mul_of_nonneg_left hle Real.pi_nonneg
    have hgap0 := hlogUpper.le
    field_simp [Real.pi_ne_zero] at hmul
    linarith
  have hradLowerStep :
      Real.exp (-Real.pi * R) * ra ≤
        Real.exp (-Real.pi * w.im) := by
    calc
      Real.exp (-Real.pi * R) * ra ≤
          Real.exp (-Real.pi * R) *
            Real.exp (-Real.pi * tau.im) := by
        gcongr
        exact hcenter.1
      _ = Real.exp (-Real.pi * (tau.im + R)) := by
        rw [← Real.exp_add]
        congr 1
        ring
      _ ≤ Real.exp (-Real.pi * w.im) := by
        apply Real.exp_le_exp.mpr
        nlinarith [Real.pi_pos]
  have houterLower : r0 ≤ Real.exp (-Real.pi * R) * ra := by
    have hexp : Real.exp (Real.log r0 - Real.log ra) ≤
        Real.exp (-Real.pi * R) := by
      apply Real.exp_le_exp.mpr
      linarith
    have hmul := mul_le_mul_of_nonneg_right hexp hra.1.le
    calc
      r0 = Real.exp (Real.log r0 - Real.log ra) * ra := by
        dsimp [r0, ra]
        rw [Real.exp_sub, Real.exp_log hr0.1, Real.exp_log hra.1]
        field_simp [ne_of_gt hra.1]
      _ ≤ Real.exp (-Real.pi * R) * ra := hmul
  have hradLower : r0 ≤ Real.exp (-Real.pi * w.im) :=
    houterLower.trans hradLowerStep
  have hradUpperStep :
      Real.exp (-Real.pi * w.im) ≤
        Real.exp (Real.pi * R) * rb := by
    calc
      Real.exp (-Real.pi * w.im) ≤
          Real.exp (-Real.pi * (tau.im - R)) := by
        apply Real.exp_le_exp.mpr
        nlinarith [Real.pi_pos]
      _ = Real.exp (Real.pi * R) *
          Real.exp (-Real.pi * tau.im) := by
        rw [← Real.exp_add]
        congr 1
        ring
      _ ≤ Real.exp (Real.pi * R) * rb := by
        gcongr
        exact hcenter.2
  have houterUpper : Real.exp (Real.pi * R) * rb ≤ r1 := by
    have hexp : Real.exp (Real.pi * R) ≤
        Real.exp (Real.log r1 - Real.log rb) := by
      apply Real.exp_le_exp.mpr
      exact hRupper
    have hmul := mul_le_mul_of_nonneg_right hexp hrb.1.le
    calc
      Real.exp (Real.pi * R) * rb ≤
          Real.exp (Real.log r1 - Real.log rb) * rb := hmul
      _ = r1 := by
        dsimp [r1, rb]
        rw [Real.exp_sub, Real.exp_log hr1.1, Real.exp_log hrb.1]
        field_simp [ne_of_gt hrb.1]
  have hradUpper : Real.exp (-Real.pi * w.im) ≤ r1 :=
    hradUpperStep.trans houterUpper
  have hwim : 0 < w.im := by
    have hexplt : Real.exp (-Real.pi * w.im) < 1 := hradUpper.trans_lt hr1.2
    have hneg := Real.exp_lt_one_iff.mp hexplt
    nlinarith [Real.pi_pos]
  have hphaseDiff : |Real.pi * (w.re - tau.re)| ≤ delta / 2 := by
    calc
      |Real.pi * (w.re - tau.re)| =
          Real.pi * |w.re - tau.re| := by
        rw [abs_mul, abs_of_nonneg Real.pi_nonneg]
      _ ≤ Real.pi * R := mul_le_mul_of_nonneg_left hre Real.pi_nonneg
      _ ≤ delta / 2 := hRphase
  have hphase : |Real.pi * w.re| ≤ delta := by
    have heq : Real.pi * w.re =
        Real.pi * tau.re + Real.pi * (w.re - tau.re) := by ring
    rw [heq]
    exact (abs_add_le _ _).trans (by linarith)
  exact ⟨hwim, ⟨hradLower, hradUpper⟩, hphase⟩

/-- Uniform arbitrary-order product derivative bound in the original fixed
critical window, with one positive angular margin independent of dimension. -/
theorem exists_eta_C_norm_iteratedDeriv_criticalThetaRatioProductTau_le
    (m : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C c : Real, 0 < eta ∧ 0 < C ∧ 0 < c ∧
      ∀ {d : Nat} {tau : Complex} (x : Fin d → Real),
        Real.exp (-Real.pi * tau.im) ∈
          Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b) →
        |Real.pi * tau.re| ≤ eta →
        ‖iteratedDeriv m
          (fun w : Complex => analyticThetaRatioProductTau w x) tau‖ ≤
          C * Real.exp (-(c * criticalThetaProductEnergy x)) := by
  have ha2 : 0 < a / 2 := by positivity
  have habOuter : a / 2 ≤ b + 1 := by linarith
  obtain ⟨delta, c, hdelta, hc, hcauchy⟩ :=
    exists_criticalSector_norm_iteratedDeriv_product_le m ha2 habOuter
  obtain ⟨R, hR, hgeometry⟩ :=
    exists_uniform_criticalTauDisk ha hab hdelta
  let eta : Real := delta / 2
  let C : Real := (Nat.factorial m : Real) / R ^ m
  have heta : 0 < eta := by dsimp [eta]; positivity
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨eta, C, c, heta, hC, hc, ?_⟩
  intro d tau x hcenter hphase
  have hgeom := hgeometry hcenter (by simpa [eta] using hphase)
  simpa [C] using hcauchy x hR hgeom

/-- Concrete arbitrary-order Taylor production for the normalized theta
product throughout a fixed critical window.  The angular margin is uniform in
dimension; after the affine chart is fixed, the remainder constant is selected
before the chart variable `u`. -/
theorem exists_eta_norm_criticalThetaRatioProductTau_affineTaylor_le
    (n : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta : Real, 0 < eta ∧
      ∀ {d : Nat} (x : Fin d → Real) {z c : Complex} {R : Real},
        0 ≤ R →
        (∀ y ∈ Set.Icc (-R) R,
          Real.exp (-Real.pi * (z + c * (y : Complex)).im) ∈
            Set.Icc (gaussianSaddleParameter a)
              (gaussianSaddleParameter b) ∧
          |Real.pi * (z + c * (y : Complex)).re| ≤ eta) →
        ∃ C0 : Real, 0 < C0 ∧ ∀ u : Real, |u| ≤ R →
          ‖analyticThetaRatioProductTau (z + c * (u : Complex)) x -
              ∑ k ∈ Finset.range (n + 1),
                ((Nat.factorial k : Real)⁻¹ * u ^ k) •
                  complexAffineRealJet
                    (fun w : Complex => analyticThetaRatioProductTau w x)
                    z c k 0‖ ≤
            C0 * |u| ^ (n + 1) / (Nat.factorial n : Real) := by
  have ha2 : 0 < a / 2 := by positivity
  have habOuter : a / 2 ≤ b + 1 := by linarith
  obtain ⟨etaDeriv, C, c0, hetaDeriv, hC, hc0, hiter⟩ :=
    exists_eta_C_norm_iteratedDeriv_criticalThetaRatioProductTau_le
      (n + 1) ha hab
  obtain ⟨deltaAnalytic, hdeltaAnalytic, hanalyticSector⟩ :=
    exists_delta_analyticAt_criticalThetaRatioProductTau ha2 habOuter
  let eta : Real := min etaDeriv deltaAnalytic / 2
  have heta : 0 < eta := by dsimp [eta]; positivity
  refine ⟨eta, heta, ?_⟩
  intro d x z c R hR hgeom
  let C0 : Real := 1 + ‖c‖ ^ (n + 1) * C
  have hC0 : 0 < C0 := by dsimp [C0]; positivity
  refine ⟨C0, hC0, ?_⟩
  intro u hu
  obtain ⟨houterLower, houterUpper⟩ :=
    criticalWindow_endpoint_gaps ha hab
  have hanalytic : ∀ y ∈ Set.Icc (-R) R,
      AnalyticAt Complex
        (fun w : Complex => analyticThetaRatioProductTau w x)
        (z + c * (y : Complex)) := by
    intro y hy
    obtain ⟨hywindow, hyphase⟩ := hgeom y hy
    have hyouter : Real.exp (-Real.pi * (z + c * (y : Complex)).im) ∈
        Set.Ioo (gaussianSaddleParameter (a / 2))
          (gaussianSaddleParameter (b + 1)) :=
      ⟨houterLower.trans_le hywindow.1,
        hywindow.2.trans_lt houterUpper⟩
    have hyim : 0 < (z + c * (y : Complex)).im := by
      have hrange := gaussianSaddleParameter_mem (show 0 < b + 1 by linarith)
      have hexplt : Real.exp (-Real.pi * (z + c * (y : Complex)).im) < 1 :=
        hyouter.2.trans hrange.2
      have hneg := Real.exp_lt_one_iff.mp hexplt
      nlinarith [Real.pi_pos]
    apply hanalyticSector x hyim hyouter
    have hetaDelta : eta < deltaAnalytic := by
      dsimp [eta]
      have hmin : min etaDeriv deltaAnalytic ≤ deltaAnalytic := min_le_right _ _
      linarith
    exact hyphase.trans_lt hetaDelta
  have hbound : ∀ y ∈ Set.Icc (-R) R,
      ‖complexAffineRealJet
          (fun w : Complex => analyticThetaRatioProductTau w x)
          z c (n + 1) y‖ ≤ C0 := by
    intro y hy
    obtain ⟨hywindow, hyphase⟩ := hgeom y hy
    have hyphaseDeriv :
        |Real.pi * (z + c * (y : Complex)).re| ≤ etaDeriv := by
      have hetaLe : eta ≤ etaDeriv := by
        dsimp [eta]
        have hmin : min etaDeriv deltaAnalytic ≤ etaDeriv := min_le_left _ _
        linarith
      exact hyphase.trans hetaLe
    have hit := hiter x hywindow hyphaseDeriv
    have henergy : 0 ≤ criticalThetaProductEnergy x :=
      criticalThetaProductEnergy_nonneg x
    have hexp : Real.exp (-(c0 * criticalThetaProductEnergy x)) ≤ 1 := by
      rw [← Real.exp_zero]
      apply Real.exp_le_exp.mpr
      have : 0 ≤ c0 * criticalThetaProductEnergy x := by positivity
      linarith
    unfold complexAffineRealJet
    rw [norm_mul, norm_pow]
    calc
      ‖c‖ ^ (n + 1) * ‖iteratedDeriv (n + 1)
          (fun w : Complex => analyticThetaRatioProductTau w x)
          (z + c * (y : Complex))‖ ≤
          ‖c‖ ^ (n + 1) *
            (C * Real.exp (-(c0 * criticalThetaProductEnergy x))) := by
              gcongr
      _ ≤ ‖c‖ ^ (n + 1) * C := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        simpa only [mul_one] using mul_le_mul_of_nonneg_left hexp hC.le
      _ ≤ C0 := by dsimp [C0]; linarith
  exact norm_sub_complexAffineTaylor_le n
    (fun w : Complex => analyticThetaRatioProductTau w x) z c
    hR hu hanalytic hbound

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/DiscreteConvolutionFullP.lean <==
import EuclideanBallsFormalization.DiscreteConvolutionLpOne
import EuclideanBallsFormalization.GaussianParityTransferFullP
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSeminorm.Count
import Mathlib.MeasureTheory.Measure.Count
import Mathlib.Tactic

namespace EuclideanBallsFormalization

set_option maxHeartbeats 800000

/-!
The coarse finite-exponent `L^p` continuity needed for the density extension
of the sharp residual estimate.  Only the normalized ball contraction is new
here; the finite Gaussian model is controlled by its already formalized
maximal estimate.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators ENNReal

/-- Every equivalence of a discrete type preserves counting measure. -/
theorem measurePreserving_equiv_count
    {alpha : Type*} [MeasurableSpace alpha] [DiscreteMeasurableSpace alpha]
    (e : alpha ≃ alpha) :
    MeasurePreserving e (Measure.count : Measure alpha) Measure.count := by
  refine ⟨Measurable.of_discrete, ?_⟩
  ext s hs
  rw [Measure.map_apply Measurable.of_discrete hs,
    Measure.count_apply (hs.preimage Measurable.of_discrete),
    Measure.count_apply hs]
  exact congrArg (fun z : ENat ↦ (z : ENNReal))
    (Set.encard_preimage_of_bijective e.bijective s)

/-- Lattice translations are exact isometries in every `eLpNorm`. -/
theorem latticeLpNorm_subRight_eq
    (d : Nat) (p : ENNReal) (f : latticeFunction d) (y : lattice d) :
    latticeLpNorm d p (fun x ↦ f (x - y)) = latticeLpNorm d p f := by
  unfold latticeLpNorm latticeMeasure
  have hpres : MeasurePreserving (Equiv.subRight y)
      (Measure.count : Measure (lattice d)) Measure.count :=
    measurePreserving_equiv_count (Equiv.subRight y)
  change eLpNorm (f ∘ (Equiv.subRight y)) p Measure.count =
    eLpNorm f p Measure.count
  exact eLpNorm_comp_measurePreserving
    (p := p) (g := f) AEStronglyMeasurable.of_discrete hpres

/-- Every normalized Euclidean-ball average is a contraction on `L^p` for
`1 ≤ p`, including `p = ∞`. -/
theorem ballAverage_eLpNorm_le
    (d n : Nat) (p : ENNReal) (hp : 1 ≤ p) (f : latticeFunction d) :
    latticeLpNorm d p (ballAverage d n f) ≤ latticeLpNorm d p f := by
  let S : Finset (lattice d) := ballFinset d n
  have hcard : S.card ≠ 0 := by
    dsimp [S]
    exact ballFinset_card_ne_zero d n
  let g : lattice d → latticeFunction d := fun y x ↦ f (x - y)
  have htri :
      eLpNorm (∑ y ∈ S, g y) p (latticeMeasure d) ≤
        ∑ y ∈ S, eLpNorm (g y) p (latticeMeasure d) := by
    exact eLpNorm_sum_le
      (s := S) (f := g)
      (fun y hy ↦ AEStronglyMeasurable.of_discrete) hp
  have hg (y : lattice d) :
      eLpNorm (g y) p (latticeMeasure d) = latticeLpNorm d p f := by
    exact latticeLpNorm_subRight_eq d p f y
  have hsum :
      latticeLpNorm d p (fun x ↦ ∑ y ∈ S, f (x - y)) ≤
        (S.card : ENNReal) * latticeLpNorm d p f := by
    unfold latticeLpNorm
    calc
      eLpNorm (fun x ↦ ∑ y ∈ S, f (x - y)) p (latticeMeasure d) =
          eLpNorm (∑ y ∈ S, g y) p (latticeMeasure d) := by
        congr 1
        funext x
        simp [g]
      _ ≤ ∑ y ∈ S, eLpNorm (g y) p (latticeMeasure d) := htri
      _ = ∑ _y ∈ S, latticeLpNorm d p f := by
        apply Finset.sum_congr rfl
        intro y hy
        exact hg y
      _ = (S.card : ENNReal) * latticeLpNorm d p f := by simp
  unfold ballAverage
  change latticeLpNorm d p
      (((S.card : Complex)⁻¹) • (fun x ↦ ∑ y ∈ S, f (x - y))) ≤ _
  rw [latticeLpNorm, eLpNorm_const_smul]
  calc
    ‖((S.card : Complex)⁻¹)‖ₑ *
        eLpNorm (fun x ↦ ∑ y ∈ S, f (x - y)) p (latticeMeasure d) ≤
      ‖((S.card : Complex)⁻¹)‖ₑ *
        ((S.card : ENNReal) * latticeLpNorm d p f) :=
          mul_le_mul_left' hsum _
    _ = latticeLpNorm d p f := by
      rw [enorm_inv (by exact_mod_cast hcard)]
      rw [show ‖(S.card : Complex)‖ₑ = (S.card : ENNReal) by
        simp [enorm_eq_nnnorm]]
      rw [← mul_assoc]
      rw [ENNReal.inv_mul_cancel (by exact_mod_cast hcard) (by simp)]
      simp

/-- Point evaluation on counting measure is bounded by every nonzero
`eLpNorm`. -/
theorem norm_le_latticeLpNorm_toReal
    (d : Nat) {p : ENNReal} (hp0 : p ≠ 0)
    {f : latticeFunction d} (hf : latticeMemLp d p f) (x : lattice d) :
    ‖f x‖ ≤ (latticeLpNorm d p f).toReal := by
  have hpoint : ‖f x‖ₑ ≤ latticeLpNorm d p f := by
    simpa [latticeLpNorm, latticeMeasure] using
      (enorm_le_eLpNorm_count f x hp0)
  have hfinite : latticeLpNorm d p f ≠ ⊤ := hf.eLpNorm_lt_top.ne
  have hreal := ENNReal.toReal_mono hfinite hpoint
  simpa using hreal

/-- An absolutely summable lattice kernel may be paired pointwise with any
counting-measure `L^p` input, `p ≠ 0`. -/
theorem summable_kernel_mul_latticeLp
    (d : Nat) (k : latticeFunction d)
    (hk : Summable (fun y : lattice d ↦ ‖k y‖))
    {p : ENNReal} (hp0 : p ≠ 0)
    (f : latticeFunction d) (hf : latticeMemLp d p f) (x : lattice d) :
    Summable (fun y : lattice d ↦ k y * f (x - y)) := by
  let C : Real := (latticeLpNorm d p f).toReal
  apply (hk.mul_right C).of_norm_bounded
  intro y
  rw [norm_mul]
  exact mul_le_mul_of_nonneg_left
    (norm_le_latticeLpNorm_toReal d hp0 hf (x - y)) (norm_nonneg _)

/-- On `L^p`, the concrete Gaussian `tsum` respects subtraction. -/
theorem gaussianAverage_sub
    (d : Nat) {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    {p : ENNReal} (hp0 : p ≠ 0)
    (f g : latticeFunction d)
    (hf : latticeMemLp d p f) (hg : latticeMemLp d p g) :
    gaussianAverage d rho (f - g) =
      gaussianAverage d rho f - gaussianAverage d rho g := by
  funext x
  have hk := summable_norm_gaussianKernel (d := d) hrho0 hrho1
  have hfSum := summable_kernel_mul_latticeLp d (gaussianKernel d rho)
    hk hp0 f hf x
  have hgSum := summable_kernel_mul_latticeLp d (gaussianKernel d rho)
    hk hp0 g hg x
  unfold gaussianAverage
  rw [show (fun y : lattice d ↦
      gaussianKernel d rho y * (f - g) (x - y)) =
      fun y ↦ gaussianKernel d rho y * f (x - y) -
        gaussianKernel d rho y * g (x - y) by
      funext y
      simp only [Pi.sub_apply]
      ring]
  exact hfSum.tsum_sub hgSum

/-- Finite ball averages respect subtraction on all lattice functions. -/
theorem ballAverage_sub
    (d n : Nat) (f g : latticeFunction d) :
    ballAverage d n (f - g) = ballAverage d n f - ballAverage d n g := by
  funext x
  unfold ballAverage
  simp only [Pi.sub_apply]
  rw [Finset.sum_sub_distrib]
  ring

/-- The parity-conjugated Gaussian also respects subtraction on `L^p`. -/
theorem parityConjugatedGaussianAverage_sub
    (d : Nat) {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    {p : ENNReal} (hp0 : p ≠ 0)
    (f g : latticeFunction d)
    (hf : latticeMemLp d p f) (hg : latticeMemLp d p g) :
    parityConjugatedGaussianAverage d rho (f - g) =
      parityConjugatedGaussianAverage d rho f -
        parityConjugatedGaussianAverage d rho g := by
  have hfParity : latticeMemLp d p (parityModulation d f) :=
    (latticeMemLp_parityModulation_iff d p f).2 hf
  have hgParity : latticeMemLp d p (parityModulation d g) :=
    (latticeMemLp_parityModulation_iff d p g).2 hg
  have hmod : parityModulation d (f - g) =
      parityModulation d f - parityModulation d g := by
    funext x
    simp [parityModulation]
    ring
  unfold parityConjugatedGaussianAverage
  rw [hmod, gaussianAverage_sub d hrho0 hrho1 hp0
    (parityModulation d f) (parityModulation d g) hfParity hgParity]
  funext x
  simp only [Pi.sub_apply]
  ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/DiscreteConvolutionLpOne.lean <==
import EuclideanBallsFormalization.GaussianKernelFourier
import EuclideanBallsFormalization.LatticeLpFullP
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The `ell^1` contraction algebra used in R11 (7.2).  It is proved directly
on counting measure by Tonelli for nonnegative extended-real series and
translation invariance of the lattice sum.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators ENNReal

def latticeConvolution (d : Nat) (k f : latticeFunction d) :
    latticeFunction d :=
  fun x => ∑' y, k y * f (x - y)

/-- Discrete Young inequality at the `(1,1,1)` endpoint.  No summability
hypothesis is needed for the extended-real inequality; finiteness follows
when the right-hand side is finite. -/
theorem latticeConvolution_eLpNorm_one_le
    (d : Nat) (k f : latticeFunction d) :
    latticeLpNorm d 1 (latticeConvolution d k f) ≤
      (∑' y, ‖k y‖ₑ) * latticeLpNorm d 1 f := by
  simp only [latticeLpNorm, MeasureTheory.eLpNorm_one_eq_lintegral_enorm,
    latticeMeasure, MeasureTheory.lintegral_count]
  calc
    (∑' x, ‖latticeConvolution d k f x‖ₑ) ≤
        ∑' x, ∑' y, ‖k y * f (x - y)‖ₑ :=
      ENNReal.tsum_le_tsum fun x => enorm_tsum_le_tsum_enorm
    _ = ∑' x, ∑' y, ‖k y‖ₑ * ‖f (x - y)‖ₑ := by
      congr 1
      funext x
      apply tsum_congr
      intro y
      rw [enorm_mul]
    _ = ∑' y, ∑' x, ‖k y‖ₑ * ‖f (x - y)‖ₑ := ENNReal.tsum_comm
    _ = ∑' y, ‖k y‖ₑ * ∑' x, ‖f x‖ₑ := by
      apply tsum_congr
      intro y
      rw [ENNReal.tsum_mul_left]
      congr 1
      exact (Equiv.subRight y).tsum_eq (fun x => ‖f x‖ₑ)
    _ = (∑' y, ‖k y‖ₑ) * ∑' x, ‖f x‖ₑ := by
      rw [ENNReal.tsum_mul_right]

/-- A kernel of extended `ell^1` mass at most `C` induces an `ell^1`
operator bound with the same constant. -/
theorem latticeConvolution_eLpNorm_one_le_of_mass
    (d : Nat) (k f : latticeFunction d) (C : ENNReal)
    (hk : (∑' y, ‖k y‖ₑ) ≤ C) :
    latticeLpNorm d 1 (latticeConvolution d k f) ≤
      C * latticeLpNorm d 1 f := by
  exact (latticeConvolution_eLpNorm_one_le d k f).trans
    (mul_le_mul_right' hk _)

theorem tsum_enorm_gaussianKernel_eq_one
    {d : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    (∑' y : lattice d, ‖gaussianKernel d rho y‖ₑ) = 1 := by
  calc
    (∑' y : lattice d, ‖gaussianKernel d rho y‖ₑ) =
        ∑' y : lattice d, ENNReal.ofReal ‖gaussianKernel d rho y‖ := by
      apply tsum_congr
      intro y
      exact (ofReal_norm (gaussianKernel d rho y)).symm
    _ = ENNReal.ofReal
        (∑' y : lattice d, ‖gaussianKernel d rho y‖) := by
      exact (ENNReal.ofReal_tsum_of_nonneg (fun _ => norm_nonneg _)
        (summable_norm_gaussianKernel (d := d) hrho0 hrho1)).symm
    _ = 1 := by rw [tsum_norm_gaussianKernel_eq_one hrho0 hrho1]; simp

/-- Every normalized product Gaussian is an exact `ell^1` contraction. -/
theorem gaussianAverage_eLpNorm_one_le
    (d : Nat) {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (f : latticeFunction d) :
    latticeLpNorm d 1 (gaussianAverage d rho f) ≤ latticeLpNorm d 1 f := by
  change latticeLpNorm d 1
      (latticeConvolution d (gaussianKernel d rho) f) ≤ _
  simpa using latticeConvolution_eLpNorm_one_le_of_mass d
    (gaussianKernel d rho) f 1
    (le_of_eq (tsum_enorm_gaussianKernel_eq_one hrho0 hrho1))

def normalizedBallKernel (d n : Nat) (y : lattice d) : Complex :=
  if y ∈ ballFinset d n then ((ballFinset d n).card : Complex)⁻¹ else 0

theorem latticeConvolution_normalizedBallKernel_eq_ballAverage
    (d n : Nat) (f : latticeFunction d) :
    latticeConvolution d (normalizedBallKernel d n) f = ballAverage d n f := by
  funext x
  unfold latticeConvolution
  rw [tsum_eq_sum (s := ballFinset d n) (by
    intro y hy
    simp [normalizedBallKernel, hy])]
  unfold ballAverage
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro y hy
  simp [normalizedBallKernel, hy]

theorem tsum_enorm_normalizedBallKernel_eq_one (d n : Nat) :
    (∑' y : lattice d, ‖normalizedBallKernel d n y‖ₑ) = 1 := by
  rw [tsum_eq_sum (s := ballFinset d n) (by
    intro y hy
    simp [normalizedBallKernel, hy])]
  rw [show (∑ y ∈ ballFinset d n, ‖normalizedBallKernel d n y‖ₑ) =
      ∑ _y ∈ ballFinset d n,
        ‖((ballFinset d n).card : Complex)⁻¹‖ₑ by
    apply Finset.sum_congr rfl
    intro y hy
    simp [normalizedBallKernel, hy]]
  simp only [Finset.sum_const, nsmul_eq_mul]
  rw [enorm_inv (by
    exact_mod_cast ballFinset_card_ne_zero d n)]
  rw [show ‖((ballFinset d n).card : Complex)‖ₑ =
      ((ballFinset d n).card : ENNReal) by simp [enorm_eq_nnnorm]]
  exact ENNReal.mul_inv_cancel
    (by exact_mod_cast ballFinset_card_ne_zero d n) (by simp)

/-- Every normalized Euclidean-ball average is an exact `ell^1`
contraction. -/
theorem ballAverage_eLpNorm_one_le
    (d n : Nat) (f : latticeFunction d) :
    latticeLpNorm d 1 (ballAverage d n f) ≤ latticeLpNorm d 1 f := by
  rw [← latticeConvolution_normalizedBallKernel_eq_ballAverage d n f]
  simpa using latticeConvolution_eLpNorm_one_le_of_mass d
    (normalizedBallKernel d n) f 1
    (le_of_eq (tsum_enorm_normalizedBallKernel_eq_one d n))

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ExponentialArbitraryOrder.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Elementary arbitrary-order absorption lemmas used by the higher-order R11
two-saddle construction.  They record, without a project-specific axiom, the
standard fact that a fixed exponential contraction dominates every fixed
negative power.  The proofs use mathlib's
`isLittleO_exp_neg_mul_rpow_atTop`.
-/

noncomputable section

/-- A real exponential contraction is eventually bounded by any prescribed
real power. -/
theorem eventually_exp_neg_mul_le_rpow
    {a : Real} (ha : 0 < a) (b : Real) :
    ∀ᶠ x : Real in Filter.atTop,
      Real.exp (-(a * x)) ≤ x ^ b := by
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop ha b
  have hbound := hsmall.bound (show 0 < (1 : Real) by norm_num)
  filter_upwards [hbound, Filter.eventually_gt_atTop (0 : Real)] with x hx hx0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hx0 _)] at hx
  simpa only [neg_mul, one_mul] using hx

/-- A real exponential contraction is eventually bounded by the negative
`K`th power, for every fixed natural order `K`. -/
theorem eventually_exp_neg_mul_le_rpow_neg_order
    {a : Real} (ha : 0 < a) (K : Nat) :
    ∀ᶠ x : Real in Filter.atTop,
      Real.exp (-(a * x)) ≤ x ^ (-(K : Real)) :=
  eventually_exp_neg_mul_le_rpow ha (-(K : Real))

/-- A fixed geometric contraction on the natural numbers is eventually
bounded by any prescribed real power. -/
theorem eventually_nat_pow_le_rpow
    {q : Real} (hq0 : 0 < q) (hq1 : q < 1) (b : Real) :
    ∀ᶠ d : Nat in Filter.atTop,
      q ^ d ≤ (d : Real) ^ b := by
  let c := -Real.log q
  have hlog : Real.log q < 0 := Real.log_neg hq0 hq1
  have hc : 0 < c := by
    dsimp [c]
    linarith
  have hboundNat := (eventually_exp_neg_mul_le_rpow hc b).natCast_atTop
  filter_upwards [hboundNat, Filter.eventually_gt_atTop (0 : Nat)] with d hd hd0
  have hqpow : q ^ d = Real.exp (-(c * (d : Real))) := by
    rw [← Real.rpow_natCast, Real.rpow_def_of_pos hq0]
    dsimp [c]
    congr 1
    ring
  simpa only [hqpow] using hd

/-- A fixed geometric contraction is eventually bounded by `d^(-K)` for
every prescribed natural order `K`. -/
theorem eventually_nat_pow_le_rpow_neg_order
    {q : Real} (hq0 : 0 < q) (hq1 : q < 1) (K : Nat) :
    ∀ᶠ d : Nat in Filter.atTop,
      q ^ d ≤ (d : Real) ^ (-(K : Real)) :=
  eventually_nat_pow_le_rpow hq0 hq1 (-(K : Real))

/-- Any fixed real polynomial factor in front of a geometric contraction is
still eventually bounded by `d^(-K)`. -/
theorem eventually_nat_rpow_mul_pow_le_rpow_neg_order
    {q : Real} (hq0 : 0 < q) (hq1 : q < 1)
    (B : Real) (K : Nat) :
    ∀ᶠ d : Nat in Filter.atTop,
      (d : Real) ^ B * q ^ d ≤ (d : Real) ^ (-(K : Real)) := by
  have hbase := eventually_nat_pow_le_rpow hq0 hq1 (-(K : Real) - B)
  filter_upwards [hbase, Filter.eventually_gt_atTop (0 : Nat)] with d hd hd0
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd0
  calc
    (d : Real) ^ B * q ^ d
        ≤ (d : Real) ^ B * (d : Real) ^ (-(K : Real) - B) :=
          mul_le_mul_of_nonneg_left hd (Real.rpow_nonneg hdreal.le _)
    _ = (d : Real) ^ (B + (-(K : Real) - B)) := by
          rw [Real.rpow_add hdreal]
    _ = (d : Real) ^ (-(K : Real)) := by ring_nf

/-- A fixed nonnegative constant and a fixed real polynomial factor in front
of a geometric contraction are absorbed by every prescribed negative power.
This is the form used by the normalized remote-arc estimates, whose
quantitative coefficient is independent of the running dimension. -/
theorem eventually_const_mul_nat_rpow_mul_pow_le_rpow_neg_order
    {q C : Real} (hq0 : 0 < q) (hq1 : q < 1) (hC : 0 ≤ C)
    (B : Real) (K : Nat) :
    ∀ᶠ d : Nat in Filter.atTop,
      C * (d : Real) ^ B * q ^ d ≤
        (d : Real) ^ (-(K : Real)) := by
  have hpoly := eventually_nat_rpow_mul_pow_le_rpow_neg_order
    hq0 hq1 (B + 1) K
  have hconst : ∀ᶠ d : Nat in Filter.atTop, C ≤ (d : Real) :=
    tendsto_natCast_atTop_atTop.eventually (Filter.eventually_ge_atTop C)
  filter_upwards [hpoly, hconst, Filter.eventually_gt_atTop (0 : Nat)]
    with d hpolyD hconstD hd0
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd0
  calc
    C * (d : Real) ^ B * q ^ d
        ≤ (d : Real) * (d : Real) ^ B * q ^ d := by
          gcongr
    _ = (d : Real) ^ (B + 1) * q ^ d := by
          rw [add_comm B 1, Real.rpow_add hdreal, Real.rpow_one]
    _ ≤ (d : Real) ^ (-(K : Real)) := hpolyD

/-- A stretched exponential `exp (-a x^gamma)` with positive `gamma`
dominates every fixed negative power. -/
theorem eventually_exp_neg_mul_rpow_le_rpow_neg_order
    {a gamma : Real} (ha : 0 < a) (hgamma : 0 < gamma) (K : Nat) :
    ∀ᶠ x : Real in Filter.atTop,
      Real.exp (-(a * x ^ gamma)) ≤ x ^ (-(K : Real)) := by
  have hscale : Filter.Tendsto
      (fun x : Real => x ^ gamma) Filter.atTop Filter.atTop :=
    tendsto_rpow_atTop hgamma
  have hbase := hscale.eventually
    (eventually_exp_neg_mul_le_rpow ha (-(K : Real) / gamma))
  filter_upwards [hbase, Filter.eventually_gt_atTop (0 : Real)] with x hx hx0
  calc
    Real.exp (-(a * x ^ gamma))
        ≤ (x ^ gamma) ^ (-(K : Real) / gamma) := hx
    _ = x ^ (gamma * (-(K : Real) / gamma)) := by
          rw [Real.rpow_mul hx0.le]
    _ = x ^ (-(K : Real)) := by
          congr 1
          field_simp [ne_of_gt hgamma]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ExternalInterfaces.lean <==
import EuclideanBallsFormalization.LatticeLp
import EuclideanBallsFormalization.AnalyticTheta

namespace EuclideanBallsFormalization

open scoped BigOperators

/-!
Shared definitions for discrete Gaussians, radius thresholds, and the
Fiedler--Jurkat--Körner theta-sum interface.  The Gaussian and large-radius
ball maximal estimates used by the main theorem are the finite-exponent
source interfaces in `ExternalInterfacesFullP`.  The Jacobi product identity
is proved from Mathlib in `JacobiAndrews`.
-/

noncomputable section

def gaussianPartition (rho : Real) : Complex :=
  ∑' k : Int, (rho : Complex) ^ (Int.natAbs k ^ 2)

lemma summable_gaussianPartition {rho : Real} (h0 : 0 ≤ rho) (h1 : rho < 1) :
    Summable (fun k : Int => (rho : Complex) ^ (Int.natAbs k ^ 2)) := by
  apply summable_pow_natAbs_sq
  simpa [Complex.norm_real, abs_of_nonneg h0] using h1

def gaussianKernel (d : Nat) (rho : Real) (y : lattice d) : Complex :=
  (gaussianPartition rho ^ d)⁻¹ * (rho : Complex) ^ squaredNorm y

def gaussianAverage (d : Nat) (rho : Real) (f : latticeFunction d)
    (x : lattice d) : Complex :=
  ∑' y : lattice d, gaussianKernel d rho y * f (x - y)

def gaussianMaxEnvelope (d : Nat) (f : latticeFunction d) : lattice d → ENNReal :=
  fun x => ⨆ (rho : {r : Real // 0 < r ∧ r < 1}),
    ‖gaussianAverage d rho.1 f x‖ₑ

def gaussianMaxL2Norm (d : Nat) (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (gaussianMaxEnvelope d f) 2 (latticeMeasure d)

def radiusThreshold (C : Real) (d : Nat) : Real := C * (d : Real)

def thetaPhase (u : Real) : Complex :=
  Complex.exp ((Real.pi * Complex.I) * (u : Complex))

/-- FJK's finite-interval primed sum, with half weights at integral endpoints.
For a non-integral endpoint, the corresponding term is absent. -/
def fjkPrimedIntervalSum (f : Real → Complex) (a b : Real) : Complex :=
  ∑ m ∈ Finset.Icc (Int.ceil a) (Int.floor b),
    ((1 : Complex) -
      (if (m : Real) = a then (1 : Complex) / 2 else 0) -
      (if (m : Real) = b then (1 : Complex) / 2 else 0)) * f m

def finitePrimedThetaSum (X theta : Real) (N : Nat) : Complex :=
  fjkPrimedIntervalSum
    (fun t : Real => thetaPhase (t ^ 2 * X + 2 * t * theta)) 0 N

/-!
E-FJK-T: Fiedler--Jurkat--Koerner, Acta Arith. 32 (1977), Theorem 6,
p. 143.  We use the source theorem only at natural upper endpoints, which is
the specialization needed by the remote-gap argument; the source is uniform
in the real linear twist.
-/
axiom external_fjk_theta_estimate :
    ∃ C : NNReal, ∀ X theta : Real, ∀ p : Int, ∀ q : Nat,
      1 ≤ q → Int.gcd p (q : Int) = 1 →
        |X - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
          ∀ N : Nat,
            ‖finitePrimedThetaSum X theta N‖ ≤
              (C : Real) *
                ((N : Real) / Real.sqrt q + Real.sqrt q)

def jacobiProduct (z tau : Complex) : Complex :=
  (∏' m : Nat,
      (1 - Complex.exp
        (Real.pi * Complex.I * tau * (2 * ((m + 1 : Nat) : Complex))))) *
    (∏' m : Nat,
      (1 + Complex.exp
        (Real.pi * Complex.I * tau * ((2 * ((m + 1 : Nat) : Complex) - 1)) +
          2 * Real.pi * Complex.I * z))) *
    (∏' m : Nat,
      (1 + Complex.exp
        (Real.pi * Complex.I * tau * ((2 * ((m + 1 : Nat) : Complex) - 1)) -
          2 * Real.pi * Complex.I * z)))

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ExternalInterfacesFullP.lean <==
import EuclideanBallsFormalization.ExternalInterfaces
import EuclideanBallsFormalization.LatticeLpFullP

namespace EuclideanBallsFormalization

/-!
The two full-exponent source interfaces used by R11.  Their parameter ranges
are kept exactly as in the cited results: both are finite-exponent statements.
The `p = ⊤` ball endpoint is proved internally from contraction and is not
included in either axiom.
-/

noncomputable section

def gaussianMaxLpNorm (d : Nat) (p : ENNReal)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (gaussianMaxEnvelope d f) p (latticeMeasure d)

def radiusMaxLpNormSource (d : Nat) (threshold : Real) (p : ENNReal)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (radiusMaxEnvelope d threshold f) p (latticeMeasure d)

theorem gaussianMaxLpNorm_two_eq (d : Nat) (f : latticeFunction d) :
    gaussianMaxLpNorm d 2 f = gaussianMaxL2Norm d f := rfl

theorem radiusMaxLpNormSource_eq (d : Nat) (threshold : Real)
    (p : ENNReal) (f : latticeFunction d) :
    radiusMaxLpNormSource d threshold p f =
      radiusMaxLpNorm d threshold p f := rfl

/-!
E-G-p: Mirek--Szarek--Wrobel, arXiv:2503.11259v1, Theorem 1.1
and equation (1.5), after the exact parameter change
`rho = exp (-tau)`, `t = pi / tau` recorded in the provenance ledger.
-/
axiom external_gaussian_maximal_full_p :
    ∀ p : ENNReal, 1 < p → p < ⊤ →
      ∃ C : NNReal, ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
        latticeMemLp d p f →
          gaussianMaxLpNorm d p f ≤
            (C : ENNReal) * latticeLpNorm d p f

/-!
E-B-p: Bourgain--Mirek--Stein--Wrobel, arXiv:1812.00153v2,
Theorem 2 and equation (1.9), specialized to Euclidean balls.  The source
has one absolute threshold and a bound for every finite `1 < p < ∞`.
-/
axiom external_large_radius_ball_maximal_full_p :
    ∃ C_L : Real, 0 < C_L ∧
      ∀ p : ENNReal, 1 < p → p < ⊤ →
        ∃ C_B : NNReal, ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
          latticeMemLp d p f →
            radiusMaxLpNormSource d (radiusThreshold C_L d) p f ≤
              (C_B : ENNReal) * latticeLpNorm d p f

/-- The `p = 2` Gaussian interface is a literal specialization of the
finite-exponent source interface.  Keeping this bridge explicit prevents the
same source theorem from appearing as two independent axioms downstream. -/
theorem gaussian_maximal_two_of_full_p :
    ∃ C : NNReal, ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
      latticeMemL2 d f →
        gaussianMaxL2Norm d f ≤ (C : ENNReal) * latticeL2Norm d f := by
  rcases external_gaussian_maximal_full_p (2 : ENNReal) (by norm_num) (by simp) with
    ⟨C, hC⟩
  refine ⟨C, ?_⟩
  intro d hd f hf
  have h := hC d hd f (by simpa [latticeMemLp_two_eq] using hf)
  simpa only [gaussianMaxLpNorm_two_eq, latticeLpNorm_two_eq] using h

/-- E-B-p transferred to the discrete squared-radius tail by the proved
floor/square-root layer bridge. -/
theorem external_large_radius_ball_maximal_from_full_p :
    ∃ C_L : Real, 0 < C_L ∧
      ∀ p : ENNReal, 1 < p → p < ⊤ →
        ∃ C_B : NNReal, ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
          latticeMemLp d p f →
            ballMaxLpNormFrom d
                (Nat.ceil (radiusThreshold C_L d ^ 2)) p f ≤
              (C_B : ENNReal) * latticeLpNorm d p f := by
  rcases external_large_radius_ball_maximal_full_p with
    ⟨C_L, hCL, hsource⟩
  refine ⟨C_L, hCL, ?_⟩
  intro p hp hpTop
  rcases hsource p hp hpTop with ⟨C_B, hB⟩
  refine ⟨C_B, ?_⟩
  intro d hd f hf
  have hthreshold : 0 ≤ radiusThreshold C_L d := by
    unfold radiusThreshold
    exact mul_nonneg hCL.le (by exact_mod_cast (Nat.zero_le d))
  have hN : radiusThreshold C_L d ^ 2 ≤
      ((Nat.ceil (radiusThreshold C_L d ^ 2) : Nat) : Real) := by
    exact Nat.le_ceil _
  apply (ballMaxLpNormFrom_le_radiusMaxLpNorm d
    (Nat.ceil (radiusThreshold C_L d ^ 2))
    (radiusThreshold C_L d) hthreshold hN p f).trans
  rw [← radiusMaxLpNormSource_eq]
  exact hB d hd f hf

/-- The `p = 2` large-radius tail is likewise a specialization of the one
finite-exponent interface, followed by the already proved radius/layer
comparison. -/
theorem large_radius_ball_maximal_from_two_of_full_p :
    ∃ C_L : Real, 0 < C_L ∧ ∃ C_B : NNReal,
      ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
        latticeMemL2 d f →
          ballMaxL2NormFrom d (Nat.ceil (radiusThreshold C_L d ^ 2)) f ≤
            (C_B : ENNReal) * latticeL2Norm d f := by
  rcases external_large_radius_ball_maximal_from_full_p with
    ⟨C_L, hCL, hsource⟩
  rcases hsource (2 : ENNReal) (by norm_num) (by simp) with ⟨C_B, hB⟩
  refine ⟨C_L, hCL, C_B, ?_⟩
  intro d hd f hf
  have h := hB d hd f (by simpa [latticeMemLp_two_eq] using hf)
  simpa only [ballMaxLpNormFrom_two_eq, latticeLpNorm_two_eq] using h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FinalFullPAssembly.lean <==
import EuclideanBallsFormalization.HigherOrderFiniteRangeMaximal
import EuclideanBallsFormalization.FullPExponentArithmetic
import EuclideanBallsFormalization.FinalMaximalAssembly
import EuclideanBallsFormalization.BallMaximalAboveTwo
import EuclideanBallsFormalization.IntervalAssemblyFullP
import EuclideanBallsFormalization.ExternalInterfacesFullP
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Final R11 assembly.  The below-two branch chooses the manuscript order
`K = ceil (1/(p-1))`, joins the exact small/critical/growing finsets to the
external large-radius tail, and then combines it with the certified `p=2`,
`2<p<∞`, and `p=∞` branches.
-/

noncomputable section

open MeasureTheory
open scoped ENNReal

set_option maxHeartbeats 1000000

/-- The genuinely new R11 conclusion below the Hilbert exponent. -/
theorem exists_ballMaximal_below_two
    (p : Real) (hp1 : 1 < p) (hp2 : p < 2) :
    ∃ C_p : NNReal, 0 < C_p ∧
      ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
        latticeMemLp d (ENNReal.ofReal p) f →
          ballMaxLpNorm d (ENNReal.ofReal p) f ≤
            (C_p : ENNReal) * latticeLpNorm d (ENNReal.ofReal p) f := by
  let K : Nat := fullPExpansionOrder p
  have hK : 0 < K := by
    dsimp [K]
    exact fullPExpansionOrder_pos hp1
  have hsmallExp : 1 < 2 * (K : Real) * (p - 1) := by
    dsimp [K]
    exact fullPExpansionOrder_small_series_exponent hp1
  have hcritExp : 1 ≤ 2 * (K : Real) * (p - 1) := by
    dsimp [K]
    exact fullPExpansionOrder_critical_count_exponent hp1
  have hgrowExp : 2 ≤ 2 * (K : Real) * (p - 1) := by
    dsimp [K]
    exact fullPExpansionOrder_growing_count_exponent hp1
  obtain ⟨C_L, hCL, htailSource⟩ :=
    external_large_radius_ball_maximal_from_full_p
  have hp0 : 0 < p := lt_trans (by norm_num) hp1
  have hpE1 : 1 < ENNReal.ofReal p := by
    rw [← ENNReal.ofReal_one, ENNReal.ofReal_lt_ofReal_iff hp0]
    exact hp1
  have hpETop : ENNReal.ofReal p < ⊤ := by simp
  obtain ⟨C_B, htail⟩ := htailSource (ENNReal.ofReal p) hpE1 hpETop
  let A : Real := (C_L + 1) ^ 2
  have hA : 0 ≤ A := sq_nonneg _
  obtain ⟨alpha1, halpha1, C_G, hCGTop, hgrowing⟩ :=
    exists_growingHigherOrderFiniteMaximal p hp1 hp2 K hK A hA hgrowExp
  let a : Real := smallAlphaThreshold / 2
  let b : Real := 2 * alpha1
  have ha : 0 < a := by
    dsimp [a]
    exact div_pos smallAlphaThreshold_pos (by norm_num)
  have hab : a ≤ b := by
    dsimp [a, b]
    have hsmall := smallAlphaThreshold_le_one_div_oneTwentyEight
    nlinarith
  obtain ⟨C_C, hCCTop, hcritical⟩ :=
    exists_criticalHigherOrderFiniteMaximal p hp1 hp2 K hK ha hab hcritExp
  obtain ⟨C_S, hCSTop, hsmall⟩ :=
    exists_smallHigherOrderFiniteMaximal p hp1 hp2 K hK hsmallExp
  let Ctot : ENNReal := C_S + C_C + C_G + (C_B : ENNReal)
  have hCtotTop : Ctot ≠ ⊤ := by
    dsimp [Ctot]
    exact ENNReal.add_ne_top.mpr
      ⟨ENNReal.add_ne_top.mpr
        ⟨ENNReal.add_ne_top.mpr ⟨hCSTop, hCCTop⟩, hCGTop⟩,
        ENNReal.coe_ne_top⟩
  let C_p : NNReal := Ctot.toNNReal + 1
  have hCp : 0 < C_p := by
    dsimp [C_p]
    positivity
  refine ⟨C_p, hCp, ?_⟩
  intro d hd f hf
  have hS : ballMaxLpNormOn d
      (smallAlphaLayers smallAlphaThreshold d) (ENNReal.ofReal p) f ≤
        C_S * latticeLpNorm d (ENNReal.ofReal p) f := by
    unfold ballMaxLpNormOn
    rw [ballMaxEnvelopeOn_smallAlpha_eq_finite]
    exact hsmall d hd f hf
  have hC : ballMaxLpNormOn d
      (criticalLayers smallAlphaThreshold alpha1 d) (ENNReal.ofReal p) f ≤
        C_C * latticeLpNorm d (ENNReal.ofReal p) f := by
    unfold ballMaxLpNormOn
    rw [criticalLayers_eq_fixedCriticalLayerSet hd]
    rw [ballMaxEnvelopeOn_fixedCritical_eq_finite hd f]
    simpa [a, b] using hcritical d hd f hf
  have hG : ballMaxLpNormOn d
      (growingAlphaLayers alpha1 A d) (ENNReal.ofReal p) f ≤
        C_G * latticeLpNorm d (ENNReal.ofReal p) f := by
    unfold ballMaxLpNormOn
    rw [growingBallMaxEnvelopeOn_eq_finite hd f]
    exact hgrowing d hd f hf
  have hT : ballMaxLpNormFrom d (largeRadiusTailLayer C_L d)
      (ENNReal.ofReal p) f ≤
        (C_B : ENNReal) * latticeLpNorm d (ENNReal.ofReal p) f := by
    exact htail d hd f hf
  have hcover : ∀ n : Nat,
      n ∈ smallAlphaLayers smallAlphaThreshold d ∨
        n ∈ criticalLayers smallAlphaThreshold alpha1 d ∨
        n ∈ growingAlphaLayers alpha1 A d ∨
        largeRadiusTailLayer C_L d ≤ n := by
    intro n
    exact actual_four_layer_cover
      (alpha0 := smallAlphaThreshold) (alpha1 := alpha1)
      (C_L := C_L) (A := A) halpha1 hCL (by simp [A]) n
  have hglobal := ballMaxLpNorm_le_four_range_bounds d
    (largeRadiusTailLayer C_L d)
    (smallAlphaLayers smallAlphaThreshold d)
    (criticalLayers smallAlphaThreshold alpha1 d)
    (growingAlphaLayers alpha1 A d)
    (ENNReal.ofReal p) hpE1.le hcover f
    C_S C_C C_G (C_B : ENNReal) hS hC hG hT
  have hCtotCoe : Ctot = (Ctot.toNNReal : ENNReal) :=
    (ENNReal.coe_toNNReal hCtotTop).symm
  calc
    ballMaxLpNorm d (ENNReal.ofReal p) f ≤
        Ctot * latticeLpNorm d (ENNReal.ofReal p) f := by
      simpa [Ctot] using hglobal
    _ ≤ (C_p : ENNReal) * latticeLpNorm d (ENNReal.ofReal p) f := by
      apply mul_le_mul_right'
      rw [hCtotCoe]
      exact_mod_cast (show Ctot.toNNReal ≤ C_p by simp [C_p])

/-- Explicit finite-exponent theorem in the manuscript's quantifier order. -/
theorem exists_ballMaximal_finite_full_p
    (p : ENNReal) (hp : 1 < p) (hpTop : p < ⊤) :
    ∃ C_p : NNReal, 0 < C_p ∧
      ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
        latticeMemLp d p f →
          ballMaxLpNorm d p f ≤
            (C_p : ENNReal) * latticeLpNorm d p f := by
  have hpne : p ≠ ⊤ := hpTop.ne
  let pr : Real := p.toReal
  have hpr1 : 1 < pr := by
    dsimp [pr]
    rw [← ENNReal.toReal_one]
    exact (ENNReal.toReal_lt_toReal (by simp) hpne).2 hp
  have hpEq : ENNReal.ofReal pr = p := by
    dsimp [pr]
    exact ENNReal.ofReal_toReal hpne
  by_cases hpr2 : pr < 2
  · obtain ⟨C_p, hCp, hbelow⟩ :=
      exists_ballMaximal_below_two pr hpr1 hpr2
    refine ⟨C_p, hCp, ?_⟩
    simpa [hpEq] using hbelow
  · have htwo : 2 ≤ pr := le_of_not_gt hpr2
    by_cases heq : pr = 2
    · obtain ⟨C₂, hC₂, hTwo⟩ := exists_strongType_ballMaxEnvelope_two
      refine ⟨C₂, hC₂, ?_⟩
      intro d hd f hf
      have hpTwo : p = 2 := by
        rw [← hpEq, heq]
        norm_num
      have hfTwo : latticeMemLp d 2 f := by
        simpa [hpTwo] using hf
      rw [hpTwo]
      change eLpNorm (ballMaxEnvelope d f) 2 (latticeMeasure d) ≤
        (C₂ : ENNReal) * eLpNorm f 2 (latticeMeasure d)
      exact (hTwo d hd f hfTwo).2
    · have hprTwo : 2 < pr := lt_of_le_of_ne htwo (Ne.symm heq)
      have hpTwo : (2 : ENNReal) < p := by
        apply (ENNReal.toReal_lt_toReal (by simp) hpne).mp
        simpa [pr] using hprTwo
      exact exists_ballMaximal_above_two p hpTwo hpTop

/-- The complete R11 theorem, including the direct `p = ∞` contraction. -/
theorem exists_ballMaximal_full_p
    (p : ENNReal) (hp : 1 < p) :
    ∃ C_p : NNReal, 0 < C_p ∧
      ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
        latticeMemLp d p f →
          ballMaxLpNorm d p f ≤
            (C_p : ENNReal) * latticeLpNorm d p f := by
  by_cases hpTopEq : p = ⊤
  · subst p
    refine ⟨1, by norm_num, ?_⟩
    intro d hd f hf
    simpa using ballMaxLpNorm_top_le d f
  · exact exists_ballMaximal_finite_full_p p hp (lt_top_iff_ne_top.2 hpTopEq)

theorem dimensionFreeBallMaximalFullP_certified :
    dimensionFreeBallMaximalFullP := by
  intro p hp
  exact exists_ballMaximal_full_p p hp

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FinalMaximalAssembly.lean <==
import EuclideanBallsFormalization.CriticalMaximal
import EuclideanBallsFormalization.GrowingResidualMaximal
import EuclideanBallsFormalization.ExternalInterfacesFullP

namespace EuclideanBallsFormalization

/-! The final S/C/L/tail assembly for the frozen global target. -/

noncomputable section

open scoped ENNReal
open MeasureTheory

theorem criticalLayers_eq_fixedCriticalLayerSet
    {alpha0 alpha1 : Real} {d : Nat} (hd : 0 < d) :
    criticalLayers alpha0 alpha1 d =
      fixedCriticalLayerSet (alpha0 / 2) (2 * alpha1) d := by
  ext n
  unfold criticalLayers fixedCriticalLayerSet
  simp only [Set.mem_setOf_eq, Set.mem_Icc]
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hlower : alpha0 * (d : Real) / 2 = (alpha0 / 2) * (d : Real) := by
    ring
  rw [hlower]
  constructor
  · intro hn
    exact ⟨(le_div_iff₀ hdreal).2 hn.1, (div_le_iff₀ hdreal).2 hn.2⟩
  · intro hn
    exact ⟨(le_div_iff₀ hdreal).1 hn.1, (div_le_iff₀ hdreal).1 hn.2⟩

lemma smallAlphaThreshold_le_one_div_oneTwentyEight :
    smallAlphaThreshold ≤ (1 / 128 : Real) := by
  have h := (gaussianMeanSquare_smallRho_bounds smallRhoThreshold_pos
    (by norm_num [smallRhoThreshold])).2
  change gaussianMeanSquare smallRhoThreshold ≤ (1 / 128 : Real)
  calc
    gaussianMeanSquare smallRhoThreshold ≤ 16 * smallRhoThreshold := h
    _ = (1 / 128 : Real) := by norm_num [smallRhoThreshold]

/-- Frozen target P: a dimension-free `L²` maximal bound for all discrete
Euclidean ball averages.  The Gaussian and large-radius inputs are the
`p = 2` specializations of the published finite-exponent source theorems. -/
theorem exists_global_ball_maximal_theorem_P :
    ∃ C_P : Real, 0 < C_P ∧ ∀ d : Nat, 0 < d →
      ∀ f : latticeFunction d, latticeMemL2 d f →
        ballMaxL2Norm d f ≠ ⊤ ∧
          (ballMaxL2Norm d f).toReal ≤
            C_P * (latticeL2Norm d f).toReal := by
  obtain ⟨C_L, hCL, C_B, htail⟩ :=
    large_radius_ball_maximal_from_two_of_full_p
  let A : Real := (C_L + 1) ^ 2
  have hA : 0 ≤ A := sq_nonneg _
  obtain ⟨alpha1, halpha1, C_G, hCG, hgrowing⟩ :=
    exists_uniform_growingAlphaMaximal hA
  have ha : 0 < smallAlphaThreshold / 2 :=
    div_pos smallAlphaThreshold_pos (by norm_num)
  have hab : smallAlphaThreshold / 2 ≤ 2 * alpha1 := by
    have hsmall := smallAlphaThreshold_le_one_div_oneTwentyEight
    nlinarith
  obtain ⟨C_C, hCC, hcritical⟩ :=
    exists_uniform_fixedCriticalMaximal_theorem_two_two ha hab
  obtain ⟨C_S, hCS, hsmall⟩ := exists_uniform_smallAlphaMaximal
  let C_P : Real := C_S + C_C + C_G + (C_B : Real) + 1
  have hCP : 0 < C_P := by
    dsimp [C_P]
    nlinarith [hCS, hCC, hCG, C_B.2]
  refine ⟨C_P, hCP, ?_⟩
  intro d hd f hf
  obtain ⟨hSTop, hS⟩ := hsmall d hd f hf
  obtain ⟨hGTop, hG⟩ := hgrowing d hd f hf
  obtain ⟨hCTopFixed, hCFixed⟩ := hcritical d hd f hf
  have hCTop : ballMaxL2NormOn d
      (criticalLayers smallAlphaThreshold alpha1 d) f ≠ ⊤ := by
    rw [criticalLayers_eq_fixedCriticalLayerSet hd]
    exact hCTopFixed
  have hC : (ballMaxL2NormOn d
      (criticalLayers smallAlphaThreshold alpha1 d) f).toReal ≤
        C_C * (latticeL2Norm d f).toReal := by
    rw [criticalLayers_eq_fixedCriticalLayerSet hd]
    exact hCFixed
  have htailENN := htail d hd f hf
  have htailRhsTop : (C_B : ENNReal) * latticeL2Norm d f ≠ ⊤ :=
    ENNReal.mul_ne_top (by simp) (ne_of_lt hf.eLpNorm_lt_top)
  have hTTop : ballMaxL2NormFrom d
      (largeRadiusTailLayer C_L d) f ≠ ⊤ := by
    change ballMaxL2NormFrom d
      (Nat.ceil (radiusThreshold C_L d ^ 2)) f ≠ ⊤
    exact ne_top_of_le_ne_top htailRhsTop htailENN
  have hT : (ballMaxL2NormFrom d
      (largeRadiusTailLayer C_L d) f).toReal ≤
        (C_B : Real) * (latticeL2Norm d f).toReal := by
    change (ballMaxL2NormFrom d
      (Nat.ceil (radiusThreshold C_L d ^ 2)) f).toReal ≤ _
    simpa using ENNReal.toReal_mono htailRhsTop htailENN
  have hcover : ∀ n : Nat,
      n ∈ smallAlphaLayers smallAlphaThreshold d ∨
        n ∈ criticalLayers smallAlphaThreshold alpha1 d ∨
        n ∈ growingAlphaLayers alpha1 A d ∨
        largeRadiusTailLayer C_L d ≤ n := by
    intro n
    exact actual_four_layer_cover
      (alpha0 := smallAlphaThreshold) (alpha1 := alpha1) (C_L := C_L) (A := A)
      halpha1 hCL (by simp [A]) n
  have hglobal := ballMaxL2Norm_le_four_ranges d
    (largeRadiusTailLayer C_L d)
    (smallAlphaLayers smallAlphaThreshold d)
    (criticalLayers smallAlphaThreshold alpha1 d)
    (growingAlphaLayers alpha1 A d) hcover f
  have hSCTop :
      ballMaxL2NormOn d (smallAlphaLayers smallAlphaThreshold d) f +
        ballMaxL2NormOn d (criticalLayers smallAlphaThreshold alpha1 d) f ≠ ⊤ :=
    ENNReal.add_ne_top.mpr ⟨hSTop, hCTop⟩
  have hSCLTop :
      ballMaxL2NormOn d (smallAlphaLayers smallAlphaThreshold d) f +
        ballMaxL2NormOn d (criticalLayers smallAlphaThreshold alpha1 d) f +
          ballMaxL2NormOn d (growingAlphaLayers alpha1 A d) f ≠ ⊤ :=
    ENNReal.add_ne_top.mpr ⟨hSCTop, hGTop⟩
  have hsumTop :
      ballMaxL2NormOn d (smallAlphaLayers smallAlphaThreshold d) f +
        ballMaxL2NormOn d (criticalLayers smallAlphaThreshold alpha1 d) f +
          ballMaxL2NormOn d (growingAlphaLayers alpha1 A d) f +
            ballMaxL2NormFrom d (largeRadiusTailLayer C_L d) f ≠ ⊤ :=
    ENNReal.add_ne_top.mpr ⟨hSCLTop, hTTop⟩
  have hglobalTop : ballMaxL2Norm d f ≠ ⊤ :=
    ne_top_of_le_ne_top hsumTop hglobal
  refine ⟨hglobalTop, ?_⟩
  have hglobalReal := ENNReal.toReal_mono hsumTop hglobal
  rw [ENNReal.toReal_add hSCLTop hTTop,
    ENNReal.toReal_add hSCTop hGTop,
    ENNReal.toReal_add hSTop hCTop] at hglobalReal
  calc
    (ballMaxL2Norm d f).toReal ≤
        (ballMaxL2NormOn d (smallAlphaLayers smallAlphaThreshold d) f).toReal +
          (ballMaxL2NormOn d (criticalLayers smallAlphaThreshold alpha1 d) f).toReal +
            (ballMaxL2NormOn d (growingAlphaLayers alpha1 A d) f).toReal +
              (ballMaxL2NormFrom d (largeRadiusTailLayer C_L d) f).toReal := hglobalReal
    _ ≤ C_S * (latticeL2Norm d f).toReal +
          C_C * (latticeL2Norm d f).toReal +
            C_G * (latticeL2Norm d f).toReal +
              (C_B : Real) * (latticeL2Norm d f).toReal := by
      exact add_le_add (add_le_add (add_le_add hS hC) hG) hT
    _ ≤ (C_S * (latticeL2Norm d f).toReal +
          C_C * (latticeL2Norm d f).toReal +
            C_G * (latticeL2Norm d f).toReal +
              (C_B : Real) * (latticeL2Norm d f).toReal) +
          1 * (latticeL2Norm d f).toReal := by
      exact le_add_of_nonneg_right (by positivity)
    _ = C_P * (latticeL2Norm d f).toReal := by
      dsimp [C_P]
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteBalls.lean <==
import EuclideanBallsFormalization.RadiusLayers

namespace EuclideanBallsFormalization

/-! A concrete finite enumeration of every discrete Euclidean ball. -/

noncomputable def latticeBox (d n : Nat) : Finset (Fin d → Int) :=
  Fintype.piFinset fun _ : Fin d => Finset.Icc (-(n : Int)) (n : Int)

noncomputable def ballFinset (d n : Nat) : Finset (Fin d → Int) :=
  (latticeBox d n).filter fun y => squaredNorm y ≤ n

theorem mem_latticeBox_iff {d n : Nat} {y : Fin d → Int} :
    y ∈ latticeBox d n ↔ ∀ i, -(n : Int) ≤ y i ∧ y i ≤ n := by
  simp [latticeBox]

theorem mem_ballFinset_iff {d n : Nat} {y : Fin d → Int} :
    y ∈ ballFinset d n ↔ squaredNorm y ≤ n := by
  constructor
  · intro hy
    exact (Finset.mem_filter.mp hy).2
  · intro hy
    apply Finset.mem_filter.mpr
    constructor
    · rw [mem_latticeBox_iff]
      intro i
      have hterm : (Int.natAbs (y i)) ^ 2 ≤ squaredNorm y := by
        unfold squaredNorm
        exact Finset.single_le_sum (s := Finset.univ)
          (f := fun j => (Int.natAbs (y j)) ^ 2)
          (fun j _ => Nat.zero_le _) (Finset.mem_univ i)
      have hsq : (Int.natAbs (y i)) ^ 2 ≤ n := hterm.trans hy
      have habs : Int.natAbs (y i) ≤ n :=
        (Nat.le_pow (by norm_num)).trans hsq
      have habsInt : (Int.natAbs (y i) : Int) ≤ n := by
        exact_mod_cast habs
      rcases Int.natAbs_eq (y i) with hpos | hneg
      · rw [hpos]
        omega
      · rw [hneg]
        omega
    · exact hy

theorem ballFinset_nonempty (d n : Nat) : (ballFinset d n).Nonempty := by
  refine ⟨0, (mem_ballFinset_iff).mpr ?_⟩
  simp [squaredNorm]

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteDifferenceCollection.lean <==
import EuclideanBallsFormalization.FiniteDifferenceGaussianization
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Finite collection step in R11 Proposition 6.1.  Once each derivative
correction has been replaced by the Vandermonde combination at nearby real
scales, this file collects all corrections into one finite Gaussian sum and
proves both its total error and its coefficient `ell^1` bound.
-/

noncomputable section

open scoped BigOperators

def collectedFiniteDifferenceCoefficient
    {ι : Type*} [Fintype ι] (n : Nat)
    (c : ι → Complex) (r : ι → Fin n) (ell : Fin n) : Complex :=
  ∑ i : ι, c i * (finiteDifferenceCoefficients n (r i) ell : Complex)

def collectedFiniteDifferenceModel
    {ι : Type*} [Fintype ι] (n : Nat)
    (base : Complex) (c : ι → Complex) (r : ι → Fin n)
    (Fshift : Fin n → Complex) : Complex :=
  base + ∑ ell : Fin n,
    collectedFiniteDifferenceCoefficient n c r ell * Fshift ell

private theorem collectedFiniteDifferenceModel_eq
    {ι : Type*} [Fintype ι] (n : Nat)
    (base : Complex) (c : ι → Complex) (r : ι → Fin n)
    (Fshift : Fin n → Complex) :
    collectedFiniteDifferenceModel n base c r Fshift =
      base + ∑ i : ι, c i *
        (∑ ell : Fin n,
          (finiteDifferenceCoefficients n (r i) ell : Complex) *
            Fshift ell) := by
  unfold collectedFiniteDifferenceModel collectedFiniteDifferenceCoefficient
  congr 1
  simp_rw [Finset.sum_mul, mul_assoc]
  rw [Finset.sum_comm]
  simp_rw [Finset.mul_sum]

/-- The error of the collected nearby-scale model is the coefficient-weighted
sum of the individual finite-difference errors. -/
theorem norm_sub_collectedFiniteDifferenceModel_le
    {ι : Type*} [Fintype ι] (n : Nat)
    (base : Complex) (c : ι → Complex) (r : ι → Fin n)
    (target : ι → Complex) (Fshift : Fin n → Complex)
    (E : ι → Real)
    (hfd : ∀ i : ι,
      ‖target i - ∑ ell : Fin n,
        (finiteDifferenceCoefficients n (r i) ell : Complex) * Fshift ell‖ ≤
          E i) :
    ‖(base + ∑ i : ι, c i * target i) -
        collectedFiniteDifferenceModel n base c r Fshift‖ ≤
      ∑ i : ι, ‖c i‖ * E i := by
  rw [collectedFiniteDifferenceModel_eq]
  rw [add_sub_add_left_eq_sub]
  rw [← Finset.sum_sub_distrib]
  have hid :
      (∑ i : ι,
          (c i * target i -
            c i * ∑ ell : Fin n,
              (finiteDifferenceCoefficients n (r i) ell : Complex) *
                Fshift ell)) =
        ∑ i : ι, c i *
          (target i - ∑ ell : Fin n,
            (finiteDifferenceCoefficients n (r i) ell : Complex) *
              Fshift ell) := by
    apply Finset.sum_congr rfl
    intro i hi
    ring
  rw [hid]
  calc
    ‖∑ i : ι, c i *
        (target i - ∑ ell : Fin n,
          (finiteDifferenceCoefficients n (r i) ell : Complex) *
            Fshift ell)‖ ≤
      ∑ i : ι, ‖c i *
        (target i - ∑ ell : Fin n,
          (finiteDifferenceCoefficients n (r i) ell : Complex) *
            Fshift ell)‖ := norm_sum_le _ _
    _ = ∑ i : ι, ‖c i‖ *
        ‖target i - ∑ ell : Fin n,
          (finiteDifferenceCoefficients n (r i) ell : Complex) *
            Fshift ell‖ := by simp only [norm_mul]
    _ ≤ ∑ i : ι, ‖c i‖ * E i := by
      gcongr with i
      exact hfd i

/-- The `ell^1` norm of the collected nearby-scale coefficients is bounded
by the corresponding weighted Vandermonde coefficient sums. -/
theorem collectedFiniteDifferenceCoefficient_norm_sum_le
    {ι : Type*} [Fintype ι] (n : Nat)
    (c : ι → Complex) (r : ι → Fin n) :
    (∑ ell : Fin n, ‖collectedFiniteDifferenceCoefficient n c r ell‖) ≤
      ∑ i : ι, ‖c i‖ * finiteDifferenceCoefficientL1 n (r i) := by
  calc
    (∑ ell : Fin n,
        ‖collectedFiniteDifferenceCoefficient n c r ell‖) ≤
      ∑ ell : Fin n, ∑ i : ι,
        ‖c i * (finiteDifferenceCoefficients n (r i) ell : Complex)‖ := by
      gcongr with ell
      unfold collectedFiniteDifferenceCoefficient
      exact norm_sum_le _ _
    _ = ∑ ell : Fin n, ∑ i : ι,
        ‖c i‖ * |finiteDifferenceCoefficients n (r i) ell| := by
      apply Finset.sum_congr rfl
      intro ell hell
      apply Finset.sum_congr rfl
      intro i hi
      rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
    _ = ∑ i : ι, ‖c i‖ *
        finiteDifferenceCoefficientL1 n (r i) := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro i hi
      unfold finiteDifferenceCoefficientL1
      rw [Finset.mul_sum]

/-- Uniform version used after fixing the expansion order. -/
theorem collectedFiniteDifferenceCoefficient_norm_sum_le_uniform
    {ι : Type*} [Fintype ι] (n : Nat)
    (c : ι → Complex) (r : ι → Fin n) :
    (∑ ell : Fin n, ‖collectedFiniteDifferenceCoefficient n c r ell‖) ≤
      (∑ i : ι, ‖c i‖) * finiteDifferenceUniformL1Bound n := by
  calc
    (∑ ell : Fin n,
        ‖collectedFiniteDifferenceCoefficient n c r ell‖) ≤
      ∑ i : ι, ‖c i‖ * finiteDifferenceCoefficientL1 n (r i) :=
        collectedFiniteDifferenceCoefficient_norm_sum_le n c r
    _ ≤ ∑ i : ι, ‖c i‖ * finiteDifferenceUniformL1Bound n := by
      gcongr with i
      exact finiteDifferenceCoefficientL1_le_uniform n (r i)
    _ = (∑ i : ι, ‖c i‖) *
        finiteDifferenceUniformL1Bound n := by rw [Finset.sum_mul]

/-- Including the leading unshifted Gaussian, whose coefficient is one,
gives the coefficient-sum bound used in (6.42). -/
theorem one_add_collectedFiniteDifferenceCoefficient_norm_sum_le_uniform
    {ι : Type*} [Fintype ι] (n : Nat)
    (c : ι → Complex) (r : ι → Fin n) :
    1 + (∑ ell : Fin n,
        ‖collectedFiniteDifferenceCoefficient n c r ell‖) ≤
      1 + (∑ i : ι, ‖c i‖) * finiteDifferenceUniformL1Bound n := by
  gcongr
  exact collectedFiniteDifferenceCoefficient_norm_sum_le_uniform n c r

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteDifferenceGaussianization.lean <==
import Mathlib.LinearAlgebra.Vandermonde
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import Mathlib.Analysis.Calculus.Taylor
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The Vandermonde algebra in R11 Lemma 6.5.  We use the `n` distinct real
nodes `0, ..., n-1`; symmetry of the node set is not needed for the stated
finite-difference consequence.  In the manuscript application `n = 2K`, so
all nodes lie in the fixed window `|ℓ| ≤ 2K-1`.
-/

noncomputable section

open scoped BigOperators

def finiteDifferenceNodes (n : Nat) : Fin n → Real :=
  fun i => ((i : Nat) : Real)

theorem finiteDifferenceNodes_injective (n : Nat) :
    Function.Injective (finiteDifferenceNodes n) := by
  intro i j hij
  apply Fin.ext
  change (((i : Nat) : Real) = ((j : Nat) : Real)) at hij
  exact_mod_cast hij

def finiteDifferenceTarget (n : Nat) (r : Fin n) : Fin n → Real :=
  fun m => if m = r then (Nat.factorial (r : Nat) : Real) else 0

def finiteDifferenceCoefficients (n : Nat) (r : Fin n) : Fin n → Real :=
  Matrix.vecMul (finiteDifferenceTarget n r)
    (Matrix.vandermonde (finiteDifferenceNodes n))⁻¹

theorem finiteDifference_moments (n : Nat) (r m : Fin n) :
    ∑ i : Fin n,
        finiteDifferenceCoefficients n r i *
          finiteDifferenceNodes n i ^ (m : Nat) =
      if m = r then (Nat.factorial (r : Nat) : Real) else 0 := by
  let V : Matrix (Fin n) (Fin n) Real :=
    Matrix.vandermonde (finiteDifferenceNodes n)
  have hdet : IsUnit V.det := by
    apply isUnit_iff_ne_zero.mpr
    exact (Matrix.det_vandermonde_ne_zero_iff.mpr
      (finiteDifferenceNodes_injective n))
  change (Matrix.vecMul
      (Matrix.vecMul (finiteDifferenceTarget n r) V⁻¹) V) m = _
  rw [Matrix.vecMul_vecMul, Matrix.nonsing_inv_mul V hdet,
    Matrix.vecMul_one]
  rfl

theorem finiteDifference_moments_eq_factorial
    (K : Nat) (hK : 1 ≤ K) (r : Nat) (hr : r ≤ 2 * K - 2)
    (m : Nat) (hm : m ≤ 2 * K - 1) :
    ∑ i : Fin (2 * K),
        finiteDifferenceCoefficients (2 * K)
            ⟨r, by omega⟩ i *
          finiteDifferenceNodes (2 * K) i ^ m =
      (Nat.factorial r : Real) * (if m = r then 1 else 0) := by
  have hm' : m < 2 * K := by omega
  have h := finiteDifference_moments (2 * K)
    ⟨r, by omega⟩ ⟨m, hm'⟩
  simpa [mul_ite] using h

def finiteDifferenceCoefficientL1 (n : Nat) (r : Fin n) : Real :=
  ∑ i : Fin n, |finiteDifferenceCoefficients n r i|

theorem finiteDifferenceCoefficientL1_nonneg (n : Nat) (r : Fin n) :
    0 ≤ finiteDifferenceCoefficientL1 n r := by
  unfold finiteDifferenceCoefficientL1
  positivity

def finiteDifferenceUniformL1Bound (n : Nat) : Real :=
  1 + ∑ r : Fin n, finiteDifferenceCoefficientL1 n r

theorem finiteDifferenceUniformL1Bound_pos (n : Nat) :
    0 < finiteDifferenceUniformL1Bound n := by
  unfold finiteDifferenceUniformL1Bound
  have hsum : 0 ≤ ∑ r : Fin n, finiteDifferenceCoefficientL1 n r := by
    exact Finset.sum_nonneg fun r _ => finiteDifferenceCoefficientL1_nonneg n r
  linarith

/-- All finite-difference coefficient sums at a fixed order are bounded by
one constant selected before the derivative index. -/
theorem finiteDifferenceCoefficientL1_le_uniform
    (n : Nat) (r : Fin n) :
    finiteDifferenceCoefficientL1 n r ≤ finiteDifferenceUniformL1Bound n := by
  unfold finiteDifferenceUniformL1Bound
  have hle : finiteDifferenceCoefficientL1 n r ≤
      ∑ j : Fin n, finiteDifferenceCoefficientL1 n j := by
    exact Finset.single_le_sum
      (fun j _ => finiteDifferenceCoefficientL1_nonneg n j)
      (Finset.mem_univ r)
  linarith

theorem finiteDifferenceNodes_mem_order_window
    (K : Nat) (hK : 1 ≤ K) (i : Fin (2 * K)) :
    0 ≤ finiteDifferenceNodes (2 * K) i ∧
      finiteDifferenceNodes (2 * K) i ≤ 2 * (K : Real) - 1 := by
  constructor
  · unfold finiteDifferenceNodes
    positivity
  · unfold finiteDifferenceNodes
    have hi : (i : Nat) ≤ 2 * K - 1 := by omega
    have hiReal : ((i : Nat) : Real) ≤ ((2 * K - 1 : Nat) : Real) := by
      exact_mod_cast hi
    calc
      ((i : Nat) : Real) ≤ ((2 * K - 1 : Nat) : Real) := hiReal
      _ = 2 * (K : Real) - 1 := by
        rw [Nat.cast_sub (by omega : 1 ≤ 2 * K)]
        norm_num

/-- Exact finite-difference cancellation from supplied Taylor coefficients
and remainders.  This is the algebraic core of equation (6.39); the analytic
Taylor estimate is kept as a separate premise for later discharge. -/
theorem finiteDifference_from_taylor_data
    {E : Type*} [NormedAddCommGroup E] [NormedSpace Real E]
    (n : Nat) (r : Fin n) (delta : Real)
    (Fshift remainder derivative : Fin n → E)
    (htaylor : ∀ i : Fin n,
      Fshift i =
        (∑ m : Fin n,
          ((finiteDifferenceNodes n i * delta) ^ (m : Nat) /
              (Nat.factorial (m : Nat) : Real)) • derivative m) + remainder i) :
    (∑ i : Fin n, finiteDifferenceCoefficients n r i • Fshift i) =
      delta ^ (r : Nat) • derivative r +
        ∑ i : Fin n, finiteDifferenceCoefficients n r i • remainder i := by
  simp_rw [htaylor, smul_add, Finset.sum_add_distrib]
  congr 1
  simp_rw [Finset.smul_sum]
  simp_rw [smul_smul]
  rw [Finset.sum_comm]
  rw [show delta ^ (r : Nat) • derivative r =
      ∑ m : Fin n,
        (if m = r then delta ^ (r : Nat) else 0) • derivative m by
    simp]
  apply Finset.sum_congr rfl
  intro m _hm
  rw [← Finset.sum_smul]
  by_cases hmr : m = r
  · subst m
    rw [show (∑ i : Fin n,
        finiteDifferenceCoefficients n r i *
          ((finiteDifferenceNodes n i * delta) ^ (r : Nat) /
            (Nat.factorial (r : Nat) : Real))) = delta ^ (r : Nat) by
      calc
        _ = (∑ i : Fin n,
              finiteDifferenceCoefficients n r i *
                finiteDifferenceNodes n i ^ (r : Nat)) *
              (delta ^ (r : Nat) /
                (Nat.factorial (r : Nat) : Real)) := by
          rw [Finset.sum_mul]
          apply Finset.sum_congr rfl
          intro i _hi
          rw [mul_pow]
          ring
        _ = delta ^ (r : Nat) := by
          have hmoment : (∑ i : Fin n,
              finiteDifferenceCoefficients n r i *
                finiteDifferenceNodes n i ^ (r : Nat)) =
              (Nat.factorial (r : Nat) : Real) := by
            simpa using finiteDifference_moments n r r
          rw [hmoment]
          have hfac : (Nat.factorial (r : Nat) : Real) ≠ 0 := by positivity
          field_simp]
    simp
  · have hfac : (Nat.factorial (m : Nat) : Real) ≠ 0 := by positivity
    have hmoment := finiteDifference_moments n r m
    simp only [if_neg hmr] at hmoment
    rw [show (∑ i : Fin n,
        finiteDifferenceCoefficients n r i *
          ((finiteDifferenceNodes n i * delta) ^ (m : Nat) /
            (Nat.factorial (m : Nat) : Real))) = 0 by
      calc
        _ = (∑ i : Fin n,
              finiteDifferenceCoefficients n r i *
                finiteDifferenceNodes n i ^ (m : Nat)) *
              (delta ^ (m : Nat) /
                (Nat.factorial (m : Nat) : Real)) := by
          rw [Finset.sum_mul]
          apply Finset.sum_congr rfl
          intro i _hi
          rw [mul_pow]
          ring
        _ = 0 := by rw [hmoment, zero_mul]]
    simp [hmr]

/-- Norm form of the finite-difference remainder. -/
theorem norm_finiteDifference_error_le
    {E : Type*} [NormedAddCommGroup E] [NormedSpace Real E]
    (n : Nat) (r : Fin n) (delta : Real)
    (Fshift remainder derivative : Fin n → E)
    (htaylor : ∀ i : Fin n,
      Fshift i =
        (∑ m : Fin n,
          ((finiteDifferenceNodes n i * delta) ^ (m : Nat) /
              (Nat.factorial (m : Nat) : Real)) • derivative m) + remainder i) :
    ‖delta ^ (r : Nat) • derivative r -
        ∑ i : Fin n, finiteDifferenceCoefficients n r i • Fshift i‖ ≤
      ∑ i : Fin n,
        |finiteDifferenceCoefficients n r i| * ‖remainder i‖ := by
  rw [finiteDifference_from_taylor_data n r delta Fshift remainder
    derivative htaylor]
  simp only [sub_add_cancel_left, norm_neg]
  exact (norm_sum_le Finset.univ _).trans (Finset.sum_le_sum fun i _ => by
    rw [norm_smul, Real.norm_eq_abs])

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteGaussianModelFourier.lean <==
import EuclideanBallsFormalization.GaussianResidualConvolution
import EuclideanBallsFormalization.FiniteGaussianModelFullP
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Fourier identification of the finite Gaussian model used in R11 (6.43).
The model may contain any fixed finite number of ordinary Gaussian branches
and parity-shifted Gaussian branches.  The proofs below use only absolute
summability of the normalized Gaussian kernels, finite-sum algebra, and the
already certified Fourier/convolution bridge.
-/

noncomputable section

open scoped BigOperators ENNReal
open MeasureTheory

local instance finiteGaussianModelFourierMeasureSpaceUnitAddCircle :
    MeasureSpace UnitAddCircle :=
  ⟨AddCircle.haarAddCircle⟩

local instance finiteGaussianModelFourierIsAddHaarMeasure :
    Measure.IsAddHaarMeasure (volume : Measure UnitAddCircle) :=
  inferInstanceAs (Measure.IsAddHaarMeasure AddCircle.haarAddCircle)

local instance finiteGaussianModelFourierIsProbabilityMeasure :
    IsProbabilityMeasure (volume : Measure UnitAddCircle) :=
  inferInstanceAs (IsProbabilityMeasure AddCircle.haarAddCircle)

private theorem summable_finsetSum
    {ι β E : Type*} [AddCommMonoid E] [TopologicalSpace E]
    [T2Space E] [ContinuousAdd E]
    (s : Finset ι) (F : ι → β → E)
    (hF : ∀ i ∈ s, Summable (F i)) :
    Summable (fun b ↦ ∑ i ∈ s, F i b) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert a s ha ih =>
      simp only [Finset.sum_insert ha]
      exact (hF a (Finset.mem_insert_self a s)).add
        (ih (fun i hi ↦ hF i (Finset.mem_insert_of_mem hi)))

private theorem finsetSum_mul_tsum_eq_tsum_finsetSum
    {ι β : Type*} (s : Finset ι) (a : ι → Complex)
    (F : ι → β → Complex)
    (hF : ∀ i ∈ s, Summable (F i)) :
    (∑ i ∈ s, a i * ∑' b, F i b) =
      ∑' b, ∑ i ∈ s, a i * F i b := by
  calc
    (∑ i ∈ s, a i * ∑' b, F i b) =
        ∑ i ∈ s, ∑' b, a i * F i b := by
      apply Finset.sum_congr rfl
      intro i hi
      rw [tsum_mul_left]
    _ = ∑' b, ∑ i ∈ s, a i * F i b := by
      exact (Summable.tsum_finsetSum (s := s)
        (fun i hi ↦ (hF i hi).mul_left (a i))).symm

def finiteGaussianModelKernel
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (n : Nat) (y : lattice d) : Complex :=
  (∑ j : Fin JPlus,
      cPlus n j * gaussianKernel d (rhoPlus n j) y) +
    ∑ j : Fin JMinus,
      cMinus n j * parityGaussianKernel d (rhoMinus n j) y

def finiteGaussianModelMultiplier
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (n : Nat) (x : UnitAddTorus (Fin d)) : Complex :=
  (∑ j : Fin JPlus,
      cPlus n j * torusGaussianMultiplier d (rhoPlus n j) x) +
    ∑ j : Fin JMinus,
      cMinus n j * torusGaussianMultiplier d (rhoMinus n j)
        (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle))

def finiteGaussianModelMultiplierBound
    {JPlus JMinus : Nat}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (n : Nat) : Real :=
  (∑ j : Fin JPlus, ‖cPlus n j‖) +
    ∑ j : Fin JMinus, ‖cMinus n j‖

lemma summable_norm_finiteGaussianModelKernel
    {d JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (n : Nat) :
    Summable (fun y : lattice d ↦
      ‖finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus n y‖) := by
  let M : lattice d → Real := fun y ↦
    (∑ j : Fin JPlus,
      ‖cPlus n j‖ * ‖gaussianKernel d (rhoPlus n j) y‖) +
    ∑ j : Fin JMinus,
      ‖cMinus n j‖ * ‖parityGaussianKernel d (rhoMinus n j) y‖
  have hplus : Summable (fun y : lattice d ↦
      ∑ j : Fin JPlus,
        ‖cPlus n j‖ * ‖gaussianKernel d (rhoPlus n j) y‖) := by
    apply summable_finsetSum Finset.univ
    intro j hj
    exact (summable_norm_gaussianKernel
      (d := d) (hrhoPlus n j).1 (hrhoPlus n j).2).mul_left ‖cPlus n j‖
  have hminus : Summable (fun y : lattice d ↦
      ∑ j : Fin JMinus,
        ‖cMinus n j‖ *
          ‖parityGaussianKernel d (rhoMinus n j) y‖) := by
    apply summable_finsetSum Finset.univ
    intro j hj
    exact (summable_norm_parityGaussianKernel
      (d := d) (hrhoMinus n j).1 (hrhoMinus n j).2).mul_left ‖cMinus n j‖
  apply Summable.of_norm_bounded (hplus.add hminus)
  intro y
  rw [Real.norm_of_nonneg (norm_nonneg _)]
  calc
    ‖(∑ j : Fin JPlus,
          cPlus n j * gaussianKernel d (rhoPlus n j) y) +
        ∑ j : Fin JMinus,
          cMinus n j * parityGaussianKernel d (rhoMinus n j) y‖ ≤
        ‖∑ j : Fin JPlus,
          cPlus n j * gaussianKernel d (rhoPlus n j) y‖ +
        ‖∑ j : Fin JMinus,
          cMinus n j * parityGaussianKernel d (rhoMinus n j) y‖ :=
      norm_add_le _ _
    _ ≤ (∑ j : Fin JPlus,
          ‖cPlus n j‖ * ‖gaussianKernel d (rhoPlus n j) y‖) +
        ∑ j : Fin JMinus,
          ‖cMinus n j‖ *
            ‖parityGaussianKernel d (rhoMinus n j) y‖ := by
      gcongr
      · simpa [norm_mul] using
          norm_sum_le Finset.univ
            (fun j : Fin JPlus ↦
              cPlus n j * gaussianKernel d (rhoPlus n j) y)
      · simpa [norm_mul] using
          norm_sum_le Finset.univ
            (fun j : Fin JMinus ↦
              cMinus n j * parityGaussianKernel d (rhoMinus n j) y)

lemma measurable_finiteGaussianModelMultiplier
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (n : Nat) :
    Measurable (finiteGaussianModelMultiplier d JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus n) := by
  unfold finiteGaussianModelMultiplier
  apply Measurable.add
  · apply Finset.measurable_sum
    intro j hj
    exact (measurable_torusGaussianMultiplier d (rhoPlus n j)).const_mul _
  · apply Finset.measurable_sum
    intro j hj
    exact ((measurable_torusGaussianMultiplier d (rhoMinus n j)).comp
      (by fun_prop)).const_mul _

lemma norm_finiteGaussianModelMultiplier_le
    {d JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (n : Nat) (x : UnitAddTorus (Fin d)) :
    ‖finiteGaussianModelMultiplier d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus n x‖ ≤
      finiteGaussianModelMultiplierBound cPlus cMinus n := by
  unfold finiteGaussianModelMultiplier finiteGaussianModelMultiplierBound
  calc
    ‖(∑ j : Fin JPlus,
          cPlus n j * torusGaussianMultiplier d (rhoPlus n j) x) +
        ∑ j : Fin JMinus,
          cMinus n j * torusGaussianMultiplier d (rhoMinus n j)
            (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle))‖ ≤
        ‖∑ j : Fin JPlus,
          cPlus n j * torusGaussianMultiplier d (rhoPlus n j) x‖ +
        ‖∑ j : Fin JMinus,
          cMinus n j * torusGaussianMultiplier d (rhoMinus n j)
            (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle))‖ :=
      norm_add_le _ _
    _ ≤ (∑ j : Fin JPlus,
          ‖cPlus n j * torusGaussianMultiplier d (rhoPlus n j) x‖) +
        ∑ j : Fin JMinus,
          ‖cMinus n j * torusGaussianMultiplier d (rhoMinus n j)
            (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle))‖ :=
      add_le_add (norm_sum_le Finset.univ _)
        (norm_sum_le Finset.univ _)
    _ ≤ (∑ j : Fin JPlus, ‖cPlus n j‖) +
        ∑ j : Fin JMinus, ‖cMinus n j‖ := by
      gcongr with j
      · rw [norm_mul]
        simpa using mul_le_mul_of_nonneg_left
          (norm_torusGaussianMultiplier_le_one
            (hrhoPlus n j).1 (hrhoPlus n j).2 x) (norm_nonneg _)
      · rw [norm_mul]
        simpa using mul_le_mul_of_nonneg_left
          (norm_torusGaussianMultiplier_shift_le_one
            (hrhoMinus n j).1 (hrhoMinus n j).2 x) (norm_nonneg _)

lemma finiteGaussianModelMultiplier_eq_tsum
    {d JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (n : Nat) (x : UnitAddTorus (Fin d)) :
    finiteGaussianModelMultiplier d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus n x =
      ∑' y : lattice d,
        finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus n y * UnitAddTorus.mFourier y x := by
  let P : Fin JPlus → lattice d → Complex := fun j y ↦
    gaussianKernel d (rhoPlus n j) y * UnitAddTorus.mFourier y x
  let Q : Fin JMinus → lattice d → Complex := fun j y ↦
    parityGaussianKernel d (rhoMinus n j) y *
      UnitAddTorus.mFourier y x
  have hP (j : Fin JPlus) : Summable (P j) := by
    apply Summable.of_norm
    simpa [P, UnitAddTorus.mFourier] using
      summable_norm_gaussianKernel (d := d)
        (hrhoPlus n j).1 (hrhoPlus n j).2
  have hQ (j : Fin JMinus) : Summable (Q j) := by
    apply Summable.of_norm
    simpa [Q, UnitAddTorus.mFourier] using
      summable_norm_parityGaussianKernel (d := d)
        (hrhoMinus n j).1 (hrhoMinus n j).2
  have hPsum : Summable (fun y ↦
      ∑ j : Fin JPlus, cPlus n j * P j y) := by
    exact summable_finsetSum Finset.univ _
      (fun j hj ↦ (hP j).mul_left (cPlus n j))
  have hQsum : Summable (fun y ↦
      ∑ j : Fin JMinus, cMinus n j * Q j y) := by
    exact summable_finsetSum Finset.univ _
      (fun j hj ↦ (hQ j).mul_left (cMinus n j))
  unfold finiteGaussianModelMultiplier
  calc
    (∑ j : Fin JPlus,
          cPlus n j * torusGaussianMultiplier d (rhoPlus n j) x) +
        ∑ j : Fin JMinus,
          cMinus n j * torusGaussianMultiplier d (rhoMinus n j)
            (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle)) =
      (∑ j : Fin JPlus, cPlus n j * ∑' y, P j y) +
        ∑ j : Fin JMinus, cMinus n j * ∑' y, Q j y := by
      congr 1
      · apply Finset.sum_congr rfl
        intro j hj
        rw [torusGaussianMultiplier_eq_tsum
          (hrhoPlus n j).1 (hrhoPlus n j).2]
      · apply Finset.sum_congr rfl
        intro j hj
        rw [torusGaussianMultiplier_shift_eq_tsum
          (hrhoMinus n j).1 (hrhoMinus n j).2]
    _ = (∑' y, ∑ j : Fin JPlus, cPlus n j * P j y) +
        ∑' y, ∑ j : Fin JMinus, cMinus n j * Q j y := by
      rw [finsetSum_mul_tsum_eq_tsum_finsetSum Finset.univ
          (cPlus n) P (fun j hj ↦ hP j),
        finsetSum_mul_tsum_eq_tsum_finsetSum Finset.univ
          (cMinus n) Q (fun j hj ↦ hQ j)]
    _ = ∑' y,
        ((∑ j : Fin JPlus, cPlus n j * P j y) +
          ∑ j : Fin JMinus, cMinus n j * Q j y) :=
      (hPsum.tsum_add hQsum).symm
    _ = ∑' y : lattice d,
        finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus n y * UnitAddTorus.mFourier y x := by
      apply tsum_congr
      intro y
      unfold finiteGaussianModelKernel P Q
      rw [add_mul, Finset.sum_mul, Finset.sum_mul]
      congr 1 <;> apply Finset.sum_congr rfl <;> intro j hj <;> ring

lemma finiteGaussianModelKernel_convolution_eq
    {d JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (f : latticeFunction d) (hf : latticeMemL2 d f)
    (n : Nat) (x : lattice d) :
    (∑' y : lattice d,
        finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus n y * f (x - y)) =
      finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus f n x := by
  let P : Fin JPlus → lattice d → Complex := fun j y ↦
    cPlus n j * (gaussianKernel d (rhoPlus n j) y * f (x - y))
  let Q : Fin JMinus → lattice d → Complex := fun j y ↦
    cMinus n j *
      (parityGaussianKernel d (rhoMinus n j) y * f (x - y))
  have hP (j : Fin JPlus) : Summable (P j) :=
    (summable_kernel_mul_latticeL2
      (gaussianKernel d (rhoPlus n j))
      (summable_norm_gaussianKernel (d := d)
        (hrhoPlus n j).1 (hrhoPlus n j).2) f hf x).mul_left (cPlus n j)
  have hQ (j : Fin JMinus) : Summable (Q j) :=
    (summable_kernel_mul_latticeL2
      (parityGaussianKernel d (rhoMinus n j))
      (summable_norm_parityGaussianKernel (d := d)
        (hrhoMinus n j).1 (hrhoMinus n j).2) f hf x).mul_left (cMinus n j)
  have hPsum : Summable (fun y ↦ ∑ j : Fin JPlus, P j y) :=
    summable_finsetSum Finset.univ P (fun j hj ↦ hP j)
  have hQsum : Summable (fun y ↦ ∑ j : Fin JMinus, Q j y) :=
    summable_finsetSum Finset.univ Q (fun j hj ↦ hQ j)
  calc
    (∑' y : lattice d,
        finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus n y * f (x - y)) =
      ∑' y : lattice d,
        ((∑ j : Fin JPlus, P j y) + ∑ j : Fin JMinus, Q j y) := by
      apply tsum_congr
      intro y
      unfold finiteGaussianModelKernel P Q
      rw [add_mul, Finset.sum_mul, Finset.sum_mul]
      congr 1 <;> apply Finset.sum_congr rfl <;> intro j hj <;> ring
    _ = (∑' y, ∑ j : Fin JPlus, P j y) +
        ∑' y, ∑ j : Fin JMinus, Q j y :=
      hPsum.tsum_add hQsum
    _ = (∑ j : Fin JPlus, ∑' y, P j y) +
        ∑ j : Fin JMinus, ∑' y, Q j y := by
      rw [Summable.tsum_finsetSum (s := Finset.univ)
          (fun j hj ↦ hP j),
        Summable.tsum_finsetSum (s := Finset.univ)
          (fun j hj ↦ hQ j)]
    _ = finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus f n x := by
      unfold finiteGaussianModelAverage P Q gaussianAverage
      congr 1
      · apply Finset.sum_congr rfl
        intro j hj
        rw [tsum_mul_left]
      · apply Finset.sum_congr rfl
        intro j hj
        rw [tsum_mul_left,
          parityGaussianConvolution_eq_parityConjugatedGaussianAverage]

/-- The finite Fourier multiplier in R11 is exactly the concrete finite
Gaussian model operator, with no unidentified Fourier-side object left. -/
theorem finiteGaussianModelFourierOperator_eq_concrete
    {d JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (f : latticeFunction d) (hf : latticeMemL2 d f) (n : Nat) :
    latticeFourierMultiplierFunction
        (finiteGaussianModelMultiplier d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus n)
        (measurable_finiteGaussianModelMultiplier d JPlus JMinus
          rhoPlus rhoMinus cPlus cMinus n).aestronglyMeasurable
        (finiteGaussianModelMultiplierBound cPlus cMinus n)
        (norm_finiteGaussianModelMultiplier_le cPlus cMinus
          hrhoPlus hrhoMinus n) f hf =
      finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus f n := by
  rw [latticeFourierMultiplierFunction_eq_tsumKernel
    (finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus n)
    (summable_norm_finiteGaussianModelKernel cPlus cMinus
      hrhoPlus hrhoMinus n)
    (finiteGaussianModelMultiplier d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus n)
    (finiteGaussianModelMultiplier_eq_tsum cPlus cMinus
      hrhoPlus hrhoMinus n)
    (measurable_finiteGaussianModelMultiplier d JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus n).aestronglyMeasurable
    (finiteGaussianModelMultiplierBound cPlus cMinus n)
    (norm_finiteGaussianModelMultiplier_le cPlus cMinus
      hrhoPlus hrhoMinus n) f hf]
  funext x
  exact finiteGaussianModelKernel_convolution_eq cPlus cMinus
    hrhoPlus hrhoMinus f hf n x

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteGaussianModelFullP.lean <==
import EuclideanBallsFormalization.GaussianParityTransferFullP
import Mathlib.MeasureTheory.Function.LpSeminorm.SMul

namespace EuclideanBallsFormalization

/-!
Finite Gaussian models with coefficients depending on the radius layer.  This
is the operator represented by R11 equation (6.43): one finite ordinary
Gaussian branch and one finite parity-conjugated branch.  The module proves
the model maximal estimate solely from E-G-p, coefficient `ℓ¹` bounds, and
the parity isometry.
-/

noncomputable section

def finiteGaussianModelAverage (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (f : latticeFunction d) (n : Nat) (x : lattice d) : Complex :=
  (∑ j : Fin JPlus,
      cPlus n j * gaussianAverage d (rhoPlus n j) f x) +
    ∑ j : Fin JMinus,
      cMinus n j * parityConjugatedGaussianAverage d (rhoMinus n j) f x

def finiteGaussianModelMaxEnvelope (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (f : latticeFunction d) : lattice d → ENNReal :=
  fun x => ⨆ n : Nat,
    ‖finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus f n x‖ₑ

def finiteGaussianModelMaxLpNorm (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (p : ENNReal) (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm
    (finiteGaussianModelMaxEnvelope d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus f) p (latticeMeasure d)

private theorem finiteGaussianPlus_enorm_le
    (d J : Nat) (rho : Nat → Fin J → Real)
    (c : Nat → Fin J → Complex) (C : NNReal)
    (hrho : ∀ n j, 0 < rho n j ∧ rho n j < 1)
    (hc : ∀ n, ∑ j, ‖c n j‖₊ ≤ C)
    (f : latticeFunction d) (n : Nat) (x : lattice d) :
    ‖∑ j : Fin J, c n j * gaussianAverage d (rho n j) f x‖ₑ ≤
      (C : ENNReal) * gaussianMaxEnvelope d f x := by
  calc
    ‖∑ j : Fin J, c n j * gaussianAverage d (rho n j) f x‖ₑ ≤
        ∑ j : Fin J, ‖c n j * gaussianAverage d (rho n j) f x‖ₑ := by
      exact enorm_sum_le Finset.univ _
    _ = ∑ j : Fin J,
        ‖c n j‖ₑ * ‖gaussianAverage d (rho n j) f x‖ₑ := by
      simp_rw [enorm_mul]
    _ ≤ ∑ j : Fin J, ‖c n j‖ₑ * gaussianMaxEnvelope d f x := by
      gcongr with j
      exact le_iSup (fun r : {s : Real // 0 < s ∧ s < 1} =>
        ‖gaussianAverage d r.1 f x‖ₑ) ⟨rho n j, hrho n j⟩
    _ = (↑(∑ j : Fin J, ‖c n j‖₊) : ENNReal) *
        gaussianMaxEnvelope d f x := by
      simp_rw [← Finset.sum_mul, enorm_eq_nnnorm, ENNReal.coe_finset_sum]
    _ ≤ (C : ENNReal) * gaussianMaxEnvelope d f x := by
      gcongr
      exact hc n

private theorem finiteGaussianMinus_enorm_le
    (d J : Nat) (rho : Nat → Fin J → Real)
    (c : Nat → Fin J → Complex) (C : NNReal)
    (hrho : ∀ n j, 0 < rho n j ∧ rho n j < 1)
    (hc : ∀ n, ∑ j, ‖c n j‖₊ ≤ C)
    (f : latticeFunction d) (n : Nat) (x : lattice d) :
    ‖∑ j : Fin J,
        c n j * parityConjugatedGaussianAverage d (rho n j) f x‖ₑ ≤
      (C : ENNReal) * parityConjugatedGaussianMaxEnvelope d f x := by
  calc
    ‖∑ j : Fin J,
        c n j * parityConjugatedGaussianAverage d (rho n j) f x‖ₑ ≤
        ∑ j : Fin J,
          ‖c n j * parityConjugatedGaussianAverage d (rho n j) f x‖ₑ := by
      exact enorm_sum_le Finset.univ _
    _ = ∑ j : Fin J,
        ‖c n j‖ₑ *
          ‖parityConjugatedGaussianAverage d (rho n j) f x‖ₑ := by
      simp_rw [enorm_mul]
    _ ≤ ∑ j : Fin J,
        ‖c n j‖ₑ * parityConjugatedGaussianMaxEnvelope d f x := by
      gcongr with j
      exact le_iSup (fun r : {s : Real // 0 < s ∧ s < 1} =>
        ‖parityConjugatedGaussianAverage d r.1 f x‖ₑ)
        ⟨rho n j, hrho n j⟩
    _ = (↑(∑ j : Fin J, ‖c n j‖₊) : ENNReal) *
        parityConjugatedGaussianMaxEnvelope d f x := by
      simp_rw [← Finset.sum_mul, enorm_eq_nnnorm, ENNReal.coe_finset_sum]
    _ ≤ (C : ENNReal) * parityConjugatedGaussianMaxEnvelope d f x := by
      gcongr
      exact hc n

theorem finiteGaussianModelMaxEnvelope_le
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (CPlus CMinus : NNReal)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    (hcPlus : ∀ n, ∑ j, ‖cPlus n j‖₊ ≤ CPlus)
    (hcMinus : ∀ n, ∑ j, ‖cMinus n j‖₊ ≤ CMinus)
    (f : latticeFunction d) :
    finiteGaussianModelMaxEnvelope d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus f ≤
      fun x => (CPlus : ENNReal) * gaussianMaxEnvelope d f x +
        (CMinus : ENNReal) * parityConjugatedGaussianMaxEnvelope d f x := by
  intro x
  unfold finiteGaussianModelMaxEnvelope
  refine iSup_le ?_
  intro n
  unfold finiteGaussianModelAverage
  exact (enorm_add_le _ _).trans (add_le_add
    (finiteGaussianPlus_enorm_le d JPlus rhoPlus cPlus CPlus
      hrhoPlus hcPlus f n x)
    (finiteGaussianMinus_enorm_le d JMinus rhoMinus cMinus CMinus
      hrhoMinus hcMinus f n x))

private theorem eLpNorm_ennreal_const_mul_le
    {α : Type*} [MeasurableSpace α] (μ : MeasureTheory.Measure α)
    (p : ENNReal) (C : NNReal) (g : α → ENNReal) :
    MeasureTheory.eLpNorm (fun x => (C : ENNReal) * g x) p μ ≤
      (C : ENNReal) * MeasureTheory.eLpNorm g p μ := by
  apply MeasureTheory.eLpNorm_le_mul_eLpNorm_of_ae_le_mul'
    (c := C) (g := g)
  exact Filter.Eventually.of_forall (fun x => by simp)

theorem finiteGaussianModelMaxLpNorm_le
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (CPlus CMinus : NNReal) (p : ENNReal) (hp : 1 ≤ p)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    (hcPlus : ∀ n, ∑ j, ‖cPlus n j‖₊ ≤ CPlus)
    (hcMinus : ∀ n, ∑ j, ‖cMinus n j‖₊ ≤ CMinus)
    (f : latticeFunction d) :
    finiteGaussianModelMaxLpNorm d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus p f ≤
      (CPlus : ENNReal) * gaussianMaxLpNorm d p f +
        (CMinus : ENNReal) * parityConjugatedGaussianMaxLpNorm d p f := by
  unfold finiteGaussianModelMaxLpNorm
  have hpoint := finiteGaussianModelMaxEnvelope_le d JPlus JMinus
    rhoPlus rhoMinus cPlus cMinus CPlus CMinus hrhoPlus hrhoMinus
    hcPlus hcMinus f
  refine (MeasureTheory.eLpNorm_mono_enorm_ae
    (f := finiteGaussianModelMaxEnvelope d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus f)
    (g := fun x : lattice d =>
      (CPlus : ENNReal) * gaussianMaxEnvelope d f x +
        (CMinus : ENNReal) * parityConjugatedGaussianMaxEnvelope d f x)
    (Filter.Eventually.of_forall (fun x => by
      simpa only [enorm_eq_self] using hpoint x))).trans ?_
  calc
    MeasureTheory.eLpNorm
        (fun x => (CPlus : ENNReal) * gaussianMaxEnvelope d f x +
          (CMinus : ENNReal) * parityConjugatedGaussianMaxEnvelope d f x)
        p (latticeMeasure d) ≤
        MeasureTheory.eLpNorm
            (fun x => (CPlus : ENNReal) * gaussianMaxEnvelope d f x)
            p (latticeMeasure d) +
          MeasureTheory.eLpNorm
            (fun x => (CMinus : ENNReal) *
              parityConjugatedGaussianMaxEnvelope d f x)
            p (latticeMeasure d) := by
      exact MeasureTheory.eLpNorm_add_le
        MeasureTheory.AEStronglyMeasurable.of_discrete
        MeasureTheory.AEStronglyMeasurable.of_discrete hp
    _ ≤ (CPlus : ENNReal) * gaussianMaxLpNorm d p f +
        (CMinus : ENNReal) * parityConjugatedGaussianMaxLpNorm d p f := by
      exact add_le_add
        (eLpNorm_ennreal_const_mul_le (latticeMeasure d) p CPlus
          (gaussianMaxEnvelope d f))
        (eLpNorm_ennreal_const_mul_le (latticeMeasure d) p CMinus
          (parityConjugatedGaussianMaxEnvelope d f))

theorem external_finiteGaussianModel_maximal_full_p
    (p : ENNReal) (hp : 1 < p) (hpTop : p < ⊤) :
    ∃ C_G : NNReal, ∀ d JPlus JMinus : Nat, 0 < d →
      ∀ (rhoPlus : Nat → Fin JPlus → Real)
        (rhoMinus : Nat → Fin JMinus → Real)
        (cPlus : Nat → Fin JPlus → Complex)
        (cMinus : Nat → Fin JMinus → Complex)
        (CPlus CMinus : NNReal) (f : latticeFunction d),
        (∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1) →
        (∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1) →
        (∀ n, ∑ j, ‖cPlus n j‖₊ ≤ CPlus) →
        (∀ n, ∑ j, ‖cMinus n j‖₊ ≤ CMinus) →
        latticeMemLp d p f →
          finiteGaussianModelMaxLpNorm d JPlus JMinus rhoPlus rhoMinus
              cPlus cMinus p f ≤
            ((CPlus : ENNReal) + CMinus) * (C_G : ENNReal) *
              latticeLpNorm d p f := by
  rcases external_gaussian_maximal_full_p p hp hpTop with ⟨C_G, hG⟩
  refine ⟨C_G, ?_⟩
  intro d JPlus JMinus hd rhoPlus rhoMinus cPlus cMinus CPlus CMinus f
    hrhoPlus hrhoMinus hcPlus hcMinus hf
  have hparity : parityConjugatedGaussianMaxLpNorm d p f ≤
      (C_G : ENNReal) * latticeLpNorm d p f := by
    rw [parityConjugatedGaussianMaxLpNorm_eq]
    have hmod : latticeMemLp d p (parityModulation d f) :=
      (latticeMemLp_parityModulation_iff d p f).2 hf
    have h := hG d hd (parityModulation d f) hmod
    rw [latticeLpNorm_parityModulation] at h
    exact h
  calc
    finiteGaussianModelMaxLpNorm d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus p f ≤
        (CPlus : ENNReal) * gaussianMaxLpNorm d p f +
          (CMinus : ENNReal) * parityConjugatedGaussianMaxLpNorm d p f :=
      finiteGaussianModelMaxLpNorm_le d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus CPlus CMinus p hp.le hrhoPlus hrhoMinus
        hcPlus hcMinus f
    _ ≤ (CPlus : ENNReal) *
          ((C_G : ENNReal) * latticeLpNorm d p f) +
        (CMinus : ENNReal) *
          ((C_G : ENNReal) * latticeLpNorm d p f) := by
      exact add_le_add (mul_le_mul_left' (hG d hd f hf) _) 
        (mul_le_mul_left' hparity _)
    _ = ((CPlus : ENNReal) + CMinus) * (C_G : ENNReal) *
        latticeLpNorm d p f := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteGaussianResidualFourier.lean <==
import EuclideanBallsFormalization.FiniteGaussianModelFourier
import EuclideanBallsFormalization.FiniteGaussianResidualLpOne
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Concrete Fourier realization and Plancherel estimate for the R11 residual
`ball average - finite Gaussian model`.  The arbitrary-order pointwise
multiplier estimate remains the separate H5 input; this file proves all
operator-theoretic consequences of such an estimate.
-/

noncomputable section

open scoped BigOperators ENNReal
open MeasureTheory

local instance finiteGaussianResidualFourierMeasureSpaceUnitAddCircle :
    MeasureSpace UnitAddCircle :=
  ⟨AddCircle.haarAddCircle⟩

local instance finiteGaussianResidualFourierIsAddHaarMeasure :
    Measure.IsAddHaarMeasure (volume : Measure UnitAddCircle) :=
  inferInstanceAs (Measure.IsAddHaarMeasure AddCircle.haarAddCircle)

local instance finiteGaussianResidualFourierIsProbabilityMeasure :
    IsProbabilityMeasure (volume : Measure UnitAddCircle) :=
  inferInstanceAs (IsProbabilityMeasure AddCircle.haarAddCircle)

def finiteGaussianResidualKernel
    (d n JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (y : lattice d) : Complex :=
  ballFourierKernel d n y -
    finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus n y

def finiteGaussianResidualMultiplier
    (d n JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (x : UnitAddTorus (Fin d)) : Complex :=
  torusBallMultiplier d n x -
    finiteGaussianModelMultiplier d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus n x

lemma summable_norm_finiteGaussianResidualKernel
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1) :
    Summable (fun y : lattice d ↦
      ‖finiteGaussianResidualKernel d n JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus y‖) := by
  let M : lattice d → Real := fun y ↦
    ‖ballFourierKernel d n y‖ +
      ‖finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus n y‖
  have hM : Summable M :=
    (summable_norm_ballFourierKernel d n).add
      (summable_norm_finiteGaussianModelKernel cPlus cMinus
        hrhoPlus hrhoMinus n)
  apply Summable.of_norm_bounded hM
  intro y
  rw [Real.norm_of_nonneg (norm_nonneg _)]
  exact norm_sub_le _ _

lemma aemeasurable_finiteGaussianResidualMultiplier
    (d n JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex) :
    AEMeasurable (finiteGaussianResidualMultiplier d n JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus)
      (volume : Measure (UnitAddTorus (Fin d))) := by
  unfold finiteGaussianResidualMultiplier
  exact (aemeasurable_torusBallMultiplier d n).sub
    (measurable_finiteGaussianModelMultiplier d JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus n).aemeasurable

lemma finiteGaussianResidualMultiplier_eq_tsum
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (x : UnitAddTorus (Fin d)) :
    finiteGaussianResidualMultiplier d n JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus x =
      ∑' y : lattice d,
        finiteGaussianResidualKernel d n JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus y * UnitAddTorus.mFourier y x := by
  let b : lattice d → Complex := fun y ↦
    ballFourierKernel d n y * UnitAddTorus.mFourier y x
  let g : lattice d → Complex := fun y ↦
    finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus n y * UnitAddTorus.mFourier y x
  have hb : Summable b := by
    apply Summable.of_norm
    simpa [b, UnitAddTorus.mFourier] using
      summable_norm_ballFourierKernel d n
  have hg : Summable g := by
    apply Summable.of_norm
    simpa [g, UnitAddTorus.mFourier] using
      summable_norm_finiteGaussianModelKernel cPlus cMinus
        hrhoPlus hrhoMinus n
  unfold finiteGaussianResidualMultiplier
  rw [torusBallMultiplier_eq_tsum_ballFourierKernel,
    finiteGaussianModelMultiplier_eq_tsum cPlus cMinus
      hrhoPlus hrhoMinus n]
  rw [← (hb.hasSum.sub hg.hasSum).tsum_eq]
  apply tsum_congr
  intro y
  unfold finiteGaussianResidualKernel b g
  ring

lemma finiteGaussianResidualKernel_convolution_eq
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (f : latticeFunction d) (hf : latticeMemL2 d f) (x : lattice d) :
    (∑' y : lattice d,
        finiteGaussianResidualKernel d n JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus y * f (x - y)) =
      finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus f n x := by
  let b : lattice d → Complex := fun y ↦
    ballFourierKernel d n y * f (x - y)
  let g : lattice d → Complex := fun y ↦
    finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus n y * f (x - y)
  have hb : Summable b := summable_kernel_mul_latticeL2
    (ballFourierKernel d n) (summable_norm_ballFourierKernel d n) f hf x
  have hg : Summable g := summable_kernel_mul_latticeL2
    (finiteGaussianModelKernel d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus n)
    (summable_norm_finiteGaussianModelKernel cPlus cMinus
      hrhoPlus hrhoMinus n) f hf x
  have hpoint (y : lattice d) :
      finiteGaussianResidualKernel d n JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus y * f (x - y) = b y - g y := by
    unfold finiteGaussianResidualKernel b g
    ring
  rw [tsum_congr hpoint]
  rw [(hb.hasSum.sub hg.hasSum).tsum_eq]
  unfold b g finiteGaussianResidualAverage
  rw [tsum_ballFourierKernel_mul_eq_ballAverage,
    finiteGaussianModelKernel_convolution_eq cPlus cMinus
      hrhoPlus hrhoMinus f hf n x]
  rfl

def finiteGaussianResidualFourierOperator
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (C : Real)
    (hResidual : ∀ x,
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤ C)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFunction d :=
  latticeFourierMultiplierFunction
    (finiteGaussianResidualMultiplier d n JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus)
    (aemeasurable_finiteGaussianResidualMultiplier d n JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus).aestronglyMeasurable
    C hResidual f hf

/-- H5 plus Plancherel gives the fixed-layer `ell^2` estimate in R11
(7.3), before inserting a regime-specific value of `C`. -/
theorem latticeL2Norm_toReal_finiteGaussianResidualFourierOperator_le
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (C : Real) (hC : 0 ≤ C)
    (hResidual : ∀ x,
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤ C)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    (latticeL2Norm d
      (finiteGaussianResidualFourierOperator cPlus cMinus C
        hResidual f hf)).toReal ≤
      C * (latticeL2Norm d f).toReal := by
  unfold finiteGaussianResidualFourierOperator
  exact latticeL2Norm_toReal_fourierMultiplier_le
    (finiteGaussianResidualMultiplier d n JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus)
    (aemeasurable_finiteGaussianResidualMultiplier d n JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus).aestronglyMeasurable
    C hC hResidual f hf

/-- The Fourier residual operator is exactly the concrete ball-minus-model
operator whenever the model scales lie in the normalized Gaussian range. -/
theorem finiteGaussianResidualFourierOperator_eq_concrete
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (C : Real)
    (hResidual : ∀ x,
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤ C)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    finiteGaussianResidualFourierOperator cPlus cMinus C
        hResidual f hf =
      finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus f n := by
  unfold finiteGaussianResidualFourierOperator
  rw [latticeFourierMultiplierFunction_eq_tsumKernel
    (finiteGaussianResidualKernel d n JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus)
    (summable_norm_finiteGaussianResidualKernel cPlus cMinus
      hrhoPlus hrhoMinus)
    (finiteGaussianResidualMultiplier d n JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus)
    (finiteGaussianResidualMultiplier_eq_tsum cPlus cMinus
      hrhoPlus hrhoMinus)
    (aemeasurable_finiteGaussianResidualMultiplier d n JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus).aestronglyMeasurable
    C hResidual f hf]
  funext x
  exact finiteGaussianResidualKernel_convolution_eq cPlus cMinus
    hrhoPlus hrhoMinus f hf x

theorem latticeMemL2_finiteGaussianResidualAverage
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (C : Real)
    (hResidual : ∀ x,
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤ C)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeMemL2 d
      (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus f n) := by
  rw [← finiteGaussianResidualFourierOperator_eq_concrete cPlus cMinus
    hrhoPlus hrhoMinus C hResidual f hf]
  unfold finiteGaussianResidualFourierOperator
  exact latticeMemL2_latticeFourierMultiplierFunction
    (finiteGaussianResidualMultiplier d n JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus)
    (aemeasurable_finiteGaussianResidualMultiplier d n JPlus JMinus
      rhoPlus rhoMinus cPlus cMinus).aestronglyMeasurable
    C hResidual f hf

/-- ENNReal form of the same Plancherel estimate, suitable for the
Riesz--Thorin strong-type interface. -/
theorem latticeLpNorm_two_finiteGaussianResidualAverage_le
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (C : Real) (hC : 0 ≤ C)
    (hResidual : ∀ x,
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤ C)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeLpNorm d 2
        (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n) ≤
      ENNReal.ofReal C * latticeLpNorm d 2 f := by
  let g := finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
    cPlus cMinus f n
  have hg : latticeMemL2 d g :=
    latticeMemL2_finiteGaussianResidualAverage cPlus cMinus
      hrhoPlus hrhoMinus C hResidual f hf
  have hreal :=
    latticeL2Norm_toReal_finiteGaussianResidualFourierOperator_le
      cPlus cMinus C hC hResidual f hf
  rw [finiteGaussianResidualFourierOperator_eq_concrete cPlus cMinus
    hrhoPlus hrhoMinus C hResidual f hf] at hreal
  apply (ENNReal.toReal_le_toReal hg.eLpNorm_ne_top
    (ENNReal.mul_lt_top ENNReal.ofReal_lt_top hf.eLpNorm_lt_top).ne).mp
  rw [ENNReal.toReal_mul, ENNReal.toReal_ofReal hC]
  exact hreal

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteGaussianResidualFullP.lean <==
import EuclideanBallsFormalization.DiscreteConvolutionFullP
import EuclideanBallsFormalization.FiniteGaussianModelFullP
import EuclideanBallsFormalization.FiniteGaussianResidualLpOne
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Coarse finite-exponent continuity and `L^p` linearity of the concrete
ball-minus-finite-Gaussian residual.  This is the continuity input that lets
the sharp Riesz--Thorin estimate pass from the `Finsupp` core to its `L^p`
closure.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators ENNReal

/-- An individual finite Gaussian model is pointwise dominated by its maximal
envelope. -/
theorem finiteGaussianModelAverage_eLpNorm_le_max
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (p : ENNReal) (f : latticeFunction d) (n : Nat) :
    latticeLpNorm d p
        (finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n) ≤
      finiteGaussianModelMaxLpNorm d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus p f := by
  unfold latticeLpNorm finiteGaussianModelMaxLpNorm
  apply eLpNorm_mono_enorm_ae
  exact Filter.Eventually.of_forall (fun x ↦ by
    exact le_iSup (fun m : Nat ↦
      ‖finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus f m x‖ₑ) n)

/-- Coarse full-`p` bound for one finite Gaussian model, obtained from the
source-faithful Gaussian maximal interface. -/
theorem finiteGaussianModelAverage_eLpNorm_le_full_p
    {p : ENNReal} (hp : 1 < p) (hpTop : p < ⊤)
    (d JPlus JMinus : Nat) (hd : 0 < d)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (CPlus CMinus : NNReal)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    (hcPlus : ∀ n, ∑ j, ‖cPlus n j‖₊ ≤ CPlus)
    (hcMinus : ∀ n, ∑ j, ‖cMinus n j‖₊ ≤ CMinus)
    (f : latticeFunction d) (hf : latticeMemLp d p f) (n : Nat) :
    ∃ C_G : NNReal,
      latticeLpNorm d p
          (finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n) ≤
        ((CPlus : ENNReal) + CMinus) * (C_G : ENNReal) *
          latticeLpNorm d p f := by
  obtain ⟨C_G, hG⟩ := external_finiteGaussianModel_maximal_full_p p hp hpTop
  refine ⟨C_G, (finiteGaussianModelAverage_eLpNorm_le_max
    d JPlus JMinus rhoPlus rhoMinus cPlus cMinus p f n).trans ?_⟩
  exact hG d JPlus JMinus hd rhoPlus rhoMinus cPlus cMinus
    CPlus CMinus f hrhoPlus hrhoMinus hcPlus hcMinus hf

/-- The finite Gaussian model respects subtraction on `L^p`. -/
theorem finiteGaussianModelAverage_sub
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    {p : ENNReal} (hp0 : p ≠ 0)
    (f g : latticeFunction d)
    (hf : latticeMemLp d p f) (hg : latticeMemLp d p g) (n : Nat) :
    finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus (f - g) n =
      finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n -
        finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus g n := by
  funext x
  have hplus (j : Fin JPlus) :
      gaussianAverage d (rhoPlus n j) (f - g) x =
        gaussianAverage d (rhoPlus n j) f x -
          gaussianAverage d (rhoPlus n j) g x :=
    congrFun (gaussianAverage_sub d (hrhoPlus n j).1.le
      (hrhoPlus n j).2 hp0 f g hf hg) x
  have hminus (j : Fin JMinus) :
      parityConjugatedGaussianAverage d (rhoMinus n j) (f - g) x =
        parityConjugatedGaussianAverage d (rhoMinus n j) f x -
          parityConjugatedGaussianAverage d (rhoMinus n j) g x :=
    congrFun (parityConjugatedGaussianAverage_sub d
      (hrhoMinus n j).1.le (hrhoMinus n j).2 hp0 f g hf hg) x
  unfold finiteGaussianModelAverage
  simp_rw [hplus, hminus]
  simp only [Pi.sub_apply]
  simp_rw [mul_sub, Finset.sum_sub_distrib]
  ring

/-- The concrete residual respects subtraction on `L^p`. -/
theorem finiteGaussianResidualAverage_sub
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    {p : ENNReal} (hp0 : p ≠ 0)
    (f g : latticeFunction d)
    (hf : latticeMemLp d p f) (hg : latticeMemLp d p g) (n : Nat) :
    finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus (f - g) n =
      finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n -
        finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus g n := by
  unfold finiteGaussianResidualAverage
  rw [ballAverage_sub d n f g,
    finiteGaussianModelAverage_sub d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus hrhoPlus hrhoMinus hp0 f g hf hg n]
  abel

/-- Coarse continuity of the concrete residual on every finite exponent
`1 < p < ∞`. -/
theorem finiteGaussianResidualAverage_eLpNorm_le_full_p
    {p : ENNReal} (hp : 1 < p) (hpTop : p < ⊤)
    (d JPlus JMinus : Nat) (hd : 0 < d)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (CPlus CMinus : NNReal)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    (hcPlus : ∀ n, ∑ j, ‖cPlus n j‖₊ ≤ CPlus)
    (hcMinus : ∀ n, ∑ j, ‖cMinus n j‖₊ ≤ CMinus)
    (f : latticeFunction d) (hf : latticeMemLp d p f) (n : Nat) :
    ∃ C_G : NNReal,
      latticeLpNorm d p
          (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n) ≤
        (1 + ((CPlus : ENNReal) + CMinus) * (C_G : ENNReal)) *
          latticeLpNorm d p f := by
  obtain ⟨C_G, hmodel⟩ := finiteGaussianModelAverage_eLpNorm_le_full_p
    hp hpTop d JPlus JMinus hd rhoPlus rhoMinus cPlus cMinus
    CPlus CMinus hrhoPlus hrhoMinus hcPlus hcMinus f hf n
  refine ⟨C_G, ?_⟩
  unfold finiteGaussianResidualAverage
  calc
    latticeLpNorm d p
        (ballAverage d n f -
          finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n) ≤
      latticeLpNorm d p (ballAverage d n f) +
        latticeLpNorm d p
          (finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n) := by
      exact eLpNorm_sub_le AEStronglyMeasurable.of_discrete
        AEStronglyMeasurable.of_discrete hp.le
    _ ≤ latticeLpNorm d p f +
        ((CPlus : ENNReal) + CMinus) * (C_G : ENNReal) *
          latticeLpNorm d p f :=
      add_le_add (ballAverage_eLpNorm_le d n p hp.le f) hmodel
    _ = (1 + ((CPlus : ENNReal) + CMinus) * (C_G : ENNReal)) *
        latticeLpNorm d p f := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteGaussianResidualLpOne.lean <==
import EuclideanBallsFormalization.DiscreteConvolutionLpOne
import EuclideanBallsFormalization.FiniteGaussianModelFullP
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Concrete `ell^1` endpoint for the R11 finite Gaussian model and its
ball-minus-model residual.  This discharges equation (7.2) from the proved
kernel contractions and the finite coefficient sums.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators ENNReal

theorem parityConjugatedGaussianAverage_eLpNorm_one_le
    (d : Nat) {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (f : latticeFunction d) :
    latticeLpNorm d 1 (parityConjugatedGaussianAverage d rho f) ≤
      latticeLpNorm d 1 f := by
  have heq : latticeLpNorm d 1
      (parityConjugatedGaussianAverage d rho f) =
      latticeLpNorm d 1 (gaussianAverage d rho (parityModulation d f)) := by
    unfold latticeLpNorm
    apply MeasureTheory.eLpNorm_congr_norm_ae
    exact Filter.Eventually.of_forall
      (norm_parityConjugatedGaussianAverage d rho f)
  rw [heq]
  exact (gaussianAverage_eLpNorm_one_le d hrho0 hrho1
    (parityModulation d f)).trans_eq
      (latticeLpNorm_parityModulation d 1 f)

theorem eLpNorm_one_finset_linearCombination_le
    {d J : Nat} (c : Fin J → Complex)
    (g : Fin J → latticeFunction d) (B : ENNReal)
    (hg : ∀ j, latticeLpNorm d 1 (g j) ≤ B) :
    latticeLpNorm d 1 (fun x => ∑ j : Fin J, c j * g j x) ≤
      (∑ j : Fin J, ‖c j‖ₑ) * B := by
  unfold latticeLpNorm
  calc
    eLpNorm (fun x => ∑ j : Fin J, c j * g j x) 1 (latticeMeasure d) ≤
        ∑ j : Fin J,
          eLpNorm (fun x => c j * g j x) 1 (latticeMeasure d) := by
      have hfun : (fun x => ∑ j : Fin J, c j * g j x) =
          ∑ j : Fin J, (fun x => c j * g j x) := by
        funext x
        simp
      rw [hfun]
      exact MeasureTheory.eLpNorm_sum_le
        (μ := latticeMeasure d) (p := (1 : ENNReal))
        (s := Finset.univ) (f := fun j x => c j * g j x)
        (fun _j _hj => MeasureTheory.AEStronglyMeasurable.of_discrete)
        (by norm_num)
    _ ≤ ∑ j : Fin J, ‖c j‖ₑ * B := by
      apply Finset.sum_le_sum
      intro j hj
      calc
        eLpNorm (fun x => c j * g j x) 1 (latticeMeasure d) ≤
            ‖c j‖ₑ * eLpNorm (g j) 1 (latticeMeasure d) := by
          have hfun : (fun x => c j * g j x) = c j • g j := by
            funext x
            simp [smul_eq_mul]
          rw [hfun]
          exact MeasureTheory.eLpNorm_const_smul_le
        _ ≤ ‖c j‖ₑ * B := mul_le_mul_left' (hg j) _
    _ = (∑ j : Fin J, ‖c j‖ₑ) * B :=
      (Finset.sum_mul Finset.univ (fun j => ‖c j‖ₑ) B).symm

theorem finiteGaussianModelAverage_eLpNorm_one_le
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (CPlus CMinus : ENNReal)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    (hcPlus : ∀ n, (∑ j, ‖cPlus n j‖ₑ) ≤ CPlus)
    (hcMinus : ∀ n, (∑ j, ‖cMinus n j‖ₑ) ≤ CMinus)
    (f : latticeFunction d) (n : Nat) :
    latticeLpNorm d 1
        (finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n) ≤
      (CPlus + CMinus) * latticeLpNorm d 1 f := by
  let plus : latticeFunction d := fun x =>
    ∑ j : Fin JPlus, cPlus n j * gaussianAverage d (rhoPlus n j) f x
  let minus : latticeFunction d := fun x =>
    ∑ j : Fin JMinus,
      cMinus n j * parityConjugatedGaussianAverage d (rhoMinus n j) f x
  have hplus : latticeLpNorm d 1 plus ≤
      CPlus * latticeLpNorm d 1 f := by
    calc
      latticeLpNorm d 1 plus ≤
          (∑ j : Fin JPlus, ‖cPlus n j‖ₑ) * latticeLpNorm d 1 f := by
        apply eLpNorm_one_finset_linearCombination_le
        intro j
        exact gaussianAverage_eLpNorm_one_le d (hrhoPlus n j).1.le
          (hrhoPlus n j).2 f
      _ ≤ CPlus * latticeLpNorm d 1 f := mul_le_mul_right' (hcPlus n) _
  have hminus : latticeLpNorm d 1 minus ≤
      CMinus * latticeLpNorm d 1 f := by
    calc
      latticeLpNorm d 1 minus ≤
          (∑ j : Fin JMinus, ‖cMinus n j‖ₑ) * latticeLpNorm d 1 f := by
        apply eLpNorm_one_finset_linearCombination_le
        intro j
        exact parityConjugatedGaussianAverage_eLpNorm_one_le d
          (hrhoMinus n j).1.le (hrhoMinus n j).2 f
      _ ≤ CMinus * latticeLpNorm d 1 f := mul_le_mul_right' (hcMinus n) _
  change latticeLpNorm d 1 (plus + minus) ≤ _
  calc
    latticeLpNorm d 1 (plus + minus) ≤
        latticeLpNorm d 1 plus + latticeLpNorm d 1 minus := by
      exact MeasureTheory.eLpNorm_add_le
        MeasureTheory.AEStronglyMeasurable.of_discrete
        MeasureTheory.AEStronglyMeasurable.of_discrete (by norm_num)
    _ ≤ CPlus * latticeLpNorm d 1 f +
        CMinus * latticeLpNorm d 1 f := add_le_add hplus hminus
    _ = (CPlus + CMinus) * latticeLpNorm d 1 f := by ring

def finiteGaussianResidualAverage
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (f : latticeFunction d) (n : Nat) : latticeFunction d :=
  ballAverage d n f -
    finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus f n

theorem finiteGaussianResidualAverage_eLpNorm_one_le
    (d JPlus JMinus : Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (CPlus CMinus : ENNReal)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    (hcPlus : ∀ n, (∑ j, ‖cPlus n j‖ₑ) ≤ CPlus)
    (hcMinus : ∀ n, (∑ j, ‖cMinus n j‖ₑ) ≤ CMinus)
    (f : latticeFunction d) (n : Nat) :
    latticeLpNorm d 1
        (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n) ≤
      (1 + CPlus + CMinus) * latticeLpNorm d 1 f := by
  unfold finiteGaussianResidualAverage
  calc
    latticeLpNorm d 1
        (ballAverage d n f -
          finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n) ≤
      latticeLpNorm d 1 (ballAverage d n f) +
        latticeLpNorm d 1
          (finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n) := by
      exact MeasureTheory.eLpNorm_sub_le
        MeasureTheory.AEStronglyMeasurable.of_discrete
        MeasureTheory.AEStronglyMeasurable.of_discrete (by norm_num)
    _ ≤ latticeLpNorm d 1 f +
        (CPlus + CMinus) * latticeLpNorm d 1 f :=
      add_le_add (ballAverage_eLpNorm_one_le d n f)
        (finiteGaussianModelAverage_eLpNorm_one_le d JPlus JMinus
          rhoPlus rhoMinus cPlus cMinus CPlus CMinus hrhoPlus hrhoMinus
          hcPlus hcMinus f n)
    _ = (1 + CPlus + CMinus) * latticeLpNorm d 1 f := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteRangeDecayAssembly.lean <==
import EuclideanBallsFormalization.RadiusLevelCounting
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Dimension cancellation in R11 Proposition 7.1.  Combined with the exact
finite-family `p`th-power inequality, one power of decay pays for an `O(d)`
critical family and two powers pay for an `O(d^2)` growing family.
-/

noncomputable section

open MeasureTheory
open scoped ENNReal

private lemma ennreal_natCast_ne_top (n : Nat) : (n : ENNReal) ≠ ⊤ := by simp

theorem critical_level_count_mul_decay_le
    (C d : Nat) (D : ENNReal) {q : Real}
    (hd : 0 < d) (hq : 1 ≤ q) :
    ((C * d + 1 : Nat) : ENNReal) *
        (D * (d : ENNReal) ^ (-q)) ≤
      ((C + 1 : Nat) : ENNReal) * D := by
  have hdOneNat : 1 ≤ d := hd
  have hdOne : (1 : ENNReal) ≤ (d : ENNReal) := by exact_mod_cast hdOneNat
  have hpow : (d : ENNReal) ^ (-q) ≤ (d : ENNReal)⁻¹ := by
    rw [← ENNReal.rpow_neg_one]
    exact ENNReal.rpow_le_rpow_of_exponent_le hdOne (by linarith)
  have hcountNat : C * d + 1 ≤ (C + 1) * d := by
    simpa [add_mul] using Nat.add_le_add_left hdOneNat (C * d)
  have hcount : ((C * d + 1 : Nat) : ENNReal) ≤
      ((C + 1 : Nat) : ENNReal) * (d : ENNReal) := by
    exact_mod_cast hcountNat
  calc
    ((C * d + 1 : Nat) : ENNReal) *
        (D * (d : ENNReal) ^ (-q)) =
      D * (((C * d + 1 : Nat) : ENNReal) *
        (d : ENNReal) ^ (-q)) := by ring
    _ ≤ D * ((((C + 1 : Nat) : ENNReal) * (d : ENNReal)) *
        (d : ENNReal)⁻¹) := by gcongr
    _ = ((C + 1 : Nat) : ENNReal) * D := by
      have hd0 : (d : ENNReal) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hd)
      rw [mul_assoc, ENNReal.mul_inv_cancel hd0 (ennreal_natCast_ne_top d)]
      ring

theorem growing_level_count_mul_decay_le
    (A d : Nat) (D : ENNReal) {q : Real}
    (hd : 0 < d) (hq : 2 ≤ q) :
    ((A * d ^ 2 + 1 : Nat) : ENNReal) *
        (D * (d : ENNReal) ^ (-q)) ≤
      ((A + 1 : Nat) : ENNReal) * D := by
  have hdOneNat : 1 ≤ d := hd
  have hdOne : (1 : ENNReal) ≤ (d : ENNReal) := by exact_mod_cast hdOneNat
  have hpow : (d : ENNReal) ^ (-q) ≤ (d : ENNReal) ^ (-(2 : Real)) := by
    exact ENNReal.rpow_le_rpow_of_exponent_le hdOne (by linarith)
  have hcountNat : A * d ^ 2 + 1 ≤ (A + 1) * d ^ 2 := by
    have hdPow : 1 ≤ d ^ 2 := one_le_pow₀ hdOneNat
    simpa [add_mul] using Nat.add_le_add_left hdPow (A * d ^ 2)
  have hcount : ((A * d ^ 2 + 1 : Nat) : ENNReal) ≤
      ((A + 1 : Nat) : ENNReal) * (d : ENNReal) ^ (2 : Nat) := by
    exact_mod_cast hcountNat
  have hd0 : (d : ENNReal) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hd)
  have hdfinite : (d : ENNReal) ≠ ⊤ := ennreal_natCast_ne_top d
  calc
    ((A * d ^ 2 + 1 : Nat) : ENNReal) *
        (D * (d : ENNReal) ^ (-q)) =
      D * (((A * d ^ 2 + 1 : Nat) : ENNReal) *
        (d : ENNReal) ^ (-q)) := by ring
    _ ≤ D * ((((A + 1 : Nat) : ENNReal) * (d : ENNReal) ^ (2 : Nat)) *
        (d : ENNReal) ^ (-(2 : Real))) := by gcongr
    _ = ((A + 1 : Nat) : ENNReal) * D := by
      rw [ENNReal.rpow_neg]
      rw [← ENNReal.rpow_natCast]
      have hpow0 : (d : ENNReal) ^ (2 : Real) ≠ 0 := by
        exact ne_of_gt (ENNReal.rpow_pos (by exact_mod_cast hd) hdfinite)
      have hpowtop : (d : ENNReal) ^ (2 : Real) ≠ ⊤ :=
        ENNReal.rpow_ne_top_of_nonneg (by norm_num) hdfinite
      have hcancel : (d : ENNReal) ^ (2 : Real) *
          ((d : ENNReal) ^ (2 : Real))⁻¹ = 1 :=
        ENNReal.mul_inv_cancel hpow0 hpowtop
      calc
        D * (((A + 1 : Nat) : ENNReal) * (d : ENNReal) ^ (2 : Real) *
            ((d : ENNReal) ^ (2 : Real))⁻¹) =
          D * ((A + 1 : Nat) : ENNReal) *
            ((d : ENNReal) ^ (2 : Real) *
              ((d : ENNReal) ^ (2 : Real))⁻¹) := by ring
        _ = ((A + 1 : Nat) : ENNReal) * D := by rw [hcancel]; ring

/-- Critical interval maximal residual after inserting a powered single-layer
decay.  This is the formal `d^(1-q)` cancellation in the paper. -/
theorem criticalRadiusIntervalMaxLpNorm_rpow_dimensionFree
    {d lo C : Nat} (hd : 0 < d)
    (p : NNReal) (hp : p ≠ 0)
    (g : radiusIntervalLevels lo (C * d) → lattice d → Complex)
    (D : ENNReal) {q : Real} (hq : 1 ≤ q)
    (hB : ∀ i : radiusIntervalLevels lo (C * d),
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
        D * (d : ENNReal) ^ (-q)) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ ((C + 1 : Nat) : ENNReal) * D := by
  exact (criticalRadiusIntervalMaxLpNorm_rpow_le p hp g
    (D * (d : ENNReal) ^ (-q)) hB).trans
      (critical_level_count_mul_decay_le C d D hd hq)

/-- Growing interval maximal residual after inserting a powered single-layer
decay.  This is the formal `d^(2-q)` cancellation in the paper. -/
theorem growingRadiusIntervalMaxLpNorm_rpow_dimensionFree
    {d lo A : Nat} (hd : 0 < d)
    (p : NNReal) (hp : p ≠ 0)
    (g : radiusIntervalLevels lo (A * d ^ 2) → lattice d → Complex)
    (D : ENNReal) {q : Real} (hq : 2 ≤ q)
    (hB : ∀ i : radiusIntervalLevels lo (A * d ^ 2),
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
        D * (d : ENNReal) ^ (-q)) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ ((A + 1 : Nat) : ENNReal) * D := by
  exact (growingRadiusIntervalMaxLpNorm_rpow_le p hp g
    (D * (d : ENNReal) ^ (-q)) hB).trans
      (growing_level_count_mul_decay_le A d D hd hq)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteRangeLpMaximal.lean <==
import EuclideanBallsFormalization.LatticeLpFullP
import Mathlib.MeasureTheory.Integral.Lebesgue.Add
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The elementary finite-family inequality in R11 (7.5).  Keeping the `p`th
power is essential: replacing the finite maximum by a triangle inequality
would lose an extra factor equal to the number of radius levels.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators ENNReal

def finiteRangeMaxEnvelope {d ι : Type*} [Fintype ι]
    (g : ι → d → Complex) (x : d) : ENNReal :=
  Finset.univ.sup fun i => ‖g i x‖ₑ

private theorem finset_sup_rpow
    {ι : Type*} (s : Finset ι) (f : ι → ENNReal)
    {q : Real} (hq : 0 < q) :
    (s.sup f) ^ q = s.sup fun i => (f i) ^ q := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [ENNReal.zero_rpow_of_pos hq]
  | @insert a s ha ih =>
      simp [ha, ih, ENNReal.max_rpow hq.le]

theorem finiteRangeMaxEnvelope_rpow_le_sum
    {α ι : Type*} [Fintype ι]
    (g : ι → α → Complex) (x : α) {q : Real} (hq : 0 < q) :
    (finiteRangeMaxEnvelope g x) ^ q ≤
      ∑ i : ι, ‖g i x‖ₑ ^ q := by
  classical
  unfold finiteRangeMaxEnvelope
  rw [finset_sup_rpow Finset.univ (fun i => ‖g i x‖ₑ) hq]
  apply Finset.sup_le
  intro i hi
  exact Finset.single_le_sum
    (fun j _ => (zero_le : (0 : ENNReal) ≤ ‖g j x‖ₑ ^ q)) hi

/-- Equation (7.5) for a finite family on the lattice, in the extended-real
`eLpNorm` carrier. -/
theorem finiteRangeMaxLpNorm_rpow_le_sum
    {d ι : Nat} (p : NNReal) (hp : p ≠ 0)
    (g : Fin ι → lattice d → Complex) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤
      ∑ i : Fin ι,
        eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) := by
  rw [eLpNorm_nnreal_pow_eq_lintegral hp]
  calc
    (∫⁻ x, ‖finiteRangeMaxEnvelope g x‖ₑ ^ (p : Real)
        ∂latticeMeasure d) ≤
        ∫⁻ x, ∑ i : Fin ι, ‖g i x‖ₑ ^ (p : Real)
          ∂latticeMeasure d := by
      apply lintegral_mono
      intro x
      simpa only [enorm_eq_self] using
        finiteRangeMaxEnvelope_rpow_le_sum g x
          ((NNReal.coe_pos.trans pos_iff_ne_zero).2 hp)
    _ = ∑ i : Fin ι,
        ∫⁻ x, ‖g i x‖ₑ ^ (p : Real) ∂latticeMeasure d := by
      rw [lintegral_finsetSum']
      intro i hi
      exact (AEStronglyMeasurable.of_discrete.enorm.pow_const _)
    _ = ∑ i : Fin ι,
        eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) := by
      apply Finset.sum_congr rfl
      intro i hi
      exact (eLpNorm_nnreal_pow_eq_lintegral hp).symm

/-- The same estimate for an arbitrary finite index type.  This is the form
used for actual interval subtypes such as `Finset.Icc a b`. -/
theorem finiteRangeMaxLpNorm_rpow_le_sum_fintype
    {d : Nat} {ι : Type*} [Fintype ι]
    (p : NNReal) (hp : p ≠ 0)
    (g : ι → lattice d → Complex) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤
      ∑ i : ι,
        eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) := by
  rw [eLpNorm_nnreal_pow_eq_lintegral hp]
  calc
    (∫⁻ x, ‖finiteRangeMaxEnvelope g x‖ₑ ^ (p : Real)
        ∂latticeMeasure d) ≤
        ∫⁻ x, ∑ i : ι, ‖g i x‖ₑ ^ (p : Real)
          ∂latticeMeasure d := by
      apply lintegral_mono
      intro x
      simpa only [enorm_eq_self] using
        finiteRangeMaxEnvelope_rpow_le_sum g x
          ((NNReal.coe_pos.trans pos_iff_ne_zero).2 hp)
    _ = ∑ i : ι,
        ∫⁻ x, ‖g i x‖ₑ ^ (p : Real) ∂latticeMeasure d := by
      rw [lintegral_finsetSum']
      intro i hi
      exact (AEStronglyMeasurable.of_discrete.enorm.pow_const _)
    _ = ∑ i : ι,
        eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) := by
      apply Finset.sum_congr rfl
      intro i hi
      exact (eLpNorm_nnreal_pow_eq_lintegral hp).symm

theorem finiteRangeMaxLpNorm_rpow_le_fintypeCard_mul
    {d : Nat} {ι : Type*} [Fintype ι]
    (p : NNReal) (hp : p ≠ 0)
    (g : ι → lattice d → Complex) (B : ENNReal)
    (hB : ∀ i : ι,
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤ B) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ (Fintype.card ι : ENNReal) * B := by
  calc
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤
      ∑ i : ι,
        eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) :=
      finiteRangeMaxLpNorm_rpow_le_sum_fintype p hp g
    _ ≤ ∑ _i : ι, B := Finset.sum_le_sum fun i _hi => hB i
    _ = (Fintype.card ι : ENNReal) * B := by simp

/-- Cardinality form of the same estimate.  This is the exact bridge used
after inserting a uniform single-layer residual bound. -/
theorem finiteRangeMaxLpNorm_rpow_le_card_mul
    {d ι : Nat} (p : NNReal) (hp : p ≠ 0)
    (g : Fin ι → lattice d → Complex) (B : ENNReal)
    (hB : ∀ i : Fin ι,
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤ B) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ (ι : ENNReal) * B := by
  calc
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤
      ∑ i : Fin ι,
        eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) :=
      finiteRangeMaxLpNorm_rpow_le_sum p hp g
    _ ≤ ∑ _i : Fin ι, B := Finset.sum_le_sum fun i _hi => hB i
    _ = (ι : ENNReal) * B := by simp

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FiniteReciprocalAlgebra.lean <==
import Mathlib.RingTheory.PowerSeries.Inverse
import Mathlib.RingTheory.PowerSeries.Trunc
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Exact finite reciprocal and ratio algebra used at the end of R11 Lemma 6.4.
The reciprocal coefficients are taken from the formal power-series inverse;
`PowerSeries.coeff_inv` is precisely the recursion displayed in the paper.
-/

noncomputable section

open scoped BigOperators

def saddleBaseSeries (b : Nat → Complex) : PowerSeries Complex :=
  PowerSeries.mk b

def saddleReciprocalCoefficient (b : Nat → Complex) (j : Nat) : Complex :=
  PowerSeries.coeff j (saddleBaseSeries b)⁻¹

def saddleBaseTruncation (K : Nat) (b : Nat → Complex) :
    Polynomial Complex :=
  PowerSeries.trunc K (saddleBaseSeries b)

def saddleReciprocalTruncation (K : Nat) (b : Nat → Complex) :
    Polynomial Complex :=
  PowerSeries.trunc K (saddleBaseSeries b)⁻¹

lemma saddleBaseSeries_constantCoeff (b : Nat → Complex) :
    PowerSeries.constantCoeff (saddleBaseSeries b) = b 0 := by
  simp [saddleBaseSeries]

theorem saddleReciprocalCoefficient_zero
    (b : Nat → Complex) :
    saddleReciprocalCoefficient b 0 = (b 0)⁻¹ := by
  unfold saddleReciprocalCoefficient
  rw [PowerSeries.coeff_zero_eq_constantCoeff_apply,
    PowerSeries.constantCoeff_inv, saddleBaseSeries_constantCoeff]

/-- This is the paper's displayed finite reciprocal recursion, in the
canonical antidiagonal form used by mathlib. -/
theorem saddleReciprocalCoefficient_succ
    (b : Nat → Complex) (j : Nat) :
    saddleReciprocalCoefficient b (j + 1) =
      -(b 0)⁻¹ *
        ∑ x ∈ Finset.antidiagonal (j + 1),
          if x.2 < j + 1 then
            b x.1 * saddleReciprocalCoefficient b x.2 else 0 := by
  rw [saddleReciprocalCoefficient, PowerSeries.coeff_inv]
  simp [saddleBaseSeries, saddleReciprocalCoefficient]

/-- Multiplication of the two degree-`K-1` truncations is exactly one
through weight `K-1`. -/
theorem saddleReciprocal_trunc_mul_eq_one
    (K : Nat) (hK : 0 < K) (b : Nat → Complex) (hb0 : b 0 ≠ 0) :
    PowerSeries.trunc K
        (((saddleBaseTruncation K b : Polynomial Complex) :
            PowerSeries Complex) *
          ((saddleReciprocalTruncation K b : Polynomial Complex) :
            PowerSeries Complex)) = 1 := by
  unfold saddleBaseTruncation saddleReciprocalTruncation
  rw [PowerSeries.trunc_trunc_mul_trunc]
  have hcancel : saddleBaseSeries b * (saddleBaseSeries b)⁻¹ = 1 :=
    PowerSeries.mul_inv_cancel _ (by
      simpa [saddleBaseSeries_constantCoeff] using hb0)
  rw [hcancel]
  obtain ⟨K, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (ne_of_gt hK)
  simp

theorem saddleReciprocal_low_coefficients
    (K : Nat) (hK : 0 < K) (b : Nat → Complex) (hb0 : b 0 ≠ 0)
    {j : Nat} (hj : j < K) :
    (saddleBaseTruncation K b *
        saddleReciprocalTruncation K b).coeff j =
      if j = 0 then 1 else 0 := by
  have h := congrArg (fun p : Polynomial Complex => p.coeff j)
    (saddleReciprocal_trunc_mul_eq_one K hK b hb0)
  have hps : PowerSeries.coeff j
      (((saddleBaseTruncation K b : Polynomial Complex) : PowerSeries Complex) *
        ((saddleReciprocalTruncation K b : Polynomial Complex) :
          PowerSeries Complex)) = if j = 0 then 1 else 0 := by
    simpa [PowerSeries.coeff_trunc, hj, Polynomial.coeff_one] using h
  have hcoe :
      (((saddleBaseTruncation K b * saddleReciprocalTruncation K b :
          Polynomial Complex) : PowerSeries Complex)) =
        ((saddleBaseTruncation K b : Polynomial Complex) : PowerSeries Complex) *
          ((saddleReciprocalTruncation K b : Polynomial Complex) :
            PowerSeries Complex) := by norm_cast
  rw [← Polynomial.coeff_coe]
  rw [hcoe]
  exact hps

/-- The product error of the two finite truncations contains no weights
below `K`, hence is divisible by `X^K`. -/
theorem exists_saddleReciprocal_remainder
    (K : Nat) (hK : 0 < K) (b : Nat → Complex) (hb0 : b 0 ≠ 0) :
    ∃ R : Polynomial Complex,
      saddleBaseTruncation K b * saddleReciprocalTruncation K b - 1 =
        Polynomial.X ^ K * R := by
  have hdiv : Polynomial.X ^ K ∣
      saddleBaseTruncation K b * saddleReciprocalTruncation K b - 1 := by
    rw [Polynomial.X_pow_dvd_iff]
    intro j hj
    rw [Polynomial.coeff_sub,
      saddleReciprocal_low_coefficients K hK b hb0 hj]
    by_cases hj0 : j = 0
    · subst j
      simp
    · rw [Polynomial.coeff_one, if_neg hj0]
      ring
  obtain ⟨R, hR⟩ := hdiv
  exact ⟨R, hR⟩

/-- Evaluation form: the finite reciprocal is an inverse up to an exact
factor `epsilon^K`. -/
theorem exists_eval_saddleReciprocal_remainder
    (K : Nat) (hK : 0 < K) (b : Nat → Complex) (hb0 : b 0 ≠ 0)
    (epsilon : Complex) :
    ∃ r : Complex,
      (saddleBaseTruncation K b).eval epsilon *
          (saddleReciprocalTruncation K b).eval epsilon =
        1 + epsilon ^ K * r := by
  obtain ⟨R, hR⟩ := exists_saddleReciprocal_remainder K hK b hb0
  refine ⟨R.eval epsilon, ?_⟩
  have heval := congrArg (Polynomial.eval epsilon) hR
  simp only [Polynomial.eval_sub, Polynomial.eval_mul, Polynomial.eval_one,
    Polynomial.eval_pow, Polynomial.eval_X] at heval
  calc
    (saddleBaseTruncation K b).eval epsilon *
        (saddleReciprocalTruncation K b).eval epsilon =
      ((saddleBaseTruncation K b).eval epsilon *
        (saddleReciprocalTruncation K b).eval epsilon - 1) + 1 := by ring
    _ = epsilon ^ K * R.eval epsilon + 1 := by rw [heval]
    _ = 1 + epsilon ^ K * R.eval epsilon := by ring

/-- Any fixed finite reciprocal family admits one coefficient bound chosen
before the index.  Later analytic modules provide uniform input bounds when
the saddle parameters vary. -/
theorem exists_bound_saddleReciprocalCoefficient
    (K : Nat) (b : Nat → Complex) :
    ∃ C : Real, 0 < C ∧
      ∀ j < K, ‖saddleReciprocalCoefficient b j‖ ≤ C := by
  let C : Real := 1 + ∑ j ∈ Finset.range K,
    ‖saddleReciprocalCoefficient b j‖
  have hsum : 0 ≤ ∑ j ∈ Finset.range K,
      ‖saddleReciprocalCoefficient b j‖ := by positivity
  refine ⟨C, by dsimp [C]; linarith, ?_⟩
  intro j hj
  have hsingle : ‖saddleReciprocalCoefficient b j‖ ≤
      ∑ i ∈ Finset.range K, ‖saddleReciprocalCoefficient b i‖ := by
    exact Finset.single_le_sum (fun i _ => norm_nonneg _)
      (Finset.mem_range.mpr hj)
  dsimp [C]
  linarith

/-- Exact normalization identity behind the final ratio step. -/
theorem centralRatio_sub_base_sub_correction
    {I I0 Gamma D error : Complex} (hI0 : I0 ≠ 0)
    (hdecomp : I = I0 * Gamma + D + error) :
    I / I0 - Gamma - D / I0 = error / I0 := by
  rw [hdecomp]
  field_simp [hI0]
  ring

/-- Quantitative form of the same step. -/
theorem norm_centralRatio_sub_base_sub_correction_le
    {I I0 Gamma D error : Complex} {c E : Real}
    (hc : 0 < c) (hI0 : c ≤ ‖I0‖)
    (herror : ‖error‖ ≤ E)
    (hdecomp : I = I0 * Gamma + D + error) :
    ‖I / I0 - Gamma - D / I0‖ ≤ E / c := by
  have hI0ne : I0 ≠ 0 := by
    apply norm_pos_iff.mp
    linarith
  rw [centralRatio_sub_base_sub_correction hI0ne hdecomp, norm_div]
  have hE : 0 ≤ E := (norm_nonneg error).trans herror
  exact div_le_div₀ hE herror hc hI0

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FinsetRangeLpMaximal.lean <==
import EuclideanBallsFormalization.FiniteRangeLpMaximal
import EuclideanBallsFormalization.ResidualSquareSum
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Compatibility between the new arbitrary-`p` finite-family carrier and the
existing R9 `Finset Nat` maximal envelopes.  This lets the revised proof reuse
the already audited small/critical/growing layer finsets without changing
their definitions.
-/

noncomputable section

open MeasureTheory

theorem finiteRangeMaxEnvelope_finsetSubtype_eq_finiteMaxEnvelope
    {d : Nat} (I : Finset Nat) (g : Nat → lattice d → Complex) :
    finiteRangeMaxEnvelope (fun i : ↥I => g i.1) = finiteMaxEnvelope I g := by
  funext x
  unfold finiteRangeMaxEnvelope finiteMaxEnvelope
  apply le_antisymm
  · apply Finset.sup_le
    intro i hi
    exact Finset.le_sup (s := I) (f := fun n => ‖g n x‖ₑ) i.2
  · apply Finset.sup_le
    intro n hn
    exact Finset.le_sup (s := Finset.univ)
      (f := fun i : ↥I => ‖g i.1 x‖ₑ) (Finset.mem_univ ⟨n, hn⟩)

/-- Equation (7.5) directly on an arbitrary existing `Finset Nat`. -/
theorem eLpNorm_finiteMaxEnvelope_rpow_le_sum
    {d : Nat} (I : Finset Nat) (p : NNReal) (hp : p ≠ 0)
    (g : Nat → lattice d → Complex) :
    eLpNorm (finiteMaxEnvelope I g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤
      ∑ n ∈ I,
        eLpNorm (g n) (p : ENNReal) (latticeMeasure d) ^ (p : Real) := by
  rw [← finiteRangeMaxEnvelope_finsetSubtype_eq_finiteMaxEnvelope I g]
  have h := finiteRangeMaxLpNorm_rpow_le_sum_fintype p hp
    (fun i : ↥I => g i.1)
  calc
    eLpNorm (finiteRangeMaxEnvelope (fun i : ↥I => g i.1))
        (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
      ∑ i : ↥I,
        eLpNorm (g i.1) (p : ENNReal) (latticeMeasure d) ^ (p : Real) := h
    _ = ∑ n ∈ I,
        eLpNorm (g n) (p : ENNReal) (latticeMeasure d) ^ (p : Real) := by
      exact Finset.sum_coe_sort I
        (fun n => eLpNorm (g n) (p : ENNReal) (latticeMeasure d) ^
          (p : Real))

/-- Cardinality form on the existing `Finset Nat` layer family. -/
theorem eLpNorm_finiteMaxEnvelope_rpow_le_card_mul
    {d : Nat} (I : Finset Nat) (p : NNReal) (hp : p ≠ 0)
    (g : Nat → lattice d → Complex) (B : ENNReal)
    (hB : ∀ n ∈ I,
      eLpNorm (g n) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤ B) :
    eLpNorm (finiteMaxEnvelope I g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ (I.card : ENNReal) * B := by
  calc
    eLpNorm (finiteMaxEnvelope I g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤
      ∑ n ∈ I,
        eLpNorm (g n) (p : ENNReal) (latticeMeasure d) ^ (p : Real) :=
      eLpNorm_finiteMaxEnvelope_rpow_le_sum I p hp g
    _ ≤ ∑ _n ∈ I, B := by
      exact Finset.sum_le_sum fun n hn => hB n hn
    _ = (I.card : ENNReal) * B := by simp

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FinsuppLpDensity.lean <==
import EuclideanBallsFormalization.FinsuppResidualInterpolation
import Mathlib.MeasureTheory.Measure.Count
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Density of finitely supported lattice functions in finite-exponent counting-
measure `L^p`.  This is the density input required after applying the
Riesz--Thorin theorem on the common `Finsupp` core.
-/

noncomputable section

open MeasureTheory

/-- Every counting-measure `L^p` lattice function with finite exponent can be
approximated arbitrarily well in `eLpNorm` by a finitely supported function.
The approximant is obtained by restriction to a finite-measure set supplied
by the mathlib `MemLp` tightness lemma; finite counting measure is then exactly
finite cardinality. -/
theorem exists_finsupp_eLpNorm_sub_lt
    {d : Nat} {p : ENNReal} (hpTop : p ≠ ⊤)
    {f : latticeFunction d} (hf : latticeMemLp d p f)
    {epsilon : ENNReal} (hepsilon : epsilon ≠ 0) :
    ∃ g : lattice d →₀ Complex,
      eLpNorm (f - finsuppToLatticeFunction d g) p (latticeMeasure d) <
        epsilon := by
  obtain ⟨s, hsMeas, hsMeasure, hsTail⟩ :=
    hf.exists_eLpNorm_indicator_compl_lt hpTop hepsilon
  have hsFinite : s.Finite := by
    apply (Measure.count_apply_lt_top (s := s)).mp
    simpa [latticeMeasure] using hsMeasure
  let g : lattice d →₀ Complex :=
    Finsupp.onFinset hsFinite.toFinset (s.indicator f) (by
      intro x hx
      have hxs : x ∈ s := by
        by_contra hxs
        simp [hxs] at hx
      simpa using hxs)
  refine ⟨g, ?_⟩
  have hg : finsuppToLatticeFunction d g = s.indicator f := by
    funext x
    change g x = s.indicator f x
    exact Finsupp.onFinset_apply
  have hsub : f - s.indicator f = sᶜ.indicator f := by
    funext x
    by_cases hxs : x ∈ s
    · simp [hxs]
    · simp [hxs]
  rw [hg, hsub]
  exact hsTail

/-- Sequential form of finite-support density, suited to completion and
closed-graph arguments. -/
theorem exists_finsupp_sequence_tendsto_eLpNorm_sub_zero
    {d : Nat} {p : ENNReal} (hpTop : p ≠ ⊤)
    {f : latticeFunction d} (hf : latticeMemLp d p f) :
    ∃ g : Nat → (lattice d →₀ Complex),
      Filter.Tendsto
        (fun n ↦ eLpNorm
          (f - finsuppToLatticeFunction d (g n)) p (latticeMeasure d))
        Filter.atTop (nhds 0) := by
  have hexists : ∀ n : Nat, ∃ g : lattice d →₀ Complex,
      eLpNorm (f - finsuppToLatticeFunction d g) p (latticeMeasure d) <
        (n : ENNReal)⁻¹ := by
    intro n
    exact exists_finsupp_eLpNorm_sub_lt hpTop hf (by simp)
  choose g hg using hexists
  refine ⟨g, ?_⟩
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le tendsto_const_nhds
    ENNReal.tendsto_inv_nat_nhds_zero
    (fun n ↦ bot_le)
    (fun n ↦ (hg n).le)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FinsuppResidualDensityExtension.lean <==
import EuclideanBallsFormalization.FinsuppLpDensity
import EuclideanBallsFormalization.FiniteGaussianResidualFullP
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The density-extension step following Riesz--Thorin in R11 (7.4).  The sharp
estimate is first obtained on the common `Finsupp` core.  Coarse `L^p`
continuity of the concrete residual then passes that same sharp constant to
every counting-measure `L^p` input.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators ENNReal

set_option maxHeartbeats 800000

/-- The concrete finite-Gaussian residual satisfies the interpolated bound
for every `L^p` input, not only for the finitely-supported common core. -/
theorem finiteGaussianResidualAverage_eLpNorm_interpolated
    {d n JPlus JMinus : Nat} (hd : 0 < d)
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (CPlus CMinus : NNReal)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    (hcPlus : ∀ n, (∑ j, ‖cPlus n j‖ₑ) ≤ (CPlus : ENNReal))
    (hcMinus : ∀ n, (∑ j, ‖cMinus n j‖ₑ) ≤ (CMinus : ENNReal))
    (C : Real) (hC : 0 ≤ C)
    (hResidual : ∀ x,
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤ C)
    {p : Real} (hp1 : 1 < p) (hp2 : p < 2)
    (f : latticeFunction d)
    (hf : latticeMemLp d (ENNReal.ofReal p) f) :
    latticeLpNorm d (ENNReal.ofReal p)
        (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n) ≤
      ((1 + (CPlus : ENNReal) + (CMinus : ENNReal)) ^
          (1 - residualInterpolationTheta p) *
        (ENNReal.ofReal C) ^ residualInterpolationTheta p) *
          latticeLpNorm d (ENNReal.ofReal p) f := by
  let pE : ENNReal := ENNReal.ofReal p
  let Csharp : ENNReal :=
    (1 + (CPlus : ENNReal) + (CMinus : ENNReal)) ^
        (1 - residualInterpolationTheta p) *
      (ENNReal.ofReal C) ^ residualInterpolationTheta p
  have hp0 : 0 < p := lt_trans (by norm_num) hp1
  have hpE1 : 1 < pE := by
    dsimp [pE]
    rw [← ENNReal.ofReal_one,
      ENNReal.ofReal_lt_ofReal_iff hp0]
    exact hp1
  have hpETop : pE < ⊤ := by simp [pE]
  have hpENeTop : pE ≠ ⊤ := hpETop.ne
  have hpENeZero : pE ≠ 0 := ne_of_gt (lt_trans (by norm_num) hpE1)
  have hcPlusNN : ∀ m, ∑ j, ‖cPlus m j‖₊ ≤ CPlus := by
    intro m
    apply ENNReal.coe_le_coe.mp
    simpa [enorm_eq_nnnorm] using hcPlus m
  have hcMinusNN : ∀ m, ∑ j, ‖cMinus m j‖₊ ≤ CMinus := by
    intro m
    apply ENNReal.coe_le_coe.mp
    simpa [enorm_eq_nnnorm] using hcMinus m
  obtain ⟨C_G, hGaussian⟩ :=
    external_finiteGaussianModel_maximal_full_p pE hpE1 hpETop
  let D : ENNReal :=
    1 + ((CPlus : ENNReal) + CMinus) * (C_G : ENNReal)
  obtain ⟨g, hgTendsto⟩ :=
    exists_finsupp_sequence_tendsto_eLpNorm_sub_zero hpENeTop hf
  let fcore : Nat → latticeFunction d :=
    fun m ↦ finsuppToLatticeFunction d (g m)
  let err : Nat → ENNReal := fun m ↦
    latticeLpNorm d pE (f - fcore m)
  have herr : Filter.Tendsto err Filter.atTop (nhds 0) := by
    simpa [err, fcore, latticeLpNorm, pE] using hgTendsto
  have hfcoreLp (m : Nat) : latticeMemLp d pE (fcore m) :=
    latticeMemLp_finsupp d pE (g m)
  have htailLp (m : Nat) : latticeMemLp d pE (f - fcore m) :=
    hf.sub (hfcoreLp m)
  have hsharpCore (m : Nat) :
      latticeLpNorm d pE
          (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus (fcore m) n) ≤
        Csharp * latticeLpNorm d pE (fcore m) := by
    have hinterp := strongTypeLinearOn_finiteGaussianResidual_interpolated
      cPlus cMinus CPlus CMinus hrhoPlus hrhoMinus hcPlus hcMinus
      C hC hResidual hp1 hp2
    have hcore := hinterp (g m) (latticeMemLp_finsupp d pE (g m))
    have hconcrete := finiteGaussianResidualFinsuppLinearMap_eq_concrete
      (n := n)
      cPlus cMinus
      (fun m j ↦ ⟨(hrhoPlus m j).1.le, (hrhoPlus m j).2⟩)
      (fun m j ↦ ⟨(hrhoMinus m j).1.le, (hrhoMinus m j).2⟩)
      (g m)
    rw [hconcrete] at hcore
    simpa [Csharp, pE, fcore, latticeLpNorm] using hcore.2
  have hcoarseTail (m : Nat) :
      latticeLpNorm d pE
          (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus (f - fcore m) n) ≤
        D * err m := by
    unfold D
    unfold finiteGaussianResidualAverage
    calc
      latticeLpNorm d pE
          (ballAverage d n (f - fcore m) -
            finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
              cPlus cMinus (f - fcore m) n) ≤
        latticeLpNorm d pE (ballAverage d n (f - fcore m)) +
          latticeLpNorm d pE
            (finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
              cPlus cMinus (f - fcore m) n) := by
        exact eLpNorm_sub_le AEStronglyMeasurable.of_discrete
          AEStronglyMeasurable.of_discrete hpE1.le
      _ ≤ err m +
          ((CPlus : ENNReal) + CMinus) * (C_G : ENNReal) * err m := by
        apply add_le_add
        · exact ballAverage_eLpNorm_le d n pE hpE1.le (f - fcore m)
        · exact (finiteGaussianModelAverage_eLpNorm_le_max
            d JPlus JMinus rhoPlus rhoMinus cPlus cMinus pE
              (f - fcore m) n).trans
            (hGaussian d JPlus JMinus hd rhoPlus rhoMinus cPlus cMinus
              CPlus CMinus (f - fcore m) hrhoPlus hrhoMinus
              hcPlusNN hcMinusNN (htailLp m))
      _ = (1 + ((CPlus : ENNReal) + CMinus) * (C_G : ENNReal)) *
          err m := by ring
  have hcoreNorm (m : Nat) :
      latticeLpNorm d pE (fcore m) ≤
        latticeLpNorm d pE f + err m := by
    have heq : fcore m = f - (f - fcore m) := by abel
    rw [heq]
    exact eLpNorm_sub_le AEStronglyMeasurable.of_discrete
      AEStronglyMeasurable.of_discrete hpE1.le
  have htotal (m : Nat) :
      latticeLpNorm d pE
          (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n) ≤
        Csharp * latticeLpNorm d pE f + (Csharp + D) * err m := by
    have hsub := finiteGaussianResidualAverage_sub
      d JPlus JMinus rhoPlus rhoMinus cPlus cMinus
      hrhoPlus hrhoMinus hpENeZero f (fcore m) hf (hfcoreLp m) n
    have hdecomp :
        finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n =
          finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
              cPlus cMinus (fcore m) n +
            finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
              cPlus cMinus (f - fcore m) n := by
      rw [hsub]
      abel
    rw [hdecomp]
    calc
      latticeLpNorm d pE
          (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
              cPlus cMinus (fcore m) n +
            finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
              cPlus cMinus (f - fcore m) n) ≤
        latticeLpNorm d pE
            (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
              cPlus cMinus (fcore m) n) +
          latticeLpNorm d pE
            (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
              cPlus cMinus (f - fcore m) n) := by
        exact eLpNorm_add_le AEStronglyMeasurable.of_discrete
          AEStronglyMeasurable.of_discrete hpE1.le
      _ ≤ Csharp * latticeLpNorm d pE (fcore m) + D * err m :=
        add_le_add (hsharpCore m) (hcoarseTail m)
      _ ≤ Csharp * (latticeLpNorm d pE f + err m) + D * err m :=
        add_le_add (mul_le_mul_left' (hcoreNorm m) Csharp) le_rfl
      _ = Csharp * latticeLpNorm d pE f + (Csharp + D) * err m := by ring
  have hCsharpTop : Csharp ≠ ⊤ := by
    dsimp [Csharp]
    apply ENNReal.mul_ne_top
    · exact ENNReal.rpow_ne_top_of_nonneg
        (sub_nonneg.mpr (residualInterpolationTheta_le_one hp0 hp2.le))
        (by simp)
    · exact ENNReal.rpow_ne_top_of_nonneg
        (residualInterpolationTheta_nonneg hp1) (by simp)
  have hDTop : D ≠ ⊤ := by
    dsimp [D]
    apply ENNReal.add_ne_top.mpr
    refine ⟨by simp, ?_⟩
    exact ENNReal.mul_ne_top
      (ENNReal.add_ne_top.mpr ⟨by simp, by simp⟩) (by simp)
  have hCoeffTop : Csharp + D ≠ ⊤ :=
    ENNReal.add_ne_top.mpr ⟨hCsharpTop, hDTop⟩
  have htailTendsto : Filter.Tendsto
      (fun m ↦ (Csharp + D) * err m) Filter.atTop (nhds 0) := by
    simpa using ENNReal.Tendsto.const_mul herr (Or.inr hCoeffTop)
  have hrhsTendsto : Filter.Tendsto
      (fun m ↦ Csharp * latticeLpNorm d pE f +
        (Csharp + D) * err m)
      Filter.atTop (nhds (Csharp * latticeLpNorm d pE f)) := by
    simpa using tendsto_const_nhds.add htailTendsto
  have hfinal := le_of_tendsto_of_tendsto'
    (tendsto_const_nhds : Filter.Tendsto
      (fun _m : Nat ↦ latticeLpNorm d pE
        (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n)) Filter.atTop
      (nhds (latticeLpNorm d pE
        (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n))))
    hrhsTendsto htotal
  simpa [Csharp, pE] using hfinal

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FinsuppResidualInterpolation.lean <==
import EuclideanBallsFormalization.FiniteGaussianResidualFourier
import EuclideanBallsFormalization.FinsuppRieszThorin
import Mathlib.MeasureTheory.Function.LpSeminorm.Indicator
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The common finitely-supported lattice core required by the source-faithful
Riesz--Thorin interface.  The residual is constructed as an actual linear
map on `Finsupp`; its identification with the concrete ball-minus-model
operator and both endpoint estimates are proved below.
-/

noncomputable section

open scoped BigOperators ENNReal
open MeasureTheory

def finsuppToLatticeFunction (d : Nat) :
    (lattice d →₀ Complex) →ₗ[Complex] latticeFunction d where
  toFun f := fun x ↦ f x
  map_add' f g := by ext x; simp
  map_smul' c f := by ext x; simp

def finsuppKernelLinearMap (d : Nat) (k : latticeFunction d) :
    (lattice d →₀ Complex) →ₗ[Complex] latticeFunction d :=
  Finsupp.linearCombination Complex (fun z x ↦ k (x - z))

lemma finsuppKernelLinearMap_apply
    (d : Nat) (k : latticeFunction d)
    (f : lattice d →₀ Complex) (x : lattice d) :
    finsuppKernelLinearMap d k f x =
      ∑ z ∈ f.support, f z * k (x - z) := by
  simp [finsuppKernelLinearMap, Finsupp.linearCombination_apply,
    Finsupp.sum, smul_eq_mul]

lemma finsuppKernelLinearMap_eq_convolution
    (d : Nat) (k : latticeFunction d)
    (f : lattice d →₀ Complex) :
    finsuppKernelLinearMap d k f =
      latticeConvolution d k (finsuppToLatticeFunction d f) := by
  funext x
  rw [finsuppKernelLinearMap_apply]
  unfold latticeConvolution
  change _ = ∑' y : lattice d, k y * f (x - y)
  have hreindex := (Equiv.subLeft x).tsum_eq
    (fun y : lattice d ↦ k y * f (x - y))
  have hconv : (∑' z : lattice d, k (x - z) * f z) =
      ∑' y : lattice d, k y * f (x - y) := by
    simpa [Equiv.subLeft] using hreindex
  rw [← hconv]
  rw [tsum_eq_sum (s := f.support) (by
    intro z hz
    have hzero : f z = 0 := by
      simpa [Finsupp.mem_support_iff] using hz
    simp [hzero])]
  apply Finset.sum_congr rfl
  intro z hz
  ring

theorem latticeMemLp_finsupp
    (d : Nat) (p : ENNReal) (f : lattice d →₀ Complex) :
    latticeMemLp d p (finsuppToLatticeFunction d f) := by
  let s : Set (lattice d) := (f.support : Set (lattice d))
  have hs : MeasurableSet s := MeasurableSet.of_discrete
  have hmeasure : latticeMeasure d s ≠ ⊤ := by
    unfold latticeMeasure s
    rw [Measure.count_apply_finset]
    simp
  letI : IsFiniteMeasure ((latticeMeasure d).restrict s) :=
    isFiniteMeasure_restrict.2 hmeasure
  let C : Real := ∑ z ∈ f.support, ‖f z‖
  have hbound : ∀ x : lattice d, ‖f x‖ ≤ C := by
    intro x
    by_cases hx : x ∈ f.support
    · exact Finset.single_le_sum (fun z hz ↦ norm_nonneg (f z)) hx
    · have hzero : f x = 0 := by
        simpa [Finsupp.mem_support_iff] using hx
      simp only [hzero, norm_zero]
      exact Finset.sum_nonneg (fun z hz ↦ norm_nonneg (f z))
  have hrestricted : MemLp (fun x : lattice d ↦ f x) p
      ((latticeMeasure d).restrict s) :=
    MemLp.of_bound AEStronglyMeasurable.of_discrete C
      (Filter.Eventually.of_forall hbound)
  have hindicator : MemLp (s.indicator (fun x : lattice d ↦ f x)) p
      (latticeMeasure d) :=
    (memLp_indicator_iff_restrict hs).2 hrestricted
  have heq : s.indicator (fun x : lattice d ↦ f x) =
      finsuppToLatticeFunction d f := by
    funext x
    by_cases hx : x ∈ f.support
    · simp [s, hx, finsuppToLatticeFunction]
    · have hzero : f x = 0 := by
        simpa [Finsupp.mem_support_iff] using hx
      simp [s, hx, hzero, finsuppToLatticeFunction]
  rwa [heq] at hindicator

def finiteGaussianResidualFinsuppLinearMap
    {d n JPlus JMinus : Nat}
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex) :
    (lattice d →₀ Complex) →ₗ[Complex] latticeFunction d :=
  finsuppKernelLinearMap d
    (finiteGaussianResidualKernel d n JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus)

theorem finiteGaussianResidualFinsuppLinearMap_eq_concrete
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (f : lattice d →₀ Complex) :
    finiteGaussianResidualFinsuppLinearMap (n := n) rhoPlus rhoMinus
        cPlus cMinus f =
      finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus (finsuppToLatticeFunction d f) n := by
  rw [finiteGaussianResidualFinsuppLinearMap,
    finsuppKernelLinearMap_eq_convolution]
  funext x
  exact finiteGaussianResidualKernel_convolution_eq cPlus cMinus
    hrhoPlus hrhoMinus (finsuppToLatticeFunction d f)
    (latticeMemLp_finsupp d 2 f) x

theorem strongTypeLinearOn_finiteGaussianResidual_one
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (CPlus CMinus : NNReal)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    (hcPlus : ∀ n, (∑ j, ‖cPlus n j‖ₑ) ≤ (CPlus : ENNReal))
    (hcMinus : ∀ n, (∑ j, ‖cMinus n j‖ₑ) ≤ (CMinus : ENNReal)) :
    StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppToLatticeFunction d)
      (finiteGaussianResidualFinsuppLinearMap (n := n) rhoPlus rhoMinus
        cPlus cMinus)
      1 (1 + (CPlus : ENNReal) + (CMinus : ENNReal)) := by
  intro f hf
  have hrhoPlus' : ∀ n j,
      0 ≤ rhoPlus n j ∧ rhoPlus n j < 1 :=
    fun n j ↦ ⟨(hrhoPlus n j).1.le, (hrhoPlus n j).2⟩
  have hrhoMinus' : ∀ n j,
      0 ≤ rhoMinus n j ∧ rhoMinus n j < 1 :=
    fun n j ↦ ⟨(hrhoMinus n j).1.le, (hrhoMinus n j).2⟩
  rw [finiteGaussianResidualFinsuppLinearMap_eq_concrete cPlus cMinus
    hrhoPlus' hrhoMinus' f]
  have hbound := finiteGaussianResidualAverage_eLpNorm_one_le
    d JPlus JMinus rhoPlus rhoMinus cPlus cMinus
    (CPlus : ENNReal) (CMinus : ENNReal)
    hrhoPlus hrhoMinus hcPlus hcMinus (finsuppToLatticeFunction d f) n
  constructor
  · constructor
    · exact AEStronglyMeasurable.of_discrete
    · exact lt_of_le_of_lt hbound
        (ENNReal.mul_lt_top
          (by simp : 1 + (CPlus : ENNReal) + (CMinus : ENNReal) < ⊤)
          hf.eLpNorm_lt_top)
  · exact hbound

theorem strongTypeLinearOn_finiteGaussianResidual_two
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 ≤ rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 ≤ rhoMinus n j ∧ rhoMinus n j < 1)
    (C : Real) (hC : 0 ≤ C)
    (hResidual : ∀ x,
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤ C) :
    StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppToLatticeFunction d)
      (finiteGaussianResidualFinsuppLinearMap (n := n) rhoPlus rhoMinus
        cPlus cMinus)
      2 (ENNReal.ofReal C) := by
  intro f hf
  rw [finiteGaussianResidualFinsuppLinearMap_eq_concrete cPlus cMinus
    hrhoPlus hrhoMinus f]
  exact ⟨latticeMemL2_finiteGaussianResidualAverage cPlus cMinus
      hrhoPlus hrhoMinus C hResidual (finsuppToLatticeFunction d f) hf,
    latticeLpNorm_two_finiteGaussianResidualAverage_le cPlus cMinus
      hrhoPlus hrhoMinus C hC hResidual
      (finsuppToLatticeFunction d f) hf⟩

/-- R11 (7.4) on the explicitly declared finitely-supported common core.
The separately documented density step may now use this theorem without
changing either endpoint operator. -/
theorem strongTypeLinearOn_finiteGaussianResidual_interpolated
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (CPlus CMinus : NNReal)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j ∧ rhoPlus n j < 1)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j ∧ rhoMinus n j < 1)
    (hcPlus : ∀ n, (∑ j, ‖cPlus n j‖ₑ) ≤ (CPlus : ENNReal))
    (hcMinus : ∀ n, (∑ j, ‖cMinus n j‖ₑ) ≤ (CMinus : ENNReal))
    (C : Real) (hC : 0 ≤ C)
    (hResidual : ∀ x,
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤ C)
    {p : Real} (hp1 : 1 < p) (hp2 : p < 2) :
    StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppToLatticeFunction d)
      (finiteGaussianResidualFinsuppLinearMap (n := n) rhoPlus rhoMinus
        cPlus cMinus)
      (ENNReal.ofReal p)
      ((1 + (CPlus : ENNReal) + (CMinus : ENNReal)) ^
          (1 - residualInterpolationTheta p) *
        (ENNReal.ofReal C) ^ residualInterpolationTheta p) := by
  let M0 : Real := 1 + (CPlus : Real) + (CMinus : Real)
  have hM0 : 0 < M0 := by positivity
  have hM0coe : ENNReal.ofReal M0 =
      1 + (CPlus : ENNReal) + (CMinus : ENNReal) := by
    dsimp [M0]
    rw [ENNReal.ofReal_add (by positivity) (by positivity)]
    rw [ENNReal.ofReal_add (by positivity) (by positivity)]
    simp
  have hOne : StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d)
      (finiteGaussianResidualFinsuppLinearMap (n := n) rhoPlus rhoMinus
        cPlus cMinus)
      1 (ENNReal.ofReal M0) := by
    rw [hM0coe]
    simpa [finsuppToLatticeFunction, finsuppCoeLinearMap] using
      strongTypeLinearOn_finiteGaussianResidual_one cPlus cMinus
        CPlus CMinus hrhoPlus hrhoMinus hcPlus hcMinus
  have hTwo : StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d)
      (finiteGaussianResidualFinsuppLinearMap (n := n) rhoPlus rhoMinus
        cPlus cMinus)
      2 (ENNReal.ofReal C) := by
    simpa [finsuppToLatticeFunction, finsuppCoeLinearMap] using
      strongTypeLinearOn_finiteGaussianResidual_two cPlus cMinus
        (fun n j ↦ ⟨(hrhoPlus n j).1.le, (hrhoPlus n j).2⟩)
        (fun n j ↦ ⟨(hrhoMinus n j).1.le, (hrhoMinus n j).2⟩)
        C hC hResidual
  have hinterp :=
    strongTypeLinearOn_latticeFinsupp_rieszThorin_one_two_nonneg
      d
      (finiteGaussianResidualFinsuppLinearMap (n := n) rhoPlus rhoMinus
        cPlus cMinus)
      hp1 hp2 rfl hM0 hC hOne hTwo
  have htheta0 : 0 ≤ residualInterpolationTheta p :=
    residualInterpolationTheta_nonneg hp1
  have hconst :
      ENNReal.ofReal
          (Real.rpow M0 (1 - residualInterpolationTheta p) *
            Real.rpow C (residualInterpolationTheta p)) =
        (1 + (CPlus : ENNReal) + (CMinus : ENNReal)) ^
            (1 - residualInterpolationTheta p) *
          (ENNReal.ofReal C) ^ residualInterpolationTheta p := by
    calc
      ENNReal.ofReal
          (Real.rpow M0 (1 - residualInterpolationTheta p) *
            Real.rpow C (residualInterpolationTheta p)) =
          ENNReal.ofReal (Real.rpow M0 (1 - residualInterpolationTheta p)) *
            ENNReal.ofReal (Real.rpow C (residualInterpolationTheta p)) :=
        ENNReal.ofReal_mul (Real.rpow_nonneg hM0.le _)
      _ = (ENNReal.ofReal M0) ^ (1 - residualInterpolationTheta p) *
            (ENNReal.ofReal C) ^ residualInterpolationTheta p := by
        congr 1
        · change ENNReal.ofReal (M0 ^ (1 - residualInterpolationTheta p)) = _
          exact (ENNReal.ofReal_rpow_of_pos hM0).symm
        · change ENNReal.ofReal (C ^ residualInterpolationTheta p) = _
          exact (ENNReal.ofReal_rpow_of_nonneg hC htheta0).symm
      _ = (1 + (CPlus : ENNReal) + (CMinus : ENNReal)) ^
            (1 - residualInterpolationTheta p) *
          (ENNReal.ofReal C) ^ residualInterpolationTheta p := by
        rw [hM0coe]
  rw [← hconst]
  simpa [finsuppToLatticeFunction, finsuppCoeLinearMap] using hinterp

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FinsuppRieszThorin.lean <==
import EuclideanBallsFormalization.LatticeLp
import EuclideanBallsFormalization.ResidualInterpolationFullP
import EuclideanBallsFormalization.ThirdParty.SteinInterpolation
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
An axiom-free adapter from the source-checked `SimpleFunc` formulation of
Riesz--Thorin to the finitely supported counting-measure core used here.

Only integrable simple functions enter the upstream theorem.  On a counting
space, an integrable simple function has finite support, so it can be converted
canonically to `Finsupp`.  The arbitrary value chosen for nonintegrable simple
functions is irrelevant, because all linearity and endpoint hypotheses in the
upstream statement are restricted to integrable inputs.
-/

noncomputable section

open MeasureTheory

def finsuppCoeLinearMap (d : Nat) :
    (lattice d →₀ Complex) →ₗ[Complex] latticeFunction d where
  toFun f := fun x ↦ f x
  map_add' f g := by ext x; simp
  map_smul' c f := by ext x; simp

def finsuppToSimpleFunc (d : Nat) (f : lattice d →₀ Complex) :
    SimpleFunc (lattice d) Complex where
  toFun := f
  measurableSet_fiber' _ := MeasurableSet.of_discrete
  finite_range' := f.finite_range

@[simp]
theorem coe_finsuppToSimpleFunc (d : Nat) (f : lattice d →₀ Complex) :
    (finsuppToSimpleFunc d f : latticeFunction d) = f := rfl

theorem memLp_finsuppCoeLinearMap
    (d : Nat) (p : ENNReal) (f : lattice d →₀ Complex) :
    MemLp (finsuppCoeLinearMap d f) p (latticeMeasure d) := by
  let s : Set (lattice d) := (f.support : Set (lattice d))
  have hs : MeasurableSet s := MeasurableSet.of_discrete
  have hmeasure : latticeMeasure d s ≠ ⊤ := by
    unfold latticeMeasure s
    rw [Measure.count_apply_finset]
    simp
  letI : IsFiniteMeasure ((latticeMeasure d).restrict s) :=
    isFiniteMeasure_restrict.2 hmeasure
  let C : Real := ∑ z ∈ f.support, ‖f z‖
  have hbound : ∀ x : lattice d, ‖f x‖ ≤ C := by
    intro x
    by_cases hx : x ∈ f.support
    · exact Finset.single_le_sum (fun z hz ↦ norm_nonneg (f z)) hx
    · have hzero : f x = 0 := by
        simpa [Finsupp.mem_support_iff] using hx
      simp only [hzero, norm_zero]
      exact Finset.sum_nonneg (fun z hz ↦ norm_nonneg (f z))
  have hrestricted : MemLp (fun x : lattice d ↦ f x) p
      ((latticeMeasure d).restrict s) :=
    MemLp.of_bound AEStronglyMeasurable.of_discrete C
      (Filter.Eventually.of_forall hbound)
  have hindicator : MemLp (s.indicator (fun x : lattice d ↦ f x)) p
      (latticeMeasure d) :=
    (memLp_indicator_iff_restrict hs).2 hrestricted
  have heq : s.indicator (fun x : lattice d ↦ f x) =
      finsuppCoeLinearMap d f := by
    funext x
    by_cases hx : x ∈ f.support
    · simp [s, hx, finsuppCoeLinearMap]
    · have hzero : f x = 0 := by
        simpa [Finsupp.mem_support_iff] using hx
      simp [s, hx, hzero, finsuppCoeLinearMap]
  rwa [heq] at hindicator

private noncomputable def simpleFuncToFinsupp (d : Nat)
    (f : SimpleFunc (lattice d) Complex) : lattice d →₀ Complex := by
  classical
  exact if h : (Function.support f).Finite then
    Finsupp.ofSupportFinite f h
  else
    0

private theorem simpleFunc_support_finite_of_integrable
    (d : Nat) (f : SimpleFunc (lattice d) Complex)
    (hf : Integrable f (latticeMeasure d)) :
    (Function.support f).Finite := by
  rw [← MeasureTheory.Measure.count_apply_lt_top]
  exact f.measure_support_lt_top_of_integrable hf

private theorem coe_simpleFuncToFinsupp_of_integrable
    (d : Nat) (f : SimpleFunc (lattice d) Complex)
    (hf : Integrable f (latticeMeasure d)) :
    (simpleFuncToFinsupp d f : latticeFunction d) = f := by
  classical
  have hs := simpleFunc_support_finite_of_integrable d f hf
  rw [simpleFuncToFinsupp, dif_pos hs]
  exact Finsupp.ofSupportFinite_coe

private theorem simpleFuncToFinsupp_add
    (d : Nat) (f g : SimpleFunc (lattice d) Complex)
    (hf : Integrable f (latticeMeasure d))
    (hg : Integrable g (latticeMeasure d)) :
    simpleFuncToFinsupp d (f + g) =
      simpleFuncToFinsupp d f + simpleFuncToFinsupp d g := by
  ext x
  rw [show (simpleFuncToFinsupp d (f + g) : latticeFunction d) x =
      (f + g) x by
    rw [coe_simpleFuncToFinsupp_of_integrable d (f + g) (hf.add hg)]]
  change (f + g) x =
    (simpleFuncToFinsupp d f) x + (simpleFuncToFinsupp d g) x
  rw [show (simpleFuncToFinsupp d f : latticeFunction d) x = f x by
    rw [coe_simpleFuncToFinsupp_of_integrable d f hf]]
  rw [show (simpleFuncToFinsupp d g : latticeFunction d) x = g x by
    rw [coe_simpleFuncToFinsupp_of_integrable d g hg]]
  rfl

private theorem simpleFuncToFinsupp_smul
    (d : Nat) (c : Complex) (f : SimpleFunc (lattice d) Complex)
    (hf : Integrable f (latticeMeasure d)) :
    simpleFuncToFinsupp d (c • f) = c • simpleFuncToFinsupp d f := by
  ext x
  rw [show (simpleFuncToFinsupp d (c • f) : latticeFunction d) x =
      (c • f) x by
    rw [coe_simpleFuncToFinsupp_of_integrable d (c • f) (hf.smul c)]]
  change (c • f) x = c * (simpleFuncToFinsupp d f) x
  rw [show (simpleFuncToFinsupp d f : latticeFunction d) x = f x by
    rw [coe_simpleFuncToFinsupp_of_integrable d f hf]]
  rfl

private def simpleFuncOperator
    (d : Nat)
    (T : (lattice d →₀ Complex) →ₗ[Complex] latticeFunction d) :
    SimpleFunc (lattice d) Complex → latticeFunction d :=
  fun f ↦ T (simpleFuncToFinsupp d f)

/-- The `1`--`2` Riesz--Thorin estimate on the lattice `Finsupp` core,
deduced from the vendored, Mathlib-only proof.  Positive real endpoint
constants are used because the upstream complex interpolation proof takes
their logarithms. -/
theorem strongTypeLinearOn_latticeFinsupp_rieszThorin_one_two
    (d : Nat)
    (T : (lattice d →₀ Complex) →ₗ[Complex] latticeFunction d)
    {p theta M0 M1 : Real}
    (hp1 : 1 < p) (hp2 : p < 2)
    (htheta : theta = residualInterpolationTheta p)
    (hM0 : 0 < M0) (hM1 : 0 < M1)
    (h0 : StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d) T 1 (ENNReal.ofReal M0))
    (h1 : StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d) T 2 (ENNReal.ofReal M1)) :
    StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d) T (ENNReal.ofReal p)
      (ENNReal.ofReal
        (Real.rpow M0 (1 - theta) * Real.rpow M1 theta)) := by
  subst theta
  have hp0 : 0 < p := lt_trans (by norm_num) hp1
  have htheta0 : 0 < residualInterpolationTheta p := by
    unfold residualInterpolationTheta
    have hinv : 1 / p < 1 := by
      rw [div_lt_one hp0]
      exact hp1
    positivity
  have htheta1 : residualInterpolationTheta p < 1 := by
    unfold residualInterpolationTheta
    have hhalf : (1 / 2 : Real) < 1 / p := by
      exact one_div_lt_one_div_of_lt hp0 hp2
    linarith
  have hconvex : (ENNReal.ofReal p)⁻¹ =
      ENNReal.ofReal (1 - residualInterpolationTheta p) * (1 : ENNReal)⁻¹ +
        ENNReal.ofReal (residualInterpolationTheta p) * (2 : ENNReal)⁻¹ := by
    rw [← ENNReal.ofReal_inv_of_pos hp0]
    rw [← ENNReal.ofReal_one]
    rw [show (2 : ENNReal) = ENNReal.ofReal (2 : Real) by norm_num]
    rw [← ENNReal.ofReal_inv_of_pos (by norm_num : (0 : Real) < 1)]
    rw [← ENNReal.ofReal_inv_of_pos (by norm_num : (0 : Real) < 2)]
    rw [← ENNReal.ofReal_mul (by positivity : 0 ≤ 1 - residualInterpolationTheta p)]
    rw [← ENNReal.ofReal_mul (by positivity : 0 ≤ residualInterpolationTheta p)]
    rw [← ENNReal.ofReal_add (by positivity) (by positivity)]
    apply congrArg ENNReal.ofReal
    simpa [div_eq_mul_inv] using residualInterpolationTheta_identity hp0
  have hresult := Auto.SteinInterpolation.riesz_thorin
    (μ := latticeMeasure d) (ν := latticeMeasure d)
    (p₀ := 1) (p₁ := 2) (p := ENNReal.ofReal p)
    (q₀ := 1) (q₁ := 2) (q := ENNReal.ofReal p)
    (θ := residualInterpolationTheta p) (M₀ := M0) (M₁ := M1)
    (simpleFuncOperator d T)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    ⟨htheta0, htheta1⟩ hconvex hconvex
    (by
      intro f g hf hg
      simp only [simpleFuncOperator]
      rw [simpleFuncToFinsupp_add d f g hf hg, map_add])
    (by
      intro c f hf
      simp only [simpleFuncOperator]
      rw [simpleFuncToFinsupp_smul d c f hf, map_smul])
    (by
      intro f hf
      exact measurable_of_countable _)
    hM0 hM1
    (by
      intro f hf
      have hcoe := coe_simpleFuncToFinsupp_of_integrable d f hf
      have hmem : MemLp
          (finsuppCoeLinearMap d (simpleFuncToFinsupp d f)) 1
          (latticeMeasure d) := by
        rw [show finsuppCoeLinearMap d (simpleFuncToFinsupp d f) =
            (f : latticeFunction d) from hcoe]
        exact memLp_one_iff_integrable.mpr hf
      have hb := (h0 (simpleFuncToFinsupp d f) hmem).2
      simpa [simpleFuncOperator, finsuppCoeLinearMap, hcoe] using hb)
    (by
      intro f hf
      have hcoe := coe_simpleFuncToFinsupp_of_integrable d f hf
      have hmem : MemLp
          (finsuppCoeLinearMap d (simpleFuncToFinsupp d f)) 2
          (latticeMeasure d) := by
        rw [show finsuppCoeLinearMap d (simpleFuncToFinsupp d f) =
            (f : latticeFunction d) from hcoe]
        exact (SimpleFunc.memLp_iff_integrable
          (p := (2 : ENNReal)) (by norm_num) (by norm_num)).2 hf
      have hb := (h1 (simpleFuncToFinsupp d f) hmem).2
      simpa [simpleFuncOperator, finsuppCoeLinearMap, hcoe] using hb)
  intro f hf
  have hsimpleInt : Integrable (finsuppToSimpleFunc d f) (latticeMeasure d) :=
    memLp_one_iff_integrable.mp (memLp_finsuppCoeLinearMap d 1 f)
  have hout := hresult (finsuppToSimpleFunc d f) hsimpleInt
  have hroundtrip : simpleFuncToFinsupp d (finsuppToSimpleFunc d f) = f := by
    ext x
    have hcoe := coe_simpleFuncToFinsupp_of_integrable d
      (finsuppToSimpleFunc d f) hsimpleInt
    exact congrFun hcoe x
  simpa [simpleFuncOperator, hroundtrip, finsuppCoeLinearMap] using hout

/-- Nonnegative-endpoint wrapper.  The upstream logarithmic proof covers the
positive case.  If the `L²` constant is zero, the endpoint estimate forces the
operator itself to vanish (pointwise, because the target measure is counting),
and the interpolated estimate is immediate. -/
theorem strongTypeLinearOn_latticeFinsupp_rieszThorin_one_two_nonneg
    (d : Nat)
    (T : (lattice d →₀ Complex) →ₗ[Complex] latticeFunction d)
    {p theta M0 M1 : Real}
    (hp1 : 1 < p) (hp2 : p < 2)
    (htheta : theta = residualInterpolationTheta p)
    (hM0 : 0 < M0) (hM1 : 0 ≤ M1)
    (h0 : StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d) T 1 (ENNReal.ofReal M0))
    (h1 : StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d) T 2 (ENNReal.ofReal M1)) :
    StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d) T (ENNReal.ofReal p)
      (ENNReal.ofReal
        (Real.rpow M0 (1 - theta) * Real.rpow M1 theta)) := by
  by_cases hM1zero : M1 = 0
  · intro f hf
    have hf2 := memLp_finsuppCoeLinearMap d 2 f
    have hout2 := h1 f hf2
    have hnorm2 : eLpNorm (T f) 2 (latticeMeasure d) = 0 := by
      apply le_antisymm
      · simpa [hM1zero] using hout2.2
      · exact bot_le
    have hae : T f =ᵐ[latticeMeasure d] 0 :=
      (eLpNorm_eq_zero_iff hout2.1.1 (by norm_num)).mp hnorm2
    have hzero : T f = 0 := funext (Measure.ae_count_iff.mp hae)
    rw [hzero]
    exact ⟨MemLp.zero, by simp⟩
  · exact strongTypeLinearOn_latticeFinsupp_rieszThorin_one_two
      d T hp1 hp2 htheta hM0 (lt_of_le_of_ne hM1 (Ne.symm hM1zero)) h0 h1

/-- Interpolation parameter for the `L²`--`L∞` line. -/
def upperInterpolationTheta (p : Real) : Real :=
  1 - 2 / p

theorem upperInterpolationTheta_pos {p : Real} (hp2 : 2 < p) :
    0 < upperInterpolationTheta p := by
  unfold upperInterpolationTheta
  have hp0 : 0 < p := lt_trans (by norm_num) hp2
  have hdiv : 2 / p < 1 := by
    rw [div_lt_one hp0]
    exact hp2
  linarith

theorem upperInterpolationTheta_lt_one {p : Real} (hp2 : 2 < p) :
    upperInterpolationTheta p < 1 := by
  unfold upperInterpolationTheta
  have hp0 : 0 < p := lt_trans (by norm_num) hp2
  have : 0 < 2 / p := div_pos (by norm_num) hp0
  linarith

theorem upperInterpolationTheta_identity {p : Real} (hp2 : 2 < p) :
    (ENNReal.ofReal p)⁻¹ =
      ENNReal.ofReal (1 - upperInterpolationTheta p) * (2 : ENNReal)⁻¹ +
        ENNReal.ofReal (upperInterpolationTheta p) * (⊤ : ENNReal)⁻¹ := by
  have hp0 : 0 < p := lt_trans (by norm_num) hp2
  have hone : 0 ≤ 1 - upperInterpolationTheta p := by
    unfold upperInterpolationTheta
    have : 0 ≤ 2 / p := (div_pos (by norm_num) hp0).le
    linarith
  rw [← ENNReal.ofReal_inv_of_pos hp0]
  simp only [ENNReal.inv_top, mul_zero, add_zero]
  rw [show (2 : ENNReal) = ENNReal.ofReal (2 : Real) by norm_num]
  rw [← ENNReal.ofReal_inv_of_pos (by norm_num : (0 : Real) < 2)]
  rw [← ENNReal.ofReal_mul hone]
  apply congrArg ENNReal.ofReal
  unfold upperInterpolationTheta
  field_simp [ne_of_gt hp0]
  ring

/-- The `2`--`∞` Riesz--Thorin estimate on the lattice `Finsupp` core.
This is the linear interpolation input used below to linearize finite ball
maximal envelopes. -/
theorem strongTypeLinearOn_latticeFinsupp_rieszThorin_two_top
    (d : Nat)
    (T : (lattice d →₀ Complex) →ₗ[Complex] latticeFunction d)
    {p M0 M1 : Real}
    (hp2 : 2 < p)
    (hM0 : 0 < M0) (hM1 : 0 < M1)
    (h0 : StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d) T 2 (ENNReal.ofReal M0))
    (h1 : StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d) T ⊤ (ENNReal.ofReal M1)) :
    StrongTypeLinearOn (latticeMeasure d) (latticeMeasure d)
      (finsuppCoeLinearMap d) T (ENNReal.ofReal p)
      (ENNReal.ofReal
        (Real.rpow M0 (1 - upperInterpolationTheta p) *
          Real.rpow M1 (upperInterpolationTheta p))) := by
  have hresult := Auto.SteinInterpolation.riesz_thorin
    (μ := latticeMeasure d) (ν := latticeMeasure d)
    (p₀ := 2) (p₁ := ⊤) (p := ENNReal.ofReal p)
    (q₀ := 2) (q₁ := ⊤) (q := ENNReal.ofReal p)
    (θ := upperInterpolationTheta p) (M₀ := M0) (M₁ := M1)
    (simpleFuncOperator d T)
    (by norm_num) (by simp) (by norm_num) (by simp)
    ⟨upperInterpolationTheta_pos hp2,
      upperInterpolationTheta_lt_one hp2⟩
    (upperInterpolationTheta_identity hp2)
    (upperInterpolationTheta_identity hp2)
    (by
      intro f g hf hg
      simp only [simpleFuncOperator]
      rw [simpleFuncToFinsupp_add d f g hf hg, map_add])
    (by
      intro c f hf
      simp only [simpleFuncOperator]
      rw [simpleFuncToFinsupp_smul d c f hf, map_smul])
    (by
      intro f hf
      exact measurable_of_countable _)
    hM0 hM1
    (by
      intro f hf
      have hcoe := coe_simpleFuncToFinsupp_of_integrable d f hf
      have hmem : MemLp
          (finsuppCoeLinearMap d (simpleFuncToFinsupp d f)) 2
          (latticeMeasure d) := memLp_finsuppCoeLinearMap d 2 _
      have hb := (h0 (simpleFuncToFinsupp d f) hmem).2
      simpa [simpleFuncOperator, finsuppCoeLinearMap, hcoe] using hb)
    (by
      intro f hf
      have hcoe := coe_simpleFuncToFinsupp_of_integrable d f hf
      have hmem : MemLp
          (finsuppCoeLinearMap d (simpleFuncToFinsupp d f)) ⊤
          (latticeMeasure d) := memLp_finsuppCoeLinearMap d ⊤ _
      have hb := (h1 (simpleFuncToFinsupp d f) hmem).2
      simpa [simpleFuncOperator, finsuppCoeLinearMap, hcoe] using hb)
  intro f hf
  have hsimpleInt : Integrable (finsuppToSimpleFunc d f) (latticeMeasure d) :=
    memLp_one_iff_integrable.mp (memLp_finsuppCoeLinearMap d 1 f)
  have hout := hresult (finsuppToSimpleFunc d f) hsimpleInt
  have hroundtrip : simpleFuncToFinsupp d (finsuppToSimpleFunc d f) = f := by
    ext x
    have hcoe := coe_simpleFuncToFinsupp_of_integrable d
      (finsuppToSimpleFunc d f) hsimpleInt
    exact congrFun hcoe x
  simpa [simpleFuncOperator, hroundtrip, finsuppCoeLinearMap] using hout

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/FullPExponentArithmetic.lean <==
import Mathlib.Algebra.Order.Floor.Ring
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The exponent bookkeeping in R11 (7.6).  This module is independent of the
analytic residual construction: it certifies that the manuscript's choice
`K = ceil (1 / (p - 1))` pays for both the `O(d)` critical family and the
`O(d^2)` growing family after taking the `p`th power.
-/

noncomputable section

def fullPExpansionOrder (p : Real) : Nat :=
  Nat.ceil (1 / (p - 1))

theorem fullPExpansionOrder_condition {p : Real} (hp : 1 < p) :
    1 ≤ (fullPExpansionOrder p : Real) * (p - 1) := by
  have hpSub : 0 < p - 1 := sub_pos.mpr hp
  have hceil : 1 / (p - 1) ≤ (fullPExpansionOrder p : Real) := by
    exact Nat.le_ceil (1 / (p - 1))
  calc
    1 = (1 / (p - 1)) * (p - 1) := by
      field_simp [ne_of_gt hpSub]
    _ ≤ (fullPExpansionOrder p : Real) * (p - 1) :=
      mul_le_mul_of_nonneg_right hceil hpSub.le

theorem fullPExpansionOrder_twice_condition {p : Real} (hp : 1 < p) :
    2 ≤ 2 * (fullPExpansionOrder p : Real) * (p - 1) := by
  nlinarith [fullPExpansionOrder_condition hp]

/-- The small-range `p`-series exponent is strictly greater than one. -/
theorem fullPExpansionOrder_small_series_exponent
    {p : Real} (hp : 1 < p) :
    1 < 2 * (fullPExpansionOrder p : Real) * (p - 1) := by
  linarith [fullPExpansionOrder_twice_condition hp]

/-- The same exponent pays for the `O(d)` critical level count. -/
theorem fullPExpansionOrder_critical_count_exponent
    {p : Real} (hp : 1 < p) :
    1 ≤ 2 * (fullPExpansionOrder p : Real) * (p - 1) := by
  linarith [fullPExpansionOrder_twice_condition hp]

/-- The same exponent pays for the `O(d^2)` growing level count. -/
theorem fullPExpansionOrder_growing_count_exponent
    {p : Real} (hp : 1 < p) :
    2 ≤ 2 * (fullPExpansionOrder p : Real) * (p - 1) :=
  fullPExpansionOrder_twice_condition hp

theorem critical_count_exponent_nonpos
    {K : Nat} {p : Real} (hKp : 1 ≤ (K : Real) * (p - 1)) :
    1 - 2 * (K : Real) * (p - 1) ≤ 0 := by
  linarith

theorem growing_count_exponent_nonpos
    {K : Nat} {p : Real} (hKp : 1 ≤ (K : Real) * (p - 1)) :
    2 - 2 * (K : Real) * (p - 1) ≤ 0 := by
  linarith

theorem fullPExpansionOrder_pos {p : Real} (hp : 1 < p) :
    0 < fullPExpansionOrder p := by
  have hcond := fullPExpansionOrder_condition hp
  by_contra hzero
  have hKzero : fullPExpansionOrder p = 0 := Nat.eq_zero_of_not_pos hzero
  simp [hKzero] at hcond
  norm_num at hcond

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianCauchyCoefficientBridge.lean <==
import EuclideanBallsFormalization.GaussianTwoSaddle
import EuclideanBallsFormalization.Parity
import Mathlib.Analysis.Complex.CauchyIntegral

namespace EuclideanBallsFormalization

noncomputable section

open Filter

/-!
# Pole-weighted Cauchy coefficient bridge

This module continues NL0 S6 from `GaussianTwoSaddle.lean`.  Its target is the
exact coefficient identity for `(1 - eps*z)⁻¹ * analyticThetaProduct z x`.
The finite cumulative-shell coefficient already exists in `ShellSeries.lean`;
the work here is purely the analytic-to-formal-power-series representation
bridge.
-/

lemma gaussianPoleDenominator_ne_zero_closedBall
    {eps rho : Real} (heps : |eps| = 1) (hrho : rho < 1)
    {z : Complex} (hz : z ∈ Metric.closedBall (0 : Complex) rho) :
    1 - (eps : Complex) * z ≠ 0 := by
  intro hzero
  have hprod : (eps : Complex) * z = 1 := (sub_eq_zero.mp hzero).symm
  have hzle : ‖z‖ ≤ rho := by
    simpa [Metric.mem_closedBall, dist_zero_right] using hz
  have hepsNorm : ‖(eps : Complex)‖ = 1 := by
    simpa [Complex.norm_real, Real.norm_eq_abs] using heps
  have hnorm := congrArg norm hprod
  rw [norm_mul, hepsNorm, one_mul, norm_one] at hnorm
  linarith

lemma gaussianPoleDenominator_norm_ge_on_sphere
    {eps rho : Real} (heps : |eps| = 1)
    {z : Complex} (hz : z ∈ Metric.sphere (0 : Complex) rho) :
    1 - rho ≤ ‖1 - (eps : Complex) * z‖ := by
  have hzNorm : ‖z‖ = rho := by
    simpa [Metric.mem_sphere, dist_zero_right] using hz
  have hepsNorm : ‖(eps : Complex)‖ = 1 := by
    simpa [Complex.norm_real, Real.norm_eq_abs] using heps
  calc
    1 - rho = ‖(1 : Complex)‖ - ‖(eps : Complex) * z‖ := by
      rw [norm_one, norm_mul, hepsNorm, one_mul, hzNorm]
    _ ≤ ‖(1 : Complex) - (eps : Complex) * z‖ := norm_sub_norm_le _ _

theorem circleIntegral_polynomial_mul_gaussianPole_eq_zero
    {eps rho : Real} (heps : |eps| = 1) (hrho0 : 0 ≤ rho)
    (hrho1 : rho < 1) (p : Polynomial Complex) :
    (∮ z in C(0, rho), (1 - (eps : Complex) * z)⁻¹ * p.eval z) = 0 := by
  apply DiffContOnCl.circleIntegral_eq_zero hrho0
  apply DifferentiableOn.diffContOnCl_ball
      (U := Metric.closedBall (0 : Complex) rho) (f := fun z : Complex =>
        (1 - (eps : Complex) * z)⁻¹ * p.eval z)
  · intro z hz
    have hden : 1 - (eps : Complex) * z ≠ 0 :=
      gaussianPoleDenominator_ne_zero_closedBall heps hrho1 hz
    have hdenDiff : DifferentiableAt Complex
        (fun w : Complex => 1 - (eps : Complex) * w) z := by
      fun_prop
    exact ((hdenDiff.inv hden).mul p.differentiableAt).differentiableWithinAt
  · exact Set.Subset.rfl

theorem tendstoUniformlyOn_analyticThetaProduct_mul_gaussianPole
    {d : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) (x : Fin d → Real) :
    TendstoUniformlyOn
      (fun s : Finset Int => fun z : Complex =>
        (1 - (eps : Complex) * z)⁻¹ * analyticThetaProductPartial s z x)
      (fun z : Complex =>
        (1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x)
      atTop (Metric.sphere 0 rho) := by
  have hprod := tendstoUniformlyOn_analyticThetaProduct rho hrho0 hrho1 x
  rw [Metric.tendstoUniformlyOn_iff] at hprod ⊢
  intro delta hdelta
  have hgap : 0 < 1 - rho := sub_pos.mpr hrho1
  filter_upwards [hprod (delta * (1 - rho)) (mul_pos hdelta hgap)]
    with s hs z hz
  let pole : Complex := (1 - (eps : Complex) * z)⁻¹
  have hdenLower : 1 - rho ≤ ‖1 - (eps : Complex) * z‖ :=
    gaussianPoleDenominator_norm_ge_on_sphere heps hz
  have hdenPos : 0 < ‖1 - (eps : Complex) * z‖ :=
    hgap.trans_le hdenLower
  have hpole : ‖pole‖ ≤ (1 - rho)⁻¹ := by
    dsimp [pole]
    rw [norm_inv]
    exact (inv_le_inv₀ hdenPos hgap).2 hdenLower
  have hdist :
      dist
          ((1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x)
          ((1 - (eps : Complex) * z)⁻¹ *
            analyticThetaProductPartial s z x) ≤
        ‖pole‖ *
          dist (analyticThetaProduct z x)
            (analyticThetaProductPartial s z x) := by
    dsimp [pole]
    rw [dist_eq_norm, ← mul_sub, norm_mul, dist_eq_norm]
  calc
    dist
        ((1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x)
        ((1 - (eps : Complex) * z)⁻¹ *
          analyticThetaProductPartial s z x) ≤
        ‖pole‖ *
          dist (analyticThetaProduct z x)
            (analyticThetaProductPartial s z x) := hdist
    _ ≤ (1 - rho)⁻¹ *
          dist (analyticThetaProduct z x)
            (analyticThetaProductPartial s z x) := by
      exact mul_le_mul_of_nonneg_right hpole dist_nonneg
    _ < (1 - rho)⁻¹ * (delta * (1 - rho)) := by
      exact mul_lt_mul_of_pos_left (hs z hz) (inv_pos.mpr hgap)
    _ = delta := by field_simp [hgap.ne']

theorem tendsto_circleIntegral_analyticThetaProduct_mul_gaussianPole
    {d : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) (x : Fin d → Real) :
    Tendsto (fun s : Finset Int =>
      ∮ z in C(0, rho),
        (1 - (eps : Complex) * z)⁻¹ *
          analyticThetaProductPartial s z x) atTop
      (nhds (∮ z in C(0, rho),
        (1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x)) := by
  apply TendstoUniformlyOn.tendsto_circleIntegral_of_continuousOn hrho0
  · exact Filter.Eventually.of_forall fun s => by
      apply ContinuousOn.mul
      · apply ContinuousOn.inv₀
        · fun_prop
        · intro z hz
          apply gaussianPoleDenominator_ne_zero_closedBall heps hrho1
          exact Metric.sphere_subset_closedBall hz
      · exact analyticThetaProductPartial_continuousOn rho s x
  · exact tendstoUniformlyOn_analyticThetaProduct_mul_gaussianPole
      heps hrho0 hrho1 x

theorem circleIntegral_analyticThetaProduct_mul_gaussianPole_eq_zero
    {d : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) (x : Fin d → Real) :
    (∮ z in C(0, rho),
      (1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x) = 0 := by
  have hlim := tendsto_circleIntegral_analyticThetaProduct_mul_gaussianPole
    heps hrho0 hrho1 x
  have hzero (s : Finset Int) :
      (∮ z in C(0, rho),
        (1 - (eps : Complex) * z)⁻¹ *
          analyticThetaProductPartial s z x) = 0 := by
    have hpoly := circleIntegral_polynomial_mul_gaussianPole_eq_zero
      heps hrho0 hrho1 (analyticThetaProductPartialPolynomial s x)
    simpa only [analyticThetaProductPartialPolynomial_eval] using hpoly
  have hconst : Tendsto (fun s : Finset Int =>
      ∮ z in C(0, rho),
        (1 - (eps : Complex) * z)⁻¹ *
          analyticThetaProductPartial s z x) atTop (nhds 0) := by
    convert tendsto_const_nhds using 1
    funext s
    exact hzero s
  exact tendsto_nhds_unique hlim hconst

lemma continuousOn_analyticThetaProduct_sphere {d : Nat}
    {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (x : Fin d → Real) :
    ContinuousOn (fun z : Complex => analyticThetaProduct z x)
      (Metric.sphere 0 rho) := by
  have hlim := tendstoUniformlyOn_analyticThetaProduct rho hrho0 hrho1 x
  apply hlim.continuousOn
  exact (Filter.Eventually.of_forall fun s =>
    analyticThetaProductPartial_continuousOn rho s x).frequently

def gaussianPoleWeightedCircleIntegral {d : Nat} (eps rho : Real)
    (n : Nat) (x : Fin d → Real) : Complex :=
  ∮ z in C(0, rho),
    ((1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x) /
      z ^ (n + 1)

lemma circleIntegrable_analyticThetaProduct_div_pow {d n : Nat}
    {rho : Real} (hrho : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real) :
    CircleIntegrable (fun z : Complex =>
      analyticThetaProduct z x / z ^ (n + 1)) 0 rho := by
  apply ContinuousOn.circleIntegrable hrho.le
  apply ContinuousOn.div
  · exact continuousOn_analyticThetaProduct_sphere hrho.le hrho1 x
  · exact (continuous_id.pow (n + 1)).continuousOn
  · intro z hz
    apply pow_ne_zero
    intro hzero
    subst z
    have : (0 : Real) = rho := by
      simpa [Metric.mem_sphere] using hz
    linarith

lemma circleIntegrable_gaussianPoleWeightedCircleIntegrand {d n : Nat}
    {eps rho : Real} (heps : |eps| = 1) (hrho : 0 < rho)
    (hrho1 : rho < 1) (x : Fin d → Real) :
    CircleIntegrable (fun z : Complex =>
      ((1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x) /
        z ^ (n + 1)) 0 rho := by
  apply ContinuousOn.circleIntegrable hrho.le
  apply ContinuousOn.div
  · apply ContinuousOn.mul
    · apply ContinuousOn.inv₀
      · fun_prop
      · intro z hz
        apply gaussianPoleDenominator_ne_zero_closedBall heps hrho1
        exact Metric.sphere_subset_closedBall hz
    · exact continuousOn_analyticThetaProduct_sphere hrho.le hrho1 x
  · exact (continuous_id.pow (n + 1)).continuousOn
  · intro z hz
    apply pow_ne_zero
    intro hzero
    subst z
    have : (0 : Real) = rho := by
      simpa [Metric.mem_sphere] using hz
    linarith

theorem gaussianPoleWeightedCircleIntegral_zero
    {d : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho : 0 < rho) (hrho1 : rho < 1) (x : Fin d → Real) :
    gaussianPoleWeightedCircleIntegral eps rho 0 x =
      ∮ z in C(0, rho), analyticThetaProduct z x / z := by
  let F : Complex → Complex := fun z => analyticThetaProduct z x
  let pole : Complex → Complex := fun z => (1 - (eps : Complex) * z)⁻¹
  have hpoint (z : Complex) (hz : z ∈ Metric.sphere (0 : Complex) rho) :
      pole z * F z / z = F z / z + (eps : Complex) * (pole z * F z) := by
    have hz0 : z ≠ 0 := by
      intro hzero
      subst z
      have : (0 : Real) = rho := by
        simpa [Metric.mem_sphere] using hz
      linarith
    have hden : 1 - (eps : Complex) * z ≠ 0 := by
      apply gaussianPoleDenominator_ne_zero_closedBall heps hrho1
      exact Metric.sphere_subset_closedBall hz
    dsimp [pole, F]
    field_simp [hz0, hden]
    ring
  have hFdiv : CircleIntegrable (fun z : Complex => F z / z) 0 rho := by
    simpa [F, pow_one] using
      (circleIntegrable_analyticThetaProduct_div_pow
        (d := d) (n := 0) hrho hrho1 x)
  have hpoleF : CircleIntegrable (fun z : Complex => pole z * F z) 0 rho := by
    apply ContinuousOn.circleIntegrable hrho.le
    apply ContinuousOn.mul
    · apply ContinuousOn.inv₀
      · fun_prop
      · intro z hz
        apply gaussianPoleDenominator_ne_zero_closedBall heps hrho1
        exact Metric.sphere_subset_closedBall hz
    · exact continuousOn_analyticThetaProduct_sphere hrho.le hrho1 x
  have hepsPoleF : CircleIntegrable
      (fun z : Complex => (eps : Complex) * (pole z * F z)) 0 rho := by
    simpa [smul_eq_mul] using
      (hpoleF.const_fun_smul (a := (eps : Complex)))
  unfold gaussianPoleWeightedCircleIntegral
  simp only [Nat.zero_add, pow_one]
  rw [circleIntegral.integral_congr hrho.le hpoint]
  rw [circleIntegral.integral_add hFdiv hepsPoleF,
    circleIntegral.integral_const_mul,
    circleIntegral_analyticThetaProduct_mul_gaussianPole_eq_zero
      heps hrho.le hrho1 x, mul_zero, add_zero]

theorem gaussianPoleWeightedCircleIntegral_succ
    {d : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho : 0 < rho) (hrho1 : rho < 1) (x : Fin d → Real) (n : Nat) :
    gaussianPoleWeightedCircleIntegral eps rho (n + 1) x =
      (∮ z in C(0, rho), analyticThetaProduct z x / z ^ (n + 2)) +
        (eps : Complex) * gaussianPoleWeightedCircleIntegral eps rho n x := by
  let F : Complex → Complex := fun z => analyticThetaProduct z x
  let pole : Complex → Complex := fun z => (1 - (eps : Complex) * z)⁻¹
  have hpoint (z : Complex) (hz : z ∈ Metric.sphere (0 : Complex) rho) :
      pole z * F z / z ^ (n + 2) =
        F z / z ^ (n + 2) +
          (eps : Complex) * (pole z * F z / z ^ (n + 1)) := by
    have hz0 : z ≠ 0 := by
      intro hzero
      subst z
      have : (0 : Real) = rho := by
        simpa [Metric.mem_sphere] using hz
      linarith
    have hden : 1 - (eps : Complex) * z ≠ 0 := by
      apply gaussianPoleDenominator_ne_zero_closedBall heps hrho1
      exact Metric.sphere_subset_closedBall hz
    dsimp [pole, F]
    field_simp [hz0, hden]
    ring
  have hFdiv : CircleIntegrable
      (fun z : Complex => F z / z ^ (n + 2)) 0 rho := by
    simpa [F, Nat.add_assoc] using
      (circleIntegrable_analyticThetaProduct_div_pow
        (d := d) (n := n + 1) hrho hrho1 x)
  have hJ : CircleIntegrable
      (fun z : Complex => pole z * F z / z ^ (n + 1)) 0 rho := by
    simpa [pole, F] using
      (circleIntegrable_gaussianPoleWeightedCircleIntegrand
        (d := d) (n := n) heps hrho hrho1 x)
  have hepsJ : CircleIntegrable
      (fun z : Complex =>
        (eps : Complex) * (pole z * F z / z ^ (n + 1))) 0 rho := by
    simpa [smul_eq_mul] using
      (hJ.const_fun_smul (a := (eps : Complex)))
  unfold gaussianPoleWeightedCircleIntegral
  simp only [Nat.add_assoc, Nat.reduceAdd]
  rw [circleIntegral.integral_congr hrho.le hpoint]
  rw [circleIntegral.integral_add hFdiv hepsJ,
    circleIntegral.integral_const_mul]

def gaussianThetaProductCoefficient {d : Nat} (n : Nat)
    (x : Fin d → Real) : Complex :=
  PowerSeries.coeff n
    (∏ i, bilateralThetaSeries (coordinateWeight x i))

noncomputable def gaussianPoleWeightedThetaCoefficient {d : Nat}
    (eps : Real) (x : Fin d → Real) : Nat → Complex
  | 0 => gaussianThetaProductCoefficient 0 x
  | n + 1 => gaussianThetaProductCoefficient (n + 1) x +
      (eps : Complex) * gaussianPoleWeightedThetaCoefficient eps x n

def gaussianPoleWeightedCumulativeThetaCoefficient {d : Nat}
    (eps : Real) (n : Nat) (x : Fin d → Real) : Complex :=
  ∑ m ∈ Finset.range (n + 1),
    (eps : Complex) ^ (n - m) * gaussianThetaProductCoefficient m x

def gaussianPoleWeightedShellCoefficient {d : Nat}
    (eps : Real) (n : Nat) (x : Fin d → Real) : Complex :=
  ∑ m ∈ Finset.range (n + 1),
    (eps : Complex) ^ (n - m) *
      PowerSeries.coeff m
        (weightedShellSeries d n (coordinateWeight x))

theorem circleIntegral_analyticThetaProduct_div_pow_eq_gaussianThetaProductCoefficient
    {d : Nat} {rho : Real} (hrho : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real) (n : Nat) :
    (∮ z in C(0, rho), analyticThetaProduct z x / z ^ (n + 1)) =
      (2 * Real.pi * Complex.I) * gaussianThetaProductCoefficient n x := by
  rw [circleIntegral_analyticThetaProduct_div_pow rho hrho hrho1 x n]
  rfl

theorem gaussianPoleWeightedCircleIntegral_eq_recursiveCoefficient
    {d : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho : 0 < rho) (hrho1 : rho < 1) (x : Fin d → Real) (n : Nat) :
    gaussianPoleWeightedCircleIntegral eps rho n x =
      (2 * Real.pi * Complex.I) *
        gaussianPoleWeightedThetaCoefficient eps x n := by
  induction n with
  | zero =>
      rw [gaussianPoleWeightedCircleIntegral_zero heps hrho hrho1]
      simpa [gaussianPoleWeightedThetaCoefficient, pow_one] using
        (circleIntegral_analyticThetaProduct_div_pow_eq_gaussianThetaProductCoefficient
          hrho hrho1 x 0)
  | succ n ih =>
      rw [gaussianPoleWeightedCircleIntegral_succ heps hrho hrho1 x n]
      rw [circleIntegral_analyticThetaProduct_div_pow_eq_gaussianThetaProductCoefficient
        hrho hrho1 x (n + 1), ih]
      rw [gaussianPoleWeightedThetaCoefficient]
      ring

theorem gaussianPoleWeightedThetaCoefficient_eq_cumulative
    {d : Nat} (eps : Real) (x : Fin d → Real) (n : Nat) :
    gaussianPoleWeightedThetaCoefficient eps x n =
      gaussianPoleWeightedCumulativeThetaCoefficient eps n x := by
  induction n with
  | zero =>
      simp [gaussianPoleWeightedThetaCoefficient,
        gaussianPoleWeightedCumulativeThetaCoefficient]
  | succ n ih =>
      have hshift :
          (∑ m ∈ Finset.range (n + 1),
              (eps : Complex) ^ (n + 1 - m) *
                gaussianThetaProductCoefficient m x) =
            (eps : Complex) *
              ∑ m ∈ Finset.range (n + 1),
                (eps : Complex) ^ (n - m) *
                  gaussianThetaProductCoefficient m x := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro m hm
        have hmle : m ≤ n := by
          simp only [Finset.mem_range] at hm
          omega
        have hexponent : n + 1 - m = (n - m) + 1 := by omega
        rw [hexponent, pow_succ]
        ring
      have hcum :
          gaussianPoleWeightedCumulativeThetaCoefficient eps (n + 1) x =
            gaussianThetaProductCoefficient (n + 1) x +
              (eps : Complex) *
                gaussianPoleWeightedCumulativeThetaCoefficient eps n x := by
        unfold gaussianPoleWeightedCumulativeThetaCoefficient
        rw [Finset.sum_range_succ, hshift]
        simp
        ring
      rw [gaussianPoleWeightedThetaCoefficient, ih, hcum]

theorem gaussianThetaProductCoefficient_eq_weightedShellSeries
    {d n m : Nat} (hm : m ≤ n) (x : Fin d → Real) :
    gaussianThetaProductCoefficient m x =
      PowerSeries.coeff m
        (weightedShellSeries d n (coordinateWeight x)) := by
  unfold gaussianThetaProductCoefficient
  rw [coeff_prod_bilateralThetaSeries_eq_thetaSeries_of_le hm]
  exact coeff_prod_thetaSeries_eq_weightedShellSeries hm (coordinateWeight x)

theorem gaussianPoleWeightedCumulativeThetaCoefficient_eq_shell
    {d : Nat} (eps : Real) (n : Nat) (x : Fin d → Real) :
    gaussianPoleWeightedCumulativeThetaCoefficient eps n x =
      gaussianPoleWeightedShellCoefficient eps n x := by
  unfold gaussianPoleWeightedCumulativeThetaCoefficient
  unfold gaussianPoleWeightedShellCoefficient
  apply Finset.sum_congr rfl
  intro m hm
  have hmle : m ≤ n := by
    simp only [Finset.mem_range] at hm
    omega
  rw [gaussianThetaProductCoefficient_eq_weightedShellSeries hmle x]

theorem gaussianPoleWeightedCircleIntegral_eq_shellCoefficient
    {d : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho : 0 < rho) (hrho1 : rho < 1) (x : Fin d → Real) (n : Nat) :
    gaussianPoleWeightedCircleIntegral eps rho n x =
      (2 * Real.pi * Complex.I) *
        gaussianPoleWeightedShellCoefficient eps n x := by
  rw [gaussianPoleWeightedCircleIntegral_eq_recursiveCoefficient
    heps hrho hrho1 x n,
    gaussianPoleWeightedThetaCoefficient_eq_cumulative,
    gaussianPoleWeightedCumulativeThetaCoefficient_eq_shell]

/-- The first S6 representation bridge: the normalized pole-weighted Cauchy
coefficient is exactly the finite cumulative shell coefficient, with the
saddle normalization left explicit. -/
theorem gaussianNormalizedCircleCoefficient_eq_shellCoefficient
    {d n : Nat} {eps rho : Real} (heps : |eps| = 1)
    (hrho : 0 < rho) (hrho128 : rho ≤ 1 / 128)
    (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient eps rho n x =
      ((rho : Complex) ^ n / analyticTheta (rho : Complex) 0 ^ d) *
        gaussianPoleWeightedShellCoefficient eps n x := by
  have hrho1 : rho < 1 := by nlinarith
  have htheta : analyticTheta (rho : Complex) 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hrho]
    nlinarith
  have htwoPiI : (2 * Real.pi * Complex.I : Complex) ≠ 0 := by
    have htwo : (2 : Complex) ≠ 0 := by norm_num
    have hpi : (Real.pi : Complex) ≠ 0 := by
      exact_mod_cast ne_of_gt Real.pi_pos
    exact mul_ne_zero (mul_ne_zero htwo hpi) Complex.I_ne_zero
  unfold gaussianNormalizedCircleCoefficient
  change
    ((rho : Complex) ^ n /
        ((2 * Real.pi * Complex.I) * analyticTheta (rho : Complex) 0 ^ d)) *
        gaussianPoleWeightedCircleIntegral eps rho n x = _
  rw [gaussianPoleWeightedCircleIntegral_eq_shellCoefficient
    heps hrho hrho1 x n]
  field_simp [htheta, htwoPiI]

theorem gaussianPoleWeightedShellCoefficient_one_eq_character_sum
    {d n : Nat} (x : Fin d → Real) :
    gaussianPoleWeightedShellCoefficient 1 n x =
      ∑ y ∈ ballFinset d n, latticeCharacter y x := by
  unfold gaussianPoleWeightedShellCoefficient
  simp only [Complex.ofReal_one, one_pow, one_mul]
  rw [sum_coeff_weightedShellSeries]
  apply Finset.sum_congr rfl
  intro y hy
  exact shellWeight_coordinateWeight x y

theorem gaussianPoleWeightedShellCoefficient_one_eq_card_mul_ballMultiplier
    {d n : Nat} (x : Fin d → Real) :
    gaussianPoleWeightedShellCoefficient 1 n x =
      ((ballFinset d n).card : Complex) * ballMultiplier d n x := by
  rw [gaussianPoleWeightedShellCoefficient_one_eq_character_sum]
  unfold ballMultiplier
  have hcard : ((ballFinset d n).card : Complex) ≠ 0 := by
    exact_mod_cast ballFinset_card_ne_zero d n
  field_simp [hcard]

theorem gaussianNormalizedCircleCoefficient_plus_eq_ballMultiplier
    {d n : Nat} {rho : Real} (hrho : 0 < rho)
    (hrho128 : rho ≤ 1 / 128) (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient 1 rho n x =
      (((rho : Complex) ^ n * ((ballFinset d n).card : Complex)) /
          analyticTheta (rho : Complex) 0 ^ d) *
        ballMultiplier d n x := by
  rw [gaussianNormalizedCircleCoefficient_eq_shellCoefficient
    (eps := (1 : Real)) (by norm_num) hrho hrho128 x,
    gaussianPoleWeightedShellCoefficient_one_eq_card_mul_ballMultiplier]
  ring

theorem gaussianPoleWeightedShellCoefficient_eq_lattice_sum
    {d n : Nat} (eps : Real) (x : Fin d → Real) :
    gaussianPoleWeightedShellCoefficient eps n x =
      ∑ y ∈ ballFinset d n,
        (eps : Complex) ^ (n - squaredNorm y) * latticeCharacter y x := by
  unfold gaussianPoleWeightedShellCoefficient
  simp_rw [coeff_weightedShellSeries]
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro y hy
  have hsq : squaredNorm y ≤ n := mem_ballFinset_iff.mp hy
  let m := squaredNorm y
  rw [Finset.sum_eq_single m]
  · have hsquared : squaredNorm y = m := rfl
    rw [if_pos hsquared]
    exact congrArg (fun z : Complex =>
      (eps : Complex) ^ (n - squaredNorm y) * z)
      (shellWeight_coordinateWeight x y)
  · intro k hk hkm
    have hne : squaredNorm y ≠ k := by
      intro hbad
      apply hkm
      simpa [m] using hbad.symm
    simp [hne]
  · intro hm
    simp only [Finset.mem_range] at hm
    omega

theorem parityCharacter_eq_neg_one_pow_squaredNorm
    {d : Nat} (y : Fin d → Int) :
    parityCharacter y = (-1 : Complex) ^ squaredNorm y := by
  have hzmod :
      ((Int.natAbs (∑ i, y i) : Nat) : ZMod 2) =
        (squaredNorm y : ZMod 2) := by
    rw [ZMod.natAbs_mod_two, squaredNorm_mod_two]
    simp [latticeParity]
  have hmod :
      Int.natAbs (∑ i, y i) % 2 = squaredNorm y % 2 :=
    (ZMod.natCast_eq_natCast_iff'
      (Int.natAbs (∑ i, y i)) (squaredNorm y) 2).mp hzmod
  unfold parityCharacter
  rw [show (-1 : Complex) ^ Int.natAbs (∑ i, y i) =
      (-1 : Complex) ^ (Int.natAbs (∑ i, y i) % 2) by
        exact neg_one_pow_eq_pow_mod_two _,
    show (-1 : Complex) ^ squaredNorm y =
      (-1 : Complex) ^ (squaredNorm y % 2) by
        exact neg_one_pow_eq_pow_mod_two _, hmod]

theorem latticeCharacter_add_frequency {d : Nat} (y : Fin d → Int)
    (x xi : Fin d → Real) :
    latticeCharacter y (fun i => x i + xi i) =
      latticeCharacter y x * latticeCharacter y xi := by
  unfold latticeCharacter
  rw [← Complex.exp_add]
  congr 1
  have hsum :
      (∑ i, (y i : Complex) * ((x i + xi i : Real) : Complex)) =
        (∑ i, (y i : Complex) * (x i : Complex)) +
          ∑ i, (y i : Complex) * (xi i : Complex) := by
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro i hi
    push_cast
    ring
  rw [hsum]
  ring

theorem latticeCharacter_half_shift {d : Nat} (y : Fin d → Int)
    (x : Fin d → Real) :
    latticeCharacter y (fun i => x i + 1 / 2) =
      latticeCharacter y x * (-1 : Complex) ^ squaredNorm y := by
  rw [latticeCharacter_add_frequency y x (fun _ => (1 / 2 : Real)),
    latticeCharacter_half_eq_parityCharacter,
    parityCharacter_eq_neg_one_pow_squaredNorm]

lemma neg_one_pow_sub_eq_mul {n m : Nat} (hm : m ≤ n) :
    (-1 : Complex) ^ (n - m) =
      (-1 : Complex) ^ n * (-1 : Complex) ^ m := by
  have hsplit :
      (-1 : Complex) ^ n =
        (-1 : Complex) ^ (n - m) * (-1 : Complex) ^ m := by
    rw [← pow_add, Nat.sub_add_cancel hm]
  rcases neg_one_pow_eq_or Complex m with hmone | hmneg
  · rw [hmone] at hsplit ⊢
    simpa using hsplit.symm
  · rw [hmneg] at hsplit ⊢
    calc
      (-1 : Complex) ^ (n - m) =
          (((-1 : Complex) ^ (n - m)) * (-1)) * (-1) := by ring
      _ = (-1 : Complex) ^ n * (-1) := by rw [← hsplit]

theorem gaussianPoleWeightedShellCoefficient_neg_one_eq_shifted_character_sum
    {d n : Nat} (x : Fin d → Real) :
    gaussianPoleWeightedShellCoefficient (-1) n x =
      (-1 : Complex) ^ n *
        ∑ y ∈ ballFinset d n,
          latticeCharacter y (fun i => x i + 1 / 2) := by
  rw [gaussianPoleWeightedShellCoefficient_eq_lattice_sum]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro y hy
  have hsq : squaredNorm y ≤ n := mem_ballFinset_iff.mp hy
  norm_num only [Complex.ofReal_neg, Complex.ofReal_one]
  change (-1 : Complex) ^ (n - squaredNorm y) * latticeCharacter y x = _
  rw [latticeCharacter_half_shift]
  rw [neg_one_pow_sub_eq_mul hsq]
  ring

theorem gaussianPoleWeightedShellCoefficient_neg_one_eq_card_mul_ballMultiplier
    {d n : Nat} (x : Fin d → Real) :
    gaussianPoleWeightedShellCoefficient (-1) n x =
      (-1 : Complex) ^ n * ((ballFinset d n).card : Complex) *
        ballMultiplier d n (fun i => x i + 1 / 2) := by
  rw [gaussianPoleWeightedShellCoefficient_neg_one_eq_shifted_character_sum]
  unfold ballMultiplier
  have hcard : ((ballFinset d n).card : Complex) ≠ 0 := by
    exact_mod_cast ballFinset_card_ne_zero d n
  field_simp [hcard]
  ring

theorem gaussianNormalizedCircleCoefficient_minus_eq_shifted_ballMultiplier
    {d n : Nat} {rho : Real} (hrho : 0 < rho)
    (hrho128 : rho ≤ 1 / 128) (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient (-1) rho n x =
      (((rho : Complex) ^ n * ((ballFinset d n).card : Complex)) /
          analyticTheta (rho : Complex) 0 ^ d) *
        ((-1 : Complex) ^ n *
          ballMultiplier d n (fun i => x i + 1 / 2)) := by
  rw [gaussianNormalizedCircleCoefficient_eq_shellCoefficient
    (eps := (-1 : Real)) (by norm_num) hrho hrho128 x,
    gaussianPoleWeightedShellCoefficient_neg_one_eq_card_mul_ballMultiplier]
  ring

def gaussianCoefficientScale (d n : Nat) (rho : Real) : Complex :=
  ((rho : Complex) ^ n * ((ballFinset d n).card : Complex)) /
    analyticTheta (rho : Complex) 0 ^ d

theorem ballMultiplier_zero (d n : Nat) :
    ballMultiplier d n (fun _ : Fin d => 0) = 1 := by
  unfold ballMultiplier latticeCharacter
  have hcard : ((ballFinset d n).card : Complex) ≠ 0 := by
    exact_mod_cast ballFinset_card_ne_zero d n
  simp [hcard]

theorem gaussianNormalizedCircleCoefficient_plus_eq_scale_mul
    {d n : Nat} {rho : Real} (hrho : 0 < rho)
    (hrho128 : rho ≤ 1 / 128) (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient 1 rho n x =
      gaussianCoefficientScale d n rho * ballMultiplier d n x := by
  simpa [gaussianCoefficientScale] using
    gaussianNormalizedCircleCoefficient_plus_eq_ballMultiplier
      hrho hrho128 x

theorem gaussianNormalizedCircleCoefficient_minus_eq_scale_mul
    {d n : Nat} {rho : Real} (hrho : 0 < rho)
    (hrho128 : rho ≤ 1 / 128) (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient (-1) rho n x =
      gaussianCoefficientScale d n rho *
        ((-1 : Complex) ^ n *
          ballMultiplier d n (fun i => x i + 1 / 2)) := by
  simpa [gaussianCoefficientScale] using
    gaussianNormalizedCircleCoefficient_minus_eq_shifted_ballMultiplier
      hrho hrho128 x

lemma gaussianCoefficientScale_ne_zero
    {d n : Nat} {rho : Real} (hrho : 0 < rho)
    (hrho128 : rho ≤ 1 / 128) :
    gaussianCoefficientScale d n rho ≠ 0 := by
  have hrhoC : (rho : Complex) ≠ 0 := by exact_mod_cast hrho.ne'
  have hcard : ((ballFinset d n).card : Complex) ≠ 0 := by
    exact_mod_cast ballFinset_card_ne_zero d n
  have htheta : analyticTheta (rho : Complex) 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hrho]
    nlinarith
  unfold gaussianCoefficientScale
  exact div_ne_zero (mul_ne_zero (pow_ne_zero _ hrhoC) hcard)
    (pow_ne_zero _ htheta)

theorem gaussianNormalizedCircleCoefficient_plus_base_eq_scale
    {d n : Nat} {rho : Real} (hrho : 0 < rho)
    (hrho128 : rho ≤ 1 / 128) :
    gaussianNormalizedCircleCoefficient 1 rho n (fun _ : Fin d => 0) =
      gaussianCoefficientScale d n rho := by
  rw [gaussianNormalizedCircleCoefficient_plus_eq_scale_mul
    hrho hrho128, ballMultiplier_zero, mul_one]

theorem gaussianNormalizedCircleCoefficient_plus_ratio_eq_ballMultiplier
    {d n : Nat} {rho : Real} (hrho : 0 < rho)
    (hrho128 : rho ≤ 1 / 128) (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient 1 rho n x /
        gaussianNormalizedCircleCoefficient 1 rho n
          (fun _ : Fin d => 0) =
      ballMultiplier d n x := by
  rw [gaussianNormalizedCircleCoefficient_plus_eq_scale_mul
      hrho hrho128,
    gaussianNormalizedCircleCoefficient_plus_base_eq_scale hrho hrho128]
  field_simp [gaussianCoefficientScale_ne_zero hrho hrho128]

theorem gaussianNormalizedCircleCoefficient_minus_base_eq_scale_parity
    {d n : Nat} {rho : Real} (hrho : 0 < rho)
    (hrho128 : rho ≤ 1 / 128) :
    gaussianNormalizedCircleCoefficient (-1) rho n
        (fun _ : Fin d => 0) =
      gaussianCoefficientScale d n rho *
        ((-1 : Complex) ^ n * parityCoefficient d n) := by
  rw [gaussianNormalizedCircleCoefficient_minus_eq_scale_mul
    hrho hrho128]
  congr 2
  rw [show (fun i : Fin d => (0 : Real) + 1 / 2) =
      (fun _ : Fin d => (1 / 2 : Real)) by funext i; ring,
    ballMultiplier_half_eq_parityCoefficient]

/-- Exact coefficient identity (3.5)/(8.7). -/
theorem parityCoefficient_eq_signed_circleCoefficient_ratio
    {d n : Nat} {rho : Real} (hrho : 0 < rho)
    (hrho128 : rho ≤ 1 / 128) :
    parityCoefficient d n =
      (-1 : Complex) ^ n *
        (gaussianNormalizedCircleCoefficient (-1) rho n
            (fun _ : Fin d => 0) /
          gaussianNormalizedCircleCoefficient 1 rho n
            (fun _ : Fin d => 0)) := by
  rw [gaussianNormalizedCircleCoefficient_minus_base_eq_scale_parity
      hrho hrho128,
    gaussianNormalizedCircleCoefficient_plus_base_eq_scale hrho hrho128]
  have hscale := gaussianCoefficientScale_ne_zero
    (d := d) (n := n) hrho hrho128
  field_simp [hscale]
  have heven : Even (2 * n) := even_two_mul n
  rw [← pow_mul, mul_comm n 2, heven.neg_one_pow, mul_one]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianCentralAmplitude.lean <==
import EuclideanBallsFormalization.GaussianPolarMoment
import EuclideanBallsFormalization.SmallRhoThetaSecondDerivative

namespace EuclideanBallsFormalization

noncomputable section

/-!
The real polar-parameter bridge used in NL0 (7.10)--(7.11).  This module
transports the already compiled complex `tau` derivatives of the normalized
theta product to derivatives in the real angular variable `t`.
-/

def gaussianPolarTauComplex (rho : Real) (s : Complex) : Complex :=
  s / (Real.pi : Complex) -
    ((Real.log rho / Real.pi : Real) : Complex) * Complex.I

def gaussianPolarTau (rho t : Real) : Complex :=
  gaussianPolarTauComplex rho (t : Complex)

lemma hasDerivAt_gaussianPolarTauComplex (rho : Real) (s : Complex) :
    HasDerivAt (gaussianPolarTauComplex rho)
      (1 / (Real.pi : Complex)) s := by
  unfold gaussianPolarTauComplex
  simpa using
    ((hasDerivAt_id s).div_const (Real.pi : Complex)).sub_const
      (((Real.log rho / Real.pi : Real) : Complex) * Complex.I)

lemma gaussianPolarTau_im_pos {rho : Real} (hrho0 : 0 < rho)
    (hrho1 : rho < 1) (t : Real) :
    0 < (gaussianPolarTau rho t).im := by
  have hlog : Real.log rho < 0 := Real.log_neg hrho0 hrho1
  unfold gaussianPolarTau gaussianPolarTauComplex
  simp only [Complex.sub_im, Complex.div_im, Complex.mul_im,
    Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    mul_zero, mul_one, zero_mul, add_zero, Complex.normSq_ofReal]
  have hpipos : 0 < Real.pi := Real.pi_pos
  have hpine : Real.pi ≠ 0 := ne_of_gt hpipos
  field_simp [hpine]
  nlinarith

lemma gaussianPolarTau_exp_eq {rho : Real} (hrho0 : 0 < rho)
    (t : Real) :
    Complex.exp (Real.pi * Complex.I * gaussianPolarTau rho t) =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) := by
  have hpine : (Real.pi : Complex) ≠ 0 := by
    exact_mod_cast ne_of_gt Real.pi_pos
  have hexponent :
      (Real.pi : Complex) * Complex.I * gaussianPolarTau rho t =
        (Real.log rho : Complex) + Complex.I * (t : Complex) := by
    unfold gaussianPolarTau gaussianPolarTauComplex
    field_simp [hpine]
    calc
      Complex.I * ((t : Complex) -
          (Real.pi : Complex) * Complex.I *
            ((Real.log rho / Real.pi : Real) : Complex)) =
          Complex.I * (t : Complex) -
            (Real.pi : Complex) * (Complex.I * Complex.I) *
              ((Real.log rho / Real.pi : Real) : Complex) := by ring
      _ = (Real.log rho : Complex) + Complex.I * (t : Complex) := by
        rw [Complex.I_mul_I]
        push_cast
        field_simp [ne_of_gt Real.pi_pos]
        ring
  rw [hexponent, Complex.exp_add]
  have hrexp : Complex.exp (Real.log rho : Complex) = (rho : Complex) := by
    apply Complex.ext
    · simp [Complex.exp_ofReal_re, Real.exp_log hrho0]
    · simp [Complex.exp_ofReal_im]
  rw [hrexp]
  congr 1
  ring

def gaussianPolarThetaProduct {d : Nat} (rho t : Real)
    (x : Fin d → Real) : Complex :=
  analyticThetaRatioProductTau (gaussianPolarTau rho t) x

def gaussianPolarThetaProductFirstDeriv {d : Nat} (rho t : Real)
    (x : Fin d → Real) : Complex :=
  analyticThetaRatioProductTauFirstDerivExplicit
      (gaussianPolarTau rho t) x /
    (Real.pi : Complex)

def gaussianPolarThetaProductSecondDeriv {d : Nat} (rho t : Real)
    (x : Fin d → Real) : Complex :=
  analyticThetaRatioProductTauSecondDerivExplicit
      (gaussianPolarTau rho t) x /
    (Real.pi : Complex) ^ 2

theorem hasDerivAt_gaussianPolarThetaProduct {d : Nat}
    {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (hrhosmall : rho ≤ 1 / 128) (t : Real) (x : Fin d → Real) :
    HasDerivAt (fun s : Real => gaussianPolarThetaProduct rho s x)
      (gaussianPolarThetaProductFirstDeriv rho t x) t := by
  let tau : Complex := gaussianPolarTau rho t
  have htau : 0 < tau.im := by
    exact gaussianPolarTau_im_pos hrho0 hrho1 t
  have hpolar : Complex.exp (Real.pi * Complex.I * tau) =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) := by
    exact gaussianPolarTau_exp_eq hrho0 t
  have hrsmallTau :
      ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128 := by
    rw [hpolar, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrho0, Complex.norm_exp]
    norm_num
    exact hrhosmall
  have houter :=
    hasDerivAt_analyticThetaRatioProductTau_first_explicit htau hrsmallTau x
  have hcomp := houter.comp (t : Complex)
    (hasDerivAt_gaussianPolarTauComplex rho (t : Complex))
  have hreal := hcomp.comp_ofReal
  unfold gaussianPolarThetaProduct gaussianPolarThetaProductFirstDeriv
  apply hreal.congr_deriv
  dsimp [tau]
  ring

theorem hasDerivAt_gaussianPolarThetaProductFirstDeriv {d : Nat}
    {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (hrhosmall : rho ≤ 1 / 128) (t : Real) (x : Fin d → Real) :
    HasDerivAt
      (fun s : Real => gaussianPolarThetaProductFirstDeriv rho s x)
      (gaussianPolarThetaProductSecondDeriv rho t x) t := by
  let tau : Complex := gaussianPolarTau rho t
  have htau : 0 < tau.im := by
    exact gaussianPolarTau_im_pos hrho0 hrho1 t
  have hpolar : Complex.exp (Real.pi * Complex.I * tau) =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) := by
    exact gaussianPolarTau_exp_eq hrho0 t
  have hrsmallTau :
      ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128 := by
    rw [hpolar, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrho0, Complex.norm_exp]
    norm_num
    exact hrhosmall
  have houter :=
    (hasDerivAt_analyticThetaRatioProductTauFirstDerivExplicit
      htau hrsmallTau x).div_const (Real.pi : Complex)
  have hcomp := houter.comp (t : Complex)
    (hasDerivAt_gaussianPolarTauComplex rho (t : Complex))
  have hreal := hcomp.comp_ofReal
  unfold gaussianPolarThetaProductFirstDeriv
    gaussianPolarThetaProductSecondDeriv
  apply hreal.congr_deriv
  dsimp [tau]
  ring

theorem norm_gaussianPolarThetaProductFirstDeriv_le {d : Nat}
    {rho t : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖gaussianPolarThetaProductFirstDeriv rho t x‖ ≤ 3200 := by
  have hrho1 : rho < 1 := by nlinarith
  have htau := gaussianPolarTau_im_pos hrho0 hrho1 t
  have hpolar := gaussianPolarTau_exp_eq hrho0 t
  have hrsmallTau :
      ‖Complex.exp (Real.pi * Complex.I * gaussianPolarTau rho t)‖ ≤
        1 / 128 := by
    rw [hpolar, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrho0, Complex.norm_exp]
    norm_num
    exact hrhosmall
  have h := norm_deriv_analyticThetaRatioProductTau_local_le_uniform
    htau hrho0 hrhosmall ht hpolar x
  rw [deriv_analyticThetaRatioProductTau_eq_first_explicit
    htau hrsmallTau x] at h
  unfold gaussianPolarThetaProductFirstDeriv
  rw [norm_div, Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  apply (div_le_iff₀ Real.pi_pos).2
  simpa using h

theorem norm_gaussianPolarThetaProductSecondDeriv_le {d : Nat}
    {rho t : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖gaussianPolarThetaProductSecondDeriv rho t x‖ ≤ 42000000 := by
  have hrho1 : rho < 1 := by nlinarith
  have htau := gaussianPolarTau_im_pos hrho0 hrho1 t
  have hpolar := gaussianPolarTau_exp_eq hrho0 t
  have h := norm_analyticThetaRatioProductTauSecondDerivExplicit_local_le_uniform
    htau hrho0 hrhosmall ht hpolar x
  unfold gaussianPolarThetaProductSecondDeriv
  rw [norm_div, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos Real.pi_pos]
  apply (div_le_iff₀ (sq_pos_of_pos Real.pi_pos)).2
  nlinarith [h]

/-! The two normalized pole amplitudes in NL0 (7.10) are instances of the
single parameter `q = rho` and `q = -rho` below. -/

def gaussianNormalizedPoleAmplitude (q : Complex) (t : Real) : Complex :=
  (1 - q) / (1 - q * Complex.exp ((t : Complex) * Complex.I))

def gaussianNormalizedPoleAmplitudeFirstDeriv (q : Complex)
    (t : Real) : Complex :=
  (1 - q) * (q * Complex.I * Complex.exp ((t : Complex) * Complex.I)) /
    (1 - q * Complex.exp ((t : Complex) * Complex.I)) ^ 2

def gaussianNormalizedPoleAmplitudeSecondDeriv (q : Complex)
    (t : Real) : Complex :=
  -(1 - q) *
      (q * Complex.exp ((t : Complex) * Complex.I)) *
      (1 + q * Complex.exp ((t : Complex) * Complex.I)) /
    (1 - q * Complex.exp ((t : Complex) * Complex.I)) ^ 3

lemma gaussianNormalizedPoleAmplitude_denom_ne {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    1 - q * Complex.exp ((t : Complex) * Complex.I) ≠ 0 := by
  intro hzero
  have hone : (1 : Complex) =
      q * Complex.exp ((t : Complex) * Complex.I) :=
    sub_eq_zero.mp hzero
  have hnorm : (1 : Real) = ‖q‖ := by
    calc
      (1 : Real) = ‖(1 : Complex)‖ := by norm_num
      _ = ‖q * Complex.exp ((t : Complex) * Complex.I)‖ := by rw [hone]
      _ = ‖q‖ := by
        rw [norm_mul, Complex.norm_exp]
        norm_num
  rw [← hnorm] at hq
  norm_num at hq

lemma hasDerivAt_complexExp_mul_I (t : Real) :
    HasDerivAt (fun s : Real =>
      Complex.exp ((s : Complex) * Complex.I))
      (Complex.I * Complex.exp ((t : Complex) * Complex.I)) t := by
  have hcomplex := ((hasDerivAt_id (t : Complex)).mul_const Complex.I).cexp
  simpa [mul_comm] using hcomplex.comp_ofReal

theorem hasDerivAt_gaussianNormalizedPoleAmplitude {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianNormalizedPoleAmplitude q)
      (gaussianNormalizedPoleAmplitudeFirstDeriv q t) t := by
  let e : Real → Complex := fun s =>
    Complex.exp ((s : Complex) * Complex.I)
  have he : HasDerivAt e (Complex.I * e t) t :=
    hasDerivAt_complexExp_mul_I t
  have hden : HasDerivAt (fun s : Real => 1 - q * e s)
      (-(q * (Complex.I * e t))) t := by
    change HasDerivAt
      ((fun _ : Real => (1 : Complex)) - fun s : Real => q * e s)
      (-(q * (Complex.I * e t))) t
    simpa only [zero_sub] using
      (hasDerivAt_const (x := t) (c := (1 : Complex))).sub
        (he.const_mul q)
  have hquot := (hasDerivAt_const (x := t) (c := (1 - q))).div hden
    (gaussianNormalizedPoleAmplitude_denom_ne hq t)
  unfold gaussianNormalizedPoleAmplitude
    gaussianNormalizedPoleAmplitudeFirstDeriv
  dsimp [e] at hquot ⊢
  apply hquot.congr_deriv
  ring

theorem hasDerivAt_gaussianNormalizedPoleAmplitudeFirstDeriv
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianNormalizedPoleAmplitudeFirstDeriv q)
      (gaussianNormalizedPoleAmplitudeSecondDeriv q t) t := by
  let e : Real → Complex := fun s =>
    Complex.exp ((s : Complex) * Complex.I)
  have he : HasDerivAt e (Complex.I * e t) t :=
    hasDerivAt_complexExp_mul_I t
  have hy : HasDerivAt (fun s : Real => q * e s)
      (q * (Complex.I * e t)) t := he.const_mul q
  have hden : HasDerivAt (fun s : Real => 1 - q * e s)
      (-(q * (Complex.I * e t))) t := by
    change HasDerivAt
      ((fun _ : Real => (1 : Complex)) - fun s : Real => q * e s)
      (-(q * (Complex.I * e t))) t
    simpa only [zero_sub] using
      (hasDerivAt_const (x := t) (c := (1 : Complex))).sub hy
  have hnum : HasDerivAt
      (fun s : Real => (1 - q) * (q * Complex.I * e s))
      ((1 - q) * (q * Complex.I * (Complex.I * e t))) t := by
    exact ((he.const_mul (q * Complex.I)).const_mul (1 - q))
  have hdenSq := hden.pow 2
  have hquot := hnum.div hdenSq
    (pow_ne_zero 2 (gaussianNormalizedPoleAmplitude_denom_ne hq t))
  unfold gaussianNormalizedPoleAmplitudeFirstDeriv
    gaussianNormalizedPoleAmplitudeSecondDeriv
  dsimp [e] at hquot ⊢
  apply hquot.congr_deriv
  field_simp [gaussianNormalizedPoleAmplitude_denom_ne hq t]
  simp
  ring

lemma gaussianNormalizedPoleAmplitude_denom_norm_ge {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    (127 : Real) / 128 ≤
      ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖ := by
  have hqexp :
      ‖q * Complex.exp ((t : Complex) * Complex.I)‖ = ‖q‖ := by
    rw [norm_mul, Complex.norm_exp]
    norm_num
  have hrev := norm_sub_norm_le (1 : Complex)
    (q * Complex.exp ((t : Complex) * Complex.I))
  rw [norm_one, hqexp] at hrev
  nlinarith

lemma gaussianNormalizedPoleAmplitude_denom_norm_ge_half {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    (1 : Real) / 2 ≤
      ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖ := by
  have h := gaussianNormalizedPoleAmplitude_denom_norm_ge hq t
  nlinarith

lemma gaussianNormalizedPoleAmplitude_numerator_norm_le {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) :
    ‖1 - q‖ ≤ (129 : Real) / 128 := by
  calc
    ‖1 - q‖ ≤ ‖(1 : Complex)‖ + ‖q‖ := norm_sub_le _ _
    _ ≤ (129 : Real) / 128 := by norm_num at hq ⊢; linarith

lemma gaussianNormalizedPoleAmplitude_numerator_norm_le_two {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) :
    ‖1 - q‖ ≤ 2 := by
  calc
    ‖1 - q‖ ≤ ‖(1 : Complex)‖ + ‖q‖ := norm_sub_le _ _
    _ ≤ 2 := by norm_num at hq ⊢; linarith

theorem norm_gaussianNormalizedPoleAmplitude_le_two {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    ‖gaussianNormalizedPoleAmplitude q t‖ ≤ 2 := by
  have hden := gaussianNormalizedPoleAmplitude_denom_norm_ge hq t
  have hdenpos : 0 <
      ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖ := by
    linarith
  unfold gaussianNormalizedPoleAmplitude
  rw [norm_div]
  apply (div_le_iff₀ hdenpos).2
  have hnum := gaussianNormalizedPoleAmplitude_numerator_norm_le hq
  nlinarith

theorem norm_gaussianNormalizedPoleAmplitudeFirstDeriv_le_one
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    ‖gaussianNormalizedPoleAmplitudeFirstDeriv q t‖ ≤ 1 := by
  let D : Real := ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖
  have hD : (1 : Real) / 2 ≤ D :=
    gaussianNormalizedPoleAmplitude_denom_norm_ge_half hq t
  have hDpos : 0 < D := by linarith
  have hDsq : (1 : Real) / 4 ≤ D ^ 2 := by nlinarith
  have hnum0 := gaussianNormalizedPoleAmplitude_numerator_norm_le hq
  have hnum :
      ‖(1 - q) *
          (q * Complex.I * Complex.exp ((t : Complex) * Complex.I))‖ ≤
        (1 : Real) / 64 := by
    rw [norm_mul, norm_mul, norm_mul, Complex.norm_I, Complex.norm_exp]
    norm_num
    calc
      ‖1 - q‖ * ‖q‖ ≤
          ((129 : Real) / 128) * ((1 : Real) / 128) := by gcongr
      _ ≤ (1 : Real) / 64 := by norm_num
  unfold gaussianNormalizedPoleAmplitudeFirstDeriv
  rw [norm_div, norm_pow]
  change _ / D ^ 2 ≤ _
  apply (div_le_one (pow_pos hDpos 2)).2
  exact hnum.trans (by nlinarith [hDsq])

theorem norm_gaussianNormalizedPoleAmplitudeSecondDeriv_le_one
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t‖ ≤ 1 := by
  let D : Real := ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖
  have hD : (1 : Real) / 2 ≤ D :=
    gaussianNormalizedPoleAmplitude_denom_norm_ge_half hq t
  have hDpos : 0 < D := by linarith
  have hDcube : (1 : Real) / 8 ≤ D ^ 3 := by
    have hpow := pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 1 / 2) hD 3
    norm_num at hpow ⊢
    exact hpow
  have hplus :
      ‖1 + q * Complex.exp ((t : Complex) * Complex.I)‖ ≤ 2 := by
    calc
      _ ≤ ‖(1 : Complex)‖ +
          ‖q * Complex.exp ((t : Complex) * Complex.I)‖ := norm_add_le _ _
      _ = 1 + ‖q‖ := by
        rw [norm_one, norm_mul, Complex.norm_exp]
        norm_num
      _ ≤ 2 := by norm_num at hq ⊢; linarith
  have hnum0 := gaussianNormalizedPoleAmplitude_numerator_norm_le hq
  have hnum :
      ‖-(1 - q) *
          (q * Complex.exp ((t : Complex) * Complex.I)) *
          (1 + q * Complex.exp ((t : Complex) * Complex.I))‖ ≤
        (1 : Real) / 32 := by
    rw [norm_mul, norm_mul, norm_neg, norm_mul, Complex.norm_exp]
    norm_num
    calc
      ‖1 - q‖ * ‖q‖ *
          ‖1 + q * Complex.exp ((t : Complex) * Complex.I)‖ ≤
          ((129 : Real) / 128) * ((1 : Real) / 128) * 2 := by gcongr
      _ ≤ (1 : Real) / 32 := by norm_num
  unfold gaussianNormalizedPoleAmplitudeSecondDeriv
  rw [norm_div, norm_pow]
  change _ / D ^ 3 ≤ _
  apply (div_le_one (pow_pos hDpos 3)).2
  exact hnum.trans (by nlinarith [hDcube])

theorem norm_gaussianPolarThetaProduct_le_one {d : Nat}
    {rho t : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖gaussianPolarThetaProduct rho t x‖ ≤ 1 := by
  have hrho1 : rho < 1 := by nlinarith
  have htau := gaussianPolarTau_im_pos hrho0 hrho1 t
  have hpolar := gaussianPolarTau_exp_eq hrho0 t
  unfold gaussianPolarThetaProduct
  rw [analyticThetaRatioProductTau_eq_product_quotient, hpolar]
  have h := analyticThetaProduct_local_contraction hrho0 hrhosmall ht x
  have hexp : Real.exp
      (-(rho * ∑ i : Fin d, thetaAngularEnergy (x i)) / 32) ≤ 1 := by
    rw [← Real.exp_zero]
    apply Real.exp_le_exp.mpr
    have henergy : 0 ≤ ∑ i : Fin d, thetaAngularEnergy (x i) :=
      Finset.sum_nonneg (fun i hi => thetaAngularEnergy_nonneg (x i))
    nlinarith [mul_nonneg hrho0.le henergy]
  exact h.trans hexp

def gaussianCentralAmplitude {d : Nat} (q : Complex) (rho t : Real)
    (x : Fin d → Real) : Complex :=
  gaussianNormalizedPoleAmplitude q t * gaussianPolarThetaProduct rho t x

def gaussianCentralAmplitudeFirstDeriv {d : Nat} (q : Complex)
    (rho t : Real) (x : Fin d → Real) : Complex :=
  gaussianNormalizedPoleAmplitudeFirstDeriv q t *
      gaussianPolarThetaProduct rho t x +
    gaussianNormalizedPoleAmplitude q t *
      gaussianPolarThetaProductFirstDeriv rho t x

def gaussianCentralAmplitudeSecondDeriv {d : Nat} (q : Complex)
    (rho t : Real) (x : Fin d → Real) : Complex :=
  gaussianNormalizedPoleAmplitudeSecondDeriv q t *
      gaussianPolarThetaProduct rho t x +
    2 * gaussianNormalizedPoleAmplitudeFirstDeriv q t *
      gaussianPolarThetaProductFirstDeriv rho t x +
    gaussianNormalizedPoleAmplitude q t *
      gaussianPolarThetaProductSecondDeriv rho t x

theorem hasDerivAt_gaussianCentralAmplitude {d : Nat}
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (hrhosmall : rho ≤ 1 / 128) (t : Real) (x : Fin d → Real) :
    HasDerivAt (fun s : Real => gaussianCentralAmplitude q rho s x)
      (gaussianCentralAmplitudeFirstDeriv q rho t x) t := by
  have hA := hasDerivAt_gaussianNormalizedPoleAmplitude hq t
  have hQ := hasDerivAt_gaussianPolarThetaProduct
    hrho0 hrho1 hrhosmall t x
  exact hA.mul hQ

theorem hasDerivAt_gaussianCentralAmplitudeFirstDeriv {d : Nat}
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (hrhosmall : rho ≤ 1 / 128) (t : Real) (x : Fin d → Real) :
    HasDerivAt
      (fun s : Real => gaussianCentralAmplitudeFirstDeriv q rho s x)
      (gaussianCentralAmplitudeSecondDeriv q rho t x) t := by
  have hA := hasDerivAt_gaussianNormalizedPoleAmplitude hq t
  have hA1 := hasDerivAt_gaussianNormalizedPoleAmplitudeFirstDeriv hq t
  have hQ := hasDerivAt_gaussianPolarThetaProduct
    hrho0 hrho1 hrhosmall t x
  have hQ1 := hasDerivAt_gaussianPolarThetaProductFirstDeriv
    hrho0 hrho1 hrhosmall t x
  have hsum := (hA1.mul hQ).add (hA.mul hQ1)
  unfold gaussianCentralAmplitudeFirstDeriv
    gaussianCentralAmplitudeSecondDeriv
  apply hsum.congr_deriv
  ring

theorem norm_gaussianCentralAmplitudeSecondDeriv_le {d : Nat}
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho t : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖gaussianCentralAmplitudeSecondDeriv q rho t x‖ ≤ 85000000 := by
  have hA := norm_gaussianNormalizedPoleAmplitude_le_two hq t
  have hA1 := norm_gaussianNormalizedPoleAmplitudeFirstDeriv_le_one hq t
  have hA2 := norm_gaussianNormalizedPoleAmplitudeSecondDeriv_le_one hq t
  have hQ := norm_gaussianPolarThetaProduct_le_one hrho0 hrhosmall ht x
  have hQ1 := norm_gaussianPolarThetaProductFirstDeriv_le
    hrho0 hrhosmall ht x
  have hQ2 := norm_gaussianPolarThetaProductSecondDeriv_le
    hrho0 hrhosmall ht x
  unfold gaussianCentralAmplitudeSecondDeriv
  calc
    ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t *
          gaussianPolarThetaProduct rho t x +
        2 * gaussianNormalizedPoleAmplitudeFirstDeriv q t *
          gaussianPolarThetaProductFirstDeriv rho t x +
        gaussianNormalizedPoleAmplitude q t *
          gaussianPolarThetaProductSecondDeriv rho t x‖ ≤
        ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t *
          gaussianPolarThetaProduct rho t x‖ +
        ‖2 * gaussianNormalizedPoleAmplitudeFirstDeriv q t *
          gaussianPolarThetaProductFirstDeriv rho t x‖ +
        ‖gaussianNormalizedPoleAmplitude q t *
          gaussianPolarThetaProductSecondDeriv rho t x‖ := by
      calc
        _ ≤ ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t *
              gaussianPolarThetaProduct rho t x +
            2 * gaussianNormalizedPoleAmplitudeFirstDeriv q t *
              gaussianPolarThetaProductFirstDeriv rho t x‖ +
            ‖gaussianNormalizedPoleAmplitude q t *
              gaussianPolarThetaProductSecondDeriv rho t x‖ :=
          norm_add_le _ _
        _ ≤ _ := by
          gcongr
          exact norm_add_le _ _
    _ ≤ 85000000 := by
      simp only [norm_mul, Complex.norm_ofNat]
      have hterm0 :
          ‖gaussianNormalizedPoleAmplitudeSecondDeriv q t‖ *
            ‖gaussianPolarThetaProduct rho t x‖ ≤ 1 := by
        calc
          _ ≤ (1 : Real) * 1 :=
            mul_le_mul hA2 hQ (norm_nonneg _) (by norm_num)
          _ = 1 := by norm_num
      have hterm1 :
          2 * ‖gaussianNormalizedPoleAmplitudeFirstDeriv q t‖ *
            ‖gaussianPolarThetaProductFirstDeriv rho t x‖ ≤ 6400 := by
        calc
          _ ≤ (2 : Real) * 1 *
              ‖gaussianPolarThetaProductFirstDeriv rho t x‖ := by
            gcongr
          _ ≤ (2 : Real) * 1 * 3200 := by
            gcongr
          _ = 6400 := by norm_num
      have hterm2 :
          ‖gaussianNormalizedPoleAmplitude q t‖ *
            ‖gaussianPolarThetaProductSecondDeriv rho t x‖ ≤
              84000000 := by
        calc
          _ ≤ (2 : Real) *
              ‖gaussianPolarThetaProductSecondDeriv rho t x‖ := by
            gcongr
          _ ≤ (2 : Real) * 42000000 := by
            gcongr
          _ = 84000000 := by norm_num
      nlinarith

theorem norm_gaussianCentralAmplitude_le_two {d : Nat}
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho t : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖gaussianCentralAmplitude q rho t x‖ ≤ 2 := by
  unfold gaussianCentralAmplitude
  rw [norm_mul]
  simpa using mul_le_mul
      (norm_gaussianNormalizedPoleAmplitude_le_two hq t)
      (norm_gaussianPolarThetaProduct_le_one hrho0 hrhosmall ht x)
      (norm_nonneg _) (by norm_num)

theorem norm_gaussianCentralAmplitudeFirstDeriv_le {d : Nat}
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho t : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖gaussianCentralAmplitudeFirstDeriv q rho t x‖ ≤ 6500 := by
  have hA := norm_gaussianNormalizedPoleAmplitude_le_two hq t
  have hA1 := norm_gaussianNormalizedPoleAmplitudeFirstDeriv_le_one hq t
  have hQ := norm_gaussianPolarThetaProduct_le_one hrho0 hrhosmall ht x
  have hQ1 := norm_gaussianPolarThetaProductFirstDeriv_le
    hrho0 hrhosmall ht x
  unfold gaussianCentralAmplitudeFirstDeriv
  calc
    _ ≤ ‖gaussianNormalizedPoleAmplitudeFirstDeriv q t *
          gaussianPolarThetaProduct rho t x‖ +
        ‖gaussianNormalizedPoleAmplitude q t *
          gaussianPolarThetaProductFirstDeriv rho t x‖ := norm_add_le _ _
    _ ≤ 6500 := by
      simp only [norm_mul]
      have h0 :
          ‖gaussianNormalizedPoleAmplitudeFirstDeriv q t‖ *
            ‖gaussianPolarThetaProduct rho t x‖ ≤ 1 := by
        calc
          _ ≤ (1 : Real) * 1 :=
            mul_le_mul hA1 hQ (norm_nonneg _) (by norm_num)
          _ = 1 := by norm_num
      have h1 :
          ‖gaussianNormalizedPoleAmplitude q t‖ *
            ‖gaussianPolarThetaProductFirstDeriv rho t x‖ ≤ 6400 := by
        calc
          _ ≤ (2 : Real) * 3200 := by gcongr
          _ = 6400 := by norm_num
      linarith

theorem norm_gaussianCentralAmplitude_taylorOne_le_of_nonneg {d : Nat}
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho t : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (ht0 : 0 ≤ t) (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖gaussianCentralAmplitude q rho t x -
        gaussianCentralAmplitude q rho 0 x -
        gaussianCentralAmplitudeFirstDeriv q rho 0 x * (t : Complex)‖ ≤
      85000000 * |t| ^ 2 := by
  have hrho1 : rho < 1 := by nlinarith
  let H : Real → Complex := fun s => gaussianCentralAmplitude q rho s x
  let H1 : Real → Complex := fun s =>
    gaussianCentralAmplitudeFirstDeriv q rho s x
  have hH (s : Real) : HasDerivAt H (H1 s) s :=
    hasDerivAt_gaussianCentralAmplitude hq hrho0 hrho1 hrhosmall s x
  have hH1 (s : Real) : HasDerivAt H1
      (gaussianCentralAmplitudeSecondDeriv q rho s x) s :=
    hasDerivAt_gaussianCentralAmplitudeFirstDeriv
      hq hrho0 hrho1 hrhosmall s x
  have hH1lip : ∀ y ∈ Set.Icc (0 : Real) t,
      ‖H1 y - H1 0‖ ≤ 85000000 * |t| := by
    intro y hy
    have hderiv : ∀ s ∈ Set.Icc (0 : Real) t,
        ‖deriv H1 s‖ ≤ 85000000 := by
      intro s hs
      rw [(hH1 s).deriv]
      apply norm_gaussianCentralAmplitudeSecondDeriv_le hq hrho0 hrhosmall
      have hsabs : |s| ≤ |t| := by
        rw [abs_of_nonneg hs.1, abs_of_nonneg ht0]
        exact hs.2
      exact hsabs.trans ht
    have hmean := (convex_Icc (0 : Real) t).norm_image_sub_le_of_norm_deriv_le
      (fun s hs => (hH1 s).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 t from ⟨le_rfl, ht0⟩) hy
    calc
      ‖H1 y - H1 0‖ ≤ 85000000 * ‖y - 0‖ := hmean
      _ ≤ 85000000 * |t| := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hy.1,
          abs_of_nonneg ht0]
        exact mul_le_mul_of_nonneg_left hy.2 (by norm_num)
  let F : Real → Complex := fun s =>
    H s - H 0 - H1 0 * (s : Complex)
  have hF (s : Real) : HasDerivAt F (H1 s - H1 0) s := by
    have hcast : HasDerivAt (fun y : Real => (y : Complex)) 1 s :=
      (hasDerivAt_id (s : Complex)).comp_ofReal
    have hlin := hcast.const_mul (H1 0)
    have hraw := ((hH s).sub_const (H 0)).sub hlin
    have hraw' : HasDerivAt
        ((fun y : Real => H y - H 0) -
          fun y : Real => H1 0 * (y : Complex))
        (H1 s - H1 0) s := by
      simpa only [sub_zero, mul_one] using hraw
    apply hraw'.congr_of_eventuallyEq
    filter_upwards [] with y
    rfl
  have hmean := (convex_Icc (0 : Real) t).norm_image_sub_le_of_norm_deriv_le
    (fun s hs => (hF s).differentiableAt)
    (fun s hs => by rw [(hF s).deriv]; exact hH1lip s hs)
    (show (0 : Real) ∈ Set.Icc 0 t from ⟨le_rfl, ht0⟩)
    (show t ∈ Set.Icc 0 t from ⟨ht0, le_rfl⟩)
  have hmean' :
      ‖gaussianCentralAmplitude q rho t x -
          gaussianCentralAmplitude q rho 0 x -
          gaussianCentralAmplitudeFirstDeriv q rho 0 x * (t : Complex)‖ ≤
        85000000 * t * t := by
    simpa [F, H, H1, abs_of_nonneg ht0] using hmean
  simpa only [pow_two, abs_of_nonneg ht0, mul_assoc] using hmean'

theorem norm_gaussianCentralAmplitude_taylorOne_le_of_nonpos {d : Nat}
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho t : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (ht0 : t ≤ 0) (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖gaussianCentralAmplitude q rho t x -
        gaussianCentralAmplitude q rho 0 x -
        gaussianCentralAmplitudeFirstDeriv q rho 0 x * (t : Complex)‖ ≤
      85000000 * |t| ^ 2 := by
  have hrho1 : rho < 1 := by nlinarith
  let H : Real → Complex := fun s => gaussianCentralAmplitude q rho s x
  let H1 : Real → Complex := fun s =>
    gaussianCentralAmplitudeFirstDeriv q rho s x
  have hH (s : Real) : HasDerivAt H (H1 s) s :=
    hasDerivAt_gaussianCentralAmplitude hq hrho0 hrho1 hrhosmall s x
  have hH1 (s : Real) : HasDerivAt H1
      (gaussianCentralAmplitudeSecondDeriv q rho s x) s :=
    hasDerivAt_gaussianCentralAmplitudeFirstDeriv
      hq hrho0 hrho1 hrhosmall s x
  have hH1lip : ∀ y ∈ Set.Icc t (0 : Real),
      ‖H1 y - H1 0‖ ≤ 85000000 * |t| := by
    intro y hy
    have hderiv : ∀ s ∈ Set.Icc t (0 : Real),
        ‖deriv H1 s‖ ≤ 85000000 := by
      intro s hs
      rw [(hH1 s).deriv]
      apply norm_gaussianCentralAmplitudeSecondDeriv_le hq hrho0 hrhosmall
      have hsabs : |s| ≤ |t| := by
        rw [abs_of_nonpos hs.2, abs_of_nonpos ht0]
        exact neg_le_neg hs.1
      exact hsabs.trans ht
    have hmean := (convex_Icc t (0 : Real)).norm_image_sub_le_of_norm_deriv_le
      (fun s hs => (hH1 s).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc t 0 from ⟨ht0, le_rfl⟩) hy
    calc
      ‖H1 y - H1 0‖ ≤ 85000000 * ‖y - 0‖ := hmean
      _ ≤ 85000000 * |t| := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonpos hy.2,
          abs_of_nonpos ht0]
        exact mul_le_mul_of_nonneg_left (neg_le_neg hy.1) (by norm_num)
  let F : Real → Complex := fun s =>
    H s - H 0 - H1 0 * (s : Complex)
  have hF (s : Real) : HasDerivAt F (H1 s - H1 0) s := by
    have hcast : HasDerivAt (fun y : Real => (y : Complex)) 1 s :=
      (hasDerivAt_id (s : Complex)).comp_ofReal
    have hlin := hcast.const_mul (H1 0)
    have hraw := ((hH s).sub_const (H 0)).sub hlin
    have hraw' : HasDerivAt
        ((fun y : Real => H y - H 0) -
          fun y : Real => H1 0 * (y : Complex))
        (H1 s - H1 0) s := by
      simpa only [sub_zero, mul_one] using hraw
    apply hraw'.congr_of_eventuallyEq
    filter_upwards [] with y
    rfl
  have hmean := (convex_Icc t (0 : Real)).norm_image_sub_le_of_norm_deriv_le
    (fun s hs => (hF s).differentiableAt)
    (fun s hs => by rw [(hF s).deriv]; exact hH1lip s hs)
    (show (0 : Real) ∈ Set.Icc t 0 from ⟨ht0, le_rfl⟩)
    (show t ∈ Set.Icc t 0 from ⟨le_rfl, ht0⟩)
  have hmean' :
      ‖gaussianCentralAmplitude q rho t x -
          gaussianCentralAmplitude q rho 0 x -
          gaussianCentralAmplitudeFirstDeriv q rho 0 x * (t : Complex)‖ ≤
        85000000 * |t| * |t| := by
    simpa [F, H, H1, Real.norm_eq_abs] using hmean
  simpa only [pow_two, mul_assoc] using hmean'

theorem norm_gaussianCentralAmplitude_taylorOne_le {d : Nat}
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho t : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖gaussianCentralAmplitude q rho t x -
        gaussianCentralAmplitude q rho 0 x -
        gaussianCentralAmplitudeFirstDeriv q rho 0 x * (t : Complex)‖ ≤
      85000000 * |t| ^ 2 := by
  rcases le_total 0 t with ht0 | ht0
  · exact norm_gaussianCentralAmplitude_taylorOne_le_of_nonneg
      hq hrho0 hrhosmall ht0 ht x
  · exact norm_gaussianCentralAmplitude_taylorOne_le_of_nonpos
      hq hrho0 hrhosmall ht0 ht x

theorem gaussianCentralAmplitude_saddle_scaled_taylorOne {d n : Nat}
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho u : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (hn : 0 < n) (hu : |u / Real.sqrt n| ≤ Real.pi / 3)
    (x : Fin d → Real) :
    ‖gaussianCentralAmplitude q rho (u / Real.sqrt n) x -
        gaussianCentralAmplitude q rho 0 x -
        gaussianCentralAmplitudeFirstDeriv q rho 0 x *
          ((u / Real.sqrt n : Real) : Complex)‖ ≤
      85000000 * |u| ^ 2 / (n : Real) := by
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hsqrtpos : 0 < Real.sqrt n := Real.sqrt_pos.2 hnreal
  have hbase := norm_gaussianCentralAmplitude_taylorOne_le
    hq hrho0 hrhosmall hu x
  calc
    _ ≤ 85000000 * |u / Real.sqrt n| ^ 2 := hbase
    _ = 85000000 * |u| ^ 2 / (n : Real) := by
      rw [abs_div, abs_of_pos hsqrtpos, div_pow, Real.sq_sqrt hnreal.le]
      ring

lemma gaussianNormalizedPoleAmplitude_zero {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) :
    gaussianNormalizedPoleAmplitude q 0 = 1 := by
  unfold gaussianNormalizedPoleAmplitude
  norm_num
  simpa using gaussianNormalizedPoleAmplitude_denom_ne hq 0

theorem gaussianCentralAmplitude_zero {d : Nat} {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (rho : Real) (x : Fin d → Real) :
    gaussianCentralAmplitude q rho 0 x =
      gaussianPolarThetaProduct rho 0 x := by
  unfold gaussianCentralAmplitude
  rw [gaussianNormalizedPoleAmplitude_zero hq, one_mul]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianCentralExponential.lean <==
import EuclideanBallsFormalization.GaussianCentralAmplitude

namespace EuclideanBallsFormalization

noncomputable section

/-!
The first exact layer of NL0 (7.11a): split the scaled central phase into its
quadratic Gaussian part, cubic correction, quartic correction, and the already
proved fifth-order remainder.  The final theorem below is deliberately
conditional on the explicit perturbation being at most one; converting the
NL0 inner-window condition into that inequality is the next obligation.
-/

def gaussianPhaseQuadratic (lambdaTwo u : Real) : Complex :=
  -(lambdaTwo : Complex) * (u : Complex) ^ 2 / 2

def gaussianPhaseCubic (lambdaThree n u : Real) : Complex :=
  -Complex.I * (lambdaThree : Complex) * (u : Complex) ^ 3 /
    (6 * (Real.sqrt n : Complex))

def gaussianPhaseQuartic (lambdaFour n u : Real) : Complex :=
  (lambdaFour : Complex) * (u : Complex) ^ 4 / (24 * n)

lemma gaussianNormalizedPhaseTaylorFour_eq_split
    (lambdaTwo lambdaThree lambdaFour n u : Real) :
    gaussianNormalizedPhaseTaylorFour lambdaTwo lambdaThree lambdaFour n u =
      gaussianPhaseQuadratic lambdaTwo u +
        gaussianPhaseCubic lambdaThree n u +
        gaussianPhaseQuartic lambdaFour n u := by
  unfold gaussianNormalizedPhaseTaylorFour gaussianPhaseQuadratic
    gaussianPhaseCubic gaussianPhaseQuartic
  ring

theorem gaussianCentralPhase_saddle_scaled_decomposition
    {d n : Nat} (hd : 0 < d) (hn : 0 < n) (u : Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    (d : Complex) * gaussianCentralPhase rho (u / Real.sqrt n) =
      gaussianPhaseQuadratic
          (gaussianSaddleNormalizedVariance alpha) u +
        gaussianPhaseCubic
          (gaussianSaddleNormalizedCumulantThree alpha) n u +
        gaussianPhaseQuartic
          (gaussianSaddleNormalizedCumulantFour alpha) n u +
        (d : Complex) * gaussianCentralPhaseRemainderFour rho
          (u / Real.sqrt n) := by
  dsimp
  rw [← gaussianNormalizedPhaseTaylorFour_eq_split]
  rw [← gaussianPhaseTaylorFour_saddle_scaled hd hn u]
  unfold gaussianCentralPhaseRemainderFour
  ring

theorem gaussianCentralPhase_saddle_scaled_exp_factorization
    {d n : Nat} (hd : 0 < d) (hn : 0 < n) (u : Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    Complex.exp
        ((d : Complex) * gaussianCentralPhase rho (u / Real.sqrt n)) =
      Complex.exp
          (gaussianPhaseQuadratic
            (gaussianSaddleNormalizedVariance alpha) u) *
        Complex.exp
          (gaussianPhaseCubic
              (gaussianSaddleNormalizedCumulantThree alpha) n u +
            gaussianPhaseQuartic
              (gaussianSaddleNormalizedCumulantFour alpha) n u +
            (d : Complex) * gaussianCentralPhaseRemainderFour rho
              (u / Real.sqrt n)) := by
  dsimp
  rw [gaussianCentralPhase_saddle_scaled_decomposition hd hn u]
  rw [← Complex.exp_add]
  congr 1
  ring

theorem norm_exp_add_sub_linear_le
    (base cubic error : Complex) (hsmall : ‖cubic + error‖ ≤ 1) :
    ‖Complex.exp (base + cubic + error) -
        Complex.exp base * (1 + cubic)‖ ≤
      ‖Complex.exp base‖ *
        (‖cubic + error‖ ^ 2 + ‖error‖) := by
  let z : Complex := cubic + error
  have hexp := Complex.norm_exp_sub_one_sub_id_le hsmall
  have hid :
      Complex.exp (base + cubic + error) -
          Complex.exp base * (1 + cubic) =
        Complex.exp base *
          ((Complex.exp z - 1 - z) + error) := by
    dsimp [z]
    rw [show base + cubic + error = base + (cubic + error) by ring,
      Complex.exp_add]
    ring
  rw [hid, norm_mul]
  apply mul_le_mul_of_nonneg_left _ (norm_nonneg _)
  calc
    ‖(Complex.exp z - 1 - z) + error‖ ≤
        ‖Complex.exp z - 1 - z‖ + ‖error‖ := norm_add_le _ _
    _ ≤ ‖z‖ ^ 2 + ‖error‖ := by gcongr

theorem norm_gaussianPhaseCubic_le
    {alpha n u : Real} (halpha : 0 < alpha)
    (hasmall : alpha ≤ smallAlphaThreshold) (hn : 0 < n) :
    ‖gaussianPhaseCubic
        (gaussianSaddleNormalizedCumulantThree alpha) n u‖ ≤
      512 * |u| ^ 3 / (6 * Real.sqrt n) := by
  have hlambda := abs_gaussianSaddleNormalizedCumulantThree_le
    halpha hasmall
  have hsqrt : 0 < Real.sqrt n := Real.sqrt_pos.2 hn
  unfold gaussianPhaseCubic
  simp only [norm_div, norm_mul, norm_pow, norm_neg, Complex.norm_I,
    Complex.norm_real, Real.norm_eq_abs]
  norm_num [abs_of_pos hsqrt]
  gcongr

theorem norm_gaussianPhaseQuartic_le
    {alpha n u : Real} (halpha : 0 < alpha)
    (hasmall : alpha ≤ smallAlphaThreshold) (hn : 0 < n) :
    ‖gaussianPhaseQuartic
        (gaussianSaddleNormalizedCumulantFour alpha) n u‖ ≤
      1000000 * |u| ^ 4 / (24 * n) := by
  have hlambda := abs_gaussianSaddleNormalizedCumulantFour_le
    halpha hasmall
  unfold gaussianPhaseQuartic
  simp only [norm_div, norm_mul, norm_pow, Complex.norm_real,
    Real.norm_eq_abs]
  norm_num [abs_of_pos hn]
  gcongr

theorem norm_gaussianPhaseQuadratic_exp_le
    {alpha u : Real} (halpha : 0 < alpha)
    (hasmall : alpha ≤ smallAlphaThreshold) :
    ‖Complex.exp
        (gaussianPhaseQuadratic
          (gaussianSaddleNormalizedVariance alpha) u)‖ ≤
      Real.exp (-u ^ 2 / 64) := by
  have hlambda := gaussianSaddleNormalizedVariance_smallAlpha_bounds
    halpha hasmall
  unfold gaussianPhaseQuadratic
  have hreal :
      (-(gaussianSaddleNormalizedVariance alpha : Complex) *
          (u : Complex) ^ 2 / 2) =
        ((-gaussianSaddleNormalizedVariance alpha * u ^ 2 / 2 : Real) :
          Complex) := by
    push_cast
    ring
  rw [hreal]
  rw [Complex.norm_exp]
  simp only [Complex.ofReal_re]
  apply Real.exp_le_exp.mpr
  nlinarith [sq_nonneg u]

theorem norm_gaussianCentralPhase_perturbation_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold) (u : Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    ‖gaussianPhaseCubic
          (gaussianSaddleNormalizedCumulantThree alpha) n u +
        gaussianPhaseQuartic
          (gaussianSaddleNormalizedCumulantFour alpha) n u +
        (d : Complex) * gaussianCentralPhaseRemainderFour rho
          (u / Real.sqrt n)‖ ≤
      512 * |u| ^ 3 / (6 * Real.sqrt n) +
        1000000 * |u| ^ 4 / (24 * n) +
        1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n) := by
  dsimp
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : (0 : Real) < (n : Real) / d := div_pos hnreal hdreal
  have hcubic := norm_gaussianPhaseCubic_le
    (u := u) halpha hsmall hnreal
  have hquartic := norm_gaussianPhaseQuartic_le
    (u := u) halpha hsmall hnreal
  have hrem := gaussianCentralPhaseRemainderFour_saddle_scaled_proved
    hd hn hsmall u
  calc
    _ ≤ ‖gaussianPhaseCubic
          (gaussianSaddleNormalizedCumulantThree ((n : Real) / d)) n u‖ +
        ‖gaussianPhaseQuartic
          (gaussianSaddleNormalizedCumulantFour ((n : Real) / d)) n u‖ +
        ‖(d : Complex) * gaussianCentralPhaseRemainderFour
          (gaussianSaddleParameter ((n : Real) / d))
          (u / Real.sqrt n)‖ := by
      calc
        _ ≤ ‖gaussianPhaseCubic
              (gaussianSaddleNormalizedCumulantThree ((n : Real) / d)) n u +
            gaussianPhaseQuartic
              (gaussianSaddleNormalizedCumulantFour ((n : Real) / d)) n u‖ +
            ‖(d : Complex) * gaussianCentralPhaseRemainderFour
              (gaussianSaddleParameter ((n : Real) / d))
              (u / Real.sqrt n)‖ := norm_add_le _ _
        _ ≤ _ := by
          gcongr
          exact norm_add_le _ _
    _ ≤ _ := by gcongr

def gaussianInnerWindowScale (n : Real) : Real :=
  n ^ ((1 : Real) / 10)

lemma gaussianInnerWindowScale_pos {n : Real} (hn : 0 < n) :
    0 < gaussianInnerWindowScale n := by
  exact Real.rpow_pos_of_pos hn _

lemma gaussianInnerWindowScale_pow_ten {n : Real} (hn : 0 ≤ n) :
    gaussianInnerWindowScale n ^ 10 = n := by
  unfold gaussianInnerWindowScale
  rw [← Real.rpow_natCast, ← Real.rpow_mul hn]
  norm_num

lemma gaussianInnerWindowScale_pow_five {n : Real} (hn : 0 ≤ n) :
    gaussianInnerWindowScale n ^ 5 = Real.sqrt n := by
  unfold gaussianInnerWindowScale
  rw [← Real.rpow_natCast, ← Real.rpow_mul hn]
  norm_num [Real.sqrt_eq_rpow]

lemma gaussianInnerWindowScale_sq_ge_256 {n : Nat} (hn : 0 < n)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real)) :
    (256 : Real) ≤ gaussianInnerWindowScale n ^ 2 := by
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have ha10 := gaussianInnerWindowScale_pow_ten hnreal.le
  apply (pow_le_pow_iff_left₀ (by norm_num : (0 : Real) ≤ 256)
    (sq_nonneg (gaussianInnerWindowScale n))
    (by norm_num : (5 : Nat) ≠ 0)).mp
  rw [← pow_mul, show 2 * 5 = 10 by norm_num, ha10]
  exact hnlarge

theorem gaussianInnerWindow_scaled_angle {n : Nat} (hn : 0 < n)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {u : Real} (hu : |u| ≤ gaussianInnerWindowScale n) :
    |u / Real.sqrt n| ≤ Real.pi / 3 := by
  let a : Real := gaussianInnerWindowScale n
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have ha0 : 0 ≤ a := (gaussianInnerWindowScale_pos hnreal).le
  have hapos : 0 < a := gaussianInnerWindowScale_pos hnreal
  have ha5 : a ^ 5 = Real.sqrt n :=
    gaussianInnerWindowScale_pow_five hnreal.le
  have ha2 : (256 : Real) ≤ a ^ 2 :=
    gaussianInnerWindowScale_sq_ge_256 hn hnlarge
  have ha4 : (256 : Real) ^ 2 ≤ a ^ 4 := by
    have h := pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 256) ha2 2
    rw [← pow_mul, show 2 * 2 = 4 by norm_num] at h
    exact h
  have hone : (1 : Real) ≤ (Real.pi / 3) * a ^ 4 := by
    have hpi : (3 : Real) < Real.pi := Real.pi_gt_three
    have hpithird : 1 < Real.pi / 3 := by
      apply (lt_div_iff₀ (by norm_num)).2
      simpa using hpi
    have ha4one : 1 ≤ a ^ 4 := by norm_num at ha4 ⊢; linarith
    nlinarith [mul_le_mul hpithird.le ha4one (by norm_num : (0 : Real) ≤ 1)
      (by linarith : 0 ≤ Real.pi / 3)]
  rw [abs_div, abs_of_pos (Real.sqrt_pos.2 hnreal), ← ha5]
  apply (div_le_iff₀ (pow_pos hapos 5)).2
  calc
    |u| ≤ a := hu
    _ = a * 1 := by ring
    _ ≤ a * ((Real.pi / 3) * a ^ 4) :=
      mul_le_mul_of_nonneg_left hone ha0
    _ = (Real.pi / 3) * a ^ 5 := by ring

theorem gaussianCentralPhase_innerWindow_perturbation_small
    {n : Nat} (hn : 0 < n)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {u : Real} (hu : |u| ≤ gaussianInnerWindowScale n) :
    512 * |u| ^ 3 / (6 * Real.sqrt n) +
        1000000 * |u| ^ 4 / (24 * n) +
        1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n) ≤ 1 := by
  let a : Real := gaussianInnerWindowScale n
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have ha0 : 0 ≤ a := (gaussianInnerWindowScale_pos hnreal).le
  have hapos : 0 < a := gaussianInnerWindowScale_pos hnreal
  have ha10 : a ^ 10 = (n : Real) :=
    gaussianInnerWindowScale_pow_ten hnreal.le
  have ha5 : a ^ 5 = Real.sqrt n :=
    gaussianInnerWindowScale_pow_five hnreal.le
  have ha2 : (256 : Real) ≤ a ^ 2 :=
    gaussianInnerWindowScale_sq_ge_256 hn hnlarge
  have hu3 : |u| ^ 3 ≤ a ^ 3 :=
    pow_le_pow_left₀ (abs_nonneg u) hu 3
  have hu4 : |u| ^ 4 ≤ a ^ 4 :=
    pow_le_pow_left₀ (abs_nonneg u) hu 4
  have hu5 : |u| ^ 5 ≤ a ^ 5 :=
    pow_le_pow_left₀ (abs_nonneg u) hu 5
  have hterm3 : 512 * |u| ^ 3 / (6 * Real.sqrt n) ≤ (1 : Real) / 3 := by
    rw [← ha5]
    apply (div_le_iff₀ (mul_pos (by norm_num) (pow_pos hapos 5))).2
    calc
      512 * |u| ^ 3 ≤ 512 * a ^ 3 := by gcongr
      _ ≤ 2 * a ^ 2 * a ^ 3 := by
        apply mul_le_mul_of_nonneg_right (by nlinarith [ha2])
          (pow_nonneg ha0 3)
      _ = ((1 : Real) / 3) * (6 * a ^ 5) := by ring
  have ha6 : (256 : Real) ^ 3 ≤ a ^ 6 := by
    have h := pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 256) ha2 3
    rw [← pow_mul, show 2 * 3 = 6 by norm_num] at h
    exact h
  have hcoef4 : (1000000 : Real) ≤ 8 * a ^ 6 := by
    norm_num at ha6 ⊢
    nlinarith
  have hterm4 : 1000000 * |u| ^ 4 / (24 * n) ≤ (1 : Real) / 3 := by
    have hnden : (0 : Real) < 24 * n := mul_pos (by norm_num) hnreal
    apply (div_le_iff₀ hnden).2
    calc
      1000000 * |u| ^ 4 ≤ 1000000 * a ^ 4 := by gcongr
      _ ≤ (8 * a ^ 6) * a ^ 4 :=
        mul_le_mul_of_nonneg_right hcoef4 (pow_nonneg ha0 4)
      _ = ((1 : Real) / 3) * (24 * n) := by
        rw [← ha10]
        ring
  have hcoef5 : (3000000 : Real) ≤ a ^ 10 := by
    rw [ha10]
    norm_num at hnlarge ⊢
    linarith
  have hterm5 :
      1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n) ≤
        (1 : Real) / 3 := by
    have hden : 0 < (n : Real) * Real.sqrt n :=
      mul_pos hnreal (Real.sqrt_pos.2 hnreal)
    apply (div_le_iff₀ hden).2
    calc
      1000000 * |u| ^ 5 ≤ 1000000 * a ^ 5 := by gcongr
      _ ≤ ((1 : Real) / 3) * (a ^ 10 * a ^ 5) := by
        have h := mul_le_mul_of_nonneg_right hcoef5 (pow_nonneg ha0 5)
        nlinarith
      _ = ((1 : Real) / 3) * ((n : Real) * Real.sqrt n) := by
        rw [ha10, ha5]
  linarith

theorem norm_gaussianCentralPhase_expansion_remainder_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold) (u : Real)
    (hperturb :
      512 * |u| ^ 3 / (6 * Real.sqrt n) +
          1000000 * |u| ^ 4 / (24 * n) +
          1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n) ≤ 1) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let cubic : Complex := gaussianPhaseCubic
      (gaussianSaddleNormalizedCumulantThree alpha) n u
    ‖Complex.exp
          ((d : Complex) * gaussianCentralPhase rho (u / Real.sqrt n)) -
        Complex.exp
            (gaussianPhaseQuadratic
              (gaussianSaddleNormalizedVariance alpha) u) *
          (1 + cubic)‖ ≤
      Real.exp (-u ^ 2 / 64) *
        ((512 * |u| ^ 3 / (6 * Real.sqrt n) +
            1000000 * |u| ^ 4 / (24 * n) +
            1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n)) ^ 2 +
          (1000000 * |u| ^ 4 / (24 * n) +
            1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n))) := by
  dsimp
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : (0 : Real) < (n : Real) / d := div_pos hnreal hdreal
  let base : Complex := gaussianPhaseQuadratic
    (gaussianSaddleNormalizedVariance ((n : Real) / d)) u
  let cubic : Complex := gaussianPhaseCubic
    (gaussianSaddleNormalizedCumulantThree ((n : Real) / d)) n u
  let error : Complex := gaussianPhaseQuartic
      (gaussianSaddleNormalizedCumulantFour ((n : Real) / d)) n u +
    (d : Complex) * gaussianCentralPhaseRemainderFour
      (gaussianSaddleParameter ((n : Real) / d)) (u / Real.sqrt n)
  have htotal := norm_gaussianCentralPhase_perturbation_le hd hn hsmall u
  have hperturbEq : cubic + error =
      gaussianPhaseCubic
          (gaussianSaddleNormalizedCumulantThree ((n : Real) / d)) n u +
        gaussianPhaseQuartic
          (gaussianSaddleNormalizedCumulantFour ((n : Real) / d)) n u +
        (d : Complex) * gaussianCentralPhaseRemainderFour
          (gaussianSaddleParameter ((n : Real) / d))
          (u / Real.sqrt n) := by
    dsimp [cubic, error]
    ring
  have htotal' : ‖cubic + error‖ ≤
      512 * |u| ^ 3 / (6 * Real.sqrt n) +
        1000000 * |u| ^ 4 / (24 * n) +
        1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n) := by
    rw [hperturbEq]
    exact htotal
  have hsmallnorm : ‖cubic + error‖ ≤ 1 := by
    exact htotal'.trans hperturb
  have hexp := norm_exp_add_sub_linear_le base cubic error hsmallnorm
  have hdecomp := gaussianCentralPhase_saddle_scaled_decomposition hd hn u
  have hdecomp' :
      (d : Complex) * gaussianCentralPhase
          (gaussianSaddleParameter ((n : Real) / d)) (u / Real.sqrt n) =
        base + cubic + error := by
    rw [hdecomp]
    dsimp [base, cubic, error]
    ring
  rw [← hdecomp'] at hexp
  have hbase := norm_gaussianPhaseQuadratic_exp_le
    (u := u) halpha hsmall
  have herror : ‖error‖ ≤
      1000000 * |u| ^ 4 / (24 * n) +
        1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n) := by
    dsimp [error]
    calc
      _ ≤ ‖gaussianPhaseQuartic
            (gaussianSaddleNormalizedCumulantFour ((n : Real) / d)) n u‖ +
          ‖(d : Complex) * gaussianCentralPhaseRemainderFour
            (gaussianSaddleParameter ((n : Real) / d))
            (u / Real.sqrt n)‖ := norm_add_le _ _
      _ ≤ _ := add_le_add
        (norm_gaussianPhaseQuartic_le (u := u) halpha hsmall hnreal)
        (gaussianCentralPhaseRemainderFour_saddle_scaled_proved
          hd hn hsmall u)
  calc
    _ ≤ ‖Complex.exp base‖ * (‖cubic + error‖ ^ 2 + ‖error‖) := by
      simpa [base, cubic, error] using hexp
    _ ≤ Real.exp (-u ^ 2 / 64) *
        ((512 * |u| ^ 3 / (6 * Real.sqrt n) +
            1000000 * |u| ^ 4 / (24 * n) +
            1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n)) ^ 2 +
          (1000000 * |u| ^ 4 / (24 * n) +
            1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n))) := by
      apply mul_le_mul hbase
      · exact add_le_add
          (pow_le_pow_left₀ (norm_nonneg _) htotal' 2) herror
      · positivity
      · exact (Real.exp_pos _).le

theorem norm_gaussianCentralPhase_expansion_remainder_innerWindow_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {u : Real} (hu : |u| ≤ gaussianInnerWindowScale n) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let cubic : Complex := gaussianPhaseCubic
      (gaussianSaddleNormalizedCumulantThree alpha) n u
    ‖Complex.exp
          ((d : Complex) * gaussianCentralPhase rho (u / Real.sqrt n)) -
        Complex.exp
            (gaussianPhaseQuadratic
              (gaussianSaddleNormalizedVariance alpha) u) *
          (1 + cubic)‖ ≤
      Real.exp (-u ^ 2 / 64) *
        ((512 * |u| ^ 3 / (6 * Real.sqrt n) +
            1000000 * |u| ^ 4 / (24 * n) +
            1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n)) ^ 2 +
          (1000000 * |u| ^ 4 / (24 * n) +
            1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n))) := by
  exact norm_gaussianCentralPhase_expansion_remainder_le hd hn hsmall u
    (gaussianCentralPhase_innerWindow_perturbation_small hn hnlarge hu)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianCentralIntegration.lean <==
import EuclideanBallsFormalization.GaussianCentralProduct
import Mathlib.MeasureTheory.Integral.IntegralEqImproper

namespace EuclideanBallsFormalization

noncomputable section

open MeasureTheory Filter Asymptotics
open scoped Interval

/-!
The first integration layer after NL0 (7.13).  It isolates the displayed
`n^(-1/2)` correction in (7.12), proves that correction is odd and hence has
zero integral on every symmetric interval, evaluates the full-line quadratic
Gaussian, and proves convergence of the symmetric leading-term integrals to
that Gaussian main term.  It also integrates the (7.13) remainder bound over
the whole inner window and obtains a uniform `O(1/n)` bound.  The quantitative
Gaussian extension tail, middle contour portion, and passage back to the
original contour integral in (7.14) remain downstream.
-/

theorem intervalIntegral_odd_complex_eq_zero
    {f : Real → Complex} (hodd : Function.Odd f) (R : Real) :
    ∫ u in -R..R, f u = 0 := by
  have hchange := intervalIntegral.integral_comp_neg
    (f := f) (a := -R) (b := R)
  have hneg :
      -(∫ u in -R..R, f u) = ∫ u in -R..R, f u := by
    calc
      -(∫ u in -R..R, f u) = ∫ u in -R..R, -f u := by
        rw [intervalIntegral.integral_neg]
      _ = ∫ u in -R..R, f (-u) := by
        congr 1
        funext u
        exact (hodd u).symm
      _ = ∫ u in -R..R, f u := by simpa only [neg_neg] using hchange
  exact neg_eq_self.mp hneg

def gaussianOddLeadingCorrection
    (lambdaTwo lambdaThree : Real) (n : Nat)
    (amplitudeZero amplitudeOne : Complex) (u : Real) : Complex :=
  Complex.exp (gaussianPhaseQuadratic lambdaTwo u) *
    (amplitudeOne * ((u / Real.sqrt n : Real) : Complex) +
      gaussianPhaseCubic lambdaThree n u * amplitudeZero)

theorem odd_gaussianOddLeadingCorrection
    (lambdaTwo lambdaThree : Real) (n : Nat)
    (amplitudeZero amplitudeOne : Complex) :
    Function.Odd
      (gaussianOddLeadingCorrection lambdaTwo lambdaThree n
        amplitudeZero amplitudeOne) := by
  intro u
  unfold gaussianOddLeadingCorrection gaussianPhaseQuadratic
    gaussianPhaseCubic
  push_cast
  ring_nf

theorem gaussianCentralLeadingIntegrand_eq_even_add_odd
    {d : Nat} (q : Complex) (rho : Real) (n : Nat)
    (u : Real) (x : Fin d → Real) :
    gaussianCentralLeadingIntegrand q rho n u x =
      Complex.exp
          (gaussianPhaseQuadratic
            (gaussianSaddleNormalizedVariance (gaussianMeanSquare rho)) u) *
        gaussianCentralAmplitude q rho 0 x +
      gaussianOddLeadingCorrection
        (gaussianSaddleNormalizedVariance (gaussianMeanSquare rho))
        (gaussianSaddleNormalizedCumulantThree (gaussianMeanSquare rho))
        n (gaussianCentralAmplitude q rho 0 x)
        (gaussianCentralAmplitudeFirstDeriv q rho 0 x) u := by
  unfold gaussianCentralLeadingIntegrand gaussianOddLeadingCorrection
  dsimp
  ring

theorem intervalIntegral_gaussianOddLeadingCorrection_eq_zero
    (lambdaTwo lambdaThree : Real) (n : Nat)
    (amplitudeZero amplitudeOne : Complex) (R : Real) :
    ∫ u in -R..R,
        gaussianOddLeadingCorrection lambdaTwo lambdaThree n
          amplitudeZero amplitudeOne u = 0 := by
  exact intervalIntegral_odd_complex_eq_zero
    (odd_gaussianOddLeadingCorrection lambdaTwo lambdaThree n
      amplitudeZero amplitudeOne) R

theorem continuous_gaussianOddLeadingCorrection
    (lambdaTwo lambdaThree : Real) (n : Nat)
    (amplitudeZero amplitudeOne : Complex) :
    Continuous
      (gaussianOddLeadingCorrection lambdaTwo lambdaThree n
        amplitudeZero amplitudeOne) := by
  unfold gaussianOddLeadingCorrection gaussianPhaseQuadratic
    gaussianPhaseCubic
  fun_prop

theorem intervalIntegral_gaussianCentralLeadingIntegrand_eq_even
    {d : Nat} (q : Complex) (rho : Real) (n : Nat)
    (R : Real) (x : Fin d → Real) :
    (∫ u in -R..R, gaussianCentralLeadingIntegrand q rho n u x) =
      ∫ u in -R..R,
        Complex.exp
            (gaussianPhaseQuadratic
              (gaussianSaddleNormalizedVariance (gaussianMeanSquare rho)) u) *
          gaussianCentralAmplitude q rho 0 x := by
  let evenPart : Real → Complex := fun u =>
    Complex.exp
        (gaussianPhaseQuadratic
          (gaussianSaddleNormalizedVariance (gaussianMeanSquare rho)) u) *
      gaussianCentralAmplitude q rho 0 x
  let oddPart : Real → Complex :=
    gaussianOddLeadingCorrection
      (gaussianSaddleNormalizedVariance (gaussianMeanSquare rho))
      (gaussianSaddleNormalizedCumulantThree (gaussianMeanSquare rho))
      n (gaussianCentralAmplitude q rho 0 x)
      (gaussianCentralAmplitudeFirstDeriv q rho 0 x)
  have heven : Continuous evenPart := by
    dsimp [evenPart]
    unfold gaussianPhaseQuadratic
    fun_prop
  have hodd : Continuous oddPart := by
    dsimp [oddPart]
    exact continuous_gaussianOddLeadingCorrection _ _ _ _ _
  have hzero : (∫ u in -R..R, oddPart u) = 0 := by
    exact intervalIntegral_gaussianOddLeadingCorrection_eq_zero
      _ _ _ _ _ R
  have hpoint : (fun u => gaussianCentralLeadingIntegrand q rho n u x) =
      fun u => evenPart u + oddPart u := by
    funext u
    exact gaussianCentralLeadingIntegrand_eq_even_add_odd
      q rho n u x
  rw [show (fun u => gaussianCentralLeadingIntegrand q rho n u x) =
      (fun u => evenPart u + oddPart u) by
        funext u
        exact congrFun hpoint u]
  rw [intervalIntegral.integral_add
    (heven.intervalIntegrable _ _) (hodd.intervalIntegrable _ _), hzero,
    add_zero]

theorem integral_gaussianPhaseQuadratic
    {lambdaTwo : Real} (hlambdaTwo : 0 < lambdaTwo) :
    (∫ u : Real,
      Complex.exp (gaussianPhaseQuadratic lambdaTwo u)) =
      (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) := by
  have hpoint (u : Real) :
      Complex.exp (gaussianPhaseQuadratic lambdaTwo u) =
        (Real.exp (-(lambdaTwo / 2) * u ^ 2) : Complex) := by
    unfold gaussianPhaseQuadratic
    rw [Complex.ofReal_exp]
    congr 1
    push_cast
    ring
  calc
    (∫ u : Real, Complex.exp (gaussianPhaseQuadratic lambdaTwo u)) =
        ∫ u : Real, (Real.exp (-(lambdaTwo / 2) * u ^ 2) : Complex) := by
      apply MeasureTheory.integral_congr_ae
      exact Filter.Eventually.of_forall hpoint
    _ = (((∫ u : Real, Real.exp (-(lambdaTwo / 2) * u ^ 2)) : Real) :
        Complex) := by
      exact integral_complex_ofReal
    _ = (Real.sqrt (Real.pi / (lambdaTwo / 2)) : Complex) := by
      rw [integral_gaussian]
    _ = (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) := by
      congr 2
      field_simp [hlambdaTwo.ne']

theorem integrable_gaussianPhaseQuadratic
    {lambdaTwo : Real} (hlambdaTwo : 0 < lambdaTwo) :
    MeasureTheory.Integrable
      (fun u : Real => Complex.exp (gaussianPhaseQuadratic lambdaTwo u)) := by
  have hreal := integrable_exp_neg_mul_sq (show 0 < lambdaTwo / 2 by positivity)
  have hcomplex : MeasureTheory.Integrable
      (fun u : Real =>
        (Real.exp (-(lambdaTwo / 2) * u ^ 2) : Complex)) := hreal.ofReal
  apply hcomplex.congr
  exact Filter.Eventually.of_forall (fun u => by
    dsimp
    unfold gaussianPhaseQuadratic
    rw [Complex.ofReal_exp]
    congr 1
    push_cast
    ring)

theorem tendsto_intervalIntegral_gaussianCentralLeadingIntegrand
    {d : Nat} (q : Complex) (rho : Real) (n : Nat)
    (x : Fin d → Real)
    (hlambdaTwo :
      0 < gaussianSaddleNormalizedVariance (gaussianMeanSquare rho)) :
    Filter.Tendsto
      (fun R : Real =>
        ∫ u in -R..R, gaussianCentralLeadingIntegrand q rho n u x)
      Filter.atTop
      (nhds
        ((Real.sqrt
            (2 * Real.pi /
              gaussianSaddleNormalizedVariance (gaussianMeanSquare rho)) :
            Complex) * gaussianCentralAmplitude q rho 0 x)) := by
  let lambdaTwo : Real :=
    gaussianSaddleNormalizedVariance (gaussianMeanSquare rho)
  let amplitudeZero : Complex := gaussianCentralAmplitude q rho 0 x
  let evenPart : Real → Complex := fun u =>
    Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero
  have hbase : MeasureTheory.Integrable
      (fun u : Real => Complex.exp (gaussianPhaseQuadratic lambdaTwo u)) := by
    exact integrable_gaussianPhaseQuadratic hlambdaTwo
  have heven : MeasureTheory.Integrable evenPart := by
    exact hbase.mul_const amplitudeZero
  have ht := intervalIntegral_tendsto_integral heven
    Filter.tendsto_neg_atTop_atBot Filter.tendsto_id
  have hfun :
      (fun R : Real =>
        ∫ u in -R..R, gaussianCentralLeadingIntegrand q rho n u x) =
      (fun R : Real => ∫ u in -R..R, evenPart u) := by
    funext R
    exact intervalIntegral_gaussianCentralLeadingIntegrand_eq_even
      q rho n R x
  rw [hfun]
  have hwhole :
      (∫ u : Real, evenPart u) =
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) * amplitudeZero := by
    unfold evenPart
    rw [integral_mul_const,
      integral_gaussianPhaseQuadratic hlambdaTwo]
  rw [hwhole] at ht
  exact ht

def gaussianCentralProductRemainder {d : Nat} (q : Complex)
    (rho : Real) (n : Nat) (u : Real) (x : Fin d → Real) : Complex :=
  Complex.exp
      ((d : Complex) * gaussianCentralPhase rho (u / Real.sqrt n)) *
    gaussianCentralAmplitude q rho (u / Real.sqrt n) x -
  gaussianCentralLeadingIntegrand q rho n u x

theorem norm_intervalIntegral_gaussianCentralProductRemainder_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {R : Real} (hR0 : 0 ≤ R)
    (hRwindow : R ≤ gaussianInnerWindowScale n)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖∫ u in -R..R, gaussianCentralProductRemainder q rho n u x‖ ≤
      (10000000000000 / (n : Real)) *
        ∫ u : Real, (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let K : Real := 10000000000000 / (n : Real)
  let majorant : Real → Real := fun u =>
    K * ((1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64))
  change ‖∫ u in -R..R, gaussianCentralProductRemainder q rho n u x‖ ≤
    K * ∫ u : Real, (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64)
  have hmajorant : MeasureTheory.Integrable majorant := by
    dsimp [majorant]
    exact integrable_polynomialGaussianMajorant.const_mul K
  have hpoint : ∀ u ∈ Set.Ioc (-R) R,
      ‖gaussianCentralProductRemainder q rho n u x‖ ≤ majorant u := by
    intro u hu
    have huwindow : |u| ≤ gaussianInnerWindowScale n := by
      apply (abs_le.mpr ⟨by linarith [hu.1], hu.2⟩).trans hRwindow
    have h := norm_gaussianCentralProduct_remainder_polynomialGaussian_le
      hd hn hsmall hnlarge hq huwindow x
    dsimp [gaussianCentralProductRemainder, rho] at h
    simpa [gaussianCentralProductRemainder, rho, majorant, K, mul_assoc]
      using h
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le
    (show -R ≤ R by linarith)
    (Filter.Eventually.of_forall (fun u hu => hpoint u hu))
    hmajorant.intervalIntegrable
  have hfull :
      (∫ u in Set.Ioc (-R) R, majorant u) ≤ ∫ u : Real, majorant u :=
    MeasureTheory.setIntegral_le_integral hmajorant
      (Filter.Eventually.of_forall (fun u => by dsimp [majorant, K]; positivity))
  calc
    _ ≤ ∫ u in -R..R, majorant u := hnorm
    _ = ∫ u in Set.Ioc (-R) R, majorant u := by
      rw [intervalIntegral.integral_of_le (show -R ≤ R by linarith)]
    _ ≤ ∫ u : Real, majorant u := hfull
    _ = _ := by
      dsimp [majorant, K]
      rw [integral_const_mul]

theorem eventually_gaussianInnerWindow_exp_le_inv :
    ∀ᶠ n : Real in Filter.atTop,
      128 * Real.exp (-(1 / 64 : Real) * n ^ (1 / 5 : Real)) ≤ n⁻¹ := by
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := (1 : Real) / 64) (by norm_num) (-5 : Real)
  have hscale : Filter.Tendsto
      (fun n : Real => n ^ (1 / 5 : Real)) Filter.atTop Filter.atTop :=
    tendsto_rpow_atTop (by norm_num)
  have hcomp := hsmall.comp_tendsto hscale
  have hbound := hcomp.bound (show 0 < (1 : Real) / 128 by norm_num)
  filter_upwards [hbound, eventually_gt_atTop (0 : Real)] with n hn hnpos
  simp only [Function.comp_apply] at hn
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos (Real.rpow_pos_of_pos hnpos _) _)] at hn
  have hrpow : (n ^ (1 / 5 : Real)) ^ (-5 : Real) = n⁻¹ := by
    rw [← Real.rpow_mul hnpos.le]
    norm_num [Real.rpow_neg_one]
  rw [hrpow] at hn
  nlinarith

theorem gaussian_Ioi_tail_le {R : Real} (hR : 0 < R) :
    (∫ u : Real in Set.Ioi R, Real.exp (-u ^ 2 / 64)) ≤
      (64 / R) * Real.exp (-R ^ 2 / 64) := by
  have hgaussian : IntegrableOn
      (fun u : Real => Real.exp (-u ^ 2 / 64)) (Set.Ioi R) := by
    have h := integrable_exp_neg_mul_sq
      (b := (1 : Real) / 64) (by norm_num)
    apply h.integrableOn.congr
    exact Filter.Eventually.of_forall (fun u =>
      congrArg Real.exp (by ring))
  have hlinear : IntegrableOn
      (fun u : Real => Real.exp ((-R / 64) * u)) (Set.Ioi R) :=
    integrableOn_exp_mul_Ioi (by linarith) R
  have hmono : ∀ᵐ u : Real ∂(volume.restrict (Set.Ioi R)),
      Real.exp (-u ^ 2 / 64) ≤ Real.exp ((-R / 64) * u) := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with u hu
    apply Real.exp_le_exp.mpr
    have hu0 : 0 ≤ u := le_trans hR.le hu.le
    have hdiff : 0 ≤ u - R := sub_nonneg.mpr hu.le
    nlinarith [mul_nonneg hu0 hdiff]
  calc
    _ ≤ ∫ u : Real in Set.Ioi R, Real.exp ((-R / 64) * u) :=
      integral_mono_ae hgaussian hlinear hmono
    _ = _ := by
      rw [integral_exp_mul_Ioi (show -R / 64 < 0 by linarith)]
      field_simp [hR.ne']

theorem gaussian_full_sub_symmetric_eq_two_Ioi
    {R : Real} (hR : 0 ≤ R) :
    (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) =
      2 * ∫ u : Real in Set.Ioi R, Real.exp (-u ^ 2 / 64) := by
  let f : Real → Real := fun u => Real.exp (-u ^ 2 / 64)
  have hfi : Integrable f := by
    have h := integrable_exp_neg_mul_sq
      (b := (1 : Real) / 64) (by norm_num)
    apply h.congr
    exact Filter.Eventually.of_forall (fun u =>
      congrArg Real.exp (by ring))
  have hleft :
      (∫ u : Real in Set.Iic (-R), f u) =
        ∫ u : Real in Set.Ioi R, f u := by
    calc
      (∫ u : Real in Set.Iic (-R), f u) =
          ∫ u : Real in Set.Ioi R, f (-u) := by
        exact (integral_comp_neg_Ioi R f).symm
      _ = ∫ u : Real in Set.Ioi R, f u := by
        apply setIntegral_congr_fun measurableSet_Ioi
        intro u hu
        dsimp [f]
        congr 1
        ring
  have hdisjoint : Disjoint (Set.Iic (-R)) (Set.Ioi R) := by
    rw [Set.disjoint_left]
    intro u huLeft huRight
    simp only [Set.mem_Iic] at huLeft
    simp only [Set.mem_Ioi] at huRight
    linarith
  have hsplit :
      (∫ u : Real in (Set.Ioc (-R) R)ᶜ, f u) =
        (∫ u : Real in Set.Iic (-R), f u) +
          ∫ u : Real in Set.Ioi R, f u := by
    rw [Set.compl_Ioc]
    exact setIntegral_union hdisjoint measurableSet_Ioi
      hfi.integrableOn hfi.integrableOn
  have hcompl := setIntegral_compl (f := f) (s := Set.Ioc (-R) R)
    measurableSet_Ioc hfi
  rw [intervalIntegral.integral_of_le (by linarith : -R ≤ R)]
  change (∫ u : Real, f u) - (∫ u : Real in Set.Ioc (-R) R, f u) = _
  rw [← hcompl, hsplit, hleft]
  ring

theorem eventually_gaussianInnerWindow_positiveTail_le :
    ∀ᶠ n : Real in Filter.atTop,
      (∫ u : Real in Set.Ioi (n ^ (1 / 10 : Real)),
        Real.exp (-u ^ 2 / 64)) ≤ 1 / (2 * n) := by
  filter_upwards [eventually_gaussianInnerWindow_exp_le_inv,
    eventually_ge_atTop (1 : Real)] with n hexp hn
  have hnpos : 0 < n := lt_of_lt_of_le zero_lt_one hn
  let R : Real := n ^ (1 / 10 : Real)
  have hRpos : 0 < R := Real.rpow_pos_of_pos hnpos _
  have hR1 : 1 ≤ R := by
    dsimp [R]
    exact Real.one_le_rpow hn (by norm_num)
  have hRsq : R ^ 2 = n ^ (1 / 5 : Real) := by
    dsimp [R]
    rw [← Real.rpow_natCast, ← Real.rpow_mul hnpos.le]
    norm_num
  have htail := gaussian_Ioi_tail_le hRpos
  have hcoeff : 64 / R ≤ 64 := by
    rw [div_le_iff₀ hRpos]
    nlinarith
  have htail' :
      (∫ u : Real in Set.Ioi R, Real.exp (-u ^ 2 / 64)) ≤
        64 * Real.exp (-R ^ 2 / 64) := by
    exact htail.trans (mul_le_mul_of_nonneg_right hcoeff (Real.exp_pos _).le)
  rw [hRsq] at htail'
  have hexp' :
      64 * Real.exp (-(1 / 64 : Real) * n ^ (1 / 5 : Real)) ≤
        (1 / 2 : Real) * n⁻¹ := by
    nlinarith
  have hexponents :
      Real.exp (-n ^ (1 / 5 : Real) / 64) =
        Real.exp (-(1 / 64 : Real) * n ^ (1 / 5 : Real)) := by
    congr 1
    ring
  rw [hexponents] at htail'
  have hrhs : (1 / 2 : Real) * n⁻¹ = 1 / (2 * n) := by
    field_simp [hnpos.ne']
  change (∫ u : Real in Set.Ioi R, Real.exp (-u ^ 2 / 64)) ≤
    1 / (2 * n)
  exact htail'.trans (hexp'.trans_eq hrhs)

theorem eventually_gaussianInnerWindow_extensionTail_le_inv :
    ∀ᶠ n : Real in Filter.atTop,
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -(n ^ (1 / 10 : Real))..n ^ (1 / 10 : Real),
            Real.exp (-u ^ 2 / 64)) ≤ n⁻¹ := by
  filter_upwards [eventually_gaussianInnerWindow_positiveTail_le,
    eventually_ge_atTop (1 : Real)] with n htail hn
  have hnpos : 0 < n := lt_of_lt_of_le zero_lt_one hn
  have hRnonneg : 0 ≤ n ^ (1 / 10 : Real) :=
    (Real.rpow_pos_of_pos hnpos _).le
  have htwo := mul_le_mul_of_nonneg_left htail (show (0 : Real) ≤ 2 by norm_num)
  rw [← gaussian_full_sub_symmetric_eq_two_Ioi hRnonneg] at htwo
  have hrhs : (2 : Real) * (1 / (2 * n)) = n⁻¹ := by
    field_simp [hnpos.ne']
  exact htwo.trans_eq hrhs

theorem norm_gaussianQuadraticAmplitude_extension_le
    {lambdaTwo R : Real}
    (hlambdaTwo : (1 : Real) / 32 ≤ lambdaTwo)
    (hR : 0 ≤ R) {amplitudeZero : Complex}
    (hamplitudeZero : ‖amplitudeZero‖ ≤ 2) :
    ‖(∫ u : Real,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero) -
        (∫ u in -R..R,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero)‖ ≤
      2 * ((∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        ∫ u in -R..R, Real.exp (-u ^ 2 / 64)) := by
  let f : Real → Complex := fun u =>
    Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero
  let g : Real → Real := fun u => Real.exp (-u ^ 2 / 64)
  have hlambdaPos : 0 < lambdaTwo := lt_of_lt_of_le (by norm_num) hlambdaTwo
  have hfi : Integrable f := by
    exact (integrable_gaussianPhaseQuadratic hlambdaPos).mul_const amplitudeZero
  have hgi : Integrable g := by
    have h := integrable_exp_neg_mul_sq
      (b := (1 : Real) / 64) (by norm_num)
    apply h.congr
    exact Filter.Eventually.of_forall (fun u =>
      congrArg Real.exp (by ring))
  have hdiff :
      (∫ u : Real, f u) - (∫ u in -R..R, f u) =
        ∫ u : Real in (Set.Ioc (-R) R)ᶜ, f u := by
    rw [intervalIntegral.integral_of_le (by linarith : -R ≤ R)]
    exact (setIntegral_compl (f := f) (s := Set.Ioc (-R) R)
      measurableSet_Ioc hfi).symm
  have hdiffg :
      (∫ u : Real, g u) - (∫ u in -R..R, g u) =
        ∫ u : Real in (Set.Ioc (-R) R)ᶜ, g u := by
    rw [intervalIntegral.integral_of_le (by linarith : -R ≤ R)]
    exact (setIntegral_compl (f := g) (s := Set.Ioc (-R) R)
      measurableSet_Ioc hgi).symm
  have hmajor : Integrable (fun u : Real => 2 * g u) := hgi.const_mul 2
  have hpoint : ∀ᵐ u : Real ∂(volume.restrict (Set.Ioc (-R) R)ᶜ),
      ‖f u‖ ≤ 2 * g u := by
    filter_upwards with u
    have hbase :
        ‖Complex.exp (gaussianPhaseQuadratic lambdaTwo u)‖ ≤ g u := by
      unfold gaussianPhaseQuadratic
      have hreal :
          (-(lambdaTwo : Complex) * (u : Complex) ^ 2 / 2) =
            ((-(lambdaTwo / 2) * u ^ 2 : Real) : Complex) := by
        push_cast
        ring
      rw [hreal]
      rw [Complex.norm_exp]
      simp only [Complex.ofReal_re]
      apply Real.exp_le_exp.mpr
      nlinarith [sq_nonneg u]
    dsimp [f]
    rw [norm_mul]
    exact (mul_le_mul hbase hamplitudeZero (norm_nonneg _)
      (Real.exp_pos _).le).trans_eq (by ring)
  rw [show
      (∫ u : Real,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero) -
        (∫ u in -R..R,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero) =
        (∫ u : Real, f u) - (∫ u in -R..R, f u) by rfl,
    hdiff]
  calc
    ‖∫ u : Real in (Set.Ioc (-R) R)ᶜ, f u‖ ≤
        ∫ u : Real in (Set.Ioc (-R) R)ᶜ, 2 * g u :=
      norm_integral_le_of_norm_le hmajor.integrableOn hpoint
    _ = 2 * ∫ u : Real in (Set.Ioc (-R) R)ᶜ, g u := by
      rw [integral_const_mul]
    _ = _ := by rw [← hdiffg]

theorem eventually_nat_gaussianInnerWindow_extensionTail_le_inv :
    ∀ᶠ n : Nat in Filter.atTop,
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹ := by
  have hreal := eventually_gaussianInnerWindow_extensionTail_le_inv
  simpa only [gaussianInnerWindowScale] using hreal.natCast_atTop

theorem norm_gaussianCentralLeading_main_sub_inner_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (x : Fin d → Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
    ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          gaussianCentralAmplitude q rho 0 x -
        (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
          gaussianCentralLeadingIntegrand q rho n u x)‖ ≤
      2 / (n : Real) := by
  dsimp
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
  let amplitudeZero : Complex := gaussianCentralAmplitude q rho 0 x
  let R : Real := gaussianInnerWindowScale n
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have hlambda := gaussianSaddleNormalizedVariance_smallAlpha_bounds
    halpha (by simpa [alpha] using hsmall)
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold
    halpha (by simpa [alpha] using hsmall)
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [rho]
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hamplitudeZero : ‖amplitudeZero‖ ≤ 2 := by
    dsimp [amplitudeZero]
    exact norm_gaussianCentralAmplitude_le_two hq hrho.1 hrho128
      (by rw [abs_zero]; exact div_nonneg Real.pi_pos.le (by norm_num)) x
  have hgeneric := norm_gaussianQuadraticAmplitude_extension_le
    (lambdaTwo := lambdaTwo) (R := R) hlambda.1
    (gaussianInnerWindowScale_pos hnreal).le hamplitudeZero
  have hwhole :
      (∫ u : Real,
        Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero) =
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) * amplitudeZero := by
    rw [integral_mul_const, integral_gaussianPhaseQuadratic
      (lt_of_lt_of_le (by norm_num) hlambda.1)]
  have hinner :
      (∫ u in -R..R, gaussianCentralLeadingIntegrand q rho n u x) =
        ∫ u in -R..R,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero := by
    have h := intervalIntegral_gaussianCentralLeadingIntegrand_eq_even
      q (gaussianSaddleParameter ((n : Real) / d)) n
      (gaussianInnerWindowScale n) x
    rw [gaussianMeanSquare_gaussianSaddleParameter halpha] at h
    simpa [R, rho, lambdaTwo, amplitudeZero, alpha] using h
  rw [hwhole, ← hinner] at hgeneric
  change ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) * amplitudeZero -
      (∫ u in -R..R, gaussianCentralLeadingIntegrand q rho n u x)‖ ≤
    2 / (n : Real)
  calc
    _ ≤ 2 * ((∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        ∫ u in -R..R, Real.exp (-u ^ 2 / 64)) := hgeneric
    _ ≤ 2 * ((n : Real))⁻¹ := by
      exact mul_le_mul_of_nonneg_left
        (by simpa [R] using hExtension) (by norm_num)
    _ = 2 / (n : Real) := by rw [div_eq_mul_inv]

theorem continuous_gaussianCentralExactIntegrand
    {d n : Nat} {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {rho : Real} (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128)
    (x : Fin d → Real) :
    Continuous (fun u : Real =>
      Complex.exp
          ((d : Complex) * gaussianCentralPhase rho (u / Real.sqrt n)) *
        gaussianCentralAmplitude q rho (u / Real.sqrt n) x) := by
  have hrho1 : rho < 1 := by nlinarith
  have hphase : Continuous (gaussianCentralPhase rho) :=
    continuous_iff_continuousAt.mpr (fun t =>
      (hasDerivAt_gaussianCentralPhase hrho0.le hrhosmall t).continuousAt)
  have hamplitude : Continuous
      (fun t : Real => gaussianCentralAmplitude q rho t x) :=
    continuous_iff_continuousAt.mpr (fun t =>
      (hasDerivAt_gaussianCentralAmplitude
        hq hrho0 hrho1 hrhosmall t x).continuousAt)
  fun_prop

theorem continuous_gaussianCentralLeadingIntegrand
    {d n : Nat} (q : Complex) (rho : Real) (x : Fin d → Real) :
    Continuous (fun u : Real =>
      gaussianCentralLeadingIntegrand q rho n u x) := by
  unfold gaussianCentralLeadingIntegrand gaussianPhaseQuadratic
    gaussianPhaseCubic
  fun_prop

theorem norm_gaussianCentral_main_sub_innerProduct_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (x : Fin d → Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
    ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          gaussianCentralAmplitude q rho 0 x -
        (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
          Complex.exp
              ((d : Complex) *
                gaussianCentralPhase rho (u / Real.sqrt n)) *
            gaussianCentralAmplitude q rho (u / Real.sqrt n) x)‖ ≤
      2 / (n : Real) +
        (10000000000000 / (n : Real)) *
          ∫ u : Real, (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64) := by
  dsimp
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
  let R : Real := gaussianInnerWindowScale n
  let exactPart : Real → Complex := fun u =>
    Complex.exp
        ((d : Complex) * gaussianCentralPhase rho (u / Real.sqrt n)) *
      gaussianCentralAmplitude q rho (u / Real.sqrt n) x
  let leadingPart : Real → Complex := fun u =>
    gaussianCentralLeadingIntegrand q rho n u x
  let remainderPart : Real → Complex := fun u =>
    gaussianCentralProductRemainder q rho n u x
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold
    halpha (by simpa [alpha] using hsmall)
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [rho]
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hexactContinuous : Continuous exactPart := by
    dsimp [exactPart]
    exact continuous_gaussianCentralExactIntegrand
      hq hrho.1 hrho128 x
  have hleadingContinuous : Continuous leadingPart := by
    dsimp [leadingPart]
    exact continuous_gaussianCentralLeadingIntegrand q rho x
  have hremContinuous : Continuous remainderPart := by
    have hsub := hexactContinuous.sub hleadingContinuous
    apply hsub.congr
    intro u
    rfl
  have hremIntegral :
      (∫ u in -R..R, remainderPart u) =
        (∫ u in -R..R, exactPart u) -
          ∫ u in -R..R, leadingPart u := by
    exact intervalIntegral.integral_sub
      (hexactContinuous.intervalIntegrable _ _)
      (hleadingContinuous.intervalIntegrable _ _)
  have hleading := norm_gaussianCentralLeading_main_sub_inner_le
    hd hn hsmall hq hExtension x
  have hrem := norm_intervalIntegral_gaussianCentralProductRemainder_le
    hd hn hsmall hnlarge hq (gaussianInnerWindowScale_pos hnreal).le
    (le_refl (gaussianInnerWindowScale n)) x
  change ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          gaussianCentralAmplitude q rho 0 x -
        ∫ u in -R..R, exactPart u‖ ≤ _
  have hidentity :
      (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            gaussianCentralAmplitude q rho 0 x -
          (∫ u in -R..R, exactPart u) =
        ((Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            gaussianCentralAmplitude q rho 0 x -
          (∫ u in -R..R, leadingPart u)) -
        (∫ u in -R..R, remainderPart u) := by
    rw [hremIntegral]
    ring
  rw [hidentity]
  calc
    _ ≤ ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            gaussianCentralAmplitude q rho 0 x -
          (∫ u in -R..R, leadingPart u)‖ +
        ‖∫ u in -R..R, remainderPart u‖ := norm_sub_le _ _
    _ ≤ 2 / (n : Real) +
        (10000000000000 / (n : Real)) *
          ∫ u : Real, (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64) := by
      apply add_le_add
      · simpa [R, leadingPart, rho, lambdaTwo, alpha] using hleading
      · simpa [R, remainderPart, rho, alpha] using hrem

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianCentralMiddle.lean <==
import EuclideanBallsFormalization.GaussianCentralIntegration

namespace EuclideanBallsFormalization

noncomputable section

open MeasureTheory Filter Asymptotics
open scoped Interval

/-!
The middle-contour layer in NL0 (7.6)--(7.14).  The first theta frequency and
the positive real tail give the same quantitative modulus gap as retaining the
`0,±1` masses in NL0's probability identity.  This yields a uniform Gaussian
bound for the central phase, an `exp (-n^(1/5)/256)` bound on the two middle
intervals, and eventually the required `n^(-3/2)` absolute error.
-/

def gaussianThetaTailReal (r : Real) : Real :=
  2 * ∑' m : Nat, r ^ ((m + 2) ^ 2)

lemma summable_gaussianThetaTailRealTerm {r : Real}
    (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 8) :
    Summable (fun m : Nat => r ^ ((m + 2) ^ 2)) := by
  have hweight := summable_thetaTailWeight hr0 hrsmall
  apply Summable.of_norm_bounded hweight.norm
  intro m
  have hterm0 : 0 ≤ r ^ ((m + 2) ^ 2) := pow_nonneg hr0 _
  have hweight0 : 0 ≤ thetaTailWeight r m := by
    unfold thetaTailWeight
    positivity
  have hcoeff : (1 : Real) ≤ ((m + 2 : Nat) : Real) ^ 2 := by
    apply one_le_pow₀
    norm_cast
    omega
  have hle : r ^ ((m + 2) ^ 2) ≤ thetaTailWeight r m := by
    unfold thetaTailWeight
    exact le_mul_of_one_le_right hterm0 hcoeff
  simpa [Real.norm_eq_abs, abs_of_nonneg hr0, abs_of_nonneg hterm0,
    abs_of_nonneg hweight0] using hle

lemma gaussianThetaTailReal_nonneg {r : Real} (hr0 : 0 ≤ r) :
    0 ≤ gaussianThetaTailReal r := by
  unfold gaussianThetaTailReal
  positivity

theorem analyticTheta_real_eq_leading_add_tail
    {r : Real} (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 8) :
    analyticTheta (r : Complex) 0 =
      ((1 + 2 * r + gaussianThetaTailReal r : Real) : Complex) := by
  have hr1 : r < 1 := by nlinarith
  have hzlt : ‖(r : Complex)‖ < 1 := by
    simpa [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hr0] using hr1
  have htail :
      (∑' m : Nat, thetaCosTerm (r : Complex) 0 ⟨m + 2, by omega⟩) =
        ((∑' m : Nat, r ^ ((m + 2) ^ 2) : Real) : Complex) := by
    rw [Complex.ofReal_tsum]
    apply tsum_congr
    intro m
    simp [thetaCosTerm]
  rw [analyticTheta_leading_plus_tail hzlt 0, htail]
  norm_num [gaussianThetaTailReal]

theorem norm_analyticTheta_tail_zero_le_gaussianThetaTailReal
    {z : Complex} {r : Real} (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 8)
    (hz : ‖z‖ = r) :
    ‖2 * ∑' m : Nat, thetaCosTerm z 0 ⟨m + 2, by omega⟩‖ ≤
      gaussianThetaTailReal r := by
  have hr1 : r < 1 := by nlinarith
  have hzlt : ‖z‖ < 1 := by simpa [hz] using hr1
  have hcos := summable_thetaCosTerm hzlt 0
  have htail : Summable (fun m : Nat =>
      thetaCosTerm z 0 ⟨m + 2, by omega⟩) := by
    apply hcos.comp_injective
    intro a b hab
    have hv := congrArg PNat.val hab
    dsimp at hv
    omega
  have hreal := summable_gaussianThetaTailRealTerm hr0 hrsmall
  calc
    ‖(2 : Complex) * ∑' m : Nat, thetaCosTerm z 0 ⟨m + 2, by omega⟩‖ =
        2 * ‖∑' m : Nat, thetaCosTerm z 0 ⟨m + 2, by omega⟩‖ := by
      norm_num [norm_mul]
    _ ≤ 2 * ∑' m : Nat, ‖thetaCosTerm z 0 ⟨m + 2, by omega⟩‖ := by
      exact mul_le_mul_of_nonneg_left
        (norm_tsum_le_tsum_norm htail.norm) (by norm_num)
    _ = 2 * ∑' m : Nat, r ^ ((m + 2) ^ 2) := by
      congr 1
      apply tsum_congr
      intro m
      simp [thetaCosTerm, norm_pow, hz]
    _ = gaussianThetaTailReal r := rfl

theorem one_add_two_polar_gap
    {r t : Real} (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 8) :
    r * (1 - Real.cos t) ≤
      1 + 2 * r -
        ‖(1 : Complex) + 2 *
          ((r : Complex) * Complex.exp ((t : Complex) * Complex.I))‖ := by
  let z : Complex := (r : Complex) * Complex.exp ((t : Complex) * Complex.I)
  let b : Real := ‖(1 : Complex) + 2 * z‖
  have hz : ‖z‖ = r := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hr0, Complex.norm_exp]
    norm_num
  have hb0 : 0 ≤ b := norm_nonneg _
  have hble : b ≤ 1 + 2 * r := by
    dsimp [b]
    calc
      _ ≤ ‖(1 : Complex)‖ + ‖2 * z‖ := norm_add_le _ _
      _ = 1 + 2 * r := by rw [norm_mul, hz]; norm_num
  have hsum : 1 + 2 * r + b ≤ 4 := by
    nlinarith
  have hsq :
      b ^ 2 = (1 + 2 * r) ^ 2 - 4 * r * (1 - Real.cos t) := by
    dsimp [b, z]
    rw [← Complex.normSq_eq_norm_sq]
    simp [Complex.normSq, Complex.exp_re,
      Complex.exp_im]
    nlinarith [Real.cos_sq_add_sin_sq t]
  have hfactor :
      (1 + 2 * r - b) * (1 + 2 * r + b) =
        4 * r * (1 - Real.cos t) := by
    nlinarith
  have hdiff0 : 0 ≤ 1 + 2 * r - b := sub_nonneg.mpr hble
  have hdelta0 : 0 ≤ 1 - Real.cos t := sub_nonneg.mpr (Real.cos_le_one t)
  have hmul := mul_le_mul_of_nonneg_left hsum hdiff0
  rw [hfactor] at hmul
  change r * (1 - Real.cos t) ≤ 1 + 2 * r - b
  nlinarith

theorem norm_analyticTheta_polar_zero_le_leading_add_tail
    {r t : Real} (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 8) :
    ‖analyticTheta
        ((r : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖ ≤
      ‖(1 : Complex) + 2 *
          ((r : Complex) * Complex.exp ((t : Complex) * Complex.I))‖ +
        gaussianThetaTailReal r := by
  let z : Complex := (r : Complex) * Complex.exp ((t : Complex) * Complex.I)
  have hr1 : r < 1 := by nlinarith
  have hz : ‖z‖ = r := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hr0, Complex.norm_exp]
    norm_num
  have hzlt : ‖z‖ < 1 := by simpa [hz] using hr1
  rw [analyticTheta_leading_plus_tail hzlt 0]
  norm_num only [mul_zero, Real.cos_zero, Complex.ofReal_one, mul_one]
  have htail := norm_analyticTheta_tail_zero_le_gaussianThetaTailReal
    hr0 hrsmall hz
  calc
    ‖1 + 2 * z +
          2 * ∑' m : Nat, thetaCosTerm z 0 ⟨m + 2, by omega⟩‖ ≤
        ‖1 + 2 * z‖ +
          ‖2 * ∑' m : Nat, thetaCosTerm z 0 ⟨m + 2, by omega⟩‖ := by
      exact norm_add_le _ _
    _ ≤ ‖1 + 2 * z‖ + gaussianThetaTailReal r :=
      add_le_add_right htail ‖(1 : Complex) + 2 * z‖

theorem norm_analyticTheta_polar_zero_gap
    {r t : Real} (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 8) :
    ‖analyticTheta
        ((r : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖ ≤
      ‖analyticTheta (r : Complex) 0‖ - r * (1 - Real.cos t) := by
  have hnum := norm_analyticTheta_polar_zero_le_leading_add_tail
    hr0 hrsmall (t := t)
  have hlead := one_add_two_polar_gap hr0 hrsmall (t := t)
  have hdeneq := analyticTheta_real_eq_leading_add_tail hr0 hrsmall
  have htail0 := gaussianThetaTailReal_nonneg hr0
  have hdennorm :
      ‖analyticTheta (r : Complex) 0‖ =
        1 + 2 * r + gaussianThetaTailReal r := by
    rw [hdeneq, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg (by positivity)]
  rw [hdennorm]
  linarith

theorem norm_analyticTheta_polar_zero_ratio_gap
    {r t : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128) :
    ‖analyticTheta
          ((r : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 /
        analyticTheta (r : Complex) 0‖ ≤
      1 - r * (1 - Real.cos t) / 2 := by
  have hrsmall8 : r ≤ (1 : Real) / 8 := by nlinarith
  have hgap := norm_analyticTheta_polar_zero_gap hr0.le hrsmall8 (t := t)
  have hdenUpper := norm_analyticTheta_le_two
    (z := (r : Complex)) (by
      rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hr0]
      exact hrsmall) 0
  have hdenLower := norm_analyticTheta_lower_three_quarters
    (z := (r : Complex)) (by
      rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hr0]
      exact hrsmall) 0
  have hdenPos : 0 < ‖analyticTheta (r : Complex) 0‖ :=
    lt_of_lt_of_le (by norm_num) hdenLower
  have hdelta0 : 0 ≤ r * (1 - Real.cos t) :=
    mul_nonneg hr0.le (sub_nonneg.mpr (Real.cos_le_one t))
  rw [norm_div]
  have hdiv := (div_le_div_iff_of_pos_right hdenPos).2 hgap
  calc
    ‖analyticTheta
        ((r : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0‖ /
        ‖analyticTheta (r : Complex) 0‖ ≤
      (‖analyticTheta (r : Complex) 0‖ - r * (1 - Real.cos t)) /
        ‖analyticTheta (r : Complex) 0‖ := hdiv
    _ = 1 - r * (1 - Real.cos t) /
        ‖analyticTheta (r : Complex) 0‖ := by
      field_simp [hdenPos.ne']
    _ ≤ 1 - r * (1 - Real.cos t) / 2 := by
      have hfrac : r * (1 - Real.cos t) / 2 ≤
          r * (1 - Real.cos t) /
            ‖analyticTheta (r : Complex) 0‖ := by
        exact div_le_div_of_nonneg_left hdelta0 hdenPos hdenUpper
      linarith

lemma sq_div_eight_le_one_sub_cos {t : Real}
    (ht : |t| ≤ Real.pi) :
    t ^ 2 / 8 ≤ 1 - Real.cos t := by
  have hcos := Real.cos_le_one_sub_mul_cos_sq ht
  have hpiPos : 0 < Real.pi ^ 2 := sq_pos_of_pos Real.pi_pos
  have hpiSq : Real.pi ^ 2 ≤ 16 := by
    nlinarith [Real.pi_pos, Real.pi_lt_four]
  have hcoef : (1 : Real) / 8 ≤ 2 / Real.pi ^ 2 := by
    apply (le_div_iff₀ hpiPos).2
    nlinarith
  have hmul := mul_le_mul_of_nonneg_right hcoef (sq_nonneg t)
  nlinarith

theorem norm_analyticTheta_polar_zero_ratio_gaussian_le
    {r t : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi) :
    ‖analyticTheta
          ((r : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 /
        analyticTheta (r : Complex) 0‖ ≤
      Real.exp (-(r * t ^ 2) / 16) := by
  have hratio := norm_analyticTheta_polar_zero_ratio_gap
    hr0 hrsmall (t := t)
  have hcos := sq_div_eight_le_one_sub_cos ht
  have hrt : r * t ^ 2 / 16 ≤ r * (1 - Real.cos t) / 2 := by
    have hmul := mul_le_mul_of_nonneg_left hcos hr0.le
    nlinarith
  calc
    _ ≤ 1 - r * (1 - Real.cos t) / 2 := hratio
    _ ≤ 1 - r * t ^ 2 / 16 := by linarith
    _ ≤ Real.exp (-(r * t ^ 2) / 16) := by
      rw [show -(r * t ^ 2) / 16 = -(r * t ^ 2 / 16) by ring]
      exact Real.one_sub_le_exp_neg _

theorem norm_gaussianCentralPhase_exp_eq_ratio_pow
    {d : Nat} {r t : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128) :
    ‖Complex.exp ((d : Complex) * gaussianCentralPhase r t)‖ =
      ‖analyticTheta
          ((r : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 /
        analyticTheta (r : Complex) 0‖ ^ d := by
  let z : Complex := (r : Complex) * Complex.exp ((t : Complex) * Complex.I)
  have hzNorm : ‖z‖ = r := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hr0, Complex.norm_exp]
    norm_num
  have hnumne : analyticTheta z 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [hzNorm]
    nlinarith
  have hdenne : analyticTheta (r : Complex) 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hr0]
    nlinarith
  have hnumne' : analyticTheta
      ((r : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 := by
    simpa [z] using hnumne
  rw [Complex.norm_exp, norm_div]
  unfold gaussianCentralPhase
  simp only [Complex.mul_re, Complex.natCast_re, Complex.natCast_im,
    zero_mul, sub_zero, Complex.sub_re, Complex.log_re, Complex.I_re,
    Complex.I_im, Complex.ofReal_re, Complex.ofReal_im, mul_zero]
  rw [Real.exp_nat_mul]
  rw [Real.exp_sub, Real.exp_log (norm_pos_iff.mpr hnumne'),
    Real.exp_log (norm_pos_iff.mpr hdenne)]

theorem norm_gaussianCentralPhase_exp_gaussian_le
    {d : Nat} {r t : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi) :
    ‖Complex.exp ((d : Complex) * gaussianCentralPhase r t)‖ ≤
      Real.exp (-((d : Real) * r * t ^ 2) / 16) := by
  have heq := norm_gaussianCentralPhase_exp_eq_ratio_pow
    (d := d) hr0 hrsmall (t := t)
  have hbase := norm_analyticTheta_polar_zero_ratio_gaussian_le
    hr0 hrsmall ht
  rw [heq]
  calc
    _ ≤ Real.exp (-(r * t ^ 2) / 16) ^ d :=
      pow_le_pow_left₀ (norm_nonneg _) hbase d
    _ = Real.exp (-((d : Real) * r * t ^ 2) / 16) := by
      rw [← Real.exp_nat_mul]
      congr 1
      ring

theorem norm_gaussianCentralPhase_saddle_exp_gaussian_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {t : Real} (ht : |t| ≤ Real.pi) :
    ‖Complex.exp
        ((d : Complex) *
          gaussianCentralPhase
            (gaussianSaddleParameter ((n : Real) / d)) t)‖ ≤
      Real.exp (-((n : Real) * t ^ 2) / 256) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [rho]
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hbase := norm_gaussianCentralPhase_exp_gaussian_le
    (d := d) hrho.1 hrho128 ht
  have hscale := (gaussianSaddle_effectiveScale hd hn hsmall).1
  have hexponent :
      -((d : Real) * rho * t ^ 2) / 16 ≤
        -((n : Real) * t ^ 2) / 256 := by
    have hmul := mul_le_mul_of_nonneg_right hscale (sq_nonneg t)
    nlinarith
  exact hbase.trans (Real.exp_le_exp.mpr hexponent)

def gaussianInnerAngularScale (n : Real) : Real :=
  gaussianInnerWindowScale n / Real.sqrt n

lemma gaussianInnerAngularScale_pos {n : Real} (hn : 0 < n) :
    0 < gaussianInnerAngularScale n := by
  unfold gaussianInnerAngularScale
  exact div_pos (gaussianInnerWindowScale_pos hn) (Real.sqrt_pos.2 hn)

lemma gaussianInnerAngularScale_effectiveSquare {n : Real} (hn : 0 < n) :
    n * gaussianInnerAngularScale n ^ 2 = n ^ (1 / 5 : Real) := by
  unfold gaussianInnerAngularScale gaussianInnerWindowScale
  have hsqrt : Real.sqrt n ^ 2 = n := Real.sq_sqrt hn.le
  rw [div_pow, ← Real.rpow_natCast, ← Real.rpow_mul hn.le]
  norm_num
  field_simp [hn.ne']
  exact hsqrt.symm

lemma gaussianInnerAngularScale_le_one {n : Nat} (hn : 0 < n) :
    gaussianInnerAngularScale n ≤ 1 := by
  have hnreal : (1 : Real) ≤ n := by
    exact_mod_cast (Nat.succ_le_iff.2 hn)
  unfold gaussianInnerAngularScale gaussianInnerWindowScale
  rw [Real.sqrt_eq_rpow]
  have hpow : (n : Real) ^ (1 / 10 : Real) ≤
      (n : Real) ^ (1 / 2 : Real) := by
    exact Real.rpow_le_rpow_of_exponent_le hnreal (by norm_num)
  apply (div_le_iff₀
    (Real.rpow_pos_of_pos (by positivity) _)).2
  simpa using hpow

theorem norm_gaussianCentral_middle_integrand_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {t : Real} (htlower : gaussianInnerAngularScale n ≤ |t|)
    (htupper : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianCentralAmplitude q rho t x‖ ≤
      2 * Real.exp (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) := by
  dsimp
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [rho]
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hphase := norm_gaussianCentralPhase_saddle_exp_gaussian_le
    hd hn hsmall (t := t) (htupper.trans (by
      have hpi : 0 < Real.pi := Real.pi_pos
      nlinarith))
  have hamp := norm_gaussianCentralAmplitude_le_two
    hq hrho.1 hrho128 htupper x
  have htsq : gaussianInnerAngularScale n ^ 2 ≤ t ^ 2 := by
    have hscale0 := (gaussianInnerAngularScale_pos hnreal).le
    have habs0 := abs_nonneg t
    have h := (sq_le_sq₀ hscale0 habs0).2 htlower
    simpa only [sq_abs] using h
  have heffective := gaussianInnerAngularScale_effectiveSquare hnreal
  have hntsq : (n : Real) ^ (1 / 5 : Real) ≤ (n : Real) * t ^ 2 := by
    have hmul := mul_le_mul_of_nonneg_left htsq hnreal.le
    linarith
  have hexp :
      Real.exp (-((n : Real) * t ^ 2) / 256) ≤
        Real.exp (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) := by
    apply Real.exp_le_exp.mpr
    nlinarith
  rw [norm_mul]
  calc
    _ ≤ Real.exp (-((n : Real) * t ^ 2) / 256) * 2 :=
      mul_le_mul hphase hamp (norm_nonneg _) (Real.exp_pos _).le
    _ ≤ Real.exp (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) * 2 :=
      mul_le_mul_of_nonneg_right hexp (by norm_num)
    _ = _ := by ring

theorem norm_gaussianCentral_middle_integrals_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {eta : Real} (heta : eta ≤ Real.pi / 3)
    (hinner : gaussianInnerAngularScale n ≤ eta)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    let f : Real → Complex := fun t =>
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianCentralAmplitude q rho t x
    ‖(∫ t in -eta..-gaussianInnerAngularScale n, f t) +
        (∫ t in gaussianInnerAngularScale n..eta, f t)‖ ≤
      4 * eta *
        Real.exp (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianCentralAmplitude q rho t x
  let b : Real := gaussianInnerAngularScale n
  let C : Real :=
    2 * Real.exp (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real))
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hb0 : 0 ≤ b := (gaussianInnerAngularScale_pos hnreal).le
  have hbEta : b ≤ eta := by simpa [b] using hinner
  have hpoint {t : Real} (htlower : b ≤ |t|) (htupper : |t| ≤ eta) :
      ‖f t‖ ≤ C := by
    dsimp [f, rho, C]
    exact norm_gaussianCentral_middle_integrand_le
      hd hn hsmall hq (by simpa [b] using htlower)
        (htupper.trans heta) x
  have hpos :
      ‖∫ t in b..eta, f t‖ ≤ C * |eta - b| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le hbEta] at ht
    have ht0 : 0 ≤ t := hb0.trans ht.1.le
    exact hpoint (by simpa [abs_of_nonneg ht0] using ht.1.le)
      (by simpa [abs_of_nonneg ht0] using ht.2)
  have hneg :
      ‖∫ t in -eta..-b, f t‖ ≤ C * |(-b) - (-eta)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le (by linarith : -eta ≤ -b)] at ht
    simp only [Set.mem_Ioc] at ht
    have ht0 : t ≤ 0 := ht.2.trans (neg_nonpos.mpr hb0)
    have habs : |t| = -t := abs_of_nonpos ht0
    apply hpoint
    · rw [habs]
      linarith
    · rw [habs]
      linarith
  change ‖(∫ t in -eta..-b, f t) + (∫ t in b..eta, f t)‖ ≤
    4 * eta * Real.exp (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real))
  calc
    _ ≤ ‖∫ t in -eta..-b, f t‖ + ‖∫ t in b..eta, f t‖ :=
      norm_add_le _ _
    _ ≤ C * |(-b) - (-eta)| + C * |eta - b| := add_le_add hneg hpos
    _ = 2 * C * (eta - b) := by
      rw [abs_of_nonneg (sub_nonneg.mpr hbEta)]
      rw [show (-b) - (-eta) = eta - b by ring,
        abs_of_nonneg (sub_nonneg.mpr hbEta)]
      ring
    _ ≤ 2 * C * eta := by
      have hC0 : 0 ≤ C := by dsimp [C]; positivity
      nlinarith
    _ = _ := by dsimp [C]; ring

theorem eventually_middle_exp_le_rpow_neg_three_halves :
    ∀ᶠ n : Real in Filter.atTop,
      8 * Real.exp (-(1 / 256 : Real) * n ^ (1 / 5 : Real)) ≤
        n ^ (-(3 : Real) / 2) := by
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := (1 : Real) / 256) (by norm_num) (-(15 : Real) / 2)
  have hscale : Filter.Tendsto
      (fun n : Real => n ^ (1 / 5 : Real)) Filter.atTop Filter.atTop :=
    tendsto_rpow_atTop (by norm_num)
  have hcomp := hsmall.comp_tendsto hscale
  have hbound := hcomp.bound (show 0 < (1 : Real) / 8 by norm_num)
  filter_upwards [hbound, eventually_gt_atTop (0 : Real)] with n hn hnpos
  simp only [Function.comp_apply] at hn
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos (Real.rpow_pos_of_pos hnpos _) _)] at hn
  have hrpow :
      (n ^ (1 / 5 : Real)) ^ (-(15 : Real) / 2) =
        n ^ (-(3 : Real) / 2) := by
    rw [← Real.rpow_mul hnpos.le]
    norm_num
  rw [hrpow] at hn
  nlinarith

theorem eventually_nat_middle_exp_le_rpow_neg_three_halves :
    ∀ᶠ n : Nat in Filter.atTop,
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2) := by
  exact eventually_middle_exp_le_rpow_neg_three_halves.natCast_atTop

theorem norm_gaussianCentral_middle_integrals_le_rpow_neg_three_halves
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {eta : Real} (heta : eta ≤ Real.pi / 3)
    (hinner : gaussianInnerAngularScale n ≤ eta)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    let f : Real → Complex := fun t =>
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianCentralAmplitude q rho t x
    ‖(∫ t in -eta..-gaussianInnerAngularScale n, f t) +
        (∫ t in gaussianInnerAngularScale n..eta, f t)‖ ≤
      (n : Real) ^ (-(3 : Real) / 2) := by
  dsimp
  have hmiddle := norm_gaussianCentral_middle_integrals_le
    hd hn hsmall hq heta hinner x
  have hetaTwo : eta ≤ 2 := by
    nlinarith [Real.pi_lt_four]
  have hexp0 : 0 ≤ Real.exp
      (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) :=
    (Real.exp_pos _).le
  calc
    _ ≤ 4 * eta *
        Real.exp (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) := hmiddle
    _ ≤ 8 * Real.exp
        (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) := by
      nlinarith
    _ ≤ _ := hExp

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianCentralNormalization.lean <==
import EuclideanBallsFormalization.GaussianCentralMiddle

namespace EuclideanBallsFormalization

noncomputable section

open MeasureTheory Filter Asymptotics
open scoped Interval

/-!
# Gaussian central-arc normalization

This module completes the Lean assembly of the normalized central-arc estimate in
NL0 (7.14). It changes variables from the angular scale `t` to the Gaussian
scale `u = sqrt n * t`, then combines the inner-window expansion with the two
middle-arc estimates. The remaining outer coefficient normalization is kept
separate so that its `1 / (2 * pi)` and pole-amplitude factors stay explicit.
-/

/-- The unnormalized pole amplitude. For `q = rho` it is `A₊(rho * exp(it))`,
and for `q = -rho` it is `A₋(rho * exp(it))`. -/
def gaussianPoleAmplitude (q : Complex) (t : Real) : Complex :=
  (1 - q * Complex.exp ((t : Complex) * Complex.I))⁻¹

/-- The original central-arc integral `I_{d,n,A}(G)` from NL0 (7.2), after the
saddle equation has replaced `n / d` by the Gaussian mean at `rho`. -/
def gaussianCentralArcIntegral {d : Nat} (q : Complex) (rho eta : Real)
    (x : Fin d → Real) : Complex :=
  (1 / (2 * Real.pi) : Complex) *
    ∫ t in -eta..eta,
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianPoleAmplitude q t * gaussianPolarThetaProduct rho t x

lemma gaussianPoleAmplitude_eq_zero_mul_normalized {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    gaussianPoleAmplitude q t =
      gaussianPoleAmplitude q 0 * gaussianNormalizedPoleAmplitude q t := by
  have hzero := gaussianNormalizedPoleAmplitude_denom_ne hq 0
  have ht := gaussianNormalizedPoleAmplitude_denom_ne hq t
  unfold gaussianPoleAmplitude gaussianNormalizedPoleAmplitude
  norm_num at hzero ⊢
  field_simp [hzero, ht]

lemma gaussianCentralArcIntegral_eq_normalized {d : Nat} {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (rho eta : Real) (x : Fin d → Real) :
    gaussianCentralArcIntegral q rho eta x =
      ((1 / (2 * Real.pi) : Complex) * gaussianPoleAmplitude q 0) *
        ∫ t in -eta..eta,
          Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
            gaussianCentralAmplitude q rho t x := by
  unfold gaussianCentralArcIntegral gaussianCentralAmplitude
  calc
    (1 / (2 * Real.pi) : Complex) *
          ∫ t in -eta..eta,
            Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
              gaussianPoleAmplitude q t * gaussianPolarThetaProduct rho t x =
        (1 / (2 * Real.pi) : Complex) *
          ∫ t in -eta..eta,
            gaussianPoleAmplitude q 0 *
              (Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
                (gaussianNormalizedPoleAmplitude q t *
                  gaussianPolarThetaProduct rho t x)) := by
      congr 1
      apply intervalIntegral.integral_congr
      intro t ht
      have hraw : gaussianPoleAmplitude q t =
          gaussianPoleAmplitude q 0 * gaussianNormalizedPoleAmplitude q t :=
        gaussianPoleAmplitude_eq_zero_mul_normalized hq t
      dsimp only
      rw [hraw]
      ring
    _ = ((1 / (2 * Real.pi) : Complex) * gaussianPoleAmplitude q 0) *
          ∫ t in -eta..eta,
            Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
              (gaussianNormalizedPoleAmplitude q t *
                gaussianPolarThetaProduct rho t x) := by
      rw [intervalIntegral.integral_const_mul]
      ring

lemma gaussianCentral_prefactor_real_identity {n lambdaTwo : Real}
    (hn : 0 < n) (hlambda : 0 < lambdaTwo) :
    (1 / (2 * Real.pi)) * (Real.sqrt n)⁻¹ *
        Real.sqrt (2 * Real.pi / lambdaTwo) =
      (Real.sqrt (2 * Real.pi * n * lambdaTwo))⁻¹ := by
  have htwoPi : 0 < 2 * Real.pi := by positivity
  have hn0 : 0 ≤ n := hn.le
  rw [Real.sqrt_div htwoPi.le]
  rw [show 2 * Real.pi * n * lambdaTwo =
      (2 * Real.pi) * (n * lambdaTwo) by ring]
  rw [Real.sqrt_mul htwoPi.le, Real.sqrt_mul hn0]
  field_simp [Real.sqrt_ne_zero'.2 htwoPi,
    Real.sqrt_ne_zero'.2 hn, Real.sqrt_ne_zero'.2 hlambda,
    ne_of_gt htwoPi]
  nlinarith [Real.sq_sqrt htwoPi.le]

lemma gaussianCentral_original_main_eq {d : Nat} {n lambdaTwo : Real}
    (hn : 0 < n) (hlambda : 0 < lambdaTwo) {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (rho : Real) (x : Fin d → Real) :
    ((1 / (2 * Real.pi) : Complex) * gaussianPoleAmplitude q 0) *
        ((Real.sqrt n)⁻¹ •
          ((Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            gaussianCentralAmplitude q rho 0 x)) =
      gaussianPoleAmplitude q 0 *
          ((Real.sqrt (2 * Real.pi * n * lambdaTwo))⁻¹ : Complex) *
        gaussianPolarThetaProduct rho 0 x := by
  rw [gaussianCentralAmplitude_zero hq, Complex.real_smul]
  calc
    _ = (((1 / (2 * Real.pi)) * (Real.sqrt n)⁻¹ *
            Real.sqrt (2 * Real.pi / lambdaTwo) : Real) : Complex) *
          gaussianPoleAmplitude q 0 * gaussianPolarThetaProduct rho 0 x := by
      push_cast
      ring
    _ = ((Real.sqrt (2 * Real.pi * n * lambdaTwo))⁻¹ : Complex) *
          gaussianPoleAmplitude q 0 * gaussianPolarThetaProduct rho 0 x := by
      rw [gaussianCentral_prefactor_real_identity hn hlambda]
      push_cast
      rfl
    _ = gaussianPoleAmplitude q 0 *
          ((Real.sqrt (2 * Real.pi * n * lambdaTwo))⁻¹ : Complex) *
        gaussianPolarThetaProduct rho 0 x := by ring

/-- The three uniform large-`n` gates used in the compiled form of NL0
(7.14): the explicit inner-window threshold, the Gaussian extension tail, and
the middle-arc exponential-to-power comparison. -/
def gaussianCentralSevenFourteenGates (n : Nat) : Prop :=
  (256 : Real) ^ 5 ≤ (n : Real) ∧
    (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
          Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹ ∧
    8 * Real.exp
        (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
      (n : Real) ^ (-(3 : Real) / 2)

theorem eventually_gaussianCentralSevenFourteenGates :
    ∀ᶠ n : Nat in Filter.atTop, gaussianCentralSevenFourteenGates n := by
  filter_upwards [eventually_ge_atTop (256 ^ 5 : Nat),
    eventually_nat_gaussianInnerWindow_extensionTail_le_inv,
    eventually_nat_middle_exp_le_rpow_neg_three_halves] with n hn hExtension hExp
  refine ⟨?_, hExtension, hExp⟩
  exact_mod_cast hn

lemma gaussianPolarThetaProduct_zero_vector {d : Nat} {rho : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    gaussianPolarThetaProduct rho 0 (fun _ : Fin d => 0) = 1 := by
  unfold gaussianPolarThetaProduct analyticThetaRatioProductTau
  apply Finset.prod_eq_one
  intro i hi
  unfold analyticThetaRatioTau
  rw [gaussianPolarTau_exp_eq hrho0 0]
  norm_num
  rw [← gaussianPartition_eq_analyticTheta]
  exact gaussianPartition_ne_zero hrho0.le hrho1

lemma gaussianCentralAmplitude_zero_vector {d : Nat} {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) {rho : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    gaussianCentralAmplitude q rho 0 (fun _ : Fin d => 0) = 1 := by
  rw [gaussianCentralAmplitude_zero hq,
    gaussianPolarThetaProduct_zero_vector hrho0 hrho1]

lemma gaussianPoleAmplitude_zero_real (r : Real) :
    gaussianPoleAmplitude (r : Complex) 0 = ((1 - r)⁻¹ : Real) := by
  unfold gaussianPoleAmplitude
  norm_num

lemma norm_gaussianPoleAmplitude_zero_real_bounds {r : Real}
    (hr : |r| ≤ 1 / 128) :
    (1 : Real) / 2 ≤ ‖gaussianPoleAmplitude (r : Complex) 0‖ ∧
      ‖gaussianPoleAmplitude (r : Complex) 0‖ ≤ 2 := by
  have hrange := (abs_le.mp hr)
  have hden : 0 < 1 - r := by nlinarith
  rw [gaussianPoleAmplitude_zero_real, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (inv_pos.mpr hden)]
  constructor
  · rw [inv_eq_one_div, le_div_iff₀ hden]
    nlinarith
  · rw [inv_eq_one_div, div_le_iff₀ hden]
    nlinarith

lemma norm_gaussianCentral_baseMain_bounds {n lambdaTwo r : Real}
    (hn : 0 < n)
    (hlambda : (1 : Real) / 32 ≤ lambdaTwo ∧ lambdaTwo ≤ 64)
    (hr : |r| ≤ 1 / 128) :
    (1 : Real) / 64 * (Real.sqrt n)⁻¹ ≤
        ‖gaussianPoleAmplitude (r : Complex) 0 *
          ((Real.sqrt (2 * Real.pi * n * lambdaTwo))⁻¹ : Complex)‖ ∧
      ‖gaussianPoleAmplitude (r : Complex) 0 *
          ((Real.sqrt (2 * Real.pi * n * lambdaTwo))⁻¹ : Complex)‖ ≤
        8 * (Real.sqrt n)⁻¹ := by
  let S : Real := Real.sqrt (2 * Real.pi * n * lambdaTwo)
  let N : Real := Real.sqrt n
  have hNpos : 0 < N := by dsimp [N]; positivity
  have hradPos : 0 < 2 * Real.pi * n * lambdaTwo := by
    have hlambdaPos : 0 < lambdaTwo := by linarith [hlambda.1]
    positivity
  have hSpos : 0 < S := by dsimp [S]; positivity
  have hSupper : S ≤ 32 * N := by
    apply (Real.sqrt_le_iff).2
    constructor
    · positivity
    · dsimp [S, N]
      have hpi : 2 * Real.pi < 8 := by nlinarith [Real.pi_lt_four]
      have hlambdaPos : 0 < lambdaTwo := by linarith [hlambda.1]
      have hnlambda : n * lambdaTwo ≤ n * 64 :=
        mul_le_mul_of_nonneg_left hlambda.2 hn.le
      have hradUpper : 2 * Real.pi * n * lambdaTwo ≤ 512 * n := by
        calc
          2 * Real.pi * n * lambdaTwo =
              (2 * Real.pi) * (n * lambdaTwo) := by ring
          _ ≤ 8 * (n * lambdaTwo) :=
            mul_le_mul_of_nonneg_right hpi.le
              (mul_nonneg hn.le hlambdaPos.le)
          _ ≤ 8 * (n * 64) :=
            mul_le_mul_of_nonneg_left hnlambda (by norm_num)
          _ = 512 * n := by ring
      have hsqrt := Real.sq_sqrt hn.le
      nlinarith [hradUpper]
  have hSlower : N / 4 ≤ S := by
    apply (Real.le_sqrt (by positivity) hradPos.le).2
    dsimp [N, S]
    have hpi : 6 < 2 * Real.pi := by nlinarith [Real.pi_gt_three]
    have hnlambda : n / 32 ≤ n * lambdaTwo := by
      have := mul_le_mul_of_nonneg_left hlambda.1 hn.le
      nlinarith
    have hsqrt := Real.sq_sqrt hn.le
    nlinarith
  have hA := norm_gaussianPoleAmplitude_zero_real_bounds hr
  have hnorm :
      ‖gaussianPoleAmplitude (r : Complex) 0 *
          ((Real.sqrt (2 * Real.pi * n * lambdaTwo))⁻¹ : Complex)‖ =
        ‖gaussianPoleAmplitude (r : Complex) 0‖ * S⁻¹ := by
    have hsqrtpos : 0 < Real.sqrt (2 * Real.pi * n * lambdaTwo) := by
      simpa [S] using hSpos
    dsimp [S]
    simp only [norm_mul, norm_inv, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hsqrtpos]
  rw [hnorm]
  constructor
  · apply (le_div_iff₀ hSpos).2
    rw [div_eq_mul_inv]
    calc
      (1 / 64 * N⁻¹) * S ≤ (1 / 64 * N⁻¹) * (32 * N) := by
        gcongr
      _ = (1 : Real) / 2 := by field_simp [hNpos.ne']; ring
      _ ≤ ‖gaussianPoleAmplitude (r : Complex) 0‖ := hA.1
  · apply (div_le_iff₀ hSpos).2
    calc
      ‖gaussianPoleAmplitude (r : Complex) 0‖ ≤ 2 := hA.2
      _ = (8 * N⁻¹) * (N / 4) := by field_simp [hNpos.ne']; ring
      _ ≤ (8 * N⁻¹) * S := by gcongr

def gaussianCentralRemainderMoment : Real :=
  ∫ u : Real, (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64)

def gaussianCentralErrorConstant : Real :=
  3 + 10000000000000 * gaussianCentralRemainderMoment

lemma gaussianCentralRemainderMoment_nonneg :
    0 ≤ gaussianCentralRemainderMoment := by
  unfold gaussianCentralRemainderMoment
  apply integral_nonneg
  intro u
  positivity

lemma gaussianCentralErrorConstant_pos : 0 < gaussianCentralErrorConstant := by
  unfold gaussianCentralErrorConstant
  have hmoment := gaussianCentralRemainderMoment_nonneg
  positivity

lemma gaussianCentral_explicitError_eq {n : Real} (hn : 0 < n) :
    (Real.sqrt n)⁻¹ *
          (2 / n + (10000000000000 / n) *
            gaussianCentralRemainderMoment) +
        n ^ (-(3 : Real) / 2) =
      gaussianCentralErrorConstant * n ^ (-(3 : Real) / 2) := by
  have hsqrtpos : 0 < Real.sqrt n := by positivity
  have hsqrtmul : Real.sqrt n * n = n ^ ((3 : Real) / 2) := by
    calc
      Real.sqrt n * n = n ^ (1 / 2 : Real) * n ^ (1 : Real) := by
        rw [Real.sqrt_eq_rpow, Real.rpow_one]
      _ = n ^ ((1 / 2 : Real) + 1) := (Real.rpow_add hn _ _).symm
      _ = n ^ ((3 : Real) / 2) := by norm_num
  have hscale : (Real.sqrt n * n)⁻¹ = n ^ (-(3 : Real) / 2) := by
    rw [hsqrtmul, show -(3 : Real) / 2 = -((3 : Real) / 2) by ring,
      Real.rpow_neg hn.le]
  unfold gaussianCentralErrorConstant
  calc
    (Real.sqrt n)⁻¹ *
          (2 / n + (10000000000000 / n) *
            gaussianCentralRemainderMoment) +
        n ^ (-(3 : Real) / 2) =
      (2 + 10000000000000 * gaussianCentralRemainderMoment) *
          (Real.sqrt n * n)⁻¹ + n ^ (-(3 : Real) / 2) := by
        field_simp [hn.ne', hsqrtpos.ne']
    _ = (2 + 10000000000000 * gaussianCentralRemainderMoment) *
          n ^ (-(3 : Real) / 2) + n ^ (-(3 : Real) / 2) := by
      rw [hscale]
    _ = (3 + 10000000000000 * gaussianCentralRemainderMoment) *
          n ^ (-(3 : Real) / 2) := by ring

lemma norm_gaussianCentral_poleFactor_real_le_one {r : Real}
    (hr : |r| ≤ 1 / 128) :
    ‖(1 / (2 * Real.pi) : Complex) *
        gaussianPoleAmplitude (r : Complex) 0‖ ≤ 1 := by
  have hA := (norm_gaussianPoleAmplitude_zero_real_bounds hr).2
  rw [norm_mul, norm_div, norm_one, norm_mul,
    Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  norm_num
  have hden : 0 < 2 * Real.pi := by positivity
  calc
    Real.pi⁻¹ * (1 / 2) * ‖gaussianPoleAmplitude (r : Complex) 0‖ =
        ‖gaussianPoleAmplitude (r : Complex) 0‖ / (2 * Real.pi) := by
      field_simp [ne_of_gt Real.pi_pos]
    _ ≤ 1 := (div_le_iff₀ hden).2 (by nlinarith [Real.pi_gt_three])

lemma gaussianCentral_rpow_neg_three_halves_eq {n : Real} (hn : 0 < n) :
    n ^ (-(3 : Real) / 2) = (Real.sqrt n)⁻¹ * n⁻¹ := by
  have hsqrtmul : Real.sqrt n * n = n ^ ((3 : Real) / 2) := by
    calc
      Real.sqrt n * n = n ^ (1 / 2 : Real) * n ^ (1 : Real) := by
        rw [Real.sqrt_eq_rpow, Real.rpow_one]
      _ = n ^ ((1 / 2 : Real) + 1) := (Real.rpow_add hn _ _).symm
      _ = n ^ ((3 : Real) / 2) := by norm_num
  calc
    n ^ (-(3 : Real) / 2) = n ^ (-((3 : Real) / 2)) := by ring_nf
    _ = (n ^ ((3 : Real) / 2))⁻¹ := Real.rpow_neg hn.le _
    _ = (Real.sqrt n * n)⁻¹ := by rw [hsqrtmul]
    _ = (Real.sqrt n)⁻¹ * n⁻¹ := by rw [mul_inv_rev]; ring

theorem eventually_gaussianCentralError_le_baseMargin :
    ∀ᶠ n : Nat in Filter.atTop,
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹ := by
  have hlarge : ∀ᶠ n : Nat in Filter.atTop,
      128 * gaussianCentralErrorConstant ≤ (n : Real) :=
    (eventually_ge_atTop (128 * gaussianCentralErrorConstant : Real)).natCast_atTop
  filter_upwards [hlarge, eventually_gt_atTop (0 : Nat)] with n hnlarge hn
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hratio : gaussianCentralErrorConstant * (n : Real)⁻¹ ≤ 1 / 128 := by
    rw [← div_eq_mul_inv]
    apply (div_le_iff₀ hnreal).2
    nlinarith
  rw [gaussianCentral_rpow_neg_three_halves_eq hnreal]
  calc
    gaussianCentralErrorConstant *
        ((Real.sqrt (n : Real))⁻¹ * (n : Real)⁻¹) =
      (Real.sqrt (n : Real))⁻¹ *
        (gaussianCentralErrorConstant * (n : Real)⁻¹) := by ring
    _ ≤ (Real.sqrt (n : Real))⁻¹ * (1 / 128) :=
      mul_le_mul_of_nonneg_left hratio (by positivity)
    _ = (1 / 128 : Real) * (Real.sqrt n)⁻¹ := by ring

def gaussianCentralLargeNGates (n : Nat) : Prop :=
  gaussianCentralSevenFourteenGates n ∧
    gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
      (1 / 128 : Real) * (Real.sqrt n)⁻¹

theorem eventually_gaussianCentralLargeNGates :
    ∀ᶠ n : Nat in Filter.atTop, gaussianCentralLargeNGates n := by
  filter_upwards [eventually_gaussianCentralSevenFourteenGates,
    eventually_gaussianCentralError_le_baseMargin] with n hseven hmargin
  exact ⟨hseven, hmargin⟩

/-- The exact change of variables from the angular inner window to the Gaussian
window. -/
theorem gaussianCentral_inner_change_variables
    {d n : Nat} (q : Complex) (rho : Real)
    (x : Fin d → Real) :
    let f : Real → Complex := fun t =>
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianCentralAmplitude q rho t x
    (∫ t in -gaussianInnerAngularScale n..gaussianInnerAngularScale n,
        f t) =
      (Real.sqrt n)⁻¹ •
        ∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
          f (u / Real.sqrt n) := by
  dsimp
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianCentralAmplitude q rho t x
  have h := intervalIntegral.inv_smul_integral_comp_div
    (a := -gaussianInnerWindowScale n)
    (b := gaussianInnerWindowScale n) f (Real.sqrt n)
  simpa only [f, gaussianInnerAngularScale, neg_div, Complex.real_smul] using h.symm

set_option maxHeartbeats 800000 in
/-- The complete normalized central-arc estimate obtained from the NL0 S5
inner-window and middle-window bounds. -/
theorem norm_gaussianCentral_fullCentral_main_error_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {eta : Real} (heta : eta ≤ Real.pi / 3)
    (hinner : gaussianInnerAngularScale n ≤ eta)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (x : Fin d → Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
    let f : Real → Complex := fun t =>
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianCentralAmplitude q rho t x
    ‖(Real.sqrt n)⁻¹ •
          ((Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            gaussianCentralAmplitude q rho 0 x) -
        (∫ t in -eta..eta, f t)‖ ≤
      (Real.sqrt n)⁻¹ *
        (2 / (n : Real) +
          (10000000000000 / (n : Real)) *
            ∫ u : Real, (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64)) +
        (n : Real) ^ (-(3 : Real) / 2) := by
  dsimp
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianCentralAmplitude q rho t x
  let b : Real := gaussianInnerAngularScale n
  let M : Complex :=
    (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
      gaussianCentralAmplitude q rho 0 x
  let U : Complex :=
    ∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
      f (u / Real.sqrt n)
  let Iinner : Complex := ∫ t in -b..b, f t
  let Imiddle : Complex :=
    (∫ t in -eta..-b, f t) + ∫ t in b..eta, f t
  let K : Real :=
    2 / (n : Real) +
      (10000000000000 / (n : Real)) *
        ∫ u : Real, (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold
    halpha (by simpa [alpha] using hsmall)
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [rho]
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hfContinuous : Continuous f := by
    dsimp [f]
    simpa using (continuous_gaussianCentralExactIntegrand
      (d := d) (n := 1) (q := q) (rho := rho)
      hq hrho.1 hrho128 x)
  have hsplit :
      (∫ t in -eta..eta, f t) = Iinner + Imiddle := by
    have hnegInner := intervalIntegral.integral_add_adjacent_intervals
      (hfContinuous.intervalIntegrable (μ := volume) _ _)
      (hfContinuous.intervalIntegrable (μ := volume) _ _)
      (a := -eta) (b := -b) (c := b)
    have htoPos := intervalIntegral.integral_add_adjacent_intervals
      (hfContinuous.intervalIntegrable (μ := volume) _ _)
      (hfContinuous.intervalIntegrable (μ := volume) _ _)
      (a := -eta) (b := b) (c := eta)
    dsimp [Iinner, Imiddle]
    rw [← htoPos, ← hnegInner]
    ring
  have hchange : Iinner = (Real.sqrt n)⁻¹ • U := by
    dsimp [Iinner, U, b, f]
    exact gaussianCentral_inner_change_variables q rho x
  have hinnerBound : ‖M - U‖ ≤ K := by
    have h := norm_gaussianCentral_main_sub_innerProduct_le
      hd hn hsmall hnlarge hq hExtension x
    simpa [M, U, K, f, rho, lambdaTwo, alpha] using h
  have hmiddleBound : ‖Imiddle‖ ≤ (n : Real) ^ (-(3 : Real) / 2) := by
    have h := norm_gaussianCentral_middle_integrals_le_rpow_neg_three_halves
      hd hn hsmall hq heta hinner hExp x
    simpa [Imiddle, b, f, rho, alpha] using h
  have hsqrtInv0 : 0 ≤ (Real.sqrt (n : Real))⁻¹ := by positivity
  change ‖(Real.sqrt n)⁻¹ • M - (∫ t in -eta..eta, f t)‖ ≤
    (Real.sqrt n)⁻¹ * K + (n : Real) ^ (-(3 : Real) / 2)
  rw [hsplit]
  have hidentity :
      (Real.sqrt n)⁻¹ • M - (Iinner + Imiddle) =
        (Real.sqrt n)⁻¹ • (M - U) - Imiddle := by
    rw [hchange]
    module
  rw [hidentity]
  calc
    _ ≤ ‖(Real.sqrt n)⁻¹ • (M - U)‖ + ‖Imiddle‖ := norm_sub_le _ _
    _ = (Real.sqrt n)⁻¹ * ‖M - U‖ + ‖Imiddle‖ := by
      rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hsqrtInv0]
    _ ≤ (Real.sqrt n)⁻¹ * K + (n : Real) ^ (-(3 : Real) / 2) :=
      add_le_add (mul_le_mul_of_nonneg_left hinnerBound hsqrtInv0) hmiddleBound

/-- NL0 (7.14) with the original `1 / (2 * pi)` factor and the unnormalized
pole amplitude restored. The leading coefficient is left in the exact product
form produced by the change of variables; it is algebraically equal to
`A(rho) / sqrt (2 * pi * n * lambdaTwo)`. -/
theorem norm_gaussianCentralArcIntegral_main_error_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {eta : Real} (heta : eta ≤ Real.pi / 3)
    (hinner : gaussianInnerAngularScale n ≤ eta)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (x : Fin d → Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
    let poleFactor : Complex :=
      (1 / (2 * Real.pi) : Complex) * gaussianPoleAmplitude q 0
    let normalizedMain : Complex :=
      (Real.sqrt n)⁻¹ •
        ((Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          gaussianCentralAmplitude q rho 0 x)
    ‖poleFactor * normalizedMain -
        gaussianCentralArcIntegral q rho eta x‖ ≤
      ‖poleFactor‖ *
        ((Real.sqrt n)⁻¹ *
            (2 / (n : Real) +
              (10000000000000 / (n : Real)) *
                ∫ u : Real,
                  (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64)) +
          (n : Real) ^ (-(3 : Real) / 2)) := by
  dsimp
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
  let poleFactor : Complex :=
    (1 / (2 * Real.pi) : Complex) * gaussianPoleAmplitude q 0
  let normalizedMain : Complex :=
    (Real.sqrt n)⁻¹ •
      ((Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
        gaussianCentralAmplitude q rho 0 x)
  let normalizedIntegral : Complex :=
    ∫ t in -eta..eta,
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianCentralAmplitude q rho t x
  have hnormalized := norm_gaussianCentral_fullCentral_main_error_le
    hd hn hsmall hnlarge hq heta hinner hExtension hExp x
  have horiginal : gaussianCentralArcIntegral q rho eta x =
      poleFactor * normalizedIntegral := by
    simpa [poleFactor, normalizedIntegral] using
      (gaussianCentralArcIntegral_eq_normalized hq rho eta x)
  change ‖poleFactor * normalizedMain -
      gaussianCentralArcIntegral q rho eta x‖ ≤ _
  rw [horiginal, ← mul_sub, norm_mul]
  apply mul_le_mul_of_nonneg_left _ (norm_nonneg poleFactor)
  simpa [normalizedMain, normalizedIntegral, rho, lambdaTwo, alpha] using
    hnormalized

/-- The original central-arc estimate in the exact leading-factor form displayed
in NL0 (7.14). The right-hand side is an explicit absolute `O(n⁻³ᐟ²)` error;
factoring the leading `n⁻¹ᐟ²` coefficient gives the stated relative `O(n⁻¹)`
form. -/
theorem norm_gaussianCentralArcIntegral_seven_fourteen_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {eta : Real} (heta : eta ≤ Real.pi / 3)
    (hinner : gaussianInnerAngularScale n ≤ eta)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (x : Fin d → Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
    let poleFactor : Complex :=
      (1 / (2 * Real.pi) : Complex) * gaussianPoleAmplitude q 0
    ‖gaussianPoleAmplitude q 0 *
          ((Real.sqrt (2 * Real.pi * (n : Real) * lambdaTwo))⁻¹ : Complex) *
          gaussianPolarThetaProduct rho 0 x -
        gaussianCentralArcIntegral q rho eta x‖ ≤
      ‖poleFactor‖ *
        ((Real.sqrt n)⁻¹ *
            (2 / (n : Real) +
              (10000000000000 / (n : Real)) *
                ∫ u : Real,
                  (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64)) +
          (n : Real) ^ (-(3 : Real) / 2)) := by
  dsimp
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have hlambda : 0 < lambdaTwo := by
    have hbounds := gaussianSaddleNormalizedVariance_smallAlpha_bounds
      halpha (by simpa [alpha] using hsmall)
    dsimp [lambdaTwo]
    linarith [hbounds.1]
  have hmain := gaussianCentral_original_main_eq
    hnreal hlambda hq rho x
  have h := norm_gaussianCentralArcIntegral_main_error_le
    hd hn hsmall hnlarge hq heta hinner hExtension hExp x
  rw [← hmain]
  simpa [alpha, rho, lambdaTwo] using h

/-- A parameter-uniform absolute-error form of NL0 (7.14) for the two real
pole parameters `r = rho` and `r = -rho`. -/
theorem norm_gaussianCentralArcIntegral_real_error_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {r : Real} (hr : |r| ≤ 1 / 128)
    {eta : Real} (heta : eta ≤ Real.pi / 3)
    (hinner : gaussianInnerAngularScale n ≤ eta)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (x : Fin d → Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
    ‖gaussianPoleAmplitude (r : Complex) 0 *
          ((Real.sqrt (2 * Real.pi * (n : Real) * lambdaTwo))⁻¹ : Complex) *
          gaussianPolarThetaProduct rho 0 x -
        gaussianCentralArcIntegral (r : Complex) rho eta x‖ ≤
      gaussianCentralErrorConstant *
        (n : Real) ^ (-(3 : Real) / 2) := by
  dsimp
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
  let E : Real :=
    (Real.sqrt (n : Real))⁻¹ *
        (2 / (n : Real) + (10000000000000 / (n : Real)) *
          gaussianCentralRemainderMoment) +
      (n : Real) ^ (-(3 : Real) / 2)
  have hq : ‖(r : Complex)‖ ≤ 1 / 128 := by
    simpa [Complex.norm_real, Real.norm_eq_abs] using hr
  have hseven := norm_gaussianCentralArcIntegral_seven_fourteen_le
    hd hn hsmall hnlarge hq heta hinner hExtension hExp x
  have hseven' :
      ‖gaussianPoleAmplitude (r : Complex) 0 *
            ((Real.sqrt (2 * Real.pi * (n : Real) * lambdaTwo))⁻¹ : Complex) *
            gaussianPolarThetaProduct rho 0 x -
          gaussianCentralArcIntegral (r : Complex) rho eta x‖ ≤
        ‖(1 / (2 * Real.pi) : Complex) *
            gaussianPoleAmplitude (r : Complex) 0‖ * E := by
    simpa [E, gaussianCentralRemainderMoment, alpha, rho, lambdaTwo] using hseven
  have hEeq : E = gaussianCentralErrorConstant *
      (n : Real) ^ (-(3 : Real) / 2) := by
    dsimp [E]
    exact gaussianCentral_explicitError_eq (by exact_mod_cast hn)
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hE0 : 0 ≤ E := by
    rw [hEeq]
    exact mul_nonneg gaussianCentralErrorConstant_pos.le
      (Real.rpow_pos_of_pos hnreal _).le
  calc
    _ ≤ ‖(1 / (2 * Real.pi) : Complex) *
          gaussianPoleAmplitude (r : Complex) 0‖ * E := hseven'
    _ ≤ 1 * E := mul_le_mul_of_nonneg_right
      (norm_gaussianCentral_poleFactor_real_le_one hr) hE0
    _ = gaussianCentralErrorConstant *
          (n : Real) ^ (-(3 : Real) / 2) := by rw [one_mul, hEeq]

/-- NL0 (7.5): once the uniform large-`n` margin is active, the base central
integral is bounded above and below by absolute multiples of `n⁻¹ᐟ²`. This
single real-parameter statement applies to both `r = rho` (`A₊`) and
`r = -rho` (`A₋`). -/
theorem norm_gaussianCentralArcIntegral_base_bounds
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {r : Real} (hr : |r| ≤ 1 / 128)
    {eta : Real} (heta : eta ≤ Real.pi / 3)
    (hinner : gaussianInnerAngularScale n ≤ eta)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    (1 / 128 : Real) * (Real.sqrt n)⁻¹ ≤
        ‖gaussianCentralArcIntegral (r : Complex) rho eta
          (fun _ : Fin d => 0)‖ ∧
      ‖gaussianCentralArcIntegral (r : Complex) rho eta
          (fun _ : Fin d => 0)‖ ≤
        9 * (Real.sqrt n)⁻¹ := by
  dsimp
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
  let M : Complex :=
    gaussianPoleAmplitude (r : Complex) 0 *
      ((Real.sqrt (2 * Real.pi * (n : Real) * lambdaTwo))⁻¹ : Complex)
  let I : Complex :=
    gaussianCentralArcIntegral (r : Complex) rho eta (fun _ : Fin d => 0)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hlambda := gaussianSaddleNormalizedVariance_smallAlpha_bounds
    halpha (by simpa [alpha] using hsmall)
  have hmain :
      (1 / 64 : Real) * (Real.sqrt n)⁻¹ ≤ ‖M‖ ∧
        ‖M‖ ≤ 8 * (Real.sqrt n)⁻¹ := by
    simpa [M, lambdaTwo] using
      (norm_gaussianCentral_baseMain_bounds hnreal hlambda hr)
  have herrorRaw := norm_gaussianCentralArcIntegral_real_error_le
    hd hn hsmall hnlarge hr heta hinner hExtension hExp
      (fun _ : Fin d => 0)
  have hzero : gaussianPolarThetaProduct rho 0 (fun _ : Fin d => 0) = 1 :=
    gaussianPolarThetaProduct_zero_vector hrho.1 hrho.2
  have herror : ‖M - I‖ ≤ (1 / 128 : Real) * (Real.sqrt n)⁻¹ := by
    have hraw : ‖M - I‖ ≤ gaussianCentralErrorConstant *
        (n : Real) ^ (-(3 : Real) / 2) := by
      simpa [M, I, alpha, rho, lambdaTwo, hzero] using herrorRaw
    exact hraw.trans hMargin
  have htriangleLower : ‖M‖ ≤ ‖M - I‖ + ‖I‖ := by
    calc
      ‖M‖ = ‖(M - I) + I‖ := by ring_nf
      _ ≤ ‖M - I‖ + ‖I‖ := norm_add_le _ _
  have htriangleUpper : ‖I‖ ≤ ‖M‖ + ‖M - I‖ := by
    calc
      ‖I‖ = ‖M - (M - I)‖ := by ring_nf
      _ ≤ ‖M‖ + ‖M - I‖ := norm_sub_le _ _
  constructor
  · nlinarith [hmain.1, herror, htriangleLower]
  · nlinarith [hmain.2, herror, htriangleUpper,
      inv_nonneg.mpr (Real.sqrt_nonneg (n : Real))]

/-- NL0 (7.4): division by the base central integral gives the saddle value
with a uniform explicit `O(1/n)` error. -/
theorem norm_gaussianCentralArcIntegral_ratio_sub_saddle_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {r : Real} (hr : |r| ≤ 1 / 128)
    {eta : Real} (heta : eta ≤ Real.pi / 3)
    (hinner : gaussianInnerAngularScale n ≤ eta)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹)
    (x : Fin d → Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    ‖gaussianCentralArcIntegral (r : Complex) rho eta x /
          gaussianCentralArcIntegral (r : Complex) rho eta
            (fun _ : Fin d => 0) -
        gaussianPolarThetaProduct rho 0 x‖ ≤
      256 * gaussianCentralErrorConstant / (n : Real) := by
  dsimp
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let lambdaTwo : Real := gaussianSaddleNormalizedVariance alpha
  let G : Complex := gaussianPolarThetaProduct rho 0 x
  let L : Complex :=
    gaussianPoleAmplitude (r : Complex) 0 *
      ((Real.sqrt (2 * Real.pi * (n : Real) * lambdaTwo))⁻¹ : Complex)
  let IG : Complex := gaussianCentralArcIntegral (r : Complex) rho eta x
  let I0 : Complex :=
    gaussianCentralArcIntegral (r : Complex) rho eta (fun _ : Fin d => 0)
  let E : Real := gaussianCentralErrorConstant *
    (n : Real) ^ (-(3 : Real) / 2)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hsqrtpos : 0 < Real.sqrt (n : Real) := by positivity
  have halpha : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold
    halpha (by simpa [alpha] using hsmall)
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [rho]
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hGnorm : ‖G‖ ≤ 1 := by
    dsimp [G]
    apply norm_gaussianPolarThetaProduct_le_one hrho.1 hrho128
    · norm_num
      positivity
  have hGerror : ‖L * G - IG‖ ≤ E := by
    have h := norm_gaussianCentralArcIntegral_real_error_le
      hd hn hsmall hnlarge hr heta hinner hExtension hExp x
    simpa [L, G, IG, E, alpha, rho, lambdaTwo] using h
  have hzero : gaussianPolarThetaProduct rho 0 (fun _ : Fin d => 0) = 1 :=
    gaussianPolarThetaProduct_zero_vector hrho.1 hrho.2
  have h0error : ‖L - I0‖ ≤ E := by
    have h := norm_gaussianCentralArcIntegral_real_error_le
      hd hn hsmall hnlarge hr heta hinner hExtension hExp
        (fun _ : Fin d => 0)
    simpa [L, I0, E, alpha, rho, lambdaTwo, hzero] using h
  have hbase := norm_gaussianCentralArcIntegral_base_bounds
    hd hn hsmall hnlarge hr heta hinner hExtension hExp hMargin
  have hI0lower : (1 / 128 : Real) * (Real.sqrt n)⁻¹ ≤ ‖I0‖ := by
    simpa [I0, alpha, rho] using hbase.1
  have hI0pos : 0 < ‖I0‖ :=
    lt_of_lt_of_le (mul_pos (by norm_num) (inv_pos.mpr hsqrtpos)) hI0lower
  have hI0ne : I0 ≠ 0 := norm_ne_zero_iff.mp hI0pos.ne'
  have hnumeratorIdentity :
      IG - G * I0 = -(L * G - IG) + G * (L - I0) := by ring
  have hnumerator : ‖IG - G * I0‖ ≤ 2 * E := by
    rw [hnumeratorIdentity]
    calc
      _ ≤ ‖-(L * G - IG)‖ + ‖G * (L - I0)‖ := norm_add_le _ _
      _ = ‖L * G - IG‖ + ‖G‖ * ‖L - I0‖ := by
        rw [norm_neg, norm_mul]
      _ ≤ E + 1 * E := add_le_add hGerror
        (mul_le_mul hGnorm h0error (norm_nonneg _) (by norm_num))
      _ = 2 * E := by ring
  have hratioIdentity : IG / I0 - G = (IG - G * I0) / I0 := by
    field_simp [hI0ne]
  change ‖IG / I0 - G‖ ≤ 256 * gaussianCentralErrorConstant / (n : Real)
  rw [hratioIdentity, norm_div]
  apply (div_le_iff₀ hI0pos).2
  calc
    ‖IG - G * I0‖ ≤ 2 * E := hnumerator
    _ = (256 * gaussianCentralErrorConstant / (n : Real)) *
          ((1 / 128 : Real) * (Real.sqrt n)⁻¹) := by
      dsimp [E]
      rw [gaussianCentral_rpow_neg_three_halves_eq hnreal]
      field_simp [hnreal.ne', hsqrtpos.ne']
      ring
    _ ≤ (256 * gaussianCentralErrorConstant / (n : Real)) * ‖I0‖ := by
      apply mul_le_mul_of_nonneg_left hI0lower
      exact div_nonneg
        (mul_nonneg (by norm_num) gaussianCentralErrorConstant_pos.le)
        hnreal.le

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianCentralPhaseScale.lean <==
import EuclideanBallsFormalization.GaussianCumulantScale
import Mathlib.Analysis.Calculus.Taylor

namespace EuclideanBallsFormalization

noncomputable section

/-!
The algebraic and Taylor-remainder interfaces for NL0 (7.9).  This module does
not postulate the central expansion: it first records the exact quartic
polynomial and the saddle scaling forced by `alpha = n / d`.  The analytic
fifth-derivative estimate is a separate downstream obligation.
-/

def gaussianPhaseTaylorFour
    (kappaTwo kappaThree kappaFour t : Real) : Complex :=
  -(kappaTwo : Complex) * (t : Complex) ^ 2 / 2 -
    Complex.I * (kappaThree : Complex) * (t : Complex) ^ 3 / 6 +
    (kappaFour : Complex) * (t : Complex) ^ 4 / 24

def gaussianNormalizedPhaseTaylorFour
    (lambdaTwo lambdaThree lambdaFour n u : Real) : Complex :=
  -(lambdaTwo : Complex) * (u : Complex) ^ 2 / 2 -
    Complex.I * (lambdaThree : Complex) * (u : Complex) ^ 3 /
      (6 * (Real.sqrt n : Complex)) +
    (lambdaFour : Complex) * (u : Complex) ^ 4 / (24 * n)

def gaussianCentralPhase (rho t : Real) : Complex :=
  Complex.log
      (analyticTheta
        ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0) -
    Complex.log (analyticTheta (rho : Complex) 0) -
    Complex.I * (gaussianMeanSquare rho : Complex) * (t : Complex)

def gaussianCentralPhaseRemainderFour (rho t : Real) : Complex :=
  gaussianCentralPhase rho t -
    gaussianPhaseTaylorFour (gaussianVariance rho)
      (gaussianCumulantThree rho) (gaussianCumulantFour rho) t

lemma gaussianCentralPhase_zero (rho : Real) :
    gaussianCentralPhase rho 0 = 0 := by
  simp [gaussianCentralPhase]

theorem analyticTheta_polar_mem_slitPlane
    {rho : Real} (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128)
    (t : Real) :
    analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ∈
        Complex.slitPlane := by
  let z : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  have hnorm : ‖z‖ = rho := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hrho0, Complex.norm_exp]
    norm_num
  have hzlt : ‖z‖ < 1 := by rw [hnorm]; nlinarith
  have hsub := norm_analyticTheta_sub_one_le hzlt 0
  have hden : 0 < 1 - rho := by nlinarith
  have hfrac : 2 * (rho / (1 - rho)) < 1 := by
    have hrfrac : rho / (1 - rho) < (1 : Real) / 2 := by
      apply (div_lt_iff₀ hden).2
      nlinarith
    nlinarith
  have hsubone : ‖analyticTheta z 0 - 1‖ < 1 := by
    calc
      ‖analyticTheta z 0 - 1‖ ≤ 2 * (‖z‖ / (1 - ‖z‖)) := hsub
      _ = 2 * (rho / (1 - rho)) := by rw [hnorm]
      _ < 1 := hfrac
  have hmem := Complex.mem_slitPlane_of_norm_lt_one
    (z := analyticTheta z 0 - 1) hsubone
  simpa [z] using hmem

theorem gaussianPhaseTaylorFour_saddle_scaled
    {d n : Nat} (hd : 0 < d) (hn : 0 < n) (u : Real) :
    (d : Complex) * gaussianPhaseTaylorFour
        (gaussianVariance
          (gaussianSaddleParameter ((n : Real) / d)))
        (gaussianCumulantThree
          (gaussianSaddleParameter ((n : Real) / d)))
        (gaussianCumulantFour
          (gaussianSaddleParameter ((n : Real) / d)))
        (u / Real.sqrt n) =
      gaussianNormalizedPhaseTaylorFour
        (gaussianSaddleNormalizedVariance ((n : Real) / d))
        (gaussianSaddleNormalizedCumulantThree ((n : Real) / d))
        (gaussianSaddleNormalizedCumulantFour ((n : Real) / d))
        n u := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hdne : (d : Real) ≠ 0 := ne_of_gt hdreal
  have hnne : (n : Real) ≠ 0 := ne_of_gt hnreal
  have hsqrt : Real.sqrt (n : Real) ^ 2 = n := Real.sq_sqrt hnreal.le
  have hsqrtne : Real.sqrt (n : Real) ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hnreal)
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let k2 : Real := gaussianVariance rho
  let k3 : Real := gaussianCumulantThree rho
  let k4 : Real := gaussianCumulantFour rho
  have hscale2 :
      (d : Real) * k2 * (u / Real.sqrt n) ^ 2 =
        (k2 / ((n : Real) / d)) * u ^ 2 := by
    field_simp [hdne, hnne, hsqrtne]
    rw [hsqrt]
  have hscale3 :
      (d : Real) * k3 * (u / Real.sqrt n) ^ 3 =
        (k3 / ((n : Real) / d)) * u ^ 3 / Real.sqrt n := by
    field_simp [hdne, hnne, hsqrtne]
    rw [hsqrt]
  have hscale4 :
      (d : Real) * k4 * (u / Real.sqrt n) ^ 4 =
        (k4 / ((n : Real) / d)) * u ^ 4 / n := by
    field_simp [hdne, hnne, hsqrtne]
    rw [show Real.sqrt (n : Real) ^ 4 = (Real.sqrt n ^ 2) ^ 2 by ring,
      hsqrt]
  unfold gaussianPhaseTaylorFour gaussianNormalizedPhaseTaylorFour
  unfold gaussianSaddleNormalizedVariance
    gaussianSaddleNormalizedCumulantThree
    gaussianSaddleNormalizedCumulantFour
  change (d : Complex) *
      (-(k2 : Complex) * ((u / Real.sqrt n : Real) : Complex) ^ 2 / 2 -
        Complex.I * (k3 : Complex) * ((u / Real.sqrt n : Real) : Complex) ^ 3 / 6 +
        (k4 : Complex) * ((u / Real.sqrt n : Real) : Complex) ^ 4 / 24) = _
  calc
    (d : Complex) *
        (-(k2 : Complex) * ((u / Real.sqrt n : Real) : Complex) ^ 2 / 2 -
          Complex.I * (k3 : Complex) * ((u / Real.sqrt n : Real) : Complex) ^ 3 / 6 +
          (k4 : Complex) * ((u / Real.sqrt n : Real) : Complex) ^ 4 / 24) =
        -(((d : Real) * k2 * (u / Real.sqrt n) ^ 2 : Real) : Complex) / 2 -
          Complex.I * (((d : Real) * k3 * (u / Real.sqrt n) ^ 3 : Real) : Complex) / 6 +
          (((d : Real) * k4 * (u / Real.sqrt n) ^ 4 : Real) : Complex) / 24 := by
      push_cast
      ring
    _ = -(((k2 / ((n : Real) / d)) * u ^ 2 : Real) : Complex) / 2 -
          Complex.I * (((k3 / ((n : Real) / d)) * u ^ 3 /
            Real.sqrt n : Real) : Complex) / 6 +
          (((k4 / ((n : Real) / d)) * u ^ 4 / n : Real) : Complex) / 24 := by
      rw [hscale2, hscale3, hscale4]
    _ = _ := by
      push_cast
      ring

theorem gaussianNormalizedPhaseTaylorFour_norm_le
    {alpha n u : Real} (halpha : 0 < alpha)
    (hasmall : alpha ≤ smallAlphaThreshold) (hn : 1 ≤ n) :
    ‖gaussianNormalizedPhaseTaylorFour
        (gaussianSaddleNormalizedVariance alpha)
        (gaussianSaddleNormalizedCumulantThree alpha)
        (gaussianSaddleNormalizedCumulantFour alpha) n u‖ ≤
      32 * |u| ^ 2 +
        512 * |u| ^ 3 / (6 * Real.sqrt n) +
        1000000 * |u| ^ 4 / (24 * n) := by
  have hlambda2 := gaussianSaddleNormalizedVariance_smallAlpha_bounds
    halpha hasmall
  have hlambda3 := abs_gaussianSaddleNormalizedCumulantThree_le
    halpha hasmall
  have hlambda4 := abs_gaussianSaddleNormalizedCumulantFour_le
    halpha hasmall
  have hsqrt0 : 0 < Real.sqrt n := Real.sqrt_pos.2 (lt_of_lt_of_le (by norm_num) hn)
  have hn0 : 0 < n := lt_of_lt_of_le (by norm_num) hn
  unfold gaussianNormalizedPhaseTaylorFour
  calc
    ‖-(gaussianSaddleNormalizedVariance alpha : Complex) * (u : Complex) ^ 2 / 2 -
        Complex.I * (gaussianSaddleNormalizedCumulantThree alpha : Complex) *
            (u : Complex) ^ 3 / (6 * (Real.sqrt n : Complex)) +
        (gaussianSaddleNormalizedCumulantFour alpha : Complex) *
            (u : Complex) ^ 4 / (24 * n)‖ ≤
        ‖-(gaussianSaddleNormalizedVariance alpha : Complex) *
            (u : Complex) ^ 2 / 2‖ +
          ‖Complex.I * (gaussianSaddleNormalizedCumulantThree alpha : Complex) *
            (u : Complex) ^ 3 / (6 * (Real.sqrt n : Complex))‖ +
          ‖(gaussianSaddleNormalizedCumulantFour alpha : Complex) *
            (u : Complex) ^ 4 / (24 * n)‖ := by
      exact (norm_add_le _ _).trans (add_le_add (norm_sub_le _ _) le_rfl)
    _ ≤ 32 * |u| ^ 2 +
        512 * |u| ^ 3 / (6 * Real.sqrt n) +
        1000000 * |u| ^ 4 / (24 * n) := by
      simp only [norm_div, norm_mul, norm_pow, norm_neg, Complex.norm_real,
        Real.norm_eq_abs, Complex.norm_I]
      norm_num [abs_of_pos hsqrt0, abs_of_pos hn0]
      gcongr
      · have hlambda20 : 0 ≤ gaussianSaddleNormalizedVariance alpha := by
          linarith [hlambda2.1]
        rw [abs_of_nonneg hlambda20]
        have hmul := mul_le_mul_of_nonneg_right hlambda2.2 (sq_nonneg u)
        nlinarith

theorem gaussianSaddle_fifthRemainder_scaled
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {remainder : Complex} {C : Real} (hC : 0 ≤ C) (u : Real)
    (hrem : ‖remainder‖ ≤
      C * gaussianSaddleParameter ((n : Real) / d) *
        |u / Real.sqrt n| ^ 5) :
    ‖(d : Complex) * remainder‖ ≤
      C * |u| ^ 5 / ((n : Real) * Real.sqrt n) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hsqrt0 : 0 < Real.sqrt (n : Real) := Real.sqrt_pos.2 hnreal
  have hsqrtne : Real.sqrt (n : Real) ≠ 0 := ne_of_gt hsqrt0
  have hnne : (n : Real) ≠ 0 := ne_of_gt hnreal
  have hsqrt : Real.sqrt (n : Real) ^ 2 = n := Real.sq_sqrt hnreal.le
  have hscale := (gaussianSaddle_effectiveScale hd hn hsmall).2
  rw [norm_mul, Complex.norm_natCast]
  calc
    (d : Real) * ‖remainder‖ ≤
        (d : Real) *
          (C * gaussianSaddleParameter ((n : Real) / d) *
            |u / Real.sqrt n| ^ 5) :=
      mul_le_mul_of_nonneg_left hrem hdreal.le
    _ ≤ C * n * |u / Real.sqrt n| ^ 5 := by
      have hmul := mul_le_mul_of_nonneg_right hscale
        (mul_nonneg hC
          (pow_nonneg (abs_nonneg (u / Real.sqrt (n : Real))) 5))
      calc
        (d : Real) *
            (C * gaussianSaddleParameter ((n : Real) / d) *
              |u / Real.sqrt n| ^ 5) =
            ((d : Real) * gaussianSaddleParameter ((n : Real) / d)) *
              (C * |u / Real.sqrt n| ^ 5) := by ring
        _ ≤ (n : Real) * (C * |u / Real.sqrt n| ^ 5) := hmul
        _ = C * n * |u / Real.sqrt n| ^ 5 := by ring
    _ = C * |u| ^ 5 / ((n : Real) * Real.sqrt n) := by
      rw [abs_div, abs_of_pos hsqrt0, div_pow]
      field_simp [hnne, hsqrtne]
      rw [show Real.sqrt (n : Real) ^ 4 =
        (Real.sqrt n ^ 2) ^ 2 by ring, hsqrt]
      ring

theorem gaussianCentralPhaseRemainderFour_saddle_scaled
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {C : Real} (hC : 0 ≤ C) (u : Real)
    (hrem :
      ‖gaussianCentralPhaseRemainderFour
        (gaussianSaddleParameter ((n : Real) / d))
        (u / Real.sqrt n)‖ ≤
      C * gaussianSaddleParameter ((n : Real) / d) *
        |u / Real.sqrt n| ^ 5) :
    ‖(d : Complex) * gaussianCentralPhaseRemainderFour
      (gaussianSaddleParameter ((n : Real) / d))
      (u / Real.sqrt n)‖ ≤
        C * |u| ^ 5 / ((n : Real) * Real.sqrt n) :=
  gaussianSaddle_fifthRemainder_scaled hd hn hsmall hC u hrem

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianCentralProduct.lean <==
import EuclideanBallsFormalization.GaussianCentralExponential
import Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral

namespace EuclideanBallsFormalization

noncomputable section

/-!
The algebraic multiplication step in NL0 (7.12), followed by the scalar
envelope reduction in (7.13).  This module combines the compiled phase
expansion (7.11a) with the compiled amplitude expansion (7.11), keeps the
complete explicit remainder envelope, and then bounds that envelope by one
uniform polynomial Gaussian majorant.
-/

theorem norm_product_firstOrder_remainder_le
    {phase phaseZero cubic amplitude amplitudeZero amplitudeOne t : Complex}
    {phaseError amplitudeError phaseZeroBound cubicBound amplitudeBound
      amplitudeOneBound : Real}
    (hphaseError :
      ‖phase - phaseZero * (1 + cubic)‖ ≤ phaseError)
    (hamplitudeError :
      ‖amplitude - amplitudeZero - amplitudeOne * t‖ ≤ amplitudeError)
    (hphaseZero : ‖phaseZero‖ ≤ phaseZeroBound)
    (hcubic : ‖cubic‖ ≤ cubicBound)
    (hamplitude : ‖amplitude‖ ≤ amplitudeBound)
    (hamplitudeOne : ‖amplitudeOne‖ ≤ amplitudeOneBound)
    (hphaseError0 : 0 ≤ phaseError)
    (hphaseZeroBound0 : 0 ≤ phaseZeroBound)
    (hcubicBound0 : 0 ≤ cubicBound) :
    ‖phase * amplitude -
        phaseZero *
          (amplitudeZero + amplitudeOne * t + cubic * amplitudeZero)‖ ≤
      phaseError * amplitudeBound +
        phaseZeroBound * (1 + cubicBound) * amplitudeError +
        phaseZeroBound * cubicBound * amplitudeOneBound * ‖t‖ := by
  have hid :
      phase * amplitude -
          phaseZero *
            (amplitudeZero + amplitudeOne * t + cubic * amplitudeZero) =
        (phase - phaseZero * (1 + cubic)) * amplitude +
          phaseZero * (1 + cubic) *
            (amplitude - amplitudeZero - amplitudeOne * t) +
          phaseZero * cubic * amplitudeOne * t := by
    ring
  rw [hid]
  calc
    _ ≤ ‖(phase - phaseZero * (1 + cubic)) * amplitude‖ +
          ‖phaseZero * (1 + cubic) *
            (amplitude - amplitudeZero - amplitudeOne * t)‖ +
          ‖phaseZero * cubic * amplitudeOne * t‖ := by
      calc
        _ ≤ ‖(phase - phaseZero * (1 + cubic)) * amplitude +
              phaseZero * (1 + cubic) *
                (amplitude - amplitudeZero - amplitudeOne * t)‖ +
            ‖phaseZero * cubic * amplitudeOne * t‖ := norm_add_le _ _
        _ ≤ _ := by
          gcongr
          exact norm_add_le _ _
    _ ≤ phaseError * amplitudeBound +
        phaseZeroBound * (1 + cubicBound) * amplitudeError +
        phaseZeroBound * cubicBound * amplitudeOneBound * ‖t‖ := by
      simp only [norm_mul]
      have h0 :
          ‖phase - phaseZero * (1 + cubic)‖ * ‖amplitude‖ ≤
            phaseError * amplitudeBound :=
        mul_le_mul hphaseError hamplitude (norm_nonneg _) hphaseError0
      have honecubic : ‖1 + cubic‖ ≤ 1 + cubicBound := by
        calc
          _ ≤ ‖(1 : Complex)‖ + ‖cubic‖ := norm_add_le _ _
          _ ≤ 1 + cubicBound := by norm_num; linarith
      have h1 :
          ‖phaseZero‖ * ‖1 + cubic‖ *
              ‖amplitude - amplitudeZero - amplitudeOne * t‖ ≤
            phaseZeroBound * (1 + cubicBound) * amplitudeError := by
        have hp : ‖phaseZero‖ * ‖1 + cubic‖ ≤
            phaseZeroBound * (1 + cubicBound) :=
          mul_le_mul hphaseZero honecubic (norm_nonneg _) hphaseZeroBound0
        exact mul_le_mul hp hamplitudeError (norm_nonneg _)
          (mul_nonneg hphaseZeroBound0 (by linarith))
      have h2 :
          ‖phaseZero‖ * ‖cubic‖ * ‖amplitudeOne‖ * ‖t‖ ≤
            phaseZeroBound * cubicBound * amplitudeOneBound * ‖t‖ := by
        have hp0 : ‖phaseZero‖ * ‖cubic‖ ≤
            phaseZeroBound * cubicBound :=
          mul_le_mul hphaseZero hcubic (norm_nonneg _) hphaseZeroBound0
        have hp1 : ‖phaseZero‖ * ‖cubic‖ * ‖amplitudeOne‖ ≤
            phaseZeroBound * cubicBound * amplitudeOneBound :=
          mul_le_mul hp0 hamplitudeOne (norm_nonneg _)
            (mul_nonneg hphaseZeroBound0 hcubicBound0)
        exact mul_le_mul_of_nonneg_right hp1 (norm_nonneg t)
      linarith

private lemma nonnegative_pow_le_one_add_pow_twelve
    {r : Real} (hr : 0 ≤ r) {k : Nat} (hk : k ≤ 12) :
    r ^ k ≤ 1 + r ^ 12 := by
  rcases le_total r 1 with hrle | hge
  · calc
      r ^ k ≤ 1 ^ k := by gcongr
      _ ≤ 1 + r ^ 12 := by
        simp only [one_pow]
        exact le_add_of_nonneg_right (pow_nonneg hr 12)
  · calc
      r ^ k ≤ r ^ 12 := by exact pow_le_pow_right₀ hge hk
      _ ≤ 1 + r ^ 12 := by exact le_add_of_nonneg_left zero_le_one

private lemma cubicEnvelope_sq_le
    {N s r : Real} (hN : 0 < N) (hs : 0 < s)
    (hsq : s ^ 2 = N) :
    (512 * r ^ 3 / (6 * s)) ^ 2 ≤ 8000 * r ^ 6 / N := by
  have heq :
      (512 * r ^ 3 / (6 * s)) ^ 2 =
        (65536 / 9 : Real) * r ^ 6 / N := by
    field_simp [hN.ne', hs.ne']
    rw [hsq]
    ring
  rw [heq]
  apply (div_le_div_iff_of_pos_right hN).2
  nlinarith [sq_nonneg (r ^ 3)]

private lemma quarticEnvelope_sq_le
    {N r : Real} (hN : 1 ≤ N) :
    (1000000 * r ^ 4 / (24 * N)) ^ 2 ≤
      2000000000 * r ^ 8 / N := by
  have hN0 : 0 < N := lt_of_lt_of_le zero_lt_one hN
  have heq :
      (1000000 * r ^ 4 / (24 * N)) ^ 2 =
        (15625000000 / 9 : Real) * r ^ 8 / N ^ 2 := by
    field_simp [hN0.ne']
    ring
  rw [heq]
  have hrhs :
      2000000000 * r ^ 8 / N =
        (2000000000 * r ^ 8 * N) / N ^ 2 := by
    field_simp [hN0.ne']
  rw [hrhs]
  apply (div_le_div_iff_of_pos_right (sq_pos_of_pos hN0)).2
  nlinarith [sq_nonneg (r ^ 4)]

def gaussianCentralLeadingIntegrand {d : Nat} (q : Complex)
    (rho : Real) (n : Nat) (u : Real) (x : Fin d → Real) : Complex :=
  let alpha : Real := gaussianMeanSquare rho
  let base : Complex := Complex.exp
    (gaussianPhaseQuadratic
      (gaussianSaddleNormalizedVariance alpha) u)
  let cubic : Complex := gaussianPhaseCubic
    (gaussianSaddleNormalizedCumulantThree alpha) n u
  base *
    (gaussianCentralAmplitude q rho 0 x +
      gaussianCentralAmplitudeFirstDeriv q rho 0 x *
        ((u / Real.sqrt n : Real) : Complex) +
      cubic * gaussianCentralAmplitude q rho 0 x)

theorem norm_gaussianCentralProduct_remainder_innerWindow_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {u : Real} (hu : |u| ≤ gaussianInnerWindowScale n)
    (x : Fin d → Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let t : Real := u / Real.sqrt n
    let phaseEnvelope : Real :=
      (512 * |u| ^ 3 / (6 * Real.sqrt n) +
          1000000 * |u| ^ 4 / (24 * n) +
          1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n)) ^ 2 +
        (1000000 * |u| ^ 4 / (24 * n) +
          1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n))
    let cubicEnvelope : Real := 512 * |u| ^ 3 / (6 * Real.sqrt n)
    ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
          gaussianCentralAmplitude q rho t x -
        gaussianCentralLeadingIntegrand q rho n u x‖ ≤
      Real.exp (-u ^ 2 / 64) *
        (2 * phaseEnvelope +
          (1 + cubicEnvelope) * (85000000 * |u| ^ 2 / n) +
          cubicEnvelope * 6500 * (|u| / Real.sqrt n)) := by
  dsimp
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : (0 : Real) < (n : Real) / d := div_pos hnreal hdreal
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let t : Real := u / Real.sqrt n
  let base : Complex := Complex.exp
    (gaussianPhaseQuadratic (gaussianSaddleNormalizedVariance alpha) u)
  let cubic : Complex := gaussianPhaseCubic
    (gaussianSaddleNormalizedCumulantThree alpha) n u
  let phase : Complex := Complex.exp
    ((d : Complex) * gaussianCentralPhase rho t)
  let amplitude : Complex := gaussianCentralAmplitude q rho t x
  let amplitudeZero : Complex := gaussianCentralAmplitude q rho 0 x
  let amplitudeOne : Complex :=
    gaussianCentralAmplitudeFirstDeriv q rho 0 x
  let phaseEnvelope : Real :=
    (512 * |u| ^ 3 / (6 * Real.sqrt n) +
        1000000 * |u| ^ 4 / (24 * n) +
        1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n)) ^ 2 +
      (1000000 * |u| ^ 4 / (24 * n) +
        1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n))
  let cubicEnvelope : Real := 512 * |u| ^ 3 / (6 * Real.sqrt n)
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [rho]
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have ht := gaussianInnerWindow_scaled_angle hn hnlarge hu
  have hphase :=
    norm_gaussianCentralPhase_expansion_remainder_innerWindow_le
      hd hn hsmall hnlarge hu
  have hamp := gaussianCentralAmplitude_saddle_scaled_taylorOne
    hq hrho.1 hrho128 hn ht x
  have hbase := norm_gaussianPhaseQuadratic_exp_le
    (u := u) halpha hsmall
  have hcubic := norm_gaussianPhaseCubic_le
    (u := u) halpha hsmall hnreal
  have hamplitude := norm_gaussianCentralAmplitude_le_two
    hq hrho.1 hrho128 ht x
  have hamplitudeOne := norm_gaussianCentralAmplitudeFirstDeriv_le
    hq hrho.1 hrho128 (by
      rw [abs_zero]
      exact div_nonneg Real.pi_pos.le (by norm_num)) x
  have hgeneric := norm_product_firstOrder_remainder_le
    (phase := phase) (phaseZero := base) (cubic := cubic)
    (amplitude := amplitude) (amplitudeZero := amplitudeZero)
    (amplitudeOne := amplitudeOne) (t := (t : Complex))
    (phaseError := Real.exp (-u ^ 2 / 64) * phaseEnvelope)
    (amplitudeError := 85000000 * |u| ^ 2 / n)
    (phaseZeroBound := Real.exp (-u ^ 2 / 64))
    (cubicBound := cubicEnvelope) (amplitudeBound := 2)
    (amplitudeOneBound := 6500)
    (by simpa [phase, base, cubic, phaseEnvelope] using hphase)
    (by simpa [amplitude, amplitudeZero, amplitudeOne, t] using hamp)
    (by simpa [base] using hbase)
    (by simpa [cubic, cubicEnvelope] using hcubic)
    (by simpa [amplitude] using hamplitude)
    (by simpa [amplitudeOne] using hamplitudeOne)
    (mul_nonneg (Real.exp_pos _).le (by positivity))
    (Real.exp_pos _).le (by positivity)
  dsimp [phase, base, cubic, amplitude, amplitudeZero, amplitudeOne, t,
    phaseEnvelope, cubicEnvelope] at hgeneric ⊢
  unfold gaussianCentralLeadingIntegrand
  dsimp
  rw [gaussianMeanSquare_gaussianSaddleParameter halpha]
  rw [Complex.norm_real, Real.norm_eq_abs, abs_div,
    abs_of_pos (Real.sqrt_pos.2 hnreal)] at hgeneric
  calc
    _ ≤ Real.exp (-u ^ 2 / 64) *
            ((512 * |u| ^ 3 / (6 * Real.sqrt n) +
                1000000 * |u| ^ 4 / (24 * n) +
                1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n)) ^ 2 +
              (1000000 * |u| ^ 4 / (24 * n) +
                1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n))) * 2 +
          Real.exp (-u ^ 2 / 64) *
            (1 + 512 * |u| ^ 3 / (6 * Real.sqrt n)) *
            (85000000 * |u| ^ 2 / n) +
          Real.exp (-u ^ 2 / 64) *
            (512 * |u| ^ 3 / (6 * Real.sqrt n)) * 6500 *
            (|u| / Real.sqrt n) := hgeneric
    _ = _ := by ring

theorem gaussianCentralProductEnvelope_le_polynomialMajorant
    {n : Nat} (hn : 0 < n) (u : Real) :
    let phaseEnvelope : Real :=
      (512 * |u| ^ 3 / (6 * Real.sqrt n) +
          1000000 * |u| ^ 4 / (24 * n) +
          1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n)) ^ 2 +
        (1000000 * |u| ^ 4 / (24 * n) +
          1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n))
    let cubicEnvelope : Real := 512 * |u| ^ 3 / (6 * Real.sqrt n)
    2 * phaseEnvelope +
        (1 + cubicEnvelope) * (85000000 * |u| ^ 2 / n) +
        cubicEnvelope * 6500 * (|u| / Real.sqrt n) ≤
      10000000000000 * (1 + |u| ^ 12) / n := by
  dsimp
  set N : Real := (n : Real) with hNdef
  set s : Real := Real.sqrt n with hsdef
  set r : Real := |u| with hrdef
  have hN0 : 0 < N := by
    rw [hNdef]
    exact_mod_cast hn
  have hN : 1 ≤ N := by
    rw [hNdef]
    exact_mod_cast (Nat.one_le_iff_ne_zero.mpr hn.ne')
  have hs0 : 0 < s := by
    rw [hsdef]
    exact Real.sqrt_pos.2 (by exact_mod_cast hn)
  have hs : 1 ≤ s := by
    rw [hsdef]
    rw [Real.one_le_sqrt]
    exact_mod_cast (Nat.one_le_iff_ne_zero.mpr hn.ne')
  have hsq : s ^ 2 = N := by
    rw [hsdef, hNdef]
    exact Real.sq_sqrt (by positivity)
  have hr : 0 ≤ r := by rw [hrdef]; exact abs_nonneg u
  let a : Real := 512 * r ^ 3 / (6 * s)
  let b : Real := 1000000 * r ^ 4 / (24 * N)
  let c : Real := 1000000 * r ^ 5 / (N * s)
  have ha0 : 0 ≤ a := by dsimp [a]; positivity
  have hb0 : 0 ≤ b := by dsimp [b]; positivity
  have hc0 : 0 ≤ c := by dsimp [c]; positivity
  have ha2 : a ^ 2 ≤ 8000 * r ^ 6 / N := by
    exact cubicEnvelope_sq_le hN0 hs0 hsq
  have hb2 : b ^ 2 ≤ 2000000000 * r ^ 8 / N := by
    exact quarticEnvelope_sq_le hN
  have hc2 : c ^ 2 ≤ 1000000000000 * r ^ 10 / N := by
    have heq :
        c ^ 2 = 1000000000000 * r ^ 10 / N ^ 3 := by
      dsimp [c]
      field_simp [hN0.ne', hs0.ne']
      rw [hsq]
      ring
    rw [heq]
    have hrhs :
        1000000000000 * r ^ 10 / N =
          (1000000000000 * r ^ 10 * N ^ 2) / N ^ 3 := by
      field_simp [hN0.ne']
    rw [hrhs]
    apply (div_le_div_iff_of_pos_right (pow_pos hN0 3)).2
    have hN2 : 1 ≤ N ^ 2 := one_le_pow₀ hN
    nlinarith [pow_nonneg hr 10]
  have hb : b ≤ 50000 * r ^ 4 / N := by
    dsimp [b]
    rw [show 1000000 * r ^ 4 / (24 * N) =
        (1000000 / 24 : Real) * r ^ 4 / N by ring]
    apply (div_le_div_iff_of_pos_right hN0).2
    nlinarith [pow_nonneg hr 4]
  have hc : c ≤ 1000000 * r ^ 5 / N := by
    dsimp [c]
    exact div_le_div_of_nonneg_left (by positivity) hN0 (by nlinarith)
  have hsumSq : (a + b + c) ^ 2 ≤ 3 * (a ^ 2 + b ^ 2 + c ^ 2) := by
    nlinarith [sq_nonneg (a - b), sq_nonneg (a - c), sq_nonneg (b - c)]
  have hphase :
      (a + b + c) ^ 2 + (b + c) ≤
        3 * (8000 * r ^ 6 / N +
          2000000000 * r ^ 8 / N +
          1000000000000 * r ^ 10 / N) +
        (50000 * r ^ 4 / N + 1000000 * r ^ 5 / N) := by
    nlinarith
  have hampCross :
      a * (85000000 * r ^ 2 / N) ≤
        8000000000 * r ^ 5 / N := by
    have heq :
        a * (85000000 * r ^ 2 / N) =
          ((512 * 85000000 / 6 : Real) * r ^ 5) / (s * N) := by
      dsimp [a]
      ring
    rw [heq]
    calc
      ((512 * 85000000 / 6 : Real) * r ^ 5) / (s * N) ≤
          ((512 * 85000000 / 6 : Real) * r ^ 5) / N := by
        exact div_le_div_of_nonneg_left (by positivity) hN0 (by nlinarith)
      _ ≤ 8000000000 * r ^ 5 / N := by
        apply div_le_div_of_nonneg_right _ hN0.le
        nlinarith [pow_nonneg hr 5]
  have hcubicLast :
      a * 6500 * (r / s) ≤ 600000 * r ^ 4 / N := by
    have heq :
        a * 6500 * (r / s) =
          (512 * 6500 / 6 : Real) * r ^ 4 / N := by
      dsimp [a]
      field_simp [hs0.ne', hN0.ne']
      rw [hsq]
    rw [heq]
    apply div_le_div_of_nonneg_right _ hN0.le
    nlinarith [pow_nonneg hr 4]
  have hP2 := nonnegative_pow_le_one_add_pow_twelve hr
    (k := 2) (by norm_num)
  have hP4 := nonnegative_pow_le_one_add_pow_twelve hr
    (k := 4) (by norm_num)
  have hP5 := nonnegative_pow_le_one_add_pow_twelve hr
    (k := 5) (by norm_num)
  have hP6 := nonnegative_pow_le_one_add_pow_twelve hr
    (k := 6) (by norm_num)
  have hP8 := nonnegative_pow_le_one_add_pow_twelve hr
    (k := 8) (by norm_num)
  have hP10 := nonnegative_pow_le_one_add_pow_twelve hr
    (k := 10) (by norm_num)
  let M : Real := (1 + r ^ 12) / N
  have hmajorant0 : 0 ≤ M := by dsimp [M]; positivity
  have hmain :
      2 * ((a + b + c) ^ 2 + (b + c)) +
          (1 + a) * (85000000 * r ^ 2 / N) +
          a * 6500 * (r / s) ≤
        10000000000000 * M := by
    have hbase :
        85000000 * r ^ 2 / N ≤ 85000000 * M := by
      calc
        85000000 * r ^ 2 / N ≤
            85000000 * (1 + r ^ 12) / N :=
          div_le_div_of_nonneg_right
            (mul_le_mul_of_nonneg_left hP2 (by norm_num)) hN0.le
        _ = 85000000 * M := by dsimp [M]; ring
    have h4 : 50000 * r ^ 4 / N ≤ 50000 * M := by
      calc
        50000 * r ^ 4 / N ≤ 50000 * (1 + r ^ 12) / N :=
          div_le_div_of_nonneg_right
            (mul_le_mul_of_nonneg_left hP4 (by norm_num)) hN0.le
        _ = 50000 * M := by dsimp [M]; ring
    have h5 : 1000000 * r ^ 5 / N ≤ 1000000 * M := by
      calc
        1000000 * r ^ 5 / N ≤ 1000000 * (1 + r ^ 12) / N :=
          div_le_div_of_nonneg_right
            (mul_le_mul_of_nonneg_left hP5 (by norm_num)) hN0.le
        _ = 1000000 * M := by dsimp [M]; ring
    have h6 : 8000 * r ^ 6 / N ≤ 8000 * M := by
      calc
        8000 * r ^ 6 / N ≤ 8000 * (1 + r ^ 12) / N :=
          div_le_div_of_nonneg_right
            (mul_le_mul_of_nonneg_left hP6 (by norm_num)) hN0.le
        _ = 8000 * M := by dsimp [M]; ring
    have h8 : 2000000000 * r ^ 8 / N ≤ 2000000000 * M := by
      calc
        2000000000 * r ^ 8 / N ≤
            2000000000 * (1 + r ^ 12) / N :=
          div_le_div_of_nonneg_right
            (mul_le_mul_of_nonneg_left hP8 (by norm_num)) hN0.le
        _ = 2000000000 * M := by dsimp [M]; ring
    have h10 : 1000000000000 * r ^ 10 / N ≤
        1000000000000 * M := by
      calc
        1000000000000 * r ^ 10 / N ≤
            1000000000000 * (1 + r ^ 12) / N :=
          div_le_div_of_nonneg_right
            (mul_le_mul_of_nonneg_left hP10 (by norm_num)) hN0.le
        _ = 1000000000000 * M := by dsimp [M]; ring
    have hcrossP : 8000000000 * r ^ 5 / N ≤
        8000000000 * M := by
      calc
        8000000000 * r ^ 5 / N ≤
            8000000000 * (1 + r ^ 12) / N :=
          div_le_div_of_nonneg_right
            (mul_le_mul_of_nonneg_left hP5 (by norm_num)) hN0.le
        _ = 8000000000 * M := by dsimp [M]; ring
    have hlastP : 600000 * r ^ 4 / N ≤ 600000 * M := by
      calc
        600000 * r ^ 4 / N ≤ 600000 * (1 + r ^ 12) / N :=
          div_le_div_of_nonneg_right
            (mul_le_mul_of_nonneg_left hP4 (by norm_num)) hN0.le
        _ = 600000 * M := by dsimp [M]; ring
    rw [show (1 + a) * (85000000 * r ^ 2 / N) =
        85000000 * r ^ 2 / N + a * (85000000 * r ^ 2 / N) by ring]
    linarith only [hphase, hampCross, hcubicLast, hbase, h4, h5, h6, h8,
      h10, hcrossP, hlastP, hmajorant0]
  dsimp [a, b, c, M, N, s, r] at hmain
  convert hmain using 1
  all_goals ring

theorem integrable_polynomialGaussianMajorant :
    MeasureTheory.Integrable (fun u : Real =>
      (1 + |u| ^ 12) * Real.exp (-u ^ 2 / 64)) := by
  have hzero := integrable_exp_neg_mul_sq
    (b := (1 : Real) / 64) (by norm_num)
  have htwelve := integrable_rpow_mul_exp_neg_mul_sq
    (b := (1 : Real) / 64) (s := (12 : Real)) (by norm_num) (by norm_num)
  have hzero' : MeasureTheory.Integrable
      (fun u : Real => Real.exp (-u ^ 2 / 64)) := by
    convert hzero using 1
    funext u
    congr 1
    ring
  have htwelve' : MeasureTheory.Integrable (fun u : Real =>
      |u| ^ 12 * Real.exp (-u ^ 2 / 64)) := by
    have habspow (u : Real) : |u| ^ 12 = u ^ 12 := by
      rw [← abs_pow]
      exact abs_of_nonneg (by positivity)
    convert htwelve using 1
    funext u
    rw [habspow]
    rw [show -u ^ 2 / 64 = -(1 / 64 : Real) * u ^ 2 by ring]
    change u ^ (12 : Nat) * Real.exp (-(1 / 64 : Real) * u ^ 2) =
      Real.rpow u 12 * Real.exp (-(1 / 64 : Real) * u ^ 2)
    exact congrArg (fun z : Real =>
      z * Real.exp (-(1 / 64 : Real) * u ^ 2))
      (Real.rpow_natCast u 12).symm
  exact (hzero'.add htwelve').congr
    (Filter.Eventually.of_forall (fun u => by simp [add_mul, add_comm]))

theorem norm_gaussianCentralProduct_remainder_polynomialGaussian_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {u : Real} (hu : |u| ≤ gaussianInnerWindowScale n)
    (x : Fin d → Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    let t : Real := u / Real.sqrt n
    ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
          gaussianCentralAmplitude q rho t x -
        gaussianCentralLeadingIntegrand q rho n u x‖ ≤
      (10000000000000 / (n : Real)) * (1 + |u| ^ 12) *
        Real.exp (-u ^ 2 / 64) := by
  dsimp
  have hproduct := norm_gaussianCentralProduct_remainder_innerWindow_le
    hd hn hsmall hnlarge hq hu x
  have henvelope := gaussianCentralProductEnvelope_le_polynomialMajorant hn u
  dsimp at hproduct henvelope
  calc
    _ ≤ Real.exp (-u ^ 2 / 64) *
          (2 *
              ((512 * |u| ^ 3 / (6 * Real.sqrt n) +
                    1000000 * |u| ^ 4 / (24 * n) +
                    1000000 * |u| ^ 5 /
                      ((n : Real) * Real.sqrt n)) ^ 2 +
                (1000000 * |u| ^ 4 / (24 * n) +
                  1000000 * |u| ^ 5 /
                    ((n : Real) * Real.sqrt n))) +
            (1 + 512 * |u| ^ 3 / (6 * Real.sqrt n)) *
              (85000000 * |u| ^ 2 / n) +
            512 * |u| ^ 3 / (6 * Real.sqrt n) * 6500 *
              (|u| / Real.sqrt n)) := hproduct
    _ ≤ Real.exp (-u ^ 2 / 64) *
          (10000000000000 * (1 + |u| ^ 12) / n) := by
      exact mul_le_mul_of_nonneg_left henvelope (Real.exp_pos _).le
    _ = _ := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianCumulantScale.lean <==
import EuclideanBallsFormalization.GaussianSmallRhoScale

namespace EuclideanBallsFormalization

open scoped BigOperators

noncomputable section

/-!
Fixed-order raw moments and cumulants for the small-`rho` tilted square law.
This is the remaining quantitative part of NL0 node S2.  Only the orders used
by the central expansion are exposed; no asymptotic statement is assumed.
-/

def gaussianEvenMoment (q : Nat) (rho : Real) : Real :=
  ∑' k : Int, (Int.natAbs k : Real) ^ (2 * q) * rho ^ (Int.natAbs k ^ 2)

lemma summable_gaussianEvenMoment {q : Nat} (_hq : 0 < q) {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    Summable (fun k : Int =>
      (Int.natAbs k : Real) ^ (2 * q) * rho ^ (Int.natAbs k ^ 2)) := by
  have hgeo : Summable (fun n : Nat => (n : Real) ^ (2 * q) * rho ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one (2 * q) (by
      simpa [Real.norm_eq_abs, abs_of_nonneg hrho0] using hrho1)
  have hsq : Summable (fun n : Nat =>
      (n : Real) ^ (2 * q) * rho ^ (n ^ 2)) := by
    apply Summable.of_norm_bounded hgeo
    intro n
    rw [Real.norm_eq_abs, abs_of_nonneg]
    · have hpow : rho ^ (n ^ 2) ≤ rho ^ n :=
        pow_le_pow_of_le_one hrho0 hrho1.le
          (Nat.le_pow (a := n) (b := 2) (by norm_num))
      exact mul_le_mul_of_nonneg_left hpow (pow_nonneg (by positivity) _)
    · exact mul_nonneg (pow_nonneg (by positivity) _) (pow_nonneg hrho0 _)
  apply Summable.of_nat_of_neg
  · simpa using hsq
  · simpa using hsq

lemma gaussianEvenMoment_le {q : Nat} (hq : 0 < q) {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (hrhosmall : (4 : Real) ^ q * rho ≤ 1 / 2) :
    gaussianEvenMoment q rho ≤ 4 * (4 : Real) ^ q * rho := by
  let a : Real := (4 : Real) ^ q * rho
  have ha0 : 0 ≤ a := by dsimp [a]; positivity
  have ha1 : a < 1 := by dsimp [a]; nlinarith
  let f : ℕ+ → Real := fun n =>
    ((n : Nat) : Real) ^ (2 * q) * rho ^ ((n : Nat) ^ 2)
  let g : ℕ+ → Real := fun n => a ^ (n : Nat)
  have hg : Summable g := by
    have hnat : Summable (fun n : Nat => a ^ n) :=
      summable_geometric_of_lt_one ha0 ha1
    exact hnat.comp_injective PNat.coe_injective
  have hfg : ∀ n : ℕ+, f n ≤ g n := by
    intro n
    have hnle : (n : Nat) ≤ (n : Nat) ^ 2 :=
      Nat.le_pow (a := (n : Nat)) (b := 2) (by norm_num)
    have hpow : rho ^ ((n : Nat) ^ 2) ≤ rho ^ (n : Nat) :=
      pow_le_pow_of_le_one hrho0 hrho1.le hnle
    have hbase := nat_sq_le_four_pow (n : Nat)
    have hcoeffNat : (n : Nat) ^ (2 * q) ≤ (4 ^ q) ^ (n : Nat) := by
      calc
        (n : Nat) ^ (2 * q) = ((n : Nat) ^ 2) ^ q := by rw [pow_mul]
        _ ≤ (4 ^ (n : Nat)) ^ q := by gcongr
        _ = (4 ^ q) ^ (n : Nat) := by
          calc
            (4 ^ (n : Nat)) ^ q = 4 ^ ((n : Nat) * q) :=
              (pow_mul 4 (n : Nat) q).symm
            _ = 4 ^ (q * (n : Nat)) := by rw [Nat.mul_comm]
            _ = (4 ^ q) ^ (n : Nat) := pow_mul 4 q (n : Nat)
    have hcoeff : (((n : Nat) : Real) ^ (2 * q)) ≤
        ((4 : Real) ^ q) ^ (n : Nat) := by
      exact_mod_cast hcoeffNat
    calc
      f n = (((n : Nat) : Real) ^ (2 * q)) * rho ^ ((n : Nat) ^ 2) := rfl
      _ ≤ ((4 : Real) ^ q) ^ (n : Nat) * rho ^ (n : Nat) := by
        exact mul_le_mul hcoeff hpow (pow_nonneg hrho0 _) (pow_nonneg (by positivity) _)
      _ = g n := by simp [g, a, mul_pow]
  have hf : Summable f :=
    Summable.of_nonneg_of_le
      (fun n => mul_nonneg (pow_nonneg (by positivity) _) (pow_nonneg hrho0 _)) hfg hg
  have htsum : (∑' n : ℕ+, f n) ≤ a / (1 - a) := by
    rw [← tsum_pnat_pow_eq_div ha0 ha1]
    exact hf.tsum_le_tsum hfg hg
  have hmoment := summable_gaussianEvenMoment hq hrho0 hrho1
  have heven : Function.Even (fun k : Int =>
      (Int.natAbs k : Real) ^ (2 * q) * rho ^ (Int.natAbs k ^ 2)) := by
    intro k
    simp [Int.natAbs_neg]
  have hrestrict : (fun n : ℕ+ =>
      (Int.natAbs (n : Int) : Real) ^ (2 * q) *
        rho ^ (Int.natAbs (n : Int) ^ 2)) = f := by
    funext n
    simp [f]
  unfold gaussianEvenMoment
  rw [tsum_int_eq_zero_add_two_mul_tsum_pnat heven hmoment]
  rw [hrestrict]
  have hpowpos : 2 * q ≠ 0 := by omega
  rw [show (Int.natAbs (0 : Int) : Real) ^ (2 * q) = 0 by
    simp [zero_pow hpowpos]]
  simp only [zero_mul, zero_add, nsmul_eq_mul]
  calc
    2 * (∑' n : ℕ+, f n) ≤ 2 * (a / (1 - a)) := by gcongr
    _ ≤ 4 * a := by
      have hden : (1 : Real) / 2 ≤ 1 - a := by dsimp [a]; nlinarith
      have hdenpos : 0 < 1 - a := by nlinarith
      have hfrac : a / (1 - a) ≤ 2 * a := by
        apply (div_le_iff₀ hdenpos).2
        have hm := mul_le_mul_of_nonneg_left hden (by positivity : 0 ≤ 2 * a)
        nlinarith
      nlinarith
    _ = 4 * (4 : Real) ^ q * rho := by simp [a]; ring

def gaussianRawSquareMoment (q : Nat) (rho : Real) : Real :=
  gaussianEvenMoment q rho / gaussianPartitionReal rho

def gaussianLogEvenMoment (q : Nat) (t : Real) : Real :=
  ∑' k : Int, (((Int.natAbs k ^ 2 : Nat) : Real) ^ q) *
    Real.exp ((Int.natAbs k ^ 2 : Nat) * t)

lemma gaussianLogEvenMoment_eq (q : Nat) (t : Real) :
    gaussianLogEvenMoment q t = gaussianEvenMoment q (Real.exp t) := by
  unfold gaussianLogEvenMoment gaussianEvenMoment
  apply tsum_congr
  intro k
  rw [Real.exp_nat_mul]
  norm_cast
  ring

private lemma hasDerivAt_exp_nat_mul_cumulant (n : Nat) (t : Real) :
    HasDerivAt (fun y : Real => Real.exp ((n : Real) * y))
      ((n : Real) * Real.exp ((n : Real) * t)) t := by
  have h := (hasDerivAt_const_mul (x := t) (n : Real)).exp
  exact h.congr_deriv (by ring)

private lemma summable_gaussianLogEvenMoment_terms {q : Nat} (hq : 0 < q)
    {t : Real} (ht : t < 0) :
    Summable (fun k : Int => (((Int.natAbs k ^ 2 : Nat) : Real) ^ q) *
      Real.exp ((Int.natAbs k ^ 2 : Nat) * t)) := by
  have hs := summable_gaussianEvenMoment hq
    (Real.exp_nonneg t) (Real.exp_lt_one_iff.mpr ht)
  refine hs.congr ?_
  intro k
  rw [Real.exp_nat_mul]
  norm_cast
  ring

lemma hasDerivAt_gaussianLogEvenMoment {q : Nat} (hq : 0 < q)
    {t : Real} (ht : t < 0) :
    HasDerivAt (gaussianLogEvenMoment q) (gaussianLogEvenMoment (q + 1) t) t := by
  let b := t / 2
  have hb : b < 0 := by dsimp [b]; linarith
  have htb : t < b := by dsimp [b]; linarith
  have hu := summable_gaussianLogEvenMoment_terms (q := q + 1) (by omega) hb
  have hg : ∀ k : Int, ∀ y : Real, y ∈ Set.Iio b →
      HasDerivAt
        (fun z : Real => (((Int.natAbs k ^ 2 : Nat) : Real) ^ q) *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * z))
        ((((Int.natAbs k ^ 2 : Nat) : Real) ^ (q + 1)) *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * y)) y := by
    intro k y _hy
    let n : Nat := Int.natAbs k ^ 2
    change HasDerivAt (fun z : Real => (n : Real) ^ q * Real.exp ((n : Real) * z))
      ((n : Real) ^ (q + 1) * Real.exp ((n : Real) * y)) y
    have h := (hasDerivAt_exp_nat_mul_cumulant n y).const_mul ((n : Real) ^ q)
    exact h.congr_deriv (by ring)
  have hg' : ∀ k : Int, ∀ y : Real, y ∈ Set.Iio b →
      ‖(((Int.natAbs k ^ 2 : Nat) : Real) ^ (q + 1)) *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * y)‖ ≤
        (((Int.natAbs k ^ 2 : Nat) : Real) ^ (q + 1)) *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * b) := by
    intro k y hy
    change y < b at hy
    rw [Real.norm_eq_abs, abs_of_nonneg
      (mul_nonneg (pow_nonneg (by positivity) _) (Real.exp_nonneg _))]
    apply mul_le_mul_of_nonneg_left _ (pow_nonneg (by positivity) _)
    exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left hy.le (by positivity))
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Iio isPreconnected_Iio
    hg hg' htb (summable_gaussianLogEvenMoment_terms hq ht) htb
  exact hder

def gaussianLogRawSquareMoment (q : Nat) (t : Real) : Real :=
  gaussianLogEvenMoment q t / gaussianLogPartition t

lemma gaussianLogRawSquareMoment_eq (q : Nat) (t : Real) :
    gaussianLogRawSquareMoment q t = gaussianRawSquareMoment q (Real.exp t) := by
  rw [gaussianLogRawSquareMoment, gaussianRawSquareMoment,
    gaussianLogEvenMoment_eq]
  rfl

lemma gaussianLogRawSquareMoment_one (t : Real) :
    gaussianLogRawSquareMoment 1 t = gaussianLogMeanSquare t := by
  rw [gaussianLogRawSquareMoment, gaussianLogMeanSquare]
  congr 1
  rw [gaussianLogEvenMoment_eq]
  simp [gaussianEvenMoment, gaussianSquareMoment]

lemma hasDerivAt_gaussianLogRawSquareMoment {q : Nat} (hq : 0 < q)
    {t : Real} (ht : t < 0) :
    HasDerivAt (gaussianLogRawSquareMoment q)
      (gaussianLogRawSquareMoment (q + 1) t -
        gaussianLogRawSquareMoment q t * gaussianLogRawSquareMoment 1 t) t := by
  have hnum := hasDerivAt_gaussianLogEvenMoment hq ht
  have hden := hasDerivAt_gaussianLogPartition ht
  have hdenne : gaussianLogPartition t ≠ 0 := ne_of_gt (gaussianLogPartition_pos ht)
  have hquot := hnum.div hden hdenne
  rw [gaussianLogRawSquareMoment_one]
  unfold gaussianLogRawSquareMoment at hquot ⊢
  exact hquot.congr_deriv (by
    rw [gaussianLogMeanSquare_eq_div]
    field_simp [hdenne])

lemma gaussianRawSquareMoment_le {q : Nat} (hq : 0 < q) {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (hrhosmall : (4 : Real) ^ q * rho ≤ 1 / 2) :
    gaussianRawSquareMoment q rho ≤ 4 * (4 : Real) ^ q * rho := by
  have hpartpos := gaussianPartitionReal_pos hrho0 hrho1
  have hpartlower := one_add_two_mul_r_le_gaussianPartitionReal hrho0 hrho1
  have hmoment := gaussianEvenMoment_le hq hrho0 hrho1 hrhosmall
  unfold gaussianRawSquareMoment
  apply (div_le_iff₀ hpartpos).2
  have hright0 : 0 ≤ 4 * (4 : Real) ^ q * rho := by positivity
  nlinarith

lemma gaussianRawSquareMoment_nonneg {q : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    0 ≤ gaussianRawSquareMoment q rho := by
  unfold gaussianRawSquareMoment gaussianEvenMoment
  exact div_nonneg
    (tsum_nonneg (fun k => mul_nonneg (pow_nonneg (by positivity) _)
      (pow_nonneg hrho0 _)))
    (le_of_lt (gaussianPartitionReal_pos hrho0 hrho1))

lemma gaussianRawSquareMoment_one (rho : Real) :
    gaussianRawSquareMoment 1 rho = gaussianMeanSquare rho := by
  unfold gaussianRawSquareMoment gaussianMeanSquare gaussianEvenMoment gaussianSquareMoment
  congr 1

lemma gaussianRawSquareMoment_two (rho : Real) :
    gaussianRawSquareMoment 2 rho = gaussianFourthMoment rho / gaussianPartitionReal rho := by
  unfold gaussianRawSquareMoment gaussianEvenMoment gaussianFourthMoment
  congr 1

def gaussianCumulantThree (rho : Real) : Real :=
  gaussianRawSquareMoment 3 rho -
    3 * gaussianRawSquareMoment 2 rho * gaussianMeanSquare rho +
    2 * gaussianMeanSquare rho ^ 3

def gaussianCumulantFour (rho : Real) : Real :=
  gaussianRawSquareMoment 4 rho -
    4 * gaussianRawSquareMoment 3 rho * gaussianMeanSquare rho -
    3 * gaussianRawSquareMoment 2 rho ^ 2 +
    12 * gaussianRawSquareMoment 2 rho * gaussianMeanSquare rho ^ 2 -
    6 * gaussianMeanSquare rho ^ 4

def gaussianCumulantFive (rho : Real) : Real :=
  gaussianRawSquareMoment 5 rho -
    5 * gaussianRawSquareMoment 4 rho * gaussianMeanSquare rho -
    10 * gaussianRawSquareMoment 3 rho * gaussianRawSquareMoment 2 rho +
    20 * gaussianRawSquareMoment 3 rho * gaussianMeanSquare rho ^ 2 +
    30 * gaussianRawSquareMoment 2 rho ^ 2 * gaussianMeanSquare rho -
    60 * gaussianRawSquareMoment 2 rho * gaussianMeanSquare rho ^ 3 +
    24 * gaussianMeanSquare rho ^ 5

def gaussianLogVarianceRaw (t : Real) : Real :=
  gaussianLogRawSquareMoment 2 t - gaussianLogRawSquareMoment 1 t ^ 2

def gaussianLogCumulantThree (t : Real) : Real :=
  gaussianLogRawSquareMoment 3 t -
    3 * gaussianLogRawSquareMoment 2 t * gaussianLogRawSquareMoment 1 t +
    2 * gaussianLogRawSquareMoment 1 t ^ 3

def gaussianLogCumulantFour (t : Real) : Real :=
  gaussianLogRawSquareMoment 4 t -
    4 * gaussianLogRawSquareMoment 3 t * gaussianLogRawSquareMoment 1 t -
    3 * gaussianLogRawSquareMoment 2 t ^ 2 +
    12 * gaussianLogRawSquareMoment 2 t * gaussianLogRawSquareMoment 1 t ^ 2 -
    6 * gaussianLogRawSquareMoment 1 t ^ 4

def gaussianLogCumulantFive (t : Real) : Real :=
  gaussianLogRawSquareMoment 5 t -
    5 * gaussianLogRawSquareMoment 4 t * gaussianLogRawSquareMoment 1 t -
    10 * gaussianLogRawSquareMoment 3 t * gaussianLogRawSquareMoment 2 t +
    20 * gaussianLogRawSquareMoment 3 t * gaussianLogRawSquareMoment 1 t ^ 2 +
    30 * gaussianLogRawSquareMoment 2 t ^ 2 * gaussianLogRawSquareMoment 1 t -
    60 * gaussianLogRawSquareMoment 2 t * gaussianLogRawSquareMoment 1 t ^ 3 +
    24 * gaussianLogRawSquareMoment 1 t ^ 5

lemma gaussianLogVarianceRaw_eq (t : Real) :
    gaussianLogVarianceRaw t = gaussianVariance (Real.exp t) := by
  rw [gaussianLogVarianceRaw, gaussianLogRawSquareMoment_eq,
    gaussianLogRawSquareMoment_eq, gaussianRawSquareMoment_one,
    gaussianRawSquareMoment_two]
  rfl

lemma gaussianLogCumulantThree_eq (t : Real) :
    gaussianLogCumulantThree t = gaussianCumulantThree (Real.exp t) := by
  simp only [gaussianLogCumulantThree, gaussianCumulantThree,
    gaussianLogRawSquareMoment_eq, gaussianRawSquareMoment_one]

lemma gaussianLogCumulantFour_eq (t : Real) :
    gaussianLogCumulantFour t = gaussianCumulantFour (Real.exp t) := by
  simp only [gaussianLogCumulantFour, gaussianCumulantFour,
    gaussianLogRawSquareMoment_eq, gaussianRawSquareMoment_one]

lemma gaussianLogCumulantFive_eq (t : Real) :
    gaussianLogCumulantFive t = gaussianCumulantFive (Real.exp t) := by
  simp only [gaussianLogCumulantFive, gaussianCumulantFive,
    gaussianLogRawSquareMoment_eq, gaussianRawSquareMoment_one]

lemma hasDerivAt_gaussianLogVarianceRaw {t : Real} (ht : t < 0) :
    HasDerivAt gaussianLogVarianceRaw (gaussianLogCumulantThree t) t := by
  have h1 := hasDerivAt_gaussianLogRawSquareMoment (q := 1) (by norm_num) ht
  have h2 := hasDerivAt_gaussianLogRawSquareMoment (q := 2) (by norm_num) ht
  have h := h2.sub (h1.pow 2)
  unfold gaussianLogVarianceRaw gaussianLogCumulantThree
  convert h using 1 <;> try rfl
  norm_num
  ring

lemma hasDerivAt_gaussianLogCumulantThree {t : Real} (ht : t < 0) :
    HasDerivAt gaussianLogCumulantThree (gaussianLogCumulantFour t) t := by
  have h1 := hasDerivAt_gaussianLogRawSquareMoment (q := 1) (by norm_num) ht
  have h2 := hasDerivAt_gaussianLogRawSquareMoment (q := 2) (by norm_num) ht
  have h3 := hasDerivAt_gaussianLogRawSquareMoment (q := 3) (by norm_num) ht
  have h := (h3.sub ((h2.mul h1).const_mul 3)).add ((h1.pow 3).const_mul 2)
  have hfun : gaussianLogCumulantThree =
      ((gaussianLogRawSquareMoment 3 -
          fun y => 3 * (gaussianLogRawSquareMoment 2 *
            gaussianLogRawSquareMoment 1) y) +
        fun y => 2 * (gaussianLogRawSquareMoment 1 ^ 3) y) := by
    funext s
    unfold gaussianLogCumulantThree
    simp only [Pi.add_apply, Pi.sub_apply, Pi.mul_apply, Pi.pow_apply]
    ring
  rw [hfun]
  exact h.congr_deriv (by
    unfold gaussianLogCumulantFour
    norm_num
    ring)

lemma hasDerivAt_gaussianLogCumulantFour {t : Real} (ht : t < 0) :
    HasDerivAt gaussianLogCumulantFour (gaussianLogCumulantFive t) t := by
  have h1 := hasDerivAt_gaussianLogRawSquareMoment (q := 1) (by norm_num) ht
  have h2 := hasDerivAt_gaussianLogRawSquareMoment (q := 2) (by norm_num) ht
  have h3 := hasDerivAt_gaussianLogRawSquareMoment (q := 3) (by norm_num) ht
  have h4 := hasDerivAt_gaussianLogRawSquareMoment (q := 4) (by norm_num) ht
  have h := (((h4.sub ((h3.mul h1).const_mul 4)).sub ((h2.pow 2).const_mul 3)).add
    ((h2.mul (h1.pow 2)).const_mul 12)).sub ((h1.pow 4).const_mul 6)
  have hfun : gaussianLogCumulantFour =
      ((((gaussianLogRawSquareMoment 4 -
          fun y => 4 * (gaussianLogRawSquareMoment 3 *
            gaussianLogRawSquareMoment 1) y) -
        fun y => 3 * (gaussianLogRawSquareMoment 2 ^ 2) y) +
        fun y => 12 * (gaussianLogRawSquareMoment 2 *
          gaussianLogRawSquareMoment 1 ^ 2) y) -
        fun y => 6 * (gaussianLogRawSquareMoment 1 ^ 4) y) := by
    funext s
    unfold gaussianLogCumulantFour
    simp only [Pi.add_apply, Pi.sub_apply, Pi.mul_apply, Pi.pow_apply]
    ring
  rw [hfun]
  exact h.congr_deriv (by
    unfold gaussianLogCumulantFive
    norm_num
    ring)

lemma abs_gaussianCumulantThree_le {rho : Real}
    (hrho0 : 0 < rho) (hrhosmall : rho ≤ smallRhoThreshold) :
    |gaussianCumulantThree rho| ≤ 512 * rho := by
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hrho2048 : rho ≤ (1 : Real) / 2048 := by
    simpa [smallRhoThreshold] using hrhosmall
  have hrho1 : rho < 1 := by nlinarith
  have hmu0 := gaussianMeanSquare_nonneg hrho0.le hrho1
  have hmu := (gaussianMeanSquare_smallRho_bounds hrho0 hrho128).2
  have h2 := gaussianRawSquareMoment_le (q := 2) (by norm_num)
    hrho0.le hrho1 (by norm_num; nlinarith [hrhosmall])
  have h3 := gaussianRawSquareMoment_le (q := 3) (by norm_num)
    hrho0.le hrho1 (by norm_num; dsimp [smallRhoThreshold] at hrhosmall; nlinarith)
  norm_num at h2 h3
  have h20 := gaussianRawSquareMoment_nonneg (q := 2) hrho0.le hrho1
  have h30 := gaussianRawSquareMoment_nonneg (q := 3) hrho0.le hrho1
  have hrle : rho ≤ 1 := hrho1.le
  have hr2 : rho ^ 2 ≤ rho := by
    nlinarith [mul_nonneg hrho0.le (sub_nonneg.mpr hrle)]
  have hr3 : rho ^ 3 ≤ rho := by
    calc
      rho ^ 3 = rho ^ 2 * rho := by ring
      _ ≤ rho * rho := mul_le_mul_of_nonneg_right hr2 hrho0.le
      _ = rho ^ 2 := by ring
      _ ≤ rho := hr2
  have hr2small : 2048 * rho ^ 2 ≤ rho := by
    have hm := mul_nonneg hrho0.le (sub_nonneg.mpr hrho2048)
    nlinarith
  have h2mu : gaussianRawSquareMoment 2 rho * gaussianMeanSquare rho ≤
      (64 * rho) * (16 * rho) :=
    mul_le_mul h2 hmu hmu0 (by positivity)
  have h2mu0 : 0 ≤ gaussianRawSquareMoment 2 rho * gaussianMeanSquare rho :=
    mul_nonneg h20 hmu0
  have hmu3 : gaussianMeanSquare rho ^ 3 ≤ (16 * rho) ^ 3 :=
    pow_le_pow_left₀ hmu0 hmu 3
  have hmu30 : 0 ≤ gaussianMeanSquare rho ^ 3 := pow_nonneg hmu0 3
  unfold gaussianCumulantThree
  apply abs_le.mpr
  constructor <;> nlinarith

lemma abs_gaussianCumulantFour_le {rho : Real}
    (hrho0 : 0 < rho) (hrhosmall : rho ≤ smallRhoThreshold) :
    |gaussianCumulantFour rho| ≤ 1000000 * rho := by
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    have h := hrhosmall
    dsimp [smallRhoThreshold] at h
    nlinarith
  have hrho1 : rho < 1 := by nlinarith
  have hmu0 := gaussianMeanSquare_nonneg hrho0.le hrho1
  have hmu := (gaussianMeanSquare_smallRho_bounds hrho0 hrho128).2
  have h2 := gaussianRawSquareMoment_le (q := 2) (by norm_num)
    hrho0.le hrho1 (by norm_num; nlinarith [hrhosmall])
  have h3 := gaussianRawSquareMoment_le (q := 3) (by norm_num)
    hrho0.le hrho1 (by
      norm_num
      have h := hrhosmall
      dsimp [smallRhoThreshold] at h
      nlinarith)
  have h4 := gaussianRawSquareMoment_le (q := 4) (by norm_num)
    hrho0.le hrho1 (by
      norm_num
      have h := hrhosmall
      dsimp [smallRhoThreshold] at h
      nlinarith)
  norm_num at h2 h3 h4
  have h20 := gaussianRawSquareMoment_nonneg (q := 2) hrho0.le hrho1
  have h30 := gaussianRawSquareMoment_nonneg (q := 3) hrho0.le hrho1
  have h40 := gaussianRawSquareMoment_nonneg (q := 4) hrho0.le hrho1
  have hr2 : rho ^ 2 ≤ rho := by
    nlinarith [mul_nonneg hrho0.le (sub_nonneg.mpr hrho1.le)]
  have hr3 : rho ^ 3 ≤ rho := by
    calc
      rho ^ 3 = rho ^ 2 * rho := by ring
      _ ≤ rho * rho := mul_le_mul_of_nonneg_right hr2 hrho0.le
      _ = rho ^ 2 := by ring
      _ ≤ rho := hr2
  have hr4 : rho ^ 4 ≤ rho := by
    calc
      rho ^ 4 = rho ^ 3 * rho := by ring
      _ ≤ rho * rho := mul_le_mul_of_nonneg_right hr3 hrho0.le
      _ = rho ^ 2 := by ring
      _ ≤ rho := hr2
  have hmu2 : gaussianMeanSquare rho ^ 2 ≤ (16 * rho) ^ 2 :=
    pow_le_pow_left₀ hmu0 hmu 2
  have hmu4 : gaussianMeanSquare rho ^ 4 ≤ (16 * rho) ^ 4 :=
    pow_le_pow_left₀ hmu0 hmu 4
  have h3mu : gaussianRawSquareMoment 3 rho * gaussianMeanSquare rho ≤
      (256 * rho) * (16 * rho) := mul_le_mul h3 hmu hmu0 (by positivity)
  have h2sq : gaussianRawSquareMoment 2 rho ^ 2 ≤ (64 * rho) ^ 2 :=
    pow_le_pow_left₀ h20 h2 2
  have h2mu2 : gaussianRawSquareMoment 2 rho * gaussianMeanSquare rho ^ 2 ≤
      (64 * rho) * (16 * rho) ^ 2 :=
    mul_le_mul h2 hmu2 (sq_nonneg _) (by positivity)
  have h3mu0 : 0 ≤ gaussianRawSquareMoment 3 rho * gaussianMeanSquare rho :=
    mul_nonneg h30 hmu0
  have h2mu20 : 0 ≤ gaussianRawSquareMoment 2 rho * gaussianMeanSquare rho ^ 2 :=
    mul_nonneg h20 (sq_nonneg _)
  unfold gaussianCumulantFour
  apply abs_le.mpr
  constructor <;> nlinarith [sq_nonneg (gaussianRawSquareMoment 2 rho),
    pow_nonneg hmu0 4]

lemma abs_gaussianCumulantFive_le {rho : Real}
    (hrho0 : 0 < rho) (hrhosmall : rho ≤ smallRhoThreshold) :
    |gaussianCumulantFive rho| ≤ 50000000 * rho := by
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    have h := hrhosmall
    dsimp [smallRhoThreshold] at h
    nlinarith
  have hrho1 : rho < 1 := by nlinarith
  have hmu0 := gaussianMeanSquare_nonneg hrho0.le hrho1
  have hmu := (gaussianMeanSquare_smallRho_bounds hrho0 hrho128).2
  have h2 := gaussianRawSquareMoment_le (q := 2) (by norm_num)
    hrho0.le hrho1 (by norm_num; nlinarith [hrhosmall])
  have h3 := gaussianRawSquareMoment_le (q := 3) (by norm_num)
    hrho0.le hrho1 (by
      norm_num
      have h := hrhosmall
      dsimp [smallRhoThreshold] at h
      nlinarith)
  have h4 := gaussianRawSquareMoment_le (q := 4) (by norm_num)
    hrho0.le hrho1 (by
      norm_num
      have h := hrhosmall
      dsimp [smallRhoThreshold] at h
      nlinarith)
  have h5 := gaussianRawSquareMoment_le (q := 5) (by norm_num)
    hrho0.le hrho1 (by
      norm_num
      have h := hrhosmall
      dsimp [smallRhoThreshold] at h
      nlinarith)
  norm_num at h2 h3 h4 h5
  have h20 := gaussianRawSquareMoment_nonneg (q := 2) hrho0.le hrho1
  have h30 := gaussianRawSquareMoment_nonneg (q := 3) hrho0.le hrho1
  have h40 := gaussianRawSquareMoment_nonneg (q := 4) hrho0.le hrho1
  have h50 := gaussianRawSquareMoment_nonneg (q := 5) hrho0.le hrho1
  have hr2 : rho ^ 2 ≤ rho := by
    nlinarith [mul_nonneg hrho0.le (sub_nonneg.mpr hrho1.le)]
  have hr3 : rho ^ 3 ≤ rho := by
    calc
      rho ^ 3 = rho ^ 2 * rho := by ring
      _ ≤ rho * rho := mul_le_mul_of_nonneg_right hr2 hrho0.le
      _ = rho ^ 2 := by ring
      _ ≤ rho := hr2
  have hr4 : rho ^ 4 ≤ rho := by
    calc
      rho ^ 4 = rho ^ 3 * rho := by ring
      _ ≤ rho * rho := mul_le_mul_of_nonneg_right hr3 hrho0.le
      _ = rho ^ 2 := by ring
      _ ≤ rho := hr2
  have hr5 : rho ^ 5 ≤ rho := by
    calc
      rho ^ 5 = rho ^ 4 * rho := by ring
      _ ≤ rho * rho := mul_le_mul_of_nonneg_right hr4 hrho0.le
      _ = rho ^ 2 := by ring
      _ ≤ rho := hr2
  have hmu2 : gaussianMeanSquare rho ^ 2 ≤ (16 * rho) ^ 2 :=
    pow_le_pow_left₀ hmu0 hmu 2
  have hmu3 : gaussianMeanSquare rho ^ 3 ≤ (16 * rho) ^ 3 :=
    pow_le_pow_left₀ hmu0 hmu 3
  have hmu5 : gaussianMeanSquare rho ^ 5 ≤ (16 * rho) ^ 5 :=
    pow_le_pow_left₀ hmu0 hmu 5
  have h4mu : gaussianRawSquareMoment 4 rho * gaussianMeanSquare rho ≤
      (1024 * rho) * (16 * rho) := mul_le_mul h4 hmu hmu0 (by positivity)
  have h3h2 : gaussianRawSquareMoment 3 rho * gaussianRawSquareMoment 2 rho ≤
      (256 * rho) * (64 * rho) := mul_le_mul h3 h2 h20 (by positivity)
  have h3mu2 : gaussianRawSquareMoment 3 rho * gaussianMeanSquare rho ^ 2 ≤
      (256 * rho) * (16 * rho) ^ 2 :=
    mul_le_mul h3 hmu2 (sq_nonneg _) (by positivity)
  have h2sq : gaussianRawSquareMoment 2 rho ^ 2 ≤ (64 * rho) ^ 2 :=
    pow_le_pow_left₀ h20 h2 2
  have h2sqmu : gaussianRawSquareMoment 2 rho ^ 2 * gaussianMeanSquare rho ≤
      (64 * rho) ^ 2 * (16 * rho) :=
    mul_le_mul h2sq hmu hmu0 (by positivity)
  have h2mu3 : gaussianRawSquareMoment 2 rho * gaussianMeanSquare rho ^ 3 ≤
      (64 * rho) * (16 * rho) ^ 3 :=
    mul_le_mul h2 hmu3 (pow_nonneg hmu0 3) (by positivity)
  have h4mu0 : 0 ≤ gaussianRawSquareMoment 4 rho * gaussianMeanSquare rho :=
    mul_nonneg h40 hmu0
  have h3h20 : 0 ≤ gaussianRawSquareMoment 3 rho * gaussianRawSquareMoment 2 rho :=
    mul_nonneg h30 h20
  have h3mu20 : 0 ≤ gaussianRawSquareMoment 3 rho * gaussianMeanSquare rho ^ 2 :=
    mul_nonneg h30 (sq_nonneg _)
  have h2sqmu0 : 0 ≤ gaussianRawSquareMoment 2 rho ^ 2 * gaussianMeanSquare rho :=
    mul_nonneg (sq_nonneg _) hmu0
  have h2mu30 : 0 ≤ gaussianRawSquareMoment 2 rho * gaussianMeanSquare rho ^ 3 :=
    mul_nonneg h20 (pow_nonneg hmu0 3)
  unfold gaussianCumulantFive
  apply abs_le.mpr
  constructor <;> nlinarith [pow_nonneg hmu0 5]

def gaussianSaddleNormalizedVariance (alpha : Real) : Real :=
  gaussianVariance (gaussianSaddleParameter alpha) / alpha

def gaussianSaddleNormalizedCumulantThree (alpha : Real) : Real :=
  gaussianCumulantThree (gaussianSaddleParameter alpha) / alpha

def gaussianSaddleNormalizedCumulantFour (alpha : Real) : Real :=
  gaussianCumulantFour (gaussianSaddleParameter alpha) / alpha

def gaussianSaddleNormalizedCumulantFive (alpha : Real) : Real :=
  gaussianCumulantFive (gaussianSaddleParameter alpha) / alpha

theorem gaussianSaddleNormalizedVariance_smallAlpha_bounds {alpha : Real}
    (halpha : 0 < alpha) (hasmall : alpha ≤ smallAlphaThreshold) :
    (1 : Real) / 32 ≤ gaussianSaddleNormalizedVariance alpha ∧
      gaussianSaddleNormalizedVariance alpha ≤ 64 := by
  have hvar := gaussianSaddleVariance_smallAlpha_bounds halpha hasmall
  constructor
  · unfold gaussianSaddleNormalizedVariance
    apply (le_div_iff₀ halpha).2
    nlinarith [hvar.1]
  · unfold gaussianSaddleNormalizedVariance
    apply (div_le_iff₀ halpha).2
    nlinarith [hvar.2]

theorem abs_gaussianSaddleNormalizedCumulantThree_le {alpha : Real}
    (halpha : 0 < alpha) (hasmall : alpha ≤ smallAlphaThreshold) :
    |gaussianSaddleNormalizedCumulantThree alpha| ≤ 512 := by
  have hrho := gaussianSaddleParameter_le_smallRhoThreshold halpha hasmall
  have hrhomem := gaussianSaddleParameter_mem halpha
  have hc := abs_gaussianCumulantThree_le hrhomem.1 hrho
  have hrhoalpha := (gaussianSaddleParameter_smallAlpha_bounds halpha hasmall).2
  unfold gaussianSaddleNormalizedCumulantThree
  rw [abs_div, abs_of_pos halpha]
  apply (div_le_iff₀ halpha).2
  nlinarith

theorem abs_gaussianSaddleNormalizedCumulantFour_le {alpha : Real}
    (halpha : 0 < alpha) (hasmall : alpha ≤ smallAlphaThreshold) :
    |gaussianSaddleNormalizedCumulantFour alpha| ≤ 1000000 := by
  have hrho := gaussianSaddleParameter_le_smallRhoThreshold halpha hasmall
  have hrhomem := gaussianSaddleParameter_mem halpha
  have hc := abs_gaussianCumulantFour_le hrhomem.1 hrho
  have hrhoalpha := (gaussianSaddleParameter_smallAlpha_bounds halpha hasmall).2
  unfold gaussianSaddleNormalizedCumulantFour
  rw [abs_div, abs_of_pos halpha]
  apply (div_le_iff₀ halpha).2
  nlinarith

theorem abs_gaussianSaddleNormalizedCumulantFive_le {alpha : Real}
    (halpha : 0 < alpha) (hasmall : alpha ≤ smallAlphaThreshold) :
    |gaussianSaddleNormalizedCumulantFive alpha| ≤ 50000000 := by
  have hrho := gaussianSaddleParameter_le_smallRhoThreshold halpha hasmall
  have hrhomem := gaussianSaddleParameter_mem halpha
  have hc := abs_gaussianCumulantFive_le hrhomem.1 hrho
  have hrhoalpha := (gaussianSaddleParameter_smallAlpha_bounds halpha hasmall).2
  unfold gaussianSaddleNormalizedCumulantFive
  rw [abs_div, abs_of_pos halpha]
  apply (div_le_iff₀ halpha).2
  nlinarith

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianKernelFourier.lean <==
import EuclideanBallsFormalization.LatticeFourierConvolution
import EuclideanBallsFormalization.GaussianParityTransfer
import Mathlib.MeasureTheory.Integral.DominatedConvergence

namespace EuclideanBallsFormalization

/-!
Fourier-series identification of the normalized product Gaussian kernel.
This supplies the concrete convolution bridge implicit in the NL0 multiplier
notation.
-/

noncomputable section

open scoped BigOperators ENNReal
open MeasureTheory Filter

local instance gaussianKernelFourierMeasureSpaceUnitAddCircle : MeasureSpace UnitAddCircle :=
  ⟨AddCircle.haarAddCircle⟩

local instance gaussianKernelFourierIsAddHaarMeasure : Measure.IsAddHaarMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (Measure.IsAddHaarMeasure AddCircle.haarAddCircle)

local instance gaussianKernelFourierIsProbabilityMeasure : IsProbabilityMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (IsProbabilityMeasure AddCircle.haarAddCircle)

def gaussianFourierTerm {d : Nat} (rho : Real)
    (x : UnitAddTorus (Fin d)) (y : lattice d) : Complex :=
  (rho : Complex) ^ squaredNorm y * UnitAddTorus.mFourier y x

lemma norm_gaussianFourierTerm {d : Nat} {rho : Real} (hrho : 0 ≤ rho)
    (x : UnitAddTorus (Fin d)) (y : lattice d) :
    ‖gaussianFourierTerm rho x y‖ = rho ^ squaredNorm y := by
  unfold gaussianFourierTerm UnitAddTorus.mFourier
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_nonneg hrho]
  simp

def latticeCoordinateHull {d : Nat} (u : Finset (lattice d)) : Finset Int :=
  u.biUnion fun y ↦ Finset.univ.image y

lemma subset_piFinset_latticeCoordinateHull {d : Nat}
    (u : Finset (lattice d)) :
    u ⊆ Fintype.piFinset (fun _ : Fin d ↦ latticeCoordinateHull u) := by
  intro y hy
  rw [Fintype.mem_piFinset]
  intro i
  unfold latticeCoordinateHull
  rw [Finset.mem_biUnion]
  exact ⟨y, hy, Finset.mem_image.2 ⟨i, Finset.mem_univ i, rfl⟩⟩

lemma tendsto_latticePiFinset_atTop (d : Nat) :
    Tendsto
      (fun s : Finset Int ↦ Fintype.piFinset (fun _ : Fin d ↦ s))
      atTop atTop := by
  apply Filter.tendsto_atTop.2
  intro u
  refine Filter.eventually_atTop.2 ⟨latticeCoordinateHull u, ?_⟩
  intro s hs
  exact (subset_piFinset_latticeCoordinateHull u).trans
    (by
      intro y hy
      rw [Fintype.mem_piFinset] at hy ⊢
      exact fun i ↦ hs (hy i))

lemma sum_latticeGaussianWeight_piFinset {d : Nat}
    (rho : Real) (s : Finset Int) :
    ∑ y ∈ Fintype.piFinset (fun _ : Fin d ↦ s),
        rho ^ squaredNorm y =
      ∏ _i : Fin d, ∑ k ∈ s, rho ^ (Int.natAbs k ^ 2) := by
  rw [← Finset.sum_prod_piFinset]
  apply Finset.sum_congr rfl
  intro y hy
  unfold squaredNorm
  exact (Finset.prod_pow_eq_pow_sum Finset.univ
    (fun i : Fin d ↦ Int.natAbs (y i) ^ 2) rho).symm

lemma summable_latticeGaussianWeight {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    Summable (fun y : lattice d ↦ rho ^ squaredNorm y) := by
  let Z : Real := ∑' k : Int, rho ^ (Int.natAbs k ^ 2)
  apply summable_of_sum_le (c := Z ^ d) (fun y ↦ by positivity)
  intro u
  calc
    ∑ y ∈ u, rho ^ squaredNorm y ≤
        ∑ y ∈ Fintype.piFinset
          (fun _ : Fin d ↦ latticeCoordinateHull u),
            rho ^ squaredNorm y :=
      Finset.sum_le_sum_of_subset_of_nonneg
        (subset_piFinset_latticeCoordinateHull u)
        (fun y hyu hy ↦ by positivity)
    _ = ∏ _i : Fin d,
        ∑ k ∈ latticeCoordinateHull u,
          rho ^ (Int.natAbs k ^ 2) :=
      sum_latticeGaussianWeight_piFinset rho (latticeCoordinateHull u)
    _ ≤ ∏ _i : Fin d, Z := by
      apply Finset.prod_le_prod
      · intro i hi
        exact Finset.sum_nonneg fun k hk ↦ by positivity
      · intro i hi
        exact (summable_real_pow_natAbs_sq hrho0 hrho1).sum_le_tsum
          (latticeCoordinateHull u) (fun k hk ↦ by positivity)
    _ = Z ^ d := by simp

lemma summable_gaussianFourierTerm {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (x : UnitAddTorus (Fin d)) :
    Summable (gaussianFourierTerm rho x) := by
  apply Summable.of_norm
  simpa [norm_gaussianFourierTerm hrho0 x] using
    summable_latticeGaussianWeight (d := d) hrho0 hrho1

/-- Product theta series equals the absolutely convergent multivariate
Fourier series. -/
theorem tsum_gaussianFourierTerm_eq_torusThetaProduct
    {d : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (x : UnitAddTorus (Fin d)) :
    ∑' y : lattice d, gaussianFourierTerm rho x y =
      ∏ i : Fin d, torusTheta rho (x i) := by
  let a : Fin d → Int → Complex := fun i k ↦
    (rho : Complex) ^ (Int.natAbs k ^ 2) * fourier k (x i)
  have ha (i : Fin d) : Summable (a i) := by
    apply Summable.of_norm
    have hs := summable_real_pow_natAbs_sq hrho0 hrho1
    simpa [a, Complex.norm_real, abs_of_nonneg hrho0] using hs
  have hleft : Tendsto
      (fun s : Finset Int ↦
        ∑ y ∈ Fintype.piFinset (fun _ : Fin d ↦ s),
          gaussianFourierTerm rho x y)
      atTop (nhds (∑' y : lattice d, gaussianFourierTerm rho x y)) :=
    (summable_gaussianFourierTerm hrho0 hrho1 x).hasSum.comp
      (tendsto_latticePiFinset_atTop d)
  have hright : Tendsto
      (fun s : Finset Int ↦ ∏ i : Fin d, ∑ k ∈ s, a i k)
      atTop (nhds (∏ i : Fin d, ∑' k : Int, a i k)) := by
    exact tendsto_finsetProd (Finset.univ : Finset (Fin d))
      (fun i hi ↦ (ha i).hasSum)
  have hbox (s : Finset Int) :
      ∑ y ∈ Fintype.piFinset (fun _ : Fin d ↦ s),
          gaussianFourierTerm rho x y =
        ∏ i : Fin d, ∑ k ∈ s, a i k := by
    rw [← Finset.sum_prod_piFinset]
    apply Finset.sum_congr rfl
    intro y hy
    unfold gaussianFourierTerm UnitAddTorus.mFourier squaredNorm
    change
      (rho : Complex) ^ (∑ i : Fin d, Int.natAbs (y i) ^ 2) *
          (∏ i : Fin d, fourier (y i) (x i)) =
        ∏ i : Fin d,
          ((rho : Complex) ^ (Int.natAbs (y i) ^ 2) *
            fourier (y i) (x i))
    rw [← Finset.prod_pow_eq_pow_sum]
    exact (Finset.prod_mul_distrib (s := Finset.univ)).symm
  have hright' : Tendsto
      (fun s : Finset Int ↦
        ∑ y ∈ Fintype.piFinset (fun _ : Fin d ↦ s),
          gaussianFourierTerm rho x y)
      atTop (nhds (∏ i : Fin d, ∑' k : Int, a i k)) := by
    simpa only [hbox] using hright
  have hlimit := tendsto_nhds_unique hleft hright'
  simpa [a, torusTheta] using hlimit

theorem torusGaussianMultiplier_eq_tsum {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (x : UnitAddTorus (Fin d)) :
    torusGaussianMultiplier d rho x =
      ∑' y : lattice d,
        gaussianKernel d rho y * UnitAddTorus.mFourier y x := by
  unfold torusGaussianMultiplier gaussianKernel
  rw [Finset.prod_div_distrib]
  simp only [Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  rw [← tsum_gaussianFourierTerm_eq_torusThetaProduct hrho0 hrho1 x]
  rw [div_eq_inv_mul]
  rw [← tsum_mul_left]
  apply tsum_congr
  intro y
  unfold gaussianFourierTerm
  ring

lemma summable_norm_gaussianKernel {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    Summable (fun y : lattice d ↦ ‖gaussianKernel d rho y‖) := by
  unfold gaussianKernel
  have hs : Summable (fun y : lattice d ↦ rho ^ squaredNorm y) :=
    summable_latticeGaussianWeight hrho0 hrho1
  have hpart :
      ‖(gaussianPartition rho ^ d : Complex)⁻¹‖ ≠ 0 := by
    rw [norm_ne_zero_iff]
    exact inv_ne_zero (pow_ne_zero _ (gaussianPartition_ne_zero hrho0 hrho1))
  apply (hs.mul_left ‖(gaussianPartition rho ^ d : Complex)⁻¹‖).congr
  intro y
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_nonneg hrho0]

lemma summable_gaussianKernel {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    Summable (gaussianKernel d rho) :=
  (summable_norm_gaussianKernel (d := d) hrho0 hrho1).of_norm

lemma tsum_latticeGaussianPower_eq_partition_pow {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    ∑' y : lattice d, (rho : Complex) ^ squaredNorm y =
      gaussianPartition rho ^ d := by
  let x₀ : UnitAddTorus (Fin d) := 0
  have h := tsum_gaussianFourierTerm_eq_torusThetaProduct
    (d := d) hrho0 hrho1 x₀
  simpa [x₀, gaussianFourierTerm, torusTheta, gaussianPartition,
    UnitAddTorus.mFourier] using h

lemma tsum_gaussianKernel_eq_one {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    ∑' y : lattice d, gaussianKernel d rho y = 1 := by
  unfold gaussianKernel
  rw [tsum_mul_left,
    tsum_latticeGaussianPower_eq_partition_pow hrho0 hrho1]
  exact inv_mul_cancel₀ (pow_ne_zero d (gaussianPartition_ne_zero hrho0 hrho1))

lemma tsum_norm_gaussianKernel_eq_one {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    ∑' y : lattice d, ‖gaussianKernel d rho y‖ = 1 := by
  have hpartpos := gaussianPartitionReal_pos hrho0 hrho1
  have hpart : gaussianPartition rho =
      (gaussianPartitionReal rho : Complex) := gaussianPartition_eq_ofReal rho
  have hterm (y : lattice d) :
      ‖gaussianKernel d rho y‖ =
        (gaussianPartitionReal rho ^ d)⁻¹ * rho ^ squaredNorm y := by
    unfold gaussianKernel
    rw [hpart, norm_mul, norm_inv, norm_pow, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos hpartpos, norm_pow,
      Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0]
  simp_rw [hterm]
  rw [tsum_mul_left]
  have hreal :
      ∑' y : lattice d, rho ^ squaredNorm y =
        gaussianPartitionReal rho ^ d := by
    have hc := tsum_latticeGaussianPower_eq_partition_pow
      (d := d) hrho0 hrho1
    rw [gaussianPartition_eq_ofReal] at hc
    exact_mod_cast hc
  rw [hreal]
  exact inv_mul_cancel₀ (pow_ne_zero d (ne_of_gt hpartpos))

lemma norm_torusGaussianMultiplier_le_one {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (x : UnitAddTorus (Fin d)) :
    ‖torusGaussianMultiplier d rho x‖ ≤ 1 := by
  rw [torusGaussianMultiplier_eq_tsum hrho0 hrho1 x]
  have htermSummable : Summable (fun y : lattice d ↦
      gaussianKernel d rho y * UnitAddTorus.mFourier y x) := by
    apply Summable.of_norm
    simpa [UnitAddTorus.mFourier] using
      summable_norm_gaussianKernel (d := d) hrho0 hrho1
  calc
    ‖∑' y : lattice d,
        gaussianKernel d rho y * UnitAddTorus.mFourier y x‖ ≤
        ∑' y : lattice d,
          ‖gaussianKernel d rho y * UnitAddTorus.mFourier y x‖ :=
      norm_tsum_le_tsum_norm
        htermSummable.norm
    _ = ∑' y : lattice d, ‖gaussianKernel d rho y‖ := by
      apply tsum_congr
      intro y
      simp [UnitAddTorus.mFourier]
    _ = 1 := tsum_norm_gaussianKernel_eq_one hrho0 hrho1

/-- Fourier coefficient of the normalized Gaussian multiplier times arbitrary
`L²` torus data. -/
theorem mFourierCoeff_torusGaussianMultiplier_mul
    {d : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (F : Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d))))
    (x : lattice d) :
    UnitAddTorus.mFourierCoeff
        (fun t ↦ torusGaussianMultiplier d rho t * F t) x =
      ∑' y : lattice d,
        gaussianKernel d rho y *
          UnitAddTorus.mFourierCoeff F (x - y) := by
  let A : lattice d → UnitAddTorus (Fin d) → Complex := fun y t ↦
    gaussianKernel d rho y *
      (UnitAddTorus.mFourier (-x) t *
        (UnitAddTorus.mFourier y t * F t))
  have hpoint (t : UnitAddTorus (Fin d)) :
      UnitAddTorus.mFourier (-x) t *
          (torusGaussianMultiplier d rho t * F t) =
        ∑' y : lattice d, A y t := by
    rw [torusGaussianMultiplier_eq_tsum hrho0 hrho1 t]
    rw [← tsum_mul_right, ← tsum_mul_left]
    apply tsum_congr
    intro y
    dsimp [A]
    ring
  have hAint (y : lattice d) : Integrable (A y)
      (volume : Measure (UnitAddTorus (Fin d))) := by
    have hbase := integrable_mFourier_mul_L2 F (-x + y)
    have heq : A y = fun t ↦
        gaussianKernel d rho y *
          (UnitAddTorus.mFourier (-x + y) t * F t) := by
      funext t
      dsimp [A]
      calc
        gaussianKernel d rho y *
            (UnitAddTorus.mFourier (-x) t *
              (UnitAddTorus.mFourier y t * F t)) =
            gaussianKernel d rho y *
              ((UnitAddTorus.mFourier (-x) t *
                UnitAddTorus.mFourier y t) * F t) := by ring
        _ = gaussianKernel d rho y *
              (UnitAddTorus.mFourier (-x + y) t * F t) := by
          rw [← UnitAddTorus.mFourier_add (n := y) (m := -x)]
    rw [heq]
    exact hbase.const_mul (gaussianKernel d rho y)
  have hAsum : Summable (fun y : lattice d ↦
      ∫ t : UnitAddTorus (Fin d), ‖A y t‖) := by
    have heq : (fun y : lattice d ↦
        ∫ t : UnitAddTorus (Fin d), ‖A y t‖) =
        fun y ↦ ‖gaussianKernel d rho y‖ *
          ∫ t : UnitAddTorus (Fin d), ‖F t‖ := by
      funext y
      rw [← integral_const_mul]
      apply integral_congr_ae
      filter_upwards [] with t
      dsimp [A]
      simp [UnitAddTorus.mFourier]
    rw [heq]
    exact (summable_norm_gaussianKernel (d := d) hrho0 hrho1).mul_right _
  unfold UnitAddTorus.mFourierCoeff
  simp only [smul_eq_mul]
  rw [show (fun t : UnitAddTorus (Fin d) ↦
      UnitAddTorus.mFourier (-x) t *
        (torusGaussianMultiplier d rho t * F t)) =
      fun t ↦ ∑' y : lattice d, A y t by
        funext t
        exact hpoint t]
  rw [← integral_tsum_of_summable_integral_norm hAint hAsum]
  apply tsum_congr
  intro y
  rw [show A y = fun t ↦ gaussianKernel d rho y *
      (UnitAddTorus.mFourier (-x) t *
        (UnitAddTorus.mFourier y t * F t)) by rfl]
  rw [integral_const_mul]
  congr 1
  apply integral_congr_ae
  filter_upwards [] with t
  rw [← mul_assoc,
    ← UnitAddTorus.mFourier_add (n := y) (m := -x)]
  have hindex : -x + y = -(x - y) := by
    ext i
    simp
    ring
  rw [hindex]

/-- The normalized Gaussian torus multiplier is exactly the concrete
Gaussian convolution from the external-interface carrier. -/
theorem latticeFourierMultiplierFunction_torusGaussianMultiplier
    {d : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFourierMultiplierFunction
        (torusGaussianMultiplier d rho)
        (aemeasurable_torusGaussianMultiplier d rho).aestronglyMeasurable
        1 (norm_torusGaussianMultiplier_le_one hrho0 hrho1) f hf =
      gaussianAverage d rho f := by
  funext x
  unfold latticeFourierMultiplierFunction latticeFourierMultiplier
  change
    (UnitAddTorus.mFourierBasis.repr
      (torusMultiplierLp
          (torusGaussianMultiplier d rho)
          (aemeasurable_torusGaussianMultiplier d rho).aestronglyMeasurable
          1 (norm_torusGaussianMultiplier_le_one hrho0 hrho1) •
        (UnitAddTorus.mFourierBasis.repr).symm
          (latticeFunctionToEll2 f hf))) x = _
  rw [UnitAddTorus.mFourierBasis_repr]
  let F : Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d))) :=
    (UnitAddTorus.mFourierBasis.repr).symm
      (latticeFunctionToEll2 f hf)
  have hproduct :
      (torusMultiplierLp
          (torusGaussianMultiplier d rho)
          (aemeasurable_torusGaussianMultiplier d rho).aestronglyMeasurable
          1 (norm_torusGaussianMultiplier_le_one hrho0 hrho1) • F :
        Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d)))) =ᵐ[volume]
        (fun t ↦ torusGaussianMultiplier d rho t * F t) := by
    filter_upwards [Lp.coeFn_lpSMul (p := ∞) (q := 2) (r := 2)
        (torusMultiplierLp
          (torusGaussianMultiplier d rho)
          (aemeasurable_torusGaussianMultiplier d rho).aestronglyMeasurable
          1 (norm_torusGaussianMultiplier_le_one hrho0 hrho1)) F,
      torusMultiplierLp_coe_ae
        (torusGaussianMultiplier d rho)
        (aemeasurable_torusGaussianMultiplier d rho).aestronglyMeasurable
        1 (norm_torusGaussianMultiplier_le_one hrho0 hrho1)] with t ht hmult
    simpa [smul_eq_mul, hmult] using ht
  rw [mFourierCoeff_congr_ae hproduct x]
  rw [mFourierCoeff_torusGaussianMultiplier_mul hrho0 hrho1 F x]
  unfold gaussianAverage
  apply tsum_congr
  intro y
  congr 1
  rw [← UnitAddTorus.mFourierBasis_repr]
  change
    (UnitAddTorus.mFourierBasis.repr F) (x - y) = f (x - y)
  rw [show UnitAddTorus.mFourierBasis.repr F =
      latticeFunctionToEll2 f hf by
    exact (UnitAddTorus.mFourierBasis.repr).apply_symm_apply
      (latticeFunctionToEll2 f hf)]
  rfl

lemma mFourier_add_argument {d : Nat} (y : lattice d)
    (x z : UnitAddTorus (Fin d)) :
    UnitAddTorus.mFourier y (x + z) =
      UnitAddTorus.mFourier y x * UnitAddTorus.mFourier y z := by
  unfold UnitAddTorus.mFourier
  simp only [Pi.add_apply, fourier_apply, zsmul_add, AddCircle.toCircle_add,
    Circle.coe_mul, ContinuousMap.coe_mk, ← Finset.prod_mul_distrib]

lemma mFourier_coe_eq_latticeCharacter {d : Nat} (y : lattice d)
    (x : Fin d → Real) :
    UnitAddTorus.mFourier y (fun i ↦ (x i : UnitAddCircle)) =
      latticeCharacter y x := by
  unfold UnitAddTorus.mFourier latticeCharacter
  simp only [ContinuousMap.coe_mk, fourier_coe_apply]
  rw [← Complex.exp_sum]
  congr 1
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i hi
  norm_num
  ring

lemma mFourier_half_eq_parityCharacter {d : Nat} (y : lattice d) :
    UnitAddTorus.mFourier y
        (fun _ : Fin d ↦ ((1 / 2 : Real) : UnitAddCircle)) =
      parityCharacter y := by
  rw [mFourier_coe_eq_latticeCharacter]
  exact latticeCharacter_half_eq_parityCharacter y

lemma unitAddCircle_neg_half_eq_half :
    -((1 / 2 : Real) : UnitAddCircle) =
      ((1 / 2 : Real) : UnitAddCircle) := by
  rw [← sub_eq_zero]
  change (((-(1 / 2 : Real)) - 1 / 2 : Real) : UnitAddCircle) = 0
  rw [AddCircle.coe_eq_zero_iff]
  exact ⟨-1, by norm_num⟩

lemma mFourier_sub_half {d : Nat} (y : lattice d)
    (x : UnitAddTorus (Fin d)) :
    UnitAddTorus.mFourier y
        (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle)) =
      parityCharacter y * UnitAddTorus.mFourier y x := by
  have hshift :
      (fun i : Fin d ↦ x i - ((1 / 2 : Real) : UnitAddCircle)) =
        x + (fun _ : Fin d ↦ ((1 / 2 : Real) : UnitAddCircle)) := by
    funext i
    simp only [Pi.add_apply, sub_eq_add_neg]
    rw [unitAddCircle_neg_half_eq_half]
  rw [hshift, mFourier_add_argument,
    mFourier_half_eq_parityCharacter]
  ring

lemma parityCharacter_add {d : Nat} (x y : lattice d) :
    parityCharacter (x + y) = parityCharacter x * parityCharacter y := by
  rw [← mFourier_half_eq_parityCharacter (x + y),
    ← mFourier_half_eq_parityCharacter x,
    ← mFourier_half_eq_parityCharacter y]
  exact UnitAddTorus.mFourier_add

lemma parityCharacter_neg {d : Nat} (y : lattice d) :
    parityCharacter (-y) = parityCharacter y := by
  rw [parityCharacter_eq_neg_one_pow_squaredNorm,
    parityCharacter_eq_neg_one_pow_squaredNorm]
  congr 1
  unfold squaredNorm
  apply Finset.sum_congr rfl
  intro i hi
  simp

lemma parityCharacter_sub {d : Nat} (x y : lattice d) :
    parityCharacter (x - y) = parityCharacter x * parityCharacter y := by
  rw [sub_eq_add_neg, parityCharacter_add, parityCharacter_neg]

lemma parityCharacter_mul_self {d : Nat} (x : lattice d) :
    parityCharacter x * parityCharacter x = 1 := by
  rw [parityCharacter_eq_neg_one_pow_squaredNorm, ← pow_add]
  simp [two_mul]

lemma parityCharacter_mul_sub {d : Nat} (x y : lattice d) :
    parityCharacter x * parityCharacter (x - y) = parityCharacter y := by
  rw [parityCharacter_sub, ← mul_assoc, parityCharacter_mul_self, one_mul]

def parityGaussianKernel (d : Nat) (rho : Real) (y : lattice d) : Complex :=
  gaussianKernel d rho y * parityCharacter y

lemma summable_norm_parityGaussianKernel {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    Summable (fun y : lattice d ↦ ‖parityGaussianKernel d rho y‖) := by
  simpa [parityGaussianKernel, norm_parityCharacter] using
    summable_norm_gaussianKernel (d := d) hrho0 hrho1

lemma torusGaussianMultiplier_shift_eq_tsum {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (x : UnitAddTorus (Fin d)) :
    torusGaussianMultiplier d rho
        (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle)) =
      ∑' y : lattice d,
        parityGaussianKernel d rho y * UnitAddTorus.mFourier y x := by
  rw [torusGaussianMultiplier_eq_tsum hrho0 hrho1]
  apply tsum_congr
  intro y
  rw [mFourier_sub_half]
  unfold parityGaussianKernel
  ring

lemma norm_torusGaussianMultiplier_shift_le_one {d : Nat} {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (x : UnitAddTorus (Fin d)) :
    ‖torusGaussianMultiplier d rho
        (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle))‖ ≤ 1 :=
      norm_torusGaussianMultiplier_le_one hrho0 hrho1 _

/-- Fourier coefficient of an absolutely summable lattice-kernel multiplier.
This is the general termwise-integration statement used for the shifted
Gaussian branch. -/
theorem mFourierCoeff_tsumKernelMultiplier_mul
    {d : Nat} (k : lattice d → Complex)
    (hk : Summable (fun y ↦ ‖k y‖))
    (m : UnitAddTorus (Fin d) → Complex)
    (hm : ∀ t, m t = ∑' y : lattice d, k y * UnitAddTorus.mFourier y t)
    (F : Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d))))
    (x : lattice d) :
    UnitAddTorus.mFourierCoeff (fun t ↦ m t * F t) x =
      ∑' y : lattice d, k y *
        UnitAddTorus.mFourierCoeff F (x - y) := by
  let A : lattice d → UnitAddTorus (Fin d) → Complex := fun y t ↦
    k y * (UnitAddTorus.mFourier (-x) t *
      (UnitAddTorus.mFourier y t * F t))
  have hpoint (t : UnitAddTorus (Fin d)) :
      UnitAddTorus.mFourier (-x) t * (m t * F t) =
        ∑' y : lattice d, A y t := by
    rw [hm t, ← tsum_mul_right, ← tsum_mul_left]
    apply tsum_congr
    intro y
    dsimp [A]
    ring
  have hAint (y : lattice d) : Integrable (A y)
      (volume : Measure (UnitAddTorus (Fin d))) := by
    have hbase := integrable_mFourier_mul_L2 F (-x + y)
    have heq : A y = fun t ↦
        k y * (UnitAddTorus.mFourier (-x + y) t * F t) := by
      funext t
      dsimp [A]
      calc
        k y * (UnitAddTorus.mFourier (-x) t *
            (UnitAddTorus.mFourier y t * F t)) =
            k y * ((UnitAddTorus.mFourier (-x) t *
              UnitAddTorus.mFourier y t) * F t) := by ring
        _ = k y * (UnitAddTorus.mFourier (-x + y) t * F t) := by
          rw [← UnitAddTorus.mFourier_add (n := y) (m := -x)]
    rw [heq]
    exact hbase.const_mul (k y)
  have hAsum : Summable (fun y : lattice d ↦
      ∫ t : UnitAddTorus (Fin d), ‖A y t‖) := by
    have heq : (fun y : lattice d ↦
        ∫ t : UnitAddTorus (Fin d), ‖A y t‖) =
        fun y ↦ ‖k y‖ *
          ∫ t : UnitAddTorus (Fin d), ‖F t‖ := by
      funext y
      rw [← integral_const_mul]
      apply integral_congr_ae
      filter_upwards [] with t
      dsimp [A]
      simp [UnitAddTorus.mFourier]
    rw [heq]
    exact hk.mul_right _
  unfold UnitAddTorus.mFourierCoeff
  simp only [smul_eq_mul]
  rw [show (fun t : UnitAddTorus (Fin d) ↦
      UnitAddTorus.mFourier (-x) t * (m t * F t)) =
      fun t ↦ ∑' y : lattice d, A y t by
        funext t
        exact hpoint t]
  rw [← integral_tsum_of_summable_integral_norm hAint hAsum]
  apply tsum_congr
  intro y
  rw [show A y = fun t ↦ k y *
      (UnitAddTorus.mFourier (-x) t *
        (UnitAddTorus.mFourier y t * F t)) by rfl]
  rw [integral_const_mul]
  congr 1
  apply integral_congr_ae
  filter_upwards [] with t
  rw [← mul_assoc,
    ← UnitAddTorus.mFourier_add (n := y) (m := -x)]
  have hindex : -x + y = -(x - y) := by
    ext i
    simp
    ring
  rw [hindex]

theorem mFourierCoeff_torusGaussianMultiplier_shift_mul
    {d : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (F : Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d))))
    (x : lattice d) :
    UnitAddTorus.mFourierCoeff
        (fun t ↦ torusGaussianMultiplier d rho
          (fun i ↦ t i - ((1 / 2 : Real) : UnitAddCircle)) * F t) x =
      ∑' y : lattice d,
        parityGaussianKernel d rho y *
          UnitAddTorus.mFourierCoeff F (x - y) := by
  exact mFourierCoeff_tsumKernelMultiplier_mul
    (parityGaussianKernel d rho)
    (summable_norm_parityGaussianKernel (d := d) hrho0 hrho1)
    (fun t ↦ torusGaussianMultiplier d rho
      (fun i ↦ t i - ((1 / 2 : Real) : UnitAddCircle)))
    (torusGaussianMultiplier_shift_eq_tsum hrho0 hrho1) F x

/-- Conjugating an absolutely summable Fourier series by the Plancherel
equivalence yields its concrete lattice convolution. -/
theorem latticeFourierMultiplierFunction_eq_tsumKernel
    {d : Nat} (k : lattice d → Complex)
    (hk : Summable (fun y ↦ ‖k y‖))
    (m : UnitAddTorus (Fin d) → Complex)
    (hmseries : ∀ t, m t =
      ∑' y : lattice d, k y * UnitAddTorus.mFourier y t)
    (hm : AEStronglyMeasurable m
      (volume : Measure (UnitAddTorus (Fin d))))
    (C : Real) (hC : ∀ t, ‖m t‖ ≤ C)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFourierMultiplierFunction m hm C hC f hf =
      fun x ↦ ∑' y : lattice d, k y * f (x - y) := by
  funext x
  unfold latticeFourierMultiplierFunction latticeFourierMultiplier
  change
    (UnitAddTorus.mFourierBasis.repr
      (torusMultiplierLp m hm C hC •
        (UnitAddTorus.mFourierBasis.repr).symm
          (latticeFunctionToEll2 f hf))) x = _
  rw [UnitAddTorus.mFourierBasis_repr]
  let F : Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d))) :=
    (UnitAddTorus.mFourierBasis.repr).symm
      (latticeFunctionToEll2 f hf)
  have hproduct :
      (torusMultiplierLp m hm C hC • F :
        Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d)))) =ᵐ[volume]
        (fun t ↦ m t * F t) := by
    filter_upwards [Lp.coeFn_lpSMul (p := ∞) (q := 2) (r := 2)
        (torusMultiplierLp m hm C hC) F,
      torusMultiplierLp_coe_ae m hm C hC] with t ht hmult
    simpa [smul_eq_mul, hmult] using ht
  rw [mFourierCoeff_congr_ae hproduct x]
  rw [mFourierCoeff_tsumKernelMultiplier_mul k hk m hmseries F x]
  apply tsum_congr
  intro y
  congr 1
  rw [← UnitAddTorus.mFourierBasis_repr]
  change (UnitAddTorus.mFourierBasis.repr F) (x - y) = f (x - y)
  rw [show UnitAddTorus.mFourierBasis.repr F =
      latticeFunctionToEll2 f hf by
    exact (UnitAddTorus.mFourierBasis.repr).apply_symm_apply
      (latticeFunctionToEll2 f hf)]
  rfl

theorem latticeFourierMultiplierFunction_torusGaussianMultiplier_shift
    {d : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFourierMultiplierFunction
        (fun t ↦ torusGaussianMultiplier d rho
          (fun i ↦ t i - ((1 / 2 : Real) : UnitAddCircle)))
        ((measurable_torusGaussianMultiplier d rho).comp
          (by fun_prop)).aestronglyMeasurable
        1 (norm_torusGaussianMultiplier_shift_le_one hrho0 hrho1) f hf =
      fun x ↦ ∑' y : lattice d,
        parityGaussianKernel d rho y * f (x - y) := by
  exact latticeFourierMultiplierFunction_eq_tsumKernel
    (parityGaussianKernel d rho)
    (summable_norm_parityGaussianKernel (d := d) hrho0 hrho1)
    (fun t ↦ torusGaussianMultiplier d rho
      (fun i ↦ t i - ((1 / 2 : Real) : UnitAddCircle)))
    (torusGaussianMultiplier_shift_eq_tsum hrho0 hrho1)
    ((measurable_torusGaussianMultiplier d rho).comp
      (by fun_prop)).aestronglyMeasurable
    1 (norm_torusGaussianMultiplier_shift_le_one hrho0 hrho1) f hf

lemma parityGaussianConvolution_eq_parityConjugatedGaussianAverage
    {d : Nat} (rho : Real) (f : latticeFunction d) (x : lattice d) :
    (∑' y : lattice d, parityGaussianKernel d rho y * f (x - y)) =
      parityConjugatedGaussianAverage d rho f x := by
  unfold parityConjugatedGaussianAverage gaussianAverage parityModulation
  rw [← tsum_mul_left]
  apply tsum_congr
  intro y
  unfold parityGaussianKernel
  calc
    gaussianKernel d rho y * parityCharacter y * f (x - y) =
        gaussianKernel d rho y *
          ((parityCharacter x * parityCharacter (x - y)) *
            f (x - y)) := by
      rw [parityCharacter_mul_sub]
      ring
    _ = parityCharacter x *
        (gaussianKernel d rho y *
          (parityCharacter (x - y) * f (x - y))) := by ring

theorem latticeFourierMultiplierFunction_torusGaussianMultiplier_shift_eq_parity
    {d : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFourierMultiplierFunction
        (fun t ↦ torusGaussianMultiplier d rho
          (fun i ↦ t i - ((1 / 2 : Real) : UnitAddCircle)))
        ((measurable_torusGaussianMultiplier d rho).comp
          (by fun_prop)).aestronglyMeasurable
        1 (norm_torusGaussianMultiplier_shift_le_one hrho0 hrho1) f hf =
      parityConjugatedGaussianAverage d rho f := by
  rw [latticeFourierMultiplierFunction_torusGaussianMultiplier_shift
    hrho0 hrho1 f hf]
  funext x
  exact parityGaussianConvolution_eq_parityConjugatedGaussianAverage rho f x

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianModel.lean <==
import EuclideanBallsFormalization.GaussianParityTransfer
import EuclideanBallsFormalization.ExternalInterfacesFullP

namespace EuclideanBallsFormalization

/-! The two Gaussian branches used by the P3 model operator.

This is deliberately a maximal-family statement rather than a Fourier
multiplier statement.  It records exactly the operator bound available after
the parity transfer, while leaving the ball-to-model residual comparison as a
separate S/C/L obligation.
-/

noncomputable section

def gaussianModelAverage (d : Nat) (rho : Nat → Real) (a : Nat → Complex)
    (f : latticeFunction d) (n : Nat) (x : lattice d) : Complex :=
  gaussianAverage d (rho n) f x +
    a n * parityConjugatedGaussianAverage d (rho n) f x

def gaussianModelMaxEnvelope (d : Nat) (rho : Nat → Real) (a : Nat → Complex)
    (f : latticeFunction d) : lattice d → ENNReal :=
  fun x => ⨆ n : Nat, ‖gaussianModelAverage d rho a f n x‖ₑ

def gaussianModelMaxL2Norm (d : Nat) (rho : Nat → Real) (a : Nat → Complex)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (gaussianModelMaxEnvelope d rho a f) 2
    (latticeMeasure d)

def gaussianParityModelAverage (d : Nat) (rho : Nat → Real)
    (f : latticeFunction d) (n : Nat) (x : lattice d) : Complex :=
  gaussianModelAverage d rho (fun m => parityCoefficient d m) f n x

def gaussianParityModelMaxEnvelope (d : Nat) (rho : Nat → Real)
    (f : latticeFunction d) : lattice d → ENNReal :=
  gaussianModelMaxEnvelope d rho (fun m => parityCoefficient d m) f

def gaussianParityModelMaxL2Norm (d : Nat) (rho : Nat → Real)
    (f : latticeFunction d) : ENNReal :=
  gaussianModelMaxL2Norm d rho (fun m => parityCoefficient d m) f

theorem enorm_coeff_mul_parityConjugatedGaussianAverage_le
    (d : Nat) (rho : Real) (a : Complex) (f : latticeFunction d)
    (x : lattice d) (ha : ‖a‖ ≤ 1) :
    ‖a * parityConjugatedGaussianAverage d rho f x‖ₑ ≤
      ‖parityConjugatedGaussianAverage d rho f x‖ₑ := by
  rw [enorm_mul]
  calc
    ‖a‖ₑ * ‖parityConjugatedGaussianAverage d rho f x‖ₑ ≤
        1 * ‖parityConjugatedGaussianAverage d rho f x‖ₑ := by
          gcongr
          have ha' : ‖a‖ₑ ≤ ‖(1 : Complex)‖ₑ :=
            (enorm_le_iff_norm_le (x := a) (y := (1 : Complex))).mpr
              (by simpa using ha)
          simpa using ha'
    _ = ‖parityConjugatedGaussianAverage d rho f x‖ₑ := one_mul _

theorem gaussianModelMaxEnvelope_le_sum (d : Nat) (rho : Nat → Real)
    (a : Nat → Complex) (f : latticeFunction d)
    (hrho : ∀ n : Nat, 0 < rho n ∧ rho n < 1)
    (ha : ∀ n : Nat, ‖a n‖ ≤ 1) :
    gaussianModelMaxEnvelope d rho a f ≤
      gaussianMaxEnvelope d f + parityConjugatedGaussianMaxEnvelope d f := by
  intro x
  unfold gaussianModelMaxEnvelope
  refine iSup_le ?_
  intro n
  calc
    ‖gaussianModelAverage d rho a f n x‖ₑ ≤
        ‖gaussianAverage d (rho n) f x‖ₑ +
          ‖a n * parityConjugatedGaussianAverage d (rho n) f x‖ₑ := by
            exact enorm_add_le _ _
    _ ≤ ‖gaussianAverage d (rho n) f x‖ₑ +
          ‖parityConjugatedGaussianAverage d (rho n) f x‖ₑ := by
            gcongr
            exact enorm_coeff_mul_parityConjugatedGaussianAverage_le d
              (rho n) (a n) f x (ha n)
    _ ≤ gaussianMaxEnvelope d f x +
          parityConjugatedGaussianMaxEnvelope d f x := by
            gcongr
            · exact le_iSup (fun r : {s : Real // 0 < s ∧ s < 1} =>
                ‖gaussianAverage d r.1 f x‖ₑ) ⟨rho n, hrho n⟩
            · exact le_iSup (fun r : {s : Real // 0 < s ∧ s < 1} =>
                ‖parityConjugatedGaussianAverage d r.1 f x‖ₑ) ⟨rho n, hrho n⟩

theorem gaussianModelMaxL2Norm_le_sum (d : Nat) (rho : Nat → Real)
    (a : Nat → Complex) (f : latticeFunction d)
    (hrho : ∀ n : Nat, 0 < rho n ∧ rho n < 1)
    (ha : ∀ n : Nat, ‖a n‖ ≤ 1) :
    gaussianModelMaxL2Norm d rho a f ≤
      gaussianMaxL2Norm d f + parityConjugatedGaussianMaxL2Norm d f := by
  unfold gaussianModelMaxL2Norm
  refine (MeasureTheory.eLpNorm_mono_enorm_ae
    (f := gaussianModelMaxEnvelope d rho a f)
    (g := gaussianMaxEnvelope d f + parityConjugatedGaussianMaxEnvelope d f)
    (p := (2 : ENNReal)) (μ := latticeMeasure d) ?_).trans ?_
  · exact Filter.Eventually.of_forall (gaussianModelMaxEnvelope_le_sum d rho a f hrho ha)
  · exact MeasureTheory.eLpNorm_add_le
      MeasureTheory.AEStronglyMeasurable.of_discrete
      MeasureTheory.AEStronglyMeasurable.of_discrete (by norm_num)

theorem external_gaussian_maximal_two_branch :
    ∃ C : NNReal, ∀ (d : Nat), 0 < d → ∀ (rho : Nat → Real)
      (a : Nat → Complex) (f : latticeFunction d),
      (∀ n : Nat, 0 < rho n ∧ rho n < 1) →
      (∀ n : Nat, ‖a n‖ ≤ 1) →
      latticeMemL2 d f →
        gaussianModelMaxL2Norm d rho a f ≤
          2 * (C : ENNReal) * latticeL2Norm d f := by
  rcases gaussian_maximal_two_of_full_p with ⟨C, hC⟩
  refine ⟨C, ?_⟩
  intro d hd rho a f hrho ha hf
  have hparity : parityConjugatedGaussianMaxL2Norm d f ≤
      (C : ENNReal) * latticeL2Norm d f := by
    rw [parityConjugatedGaussianMaxL2Norm_eq]
    have hmod : latticeMemL2 d (parityModulation d f) :=
      (latticeMemL2_parityModulation_iff d f).2 hf
    have hbound := hC d hd (parityModulation d f) hmod
    rw [latticeL2Norm_parityModulation d f] at hbound
    exact hbound
  calc
    gaussianModelMaxL2Norm d rho a f ≤
        gaussianMaxL2Norm d f + parityConjugatedGaussianMaxL2Norm d f :=
          gaussianModelMaxL2Norm_le_sum d rho a f hrho ha
    _ ≤ (C : ENNReal) * latticeL2Norm d f +
        (C : ENNReal) * latticeL2Norm d f := by
          exact add_le_add (hC d hd f hf) hparity
    _ = 2 * (C : ENNReal) * latticeL2Norm d f := by ring

theorem external_gaussian_maximal_parity_coefficient :
    ∃ C : NNReal, ∀ (d : Nat), 0 < d → ∀ (rho : Nat → Real)
      (f : latticeFunction d),
      (∀ n : Nat, 0 < rho n ∧ rho n < 1) →
      latticeMemL2 d f →
        gaussianParityModelMaxL2Norm d rho f ≤
          2 * (C : ENNReal) * latticeL2Norm d f := by
  rcases external_gaussian_maximal_two_branch with ⟨C, hC⟩
  refine ⟨C, ?_⟩
  intro d hd rho f hrho hf
  simpa [gaussianParityModelMaxL2Norm, gaussianParityModelMaxEnvelope,
    gaussianParityModelAverage] using
    hC d hd rho (fun m => parityCoefficient d m) f hrho
      (fun m => by simpa using norm_parityCoefficient_le_one d m) hf

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianMoment.lean <==
import EuclideanBallsFormalization.GaussianNormalization

namespace EuclideanBallsFormalization

open scoped BigOperators

noncomputable section

/-!
The real weighted square moment of the one-dimensional discrete Gaussian.
This is the intrinsic quantity which appears as `rho * h'(rho) / h(rho)`;
the derivative/strict-monotonicity part of that identification is deliberately
kept separate from this convergent-series interface.
-/

def gaussianSquareMoment (rho : Real) : Real :=
  ∑' k : Int, (Int.natAbs k : Real) ^ 2 * rho ^ (Int.natAbs k ^ 2)

lemma summable_gaussianSquareMoment {rho : Real} (h0 : 0 ≤ rho) (h1 : rho < 1) :
    Summable (fun k : Int => (Int.natAbs k : Real) ^ 2 *
      rho ^ (Int.natAbs k ^ 2)) := by
  have hgeo : Summable (fun n : Nat => (n : Real) ^ 2 * rho ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 (by
      simpa [Real.norm_eq_abs, abs_of_nonneg h0] using h1)
  have hsq : Summable (fun n : Nat => (n : Real) ^ 2 * rho ^ (n ^ 2)) := by
    apply Summable.of_norm_bounded hgeo
    intro n
    rw [Real.norm_eq_abs, abs_of_nonneg]
    · have hpow : rho ^ (n ^ 2) ≤ rho ^ n :=
        pow_le_pow_of_le_one h0 h1.le (Nat.le_pow (a := n) (b := 2) (by norm_num))
      exact mul_le_mul_of_nonneg_left hpow (sq_nonneg _)
    · exact mul_nonneg (sq_nonneg _) (pow_nonneg h0 _)
  have hpos : Summable (fun k : Int =>
      (Int.natAbs k : Real) ^ 2 * rho ^ (Int.natAbs k ^ 2)) := by
    apply Summable.of_nat_of_neg
    · simpa using hsq
    · simpa using hsq
  exact hpos

lemma gaussianSquareMoment_eq_zero_at_zero : gaussianSquareMoment 0 = 0 := by
  unfold gaussianSquareMoment
  have hfun : (fun k : Int =>
      (Int.natAbs k : Real) ^ 2 * (0 : Real) ^ (Int.natAbs k ^ 2)) =
      (fun _ : Int => (0 : Real)) := by
    funext k
    by_cases hk : k = 0
    · subst k
      simp
    · have hnat : 0 < Int.natAbs k := Int.natAbs_pos.mpr hk
      have hpow : Int.natAbs k ^ 2 ≠ 0 := by positivity
      rw [zero_pow hpow]
      simp
  rw [hfun]
  simp

lemma gaussianSquareMoment_nonneg {rho : Real} (h0 : 0 ≤ rho) (_h1 : rho < 1) :
    0 ≤ gaussianSquareMoment rho := by
  unfold gaussianSquareMoment
  exact tsum_nonneg (fun k => mul_nonneg (sq_nonneg _) (pow_nonneg h0 _))

lemma gaussianSquareMoment_pos {rho : Real} (hrho : 0 < rho) (h1 : rho < 1) :
    0 < gaussianSquareMoment rho := by
  unfold gaussianSquareMoment
  have hs := summable_gaussianSquareMoment (rho := rho) (le_of_lt hrho) h1
  refine hs.tsum_pos ?_ (1 : Int) ?_
  · intro k
    exact mul_nonneg (sq_nonneg _) (pow_nonneg (le_of_lt hrho) _)
  · simpa using hrho

def gaussianMeanSquare (rho : Real) : Real :=
  gaussianSquareMoment rho / gaussianPartitionReal rho

lemma gaussianMeanSquare_eq_zero_at_zero : gaussianMeanSquare 0 = 0 := by
  unfold gaussianMeanSquare
  rw [gaussianSquareMoment_eq_zero_at_zero]
  norm_num [gaussianPartitionReal]

lemma gaussianMeanSquare_nonneg {rho : Real} (h0 : 0 ≤ rho) (h1 : rho < 1) :
    0 ≤ gaussianMeanSquare rho := by
  unfold gaussianMeanSquare
  exact div_nonneg (gaussianSquareMoment_nonneg h0 h1)
    (le_of_lt (gaussianPartitionReal_pos h0 h1))

lemma gaussianMeanSquare_pos {rho : Real} (hrho : 0 < rho) (h1 : rho < 1) :
    0 < gaussianMeanSquare rho := by
  unfold gaussianMeanSquare
  exact div_pos (gaussianSquareMoment_pos hrho h1)
    (gaussianPartitionReal_pos (le_of_lt hrho) h1)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianMomentDerivative.lean <==
import EuclideanBallsFormalization.GaussianMoment
import EuclideanBallsFormalization.SmallRhoThetaDerivative

namespace EuclideanBallsFormalization

open scoped BigOperators

noncomputable section

/-!
The Euler derivative at the logarithmic real radius is the weighted square
moment. This is the exact algebraic bridge needed before proving the global
monotonicity of the saddle map.
-/

def gaussianLogEulerDerivative (rho : Real) : Complex :=
  analyticThetaEulerDeriv (Real.log rho : Complex) 0

lemma gaussianLogEulerDerivative_eq_gaussianSquareMoment {rho : Real}
    (hrho : 0 < rho) (_h1 : rho < 1) :
    gaussianLogEulerDerivative rho = (gaussianSquareMoment rho : Complex) := by
  unfold gaussianLogEulerDerivative analyticThetaEulerDeriv
    analyticThetaTauDeriv gaussianSquareMoment
  have hpi : (Real.pi : Complex) * Complex.I ≠ 0 := by
    exact mul_ne_zero (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero) Complex.I_ne_zero
  have harg : Real.pi * Complex.I *
      ((Real.log rho : Complex) / ((Real.pi : Complex) * Complex.I)) =
      (Real.log rho : Complex) := by
    field_simp [hpi]
  have hexp : Complex.exp (Real.pi * Complex.I *
      ((Real.log rho : Complex) / ((Real.pi : Complex) * Complex.I))) =
      (rho : Complex) := by
    rw [harg, ← Complex.ofReal_exp, Real.exp_log hrho]
  rw [div_eq_mul_inv, ← tsum_mul_right]
  rw [Complex.ofReal_tsum]
  change (∑' k : Int, analyticThetaTauDerivTerm
      (Real.log rho / ((Real.pi : Complex) * Complex.I)) 0 k *
      ((Real.pi : Complex) * Complex.I)⁻¹) =
    ∑' k : Int, (((Int.natAbs k : Real) ^ 2 *
      rho ^ (Int.natAbs k ^ 2) : Real) : Complex)
  apply tsum_congr
  intro k
  unfold analyticThetaTauDerivTerm analyticThetaTerm
  rw [hexp]
  simp only [Complex.ofReal_zero, mul_zero, Complex.exp_zero, mul_one]
  rw [← Complex.ofReal_pow]
  simp only [Complex.ofReal_mul]
  field_simp [hpi]
  rw [intCast_sq_eq_natAbs_sq]
  norm_cast
  ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianNormalization.lean <==
import EuclideanBallsFormalization.ExternalInterfaces
import Mathlib.Topology.Algebra.InfiniteSum.Order

namespace EuclideanBallsFormalization

open scoped BigOperators
open Complex

noncomputable section

def gaussianPartitionReal (rho : Real) : Real :=
  ∑' k : Int, rho ^ (Int.natAbs k ^ 2)

lemma gaussianPartition_eq_analyticTheta (rho : Real) :
    gaussianPartition rho = analyticTheta (rho : Complex) 0 := by
  unfold gaussianPartition analyticTheta
  apply tsum_congr
  intro k
  simp [analyticThetaTerm]

lemma summable_gaussianPartitionReal {rho : Real} (h0 : 0 ≤ rho) (h1 : rho < 1) :
    Summable (fun k : Int => rho ^ (Int.natAbs k ^ 2)) := by
  apply Summable.of_norm
  have hcomplex :
      Summable (fun k : Int => (rho : Complex) ^ (Int.natAbs k ^ 2)) := by
    apply summable_pow_natAbs_sq
    simpa [Complex.norm_real, abs_of_nonneg h0] using h1
  have hnorm := hcomplex.norm
  simpa [norm_pow, Complex.norm_real, abs_of_nonneg h0] using hnorm

lemma gaussianPartitionReal_pos {rho : Real} (h0 : 0 ≤ rho) (h1 : rho < 1) :
    0 < gaussianPartitionReal rho := by
  unfold gaussianPartitionReal
  exact (summable_gaussianPartitionReal h0 h1).tsum_pos
    (fun k => pow_nonneg h0 _) 0 (by simp)

lemma gaussianPartition_eq_ofReal (rho : Real) :
    gaussianPartition rho = (gaussianPartitionReal rho : Complex) := by
  unfold gaussianPartition gaussianPartitionReal
  calc
    (∑' k : Int, (rho : Complex) ^ (Int.natAbs k ^ 2)) =
        ∑' k : Int, ((rho ^ (Int.natAbs k ^ 2) : Real) : Complex) := by
      apply tsum_congr
      intro k
      rw [ofReal_pow]
    _ = ((∑' k : Int, rho ^ (Int.natAbs k ^ 2) : Real) : Complex) :=
      (Complex.ofReal_tsum _).symm

lemma gaussianPartition_ne_zero {rho : Real} (h0 : 0 ≤ rho) (h1 : rho < 1) :
    gaussianPartition rho ≠ 0 := by
  rw [gaussianPartition_eq_ofReal]
  exact_mod_cast (ne_of_gt (gaussianPartitionReal_pos h0 h1))

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianParityTransfer.lean <==
import EuclideanBallsFormalization.ParityModulation
import EuclideanBallsFormalization.ExternalInterfaces
import EuclideanBallsFormalization.ExternalInterfacesFullP

namespace EuclideanBallsFormalization

/-! Transfer of the registered Gaussian maximal estimate through the concrete
parity conjugation `P G P`.  The Fourier multiplier interpretation is kept
separate; this file only uses pointwise modulus preservation and the
counting-measure carrier.
-/

noncomputable section

def parityConjugatedGaussianAverage (d : Nat) (rho : Real)
    (f : latticeFunction d) (x : lattice d) : Complex :=
  parityCharacter x * gaussianAverage d rho (parityModulation d f) x

def parityConjugatedGaussianMaxEnvelope (d : Nat) (f : latticeFunction d) :
    lattice d → ENNReal :=
  fun x => ⨆ (rho : {r : Real // 0 < r ∧ r < 1}),
    ‖parityConjugatedGaussianAverage d rho.1 f x‖ₑ

def parityConjugatedGaussianMaxL2Norm (d : Nat) (f : latticeFunction d) :
    ENNReal :=
  MeasureTheory.eLpNorm (parityConjugatedGaussianMaxEnvelope d f) 2
    (latticeMeasure d)

theorem norm_parityConjugatedGaussianAverage (d : Nat) (rho : Real)
    (f : latticeFunction d) (x : lattice d) :
    ‖parityConjugatedGaussianAverage d rho f x‖ =
      ‖gaussianAverage d rho (parityModulation d f) x‖ := by
  simp [parityConjugatedGaussianAverage, norm_parityCharacter]

theorem parityConjugatedGaussianMaxEnvelope_eq (d : Nat)
    (f : latticeFunction d) :
    parityConjugatedGaussianMaxEnvelope d f =
      gaussianMaxEnvelope d (parityModulation d f) := by
  funext x
  unfold parityConjugatedGaussianMaxEnvelope gaussianMaxEnvelope
  apply iSup_congr
  intro rho
  rw [enorm_eq_nnnorm, enorm_eq_nnnorm]
  norm_cast
  apply NNReal.eq
  simpa only [coe_nnnorm] using
    norm_parityConjugatedGaussianAverage d rho.1 f x

theorem parityConjugatedGaussianMaxL2Norm_eq (d : Nat)
    (f : latticeFunction d) :
    parityConjugatedGaussianMaxL2Norm d f =
      gaussianMaxL2Norm d (parityModulation d f) := by
  unfold parityConjugatedGaussianMaxL2Norm gaussianMaxL2Norm
  rw [parityConjugatedGaussianMaxEnvelope_eq]

theorem external_gaussian_maximal_parity_conjugated :
    ∃ C : NNReal, ∀ (d : Nat), 0 < d → ∀ (f : latticeFunction d),
      latticeMemL2 d f →
        parityConjugatedGaussianMaxL2Norm d f ≤
          (C : ENNReal) * latticeL2Norm d f := by
  rcases gaussian_maximal_two_of_full_p with ⟨C, hC⟩
  refine ⟨C, ?_⟩
  intro d hd f hf
  have hmod : latticeMemL2 d (parityModulation d f) :=
    (latticeMemL2_parityModulation_iff d f).2 hf
  have hbound := hC d hd (parityModulation d f) hmod
  rw [parityConjugatedGaussianMaxL2Norm_eq]
  rw [latticeL2Norm_parityModulation d f] at hbound
  exact hbound

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianParityTransferFullP.lean <==
import EuclideanBallsFormalization.GaussianParityTransfer
import EuclideanBallsFormalization.ExternalInterfacesFullP
import EuclideanBallsFormalization.ParityModulationFullP

namespace EuclideanBallsFormalization

/-! Full-exponent transfer of E-G through the exact parity conjugation. -/

noncomputable section

def parityConjugatedGaussianMaxLpNorm (d : Nat) (p : ENNReal)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (parityConjugatedGaussianMaxEnvelope d f) p
    (latticeMeasure d)

theorem parityConjugatedGaussianMaxLpNorm_eq (d : Nat) (p : ENNReal)
    (f : latticeFunction d) :
    parityConjugatedGaussianMaxLpNorm d p f =
      gaussianMaxLpNorm d p (parityModulation d f) := by
  unfold parityConjugatedGaussianMaxLpNorm gaussianMaxLpNorm
  rw [parityConjugatedGaussianMaxEnvelope_eq]

theorem parityConjugatedGaussianMaxLpNorm_two_eq (d : Nat)
    (f : latticeFunction d) :
    parityConjugatedGaussianMaxLpNorm d 2 f =
      parityConjugatedGaussianMaxL2Norm d f := rfl

theorem external_gaussian_maximal_parity_conjugated_full_p
    (p : ENNReal) (hp : 1 < p) (hpTop : p < ⊤) :
    ∃ C : NNReal, ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
      latticeMemLp d p f →
        parityConjugatedGaussianMaxLpNorm d p f ≤
          (C : ENNReal) * latticeLpNorm d p f := by
  rcases external_gaussian_maximal_full_p p hp hpTop with ⟨C, hC⟩
  refine ⟨C, ?_⟩
  intro d hd f hf
  have hmod : latticeMemLp d p (parityModulation d f) :=
    (latticeMemLp_parityModulation_iff d p f).2 hf
  have hbound := hC d hd (parityModulation d f) hmod
  rw [latticeLpNorm_parityModulation] at hbound
  rw [parityConjugatedGaussianMaxLpNorm_eq]
  exact hbound

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianPoisson.lean <==
import Mathlib.Analysis.SpecialFunctions.Gaussian.PoissonSummation

namespace EuclideanBallsFormalization

/-!
The full-line Gaussian Poisson step used in the remote-theta argument.  It is
proved here from mathlib's complex Gaussian Poisson theorem, rather than being
introduced as an additional project axiom.  The finite-theta estimate remains
the separately registered FJK external input.
-/

noncomputable section

def poissonTheta (tau t x : Real) : Complex :=
  ∑' k : Int,
    Complex.exp
      (-Real.pi * (((tau : Complex) - Complex.I * (t : Complex)) / Real.pi) *
          (k : Complex) ^ 2 +
        2 * Real.pi * (Complex.I * (x : Complex)) * (k : Complex))

def dampedTheta (tau t x : Real) : Complex :=
  ∑' k : Int,
    Complex.exp
      (-((tau : Complex) - Complex.I * (t : Complex)) * (k : Complex) ^ 2 +
        2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))

lemma poissonTheta_eq_dampedTheta (tau t x : Real) :
    poissonTheta tau t x = dampedTheta tau t x := by
  unfold poissonTheta dampedTheta
  apply tsum_congr
  intro k
  congr 1
  field_simp [Real.pi_ne_zero]

lemma poissonTheta_parameter_re (tau t : Real) (htau : 0 < tau) :
    0 < (((tau : Complex) - Complex.I * (t : Complex)) / Real.pi).re := by
  rw [Complex.div_re]
  simp only [Complex.sub_re, Complex.ofReal_re, Complex.mul_re, Complex.I_re,
    Complex.ofReal_im, Complex.I_im, zero_mul, mul_zero, sub_zero,
    Complex.normSq_ofReal]
  have h : 0 < tau * Real.pi / (Real.pi * Real.pi) :=
    div_pos (mul_pos htau Real.pi_pos) (mul_pos Real.pi_pos Real.pi_pos)
  convert h using 1
  ring

theorem poissonTheta_eq_dual (tau t x : Real) (htau : 0 < tau) :
    poissonTheta tau t x =
      1 / (((tau : Complex) - Complex.I * (t : Complex)) / Real.pi) ^ (1 / 2 : Complex) *
        ∑' k : Int,
          Complex.exp
            (-Real.pi / (((tau : Complex) - Complex.I * (t : Complex)) / Real.pi) *
                ((k : Complex) + Complex.I * (Complex.I * (x : Complex))) ^ 2) := by
  exact Complex.tsum_exp_neg_quadratic
    (poissonTheta_parameter_re tau t htau) (Complex.I * (x : Complex))

theorem dampedTheta_eq_dual (tau t x : Real) (htau : 0 < tau) :
    dampedTheta tau t x =
      1 / (((tau : Complex) - Complex.I * (t : Complex)) / Real.pi) ^ (1 / 2 : Complex) *
        ∑' k : Int,
          Complex.exp
            (-Real.pi / (((tau : Complex) - Complex.I * (t : Complex)) / Real.pi) *
                ((k : Complex) + Complex.I * (Complex.I * (x : Complex))) ^ 2) := by
  rw [← poissonTheta_eq_dampedTheta]
  exact poissonTheta_eq_dual tau t x htau

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianPolarMoment.lean <==
import EuclideanBallsFormalization.GaussianCentralPhaseScale
import Mathlib.Analysis.Complex.RealDeriv

namespace EuclideanBallsFormalization

open scoped BigOperators

noncomputable section

-- Use the normed-algebra real scalar structure so that the quotient derivative
-- rule for complex-valued real functions has the same module instance as the
-- termwise real derivative below.
local instance : NormedSpace Real Complex := NormedAlgebra.toNormedSpace Complex

def gaussianPolarMomentTerm
    (q : Nat) (rho t : Real) (k : Int) : Complex :=
  (((Int.natAbs k ^ 2 : Nat) : Complex) ^ q) *
    (rho : Complex) ^ (Int.natAbs k ^ 2) *
    Complex.exp
      (Complex.I * ((Int.natAbs k ^ 2 : Nat) : Complex) * (t : Complex))

def gaussianPolarMoment (q : Nat) (rho t : Real) : Complex :=
  ∑' k : Int, gaussianPolarMomentTerm q rho t k

lemma norm_gaussianPolarMomentTerm
    (q : Nat) {rho : Real} (hrho0 : 0 ≤ rho) (t : Real) (k : Int) :
    ‖gaussianPolarMomentTerm q rho t k‖ =
      (Int.natAbs k : Real) ^ (2 * q) *
        rho ^ (Int.natAbs k ^ 2) := by
  unfold gaussianPolarMomentTerm
  rw [norm_mul, norm_mul, norm_pow, norm_pow, Complex.norm_natCast,
    Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0]
  have harg :
      Complex.I * ((Int.natAbs k ^ 2 : Nat) : Complex) * (t : Complex) =
        ((((Int.natAbs k ^ 2 : Nat) : Real) * t : Real) : Complex) *
          Complex.I := by
    push_cast
    ring
  rw [harg, Complex.norm_exp_ofReal_mul_I]
  norm_cast
  ring

theorem summable_gaussianPolarMomentTerm
    (q : Nat) {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) :
    Summable (gaussianPolarMomentTerm q rho t) := by
  cases q with
  | zero =>
      have hs := summable_gaussianPartitionReal hrho0 hrho1
      apply Summable.of_norm_bounded hs
      intro k
      rw [norm_gaussianPolarMomentTerm 0 hrho0]
      simp
  | succ q =>
      have hs := summable_gaussianEvenMoment (q := q + 1) (by omega)
        hrho0 hrho1
      apply Summable.of_norm_bounded hs
      intro k
      rw [norm_gaussianPolarMomentTerm (q + 1) hrho0]

lemma hasDerivAt_gaussianPolarMomentTerm
    (q : Nat) (rho t : Real) (k : Int) :
    HasDerivAt (gaussianPolarMomentTerm q rho · k)
      (Complex.I * gaussianPolarMomentTerm (q + 1) rho t k) t := by
  let N : Nat := Int.natAbs k ^ 2
  let c : Complex := (N : Complex) ^ q * (rho : Complex) ^ N
  have hexp : HasDerivAt
      (fun s : Complex => Complex.exp (Complex.I * (N : Complex) * s))
      ((Complex.I * (N : Complex)) *
        Complex.exp (Complex.I * (N : Complex) * (t : Complex))) (t : Complex) := by
    have hlin := (hasDerivAt_id (t : Complex)).const_mul
      (Complex.I * (N : Complex))
    exact hlin.cexp.congr_deriv (by simp; ring)
  have hreal := hexp.comp_ofReal
  have hmul := hreal.const_mul c
  change HasDerivAt
    (fun s : Real => c * Complex.exp (Complex.I * (N : Complex) * (s : Complex)))
    (Complex.I * gaussianPolarMomentTerm (q + 1) rho t k) t
  apply hmul.congr_deriv
  unfold gaussianPolarMomentTerm
  dsimp [c, N]
  ring

theorem hasDerivAt_gaussianPolarMoment
    (q : Nat) {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) :
    HasDerivAt (gaussianPolarMoment q rho)
      (Complex.I * gaussianPolarMoment (q + 1) rho t) t := by
  let u : Int → Real := fun k =>
    (Int.natAbs k : Real) ^ (2 * (q + 1)) *
      rho ^ (Int.natAbs k ^ 2)
  have hu : Summable u := by
    dsimp [u]
    exact summable_gaussianEvenMoment (q := q + 1) (by omega) hrho0 hrho1
  have hg : ∀ k : Int, ∀ y : Real, y ∈ Set.univ →
      HasDerivAt (gaussianPolarMomentTerm q rho · k)
        (Complex.I * gaussianPolarMomentTerm (q + 1) rho y k) y := by
    intro k y _hy
    exact hasDerivAt_gaussianPolarMomentTerm q rho y k
  have hg' : ∀ k : Int, ∀ y : Real, y ∈ Set.univ →
      ‖Complex.I * gaussianPolarMomentTerm (q + 1) rho y k‖ ≤ u k := by
    intro k y _hy
    rw [norm_mul, Complex.norm_I,
      norm_gaussianPolarMomentTerm (q + 1) hrho0]
    simp [u]
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_univ
    isPreconnected_univ hg hg' (Set.mem_univ t)
    (summable_gaussianPolarMomentTerm q hrho0 hrho1 t) (Set.mem_univ t)
  unfold gaussianPolarMoment
  apply hder.congr_deriv
  rw [← tsum_mul_left]

theorem gaussianPolarMoment_zero
    (q : Nat) (rho : Real) :
    gaussianPolarMoment q rho 0 = (gaussianEvenMoment q rho : Complex) := by
  unfold gaussianPolarMoment gaussianEvenMoment
  rw [Complex.ofReal_tsum]
  apply tsum_congr
  intro k
  unfold gaussianPolarMomentTerm
  simp only [Complex.ofReal_zero, mul_zero, Complex.exp_zero, mul_one]
  push_cast
  norm_cast
  ring

theorem gaussianPolarMoment_zero_eq_partition (rho : Real) :
    gaussianPolarMoment 0 rho 0 = (gaussianPartitionReal rho : Complex) := by
  rw [gaussianPolarMoment_zero]
  unfold gaussianEvenMoment gaussianPartitionReal
  apply congrArg (fun w : Real => (w : Complex))
  apply tsum_congr
  intro k
  norm_num

theorem gaussianPolarMoment_zero_eq_analyticTheta
    (rho t : Real) :
    gaussianPolarMoment 0 rho t =
      analyticTheta
        ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 := by
  unfold gaussianPolarMoment analyticTheta
  apply tsum_congr
  intro k
  unfold gaussianPolarMomentTerm analyticThetaTerm
  simp only [pow_zero, one_mul, Complex.ofReal_zero, mul_zero,
    Complex.exp_zero, mul_one]
  rw [mul_pow]
  congr 1
  rw [← Complex.exp_nat_mul]
  congr 1
  push_cast
  ring

def gaussianPolarRawSquareMoment (q : Nat) (rho t : Real) : Complex :=
  gaussianPolarMoment q rho t / gaussianPolarMoment 0 rho t

lemma gaussianPolarMoment_zero_ne_zero {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    gaussianPolarMoment 0 rho t ≠ 0 := by
  rw [gaussianPolarMoment_zero_eq_analyticTheta]
  apply analyticTheta_ne_zero_of_norm_le_one_eighth
  rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0]
  have hexp : ‖Complex.exp ((t : Complex) * Complex.I)‖ = 1 :=
    Complex.norm_exp_ofReal_mul_I t
  rw [hexp, mul_one]
  nlinarith

theorem hasDerivAt_gaussianPolarRawSquareMoment_quotient
    (q : Nat) {rho : Real} (hrho0 : 0 ≤ rho)
    (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianPolarRawSquareMoment q rho)
      ((Complex.I * gaussianPolarMoment (q + 1) rho t *
          gaussianPolarMoment 0 rho t -
        gaussianPolarMoment q rho t *
          (Complex.I * gaussianPolarMoment 1 rho t)) /
        gaussianPolarMoment 0 rho t ^ 2) t := by
  have hrho1 : rho < 1 := by nlinarith
  have hnum := hasDerivAt_gaussianPolarMoment q hrho0 hrho1 t
  have hden := hasDerivAt_gaussianPolarMoment 0 hrho0 hrho1 t
  have hdenne := gaussianPolarMoment_zero_ne_zero hrho0 hrhosmall t
  unfold gaussianPolarRawSquareMoment
  simpa only [Nat.zero_add] using hnum.fun_div hden hdenne

theorem hasDerivAt_gaussianPolarRawSquareMoment
    (q : Nat) {rho : Real} (hrho0 : 0 ≤ rho)
    (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianPolarRawSquareMoment q rho)
      (Complex.I *
        (gaussianPolarRawSquareMoment (q + 1) rho t -
          gaussianPolarRawSquareMoment q rho t *
            gaussianPolarRawSquareMoment 1 rho t)) t := by
  have hdenne := gaussianPolarMoment_zero_ne_zero hrho0 hrhosmall t
  have hquot :=
    hasDerivAt_gaussianPolarRawSquareMoment_quotient q hrho0 hrhosmall t
  apply hquot.congr_deriv
  unfold gaussianPolarRawSquareMoment
  field_simp [hdenne]

theorem gaussianPolarRawSquareMoment_zero
    (q : Nat) (rho : Real) :
    gaussianPolarRawSquareMoment q rho 0 =
      (gaussianRawSquareMoment q rho : Complex) := by
  unfold gaussianPolarRawSquareMoment gaussianRawSquareMoment
  rw [gaussianPolarMoment_zero, gaussianPolarMoment_zero_eq_partition]
  push_cast
  rfl

def gaussianPolarCumulantTwo (rho t : Real) : Complex :=
  gaussianPolarRawSquareMoment 2 rho t -
    gaussianPolarRawSquareMoment 1 rho t ^ 2

def gaussianPolarCumulantThree (rho t : Real) : Complex :=
  gaussianPolarRawSquareMoment 3 rho t -
    3 * gaussianPolarRawSquareMoment 2 rho t *
      gaussianPolarRawSquareMoment 1 rho t +
    2 * gaussianPolarRawSquareMoment 1 rho t ^ 3

def gaussianPolarCumulantFour (rho t : Real) : Complex :=
  gaussianPolarRawSquareMoment 4 rho t -
    4 * gaussianPolarRawSquareMoment 3 rho t *
      gaussianPolarRawSquareMoment 1 rho t -
    3 * gaussianPolarRawSquareMoment 2 rho t ^ 2 +
    12 * gaussianPolarRawSquareMoment 2 rho t *
      gaussianPolarRawSquareMoment 1 rho t ^ 2 -
    6 * gaussianPolarRawSquareMoment 1 rho t ^ 4

def gaussianPolarCumulantFive (rho t : Real) : Complex :=
  gaussianPolarRawSquareMoment 5 rho t -
    5 * gaussianPolarRawSquareMoment 4 rho t *
      gaussianPolarRawSquareMoment 1 rho t -
    10 * gaussianPolarRawSquareMoment 3 rho t *
      gaussianPolarRawSquareMoment 2 rho t +
    20 * gaussianPolarRawSquareMoment 3 rho t *
      gaussianPolarRawSquareMoment 1 rho t ^ 2 +
    30 * gaussianPolarRawSquareMoment 2 rho t ^ 2 *
      gaussianPolarRawSquareMoment 1 rho t -
    60 * gaussianPolarRawSquareMoment 2 rho t *
      gaussianPolarRawSquareMoment 1 rho t ^ 3 +
    24 * gaussianPolarRawSquareMoment 1 rho t ^ 5

theorem gaussianPolarCumulantTwo_zero (rho : Real) :
    gaussianPolarCumulantTwo rho 0 = (gaussianVariance rho : Complex) := by
  unfold gaussianPolarCumulantTwo gaussianVariance
  rw [gaussianPolarRawSquareMoment_zero,
    gaussianPolarRawSquareMoment_zero,
    gaussianRawSquareMoment_one, gaussianRawSquareMoment_two]
  push_cast
  ring

theorem gaussianPolarCumulantThree_zero (rho : Real) :
    gaussianPolarCumulantThree rho 0 =
      (gaussianCumulantThree rho : Complex) := by
  unfold gaussianPolarCumulantThree gaussianCumulantThree
  simp only [gaussianPolarRawSquareMoment_zero,
    gaussianRawSquareMoment_one]
  push_cast
  ring

theorem gaussianPolarCumulantFour_zero (rho : Real) :
    gaussianPolarCumulantFour rho 0 =
      (gaussianCumulantFour rho : Complex) := by
  unfold gaussianPolarCumulantFour gaussianCumulantFour
  simp only [gaussianPolarRawSquareMoment_zero,
    gaussianRawSquareMoment_one]
  push_cast
  ring

theorem gaussianPolarCumulantFive_zero (rho : Real) :
    gaussianPolarCumulantFive rho 0 =
      (gaussianCumulantFive rho : Complex) := by
  unfold gaussianPolarCumulantFive gaussianCumulantFive
  simp only [gaussianPolarRawSquareMoment_zero,
    gaussianRawSquareMoment_one]
  push_cast
  ring

theorem hasDerivAt_gaussianPolarCumulantTwo {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianPolarCumulantTwo rho)
      (Complex.I * gaussianPolarCumulantThree rho t) t := by
  have h1 := hasDerivAt_gaussianPolarRawSquareMoment 1 hrho0 hrhosmall t
  have h2 := hasDerivAt_gaussianPolarRawSquareMoment 2 hrho0 hrhosmall t
  have h := h2.sub (h1.pow 2)
  unfold gaussianPolarCumulantTwo
  exact h.congr_deriv (by
    unfold gaussianPolarCumulantThree
    norm_num
    ring)

theorem hasDerivAt_gaussianPolarCumulantThree {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianPolarCumulantThree rho)
      (Complex.I * gaussianPolarCumulantFour rho t) t := by
  have h1 := hasDerivAt_gaussianPolarRawSquareMoment 1 hrho0 hrhosmall t
  have h2 := hasDerivAt_gaussianPolarRawSquareMoment 2 hrho0 hrhosmall t
  have h3 := hasDerivAt_gaussianPolarRawSquareMoment 3 hrho0 hrhosmall t
  have h := (h3.sub ((h2.mul h1).const_mul 3)).add
    ((h1.pow 3).const_mul 2)
  have hfun : gaussianPolarCumulantThree rho =
      ((gaussianPolarRawSquareMoment 3 rho -
          fun y => 3 * (gaussianPolarRawSquareMoment 2 rho *
            gaussianPolarRawSquareMoment 1 rho) y) +
        fun y => 2 * (gaussianPolarRawSquareMoment 1 rho ^ 3) y) := by
    funext s
    unfold gaussianPolarCumulantThree
    simp only [Pi.add_apply, Pi.sub_apply, Pi.mul_apply, Pi.pow_apply]
    ring
  rw [hfun]
  exact h.congr_deriv (by
    unfold gaussianPolarCumulantFour
    norm_num
    ring)

theorem hasDerivAt_gaussianPolarCumulantFour {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianPolarCumulantFour rho)
      (Complex.I * gaussianPolarCumulantFive rho t) t := by
  have h1 := hasDerivAt_gaussianPolarRawSquareMoment 1 hrho0 hrhosmall t
  have h2 := hasDerivAt_gaussianPolarRawSquareMoment 2 hrho0 hrhosmall t
  have h3 := hasDerivAt_gaussianPolarRawSquareMoment 3 hrho0 hrhosmall t
  have h4 := hasDerivAt_gaussianPolarRawSquareMoment 4 hrho0 hrhosmall t
  have h := (((h4.sub ((h3.mul h1).const_mul 4)).sub
    ((h2.pow 2).const_mul 3)).add
    ((h2.mul (h1.pow 2)).const_mul 12)).sub
    ((h1.pow 4).const_mul 6)
  have hfun : gaussianPolarCumulantFour rho =
      ((((gaussianPolarRawSquareMoment 4 rho -
          fun y => 4 * (gaussianPolarRawSquareMoment 3 rho *
            gaussianPolarRawSquareMoment 1 rho) y) -
        fun y => 3 * (gaussianPolarRawSquareMoment 2 rho ^ 2) y) +
        fun y => 12 * (gaussianPolarRawSquareMoment 2 rho *
          gaussianPolarRawSquareMoment 1 rho ^ 2) y) -
        fun y => 6 * (gaussianPolarRawSquareMoment 1 rho ^ 4) y) := by
    funext s
    unfold gaussianPolarCumulantFour
    simp only [Pi.add_apply, Pi.sub_apply, Pi.mul_apply, Pi.pow_apply]
    ring
  rw [hfun]
  exact h.congr_deriv (by
    unfold gaussianPolarCumulantFive
    norm_num
    ring)

def gaussianCentralPhaseDerivOne (rho t : Real) : Complex :=
  Complex.I *
    (gaussianPolarRawSquareMoment 1 rho t -
      (gaussianMeanSquare rho : Complex))

def gaussianCentralPhaseDerivTwo (rho t : Real) : Complex :=
  -gaussianPolarCumulantTwo rho t

def gaussianCentralPhaseDerivThree (rho t : Real) : Complex :=
  -Complex.I * gaussianPolarCumulantThree rho t

def gaussianCentralPhaseDerivFour (rho t : Real) : Complex :=
  gaussianPolarCumulantFour rho t

def gaussianCentralPhaseDerivFive (rho t : Real) : Complex :=
  Complex.I * gaussianPolarCumulantFive rho t

theorem hasDerivAt_gaussianCentralPhase {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianCentralPhase rho)
      (gaussianCentralPhaseDerivOne rho t) t := by
  have hrho1 : rho < 1 := by nlinarith
  have hm := hasDerivAt_gaussianPolarMoment 0 hrho0 hrho1 t
  have hslit : gaussianPolarMoment 0 rho t ∈ Complex.slitPlane := by
    rw [gaussianPolarMoment_zero_eq_analyticTheta]
    exact analyticTheta_polar_mem_slitPlane hrho0 hrhosmall t
  have hlog := hm.clog_real hslit
  have hconst : HasDerivAt
      (fun _s : Real => Complex.log (analyticTheta (rho : Complex) 0)) 0 t :=
    hasDerivAt_const t _
  have hid : HasDerivAt (fun s : Real => (s : Complex)) 1 t :=
    (hasDerivAt_id t).ofReal_comp
  have hlin := hid.const_mul
    (Complex.I * (gaussianMeanSquare rho : Complex))
  have h := (hlog.sub hconst).sub hlin
  have hfun : gaussianCentralPhase rho =
      (fun s : Real =>
        Complex.log (gaussianPolarMoment 0 rho s) -
          Complex.log (analyticTheta (rho : Complex) 0) -
          Complex.I * (gaussianMeanSquare rho : Complex) * (s : Complex)) := by
    funext s
    unfold gaussianCentralPhase
    rw [gaussianPolarMoment_zero_eq_analyticTheta]
  rw [hfun]
  apply h.congr_deriv
  have hdenne := gaussianPolarMoment_zero_ne_zero hrho0 hrhosmall t
  unfold gaussianCentralPhaseDerivOne gaussianPolarRawSquareMoment
  field_simp [hdenne]
  ring

theorem hasDerivAt_gaussianCentralPhaseDerivOne {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianCentralPhaseDerivOne rho)
      (gaussianCentralPhaseDerivTwo rho t) t := by
  have h1 := hasDerivAt_gaussianPolarRawSquareMoment 1 hrho0 hrhosmall t
  have hconst : HasDerivAt
      (fun _s : Real => (gaussianMeanSquare rho : Complex)) 0 t :=
    hasDerivAt_const t _
  have h := (h1.sub hconst).const_mul Complex.I
  unfold gaussianCentralPhaseDerivOne gaussianCentralPhaseDerivTwo
  exact h.congr_deriv (by
    unfold gaussianPolarCumulantTwo
    norm_num
    rw [← mul_assoc, Complex.I_mul_I]
    ring)

theorem hasDerivAt_gaussianCentralPhaseDerivTwo {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianCentralPhaseDerivTwo rho)
      (gaussianCentralPhaseDerivThree rho t) t := by
  have h := (hasDerivAt_gaussianPolarCumulantTwo hrho0 hrhosmall t).neg
  unfold gaussianCentralPhaseDerivTwo gaussianCentralPhaseDerivThree
  exact h.congr_deriv (by ring)

theorem hasDerivAt_gaussianCentralPhaseDerivThree {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianCentralPhaseDerivThree rho)
      (gaussianCentralPhaseDerivFour rho t) t := by
  have h := (hasDerivAt_gaussianPolarCumulantThree hrho0 hrhosmall t).const_mul
    (-Complex.I)
  unfold gaussianCentralPhaseDerivThree gaussianCentralPhaseDerivFour
  exact h.congr_deriv (by
    rw [neg_mul, ← mul_assoc, Complex.I_mul_I]
    simp)

theorem hasDerivAt_gaussianCentralPhaseDerivFour {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) (t : Real) :
    HasDerivAt (gaussianCentralPhaseDerivFour rho)
      (gaussianCentralPhaseDerivFive rho t) t := by
  unfold gaussianCentralPhaseDerivFour gaussianCentralPhaseDerivFive
  exact hasDerivAt_gaussianPolarCumulantFour hrho0 hrhosmall t

theorem gaussianCentralPhaseDerivOne_zero (rho : Real) :
    gaussianCentralPhaseDerivOne rho 0 = 0 := by
  unfold gaussianCentralPhaseDerivOne
  rw [gaussianPolarRawSquareMoment_zero, gaussianRawSquareMoment_one]
  ring

theorem gaussianCentralPhaseDerivTwo_zero (rho : Real) :
    gaussianCentralPhaseDerivTwo rho 0 = -(gaussianVariance rho : Complex) := by
  unfold gaussianCentralPhaseDerivTwo
  rw [gaussianPolarCumulantTwo_zero]

theorem gaussianCentralPhaseDerivThree_zero (rho : Real) :
    gaussianCentralPhaseDerivThree rho 0 =
      -Complex.I * (gaussianCumulantThree rho : Complex) := by
  unfold gaussianCentralPhaseDerivThree
  rw [gaussianPolarCumulantThree_zero]

theorem gaussianCentralPhaseDerivFour_zero (rho : Real) :
    gaussianCentralPhaseDerivFour rho 0 =
      (gaussianCumulantFour rho : Complex) := by
  unfold gaussianCentralPhaseDerivFour
  rw [gaussianPolarCumulantFour_zero]

theorem differentiable_gaussianPolarRawSquareMoment
    (q : Nat) {rho : Real} (hrho0 : 0 ≤ rho)
    (hrhosmall : rho ≤ 1 / 128) :
    Differentiable Real (gaussianPolarRawSquareMoment q rho) := by
  intro t
  exact (hasDerivAt_gaussianPolarRawSquareMoment q hrho0 hrhosmall t).differentiableAt

theorem continuous_gaussianCentralPhaseDerivFive {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    Continuous (gaussianCentralPhaseDerivFive rho) := by
  have h1 := differentiable_gaussianPolarRawSquareMoment 1 hrho0 hrhosmall
  have h2 := differentiable_gaussianPolarRawSquareMoment 2 hrho0 hrhosmall
  have h3 := differentiable_gaussianPolarRawSquareMoment 3 hrho0 hrhosmall
  have h4 := differentiable_gaussianPolarRawSquareMoment 4 hrho0 hrhosmall
  have h5 := differentiable_gaussianPolarRawSquareMoment 5 hrho0 hrhosmall
  have hd : Differentiable Real (gaussianCentralPhaseDerivFive rho) := by
    unfold gaussianCentralPhaseDerivFive gaussianPolarCumulantFive
    fun_prop
  exact hd.continuous

private theorem contDiff_succ_nat_of_hasDerivAt
    (n : Nat) {f g : Real → Complex}
    (hf : ∀ t, HasDerivAt f (g t) t)
    (hg : ContDiff Real n g) :
    ContDiff Real (n + 1) f := by
  apply (contDiff_succ_iff_deriv).2
  refine ⟨fun t => (hf t).differentiableAt, ?_, ?_⟩
  · simp
  · have hderiv : deriv f = g := by
      funext t
      exact (hf t).deriv
    rw [hderiv]
    exact hg

theorem contDiff_five_gaussianCentralPhase {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    ContDiff Real 5 (gaussianCentralPhase rho) := by
  have h5 : ContDiff Real 0 (gaussianCentralPhaseDerivFive rho) :=
    contDiff_zero.mpr
      (continuous_gaussianCentralPhaseDerivFive hrho0 hrhosmall)
  have h4 : ContDiff Real 1 (gaussianCentralPhaseDerivFour rho) :=
    contDiff_succ_nat_of_hasDerivAt 0
      (hasDerivAt_gaussianCentralPhaseDerivFour hrho0 hrhosmall) h5
  have h3 : ContDiff Real 2 (gaussianCentralPhaseDerivThree rho) :=
    contDiff_succ_nat_of_hasDerivAt 1
      (hasDerivAt_gaussianCentralPhaseDerivThree hrho0 hrhosmall) h4
  have h2 : ContDiff Real 3 (gaussianCentralPhaseDerivTwo rho) :=
    contDiff_succ_nat_of_hasDerivAt 2
      (hasDerivAt_gaussianCentralPhaseDerivTwo hrho0 hrhosmall) h3
  have h1 : ContDiff Real 4 (gaussianCentralPhaseDerivOne rho) :=
    contDiff_succ_nat_of_hasDerivAt 3
      (hasDerivAt_gaussianCentralPhaseDerivOne hrho0 hrhosmall) h2
  exact contDiff_succ_nat_of_hasDerivAt 4
    (hasDerivAt_gaussianCentralPhase hrho0 hrhosmall) h1

theorem norm_gaussianPolarMoment_le_gaussianEvenMoment
    (q : Nat) {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (t : Real) :
    ‖gaussianPolarMoment q rho t‖ ≤ gaussianEvenMoment q rho := by
  have hs := summable_gaussianPolarMomentTerm q hrho0 hrho1 t
  unfold gaussianPolarMoment gaussianEvenMoment
  calc
    ‖∑' k : Int, gaussianPolarMomentTerm q rho t k‖ ≤
        ∑' k : Int, ‖gaussianPolarMomentTerm q rho t k‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ = ∑' k : Int,
        (Int.natAbs k : Real) ^ (2 * q) *
          rho ^ (Int.natAbs k ^ 2) := by
      apply tsum_congr
      intro k
      exact norm_gaussianPolarMomentTerm q hrho0 t k

theorem norm_gaussianPolarRawSquareMoment_le
    {q : Nat} (hq : 0 < q) (hq5 : q ≤ 5) {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ smallRhoThreshold)
    (t : Real) :
    ‖gaussianPolarRawSquareMoment q rho t‖ ≤
      8 * (4 : Real) ^ q * rho := by
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hrho1 : rho < 1 := by nlinarith
  have hmomentSmall : (4 : Real) ^ q * rho ≤ 1 / 2 := by
    have hqbound : (4 : Real) ^ q * rho ≤
        (4 : Real) ^ q * smallRhoThreshold := by gcongr
    have hpow : (4 : Real) ^ q ≤ 4 ^ 5 := by
      gcongr <;> norm_num
    dsimp [smallRhoThreshold] at hqbound ⊢
    nlinarith
  have hnum := norm_gaussianPolarMoment_le_gaussianEvenMoment
    q hrho0 hrho1 t
  have hmoment := gaussianEvenMoment_le hq hrho0 hrho1 hmomentSmall
  have hden : (3 : Real) / 4 ≤ ‖gaussianPolarMoment 0 rho t‖ := by
    rw [gaussianPolarMoment_zero_eq_analyticTheta]
    apply norm_analyticTheta_lower_three_quarters
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0]
    have hexp : ‖Complex.exp ((t : Complex) * Complex.I)‖ = 1 :=
      Complex.norm_exp_ofReal_mul_I t
    rw [hexp, mul_one]
    exact hrho128
  have hdenpos : 0 < ‖gaussianPolarMoment 0 rho t‖ := by nlinarith
  unfold gaussianPolarRawSquareMoment
  rw [norm_div]
  apply (div_le_iff₀ hdenpos).2
  have hright0 : 0 ≤ 8 * (4 : Real) ^ q * rho := by positivity
  nlinarith

private lemma norm_sub_sub_add_add_sub_add_le
    (a b c d e f g : Complex) :
    ‖a - b - c + d + e - f + g‖ ≤
      ‖a‖ + ‖b‖ + ‖c‖ + ‖d‖ + ‖e‖ + ‖f‖ + ‖g‖ := by
  calc
    ‖a - b - c + d + e - f + g‖ ≤
        ‖a - b - c + d + e - f‖ + ‖g‖ := norm_add_le _ _
    _ ≤ (‖a - b - c + d + e‖ + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_sub_le _ _
    _ ≤ ((‖a - b - c + d‖ + ‖e‖) + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_add_le _ _
    _ ≤ (((‖a - b - c‖ + ‖d‖) + ‖e‖) + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_add_le _ _
    _ ≤ ((((‖a - b‖ + ‖c‖) + ‖d‖) + ‖e‖) + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_sub_le _ _
    _ ≤ (((((‖a‖ + ‖b‖) + ‖c‖) + ‖d‖) + ‖e‖) + ‖f‖) + ‖g‖ := by
      gcongr
      exact norm_sub_le _ _
    _ = ‖a‖ + ‖b‖ + ‖c‖ + ‖d‖ + ‖e‖ + ‖f‖ + ‖g‖ := by ring

theorem norm_gaussianPolarCumulantFive_le {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ smallRhoThreshold)
    (t : Real) :
    ‖gaussianPolarCumulantFive rho t‖ ≤ 1000000 * rho := by
  have h1 : ‖gaussianPolarRawSquareMoment 1 rho t‖ ≤ 32 * rho := by
    calc
      _ ≤ 8 * (4 : Real) ^ 1 * rho :=
        norm_gaussianPolarRawSquareMoment_le
          (q := 1) (by norm_num) (by norm_num) hrho0 hrhosmall t
      _ = 32 * rho := by ring
  have h2 : ‖gaussianPolarRawSquareMoment 2 rho t‖ ≤ 128 * rho := by
    calc
      _ ≤ 8 * (4 : Real) ^ 2 * rho :=
        norm_gaussianPolarRawSquareMoment_le
          (q := 2) (by norm_num) (by norm_num) hrho0 hrhosmall t
      _ = 128 * rho := by ring
  have h3 : ‖gaussianPolarRawSquareMoment 3 rho t‖ ≤ 512 * rho := by
    calc
      _ ≤ 8 * (4 : Real) ^ 3 * rho :=
        norm_gaussianPolarRawSquareMoment_le
          (q := 3) (by norm_num) (by norm_num) hrho0 hrhosmall t
      _ = 512 * rho := by ring
  have h4 : ‖gaussianPolarRawSquareMoment 4 rho t‖ ≤ 2048 * rho := by
    calc
      _ ≤ 8 * (4 : Real) ^ 4 * rho :=
        norm_gaussianPolarRawSquareMoment_le
          (q := 4) (by norm_num) (by norm_num) hrho0 hrhosmall t
      _ = 2048 * rho := by ring
  have h5 : ‖gaussianPolarRawSquareMoment 5 rho t‖ ≤ 8192 * rho := by
    calc
      _ ≤ 8 * (4 : Real) ^ 5 * rho :=
        norm_gaussianPolarRawSquareMoment_le
          (q := 5) (by norm_num) (by norm_num) hrho0 hrhosmall t
      _ = 8192 * rho := by ring
  have hrho2048 : rho ≤ (1 : Real) / 2048 := by
    simpa [smallRhoThreshold] using hrhosmall
  have hb1 : ‖gaussianPolarRawSquareMoment 1 rho t‖ ≤ 4 := by nlinarith
  have hb2 : ‖gaussianPolarRawSquareMoment 2 rho t‖ ≤ 4 := by nlinarith
  have hb3 : ‖gaussianPolarRawSquareMoment 3 rho t‖ ≤ 4 := by nlinarith
  have hb4 : ‖gaussianPolarRawSquareMoment 4 rho t‖ ≤ 4 := by nlinarith
  have hb5 : ‖gaussianPolarRawSquareMoment 5 rho t‖ ≤ 4 := by nlinarith
  have hb1sq : ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 2 ≤ 16 := by
    nlinarith [mul_nonneg
      (sub_nonneg.mpr hb1)
      (add_nonneg
        (norm_nonneg (gaussianPolarRawSquareMoment 1 rho t))
        (by norm_num : (0 : Real) ≤ 4))]
  have hb1cube : ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 3 ≤ 64 := by
    calc
      ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 3 =
          ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 2 *
            ‖gaussianPolarRawSquareMoment 1 rho t‖ := by ring
      _ ≤ 16 * 4 := mul_le_mul hb1sq hb1 (norm_nonneg _) (by norm_num)
      _ = 64 := by norm_num
  have hb1four : ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 4 ≤ 256 := by
    calc
      ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 4 =
          ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 3 *
            ‖gaussianPolarRawSquareMoment 1 rho t‖ := by ring
      _ ≤ 64 * 4 := mul_le_mul hb1cube hb1 (norm_nonneg _) (by norm_num)
      _ = 256 := by norm_num
  have h41 :
      ‖gaussianPolarRawSquareMoment 4 rho t‖ *
          ‖gaussianPolarRawSquareMoment 1 rho t‖ ≤ 8192 * rho := by
    calc
      _ ≤ (2048 * rho) * 4 :=
        mul_le_mul h4 hb1 (norm_nonneg _) (by positivity)
      _ = 8192 * rho := by ring
  have h32 :
      ‖gaussianPolarRawSquareMoment 3 rho t‖ *
          ‖gaussianPolarRawSquareMoment 2 rho t‖ ≤ 2048 * rho := by
    calc
      _ ≤ (512 * rho) * 4 :=
        mul_le_mul h3 hb2 (norm_nonneg _) (by positivity)
      _ = 2048 * rho := by ring
  have h311 :
      ‖gaussianPolarRawSquareMoment 3 rho t‖ *
          ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 2 ≤ 8192 * rho := by
    calc
      _ ≤ (512 * rho) * 16 :=
        mul_le_mul h3 hb1sq (sq_nonneg _) (by positivity)
      _ = 8192 * rho := by ring
  have h221 :
      ‖gaussianPolarRawSquareMoment 2 rho t‖ ^ 2 *
          ‖gaussianPolarRawSquareMoment 1 rho t‖ ≤ 2048 * rho := by
    calc
      _ = ‖gaussianPolarRawSquareMoment 2 rho t‖ *
          (‖gaussianPolarRawSquareMoment 2 rho t‖ *
            ‖gaussianPolarRawSquareMoment 1 rho t‖) := by ring
      _ ≤ (128 * rho) * (4 * 4) := by
        gcongr
      _ = 2048 * rho := by ring
  have h2111 :
      ‖gaussianPolarRawSquareMoment 2 rho t‖ *
          ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 3 ≤ 8192 * rho := by
    calc
      _ ≤ (128 * rho) * 64 :=
        mul_le_mul h2 hb1cube (pow_nonneg (norm_nonneg _) _) (by positivity)
      _ = 8192 * rho := by ring
  have h11111 : ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 5 ≤
      8192 * rho := by
    calc
      _ = ‖gaussianPolarRawSquareMoment 1 rho t‖ *
          ‖gaussianPolarRawSquareMoment 1 rho t‖ ^ 4 := by ring
      _ ≤ (32 * rho) * 256 :=
        mul_le_mul h1 hb1four (pow_nonneg (norm_nonneg _) _) (by positivity)
      _ = 8192 * rho := by ring
  unfold gaussianPolarCumulantFive
  calc
    ‖gaussianPolarRawSquareMoment 5 rho t -
        5 * gaussianPolarRawSquareMoment 4 rho t *
          gaussianPolarRawSquareMoment 1 rho t -
        10 * gaussianPolarRawSquareMoment 3 rho t *
          gaussianPolarRawSquareMoment 2 rho t +
        20 * gaussianPolarRawSquareMoment 3 rho t *
          gaussianPolarRawSquareMoment 1 rho t ^ 2 +
        30 * gaussianPolarRawSquareMoment 2 rho t ^ 2 *
          gaussianPolarRawSquareMoment 1 rho t -
        60 * gaussianPolarRawSquareMoment 2 rho t *
          gaussianPolarRawSquareMoment 1 rho t ^ 3 +
        24 * gaussianPolarRawSquareMoment 1 rho t ^ 5‖ ≤
      ‖gaussianPolarRawSquareMoment 5 rho t‖ +
        ‖5 * gaussianPolarRawSquareMoment 4 rho t *
          gaussianPolarRawSquareMoment 1 rho t‖ +
        ‖10 * gaussianPolarRawSquareMoment 3 rho t *
          gaussianPolarRawSquareMoment 2 rho t‖ +
        ‖20 * gaussianPolarRawSquareMoment 3 rho t *
          gaussianPolarRawSquareMoment 1 rho t ^ 2‖ +
        ‖30 * gaussianPolarRawSquareMoment 2 rho t ^ 2 *
          gaussianPolarRawSquareMoment 1 rho t‖ +
        ‖60 * gaussianPolarRawSquareMoment 2 rho t *
          gaussianPolarRawSquareMoment 1 rho t ^ 3‖ +
        ‖24 * gaussianPolarRawSquareMoment 1 rho t ^ 5‖ :=
      norm_sub_sub_add_add_sub_add_le _ _ _ _ _ _ _
    _ ≤ 1000000 * rho := by
      simp only [norm_mul, norm_pow, Complex.norm_natCast]
      norm_num
      nlinarith

theorem deriv_gaussianCentralPhase_eq {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    deriv (gaussianCentralPhase rho) = gaussianCentralPhaseDerivOne rho := by
  funext t
  exact (hasDerivAt_gaussianCentralPhase hrho0 hrhosmall t).deriv

theorem deriv_gaussianCentralPhaseDerivOne_eq {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    deriv (gaussianCentralPhaseDerivOne rho) =
      gaussianCentralPhaseDerivTwo rho := by
  funext t
  exact (hasDerivAt_gaussianCentralPhaseDerivOne hrho0 hrhosmall t).deriv

theorem deriv_gaussianCentralPhaseDerivTwo_eq {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    deriv (gaussianCentralPhaseDerivTwo rho) =
      gaussianCentralPhaseDerivThree rho := by
  funext t
  exact (hasDerivAt_gaussianCentralPhaseDerivTwo hrho0 hrhosmall t).deriv

theorem deriv_gaussianCentralPhaseDerivThree_eq {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    deriv (gaussianCentralPhaseDerivThree rho) =
      gaussianCentralPhaseDerivFour rho := by
  funext t
  exact (hasDerivAt_gaussianCentralPhaseDerivThree hrho0 hrhosmall t).deriv

theorem deriv_gaussianCentralPhaseDerivFour_eq {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    deriv (gaussianCentralPhaseDerivFour rho) =
      gaussianCentralPhaseDerivFive rho := by
  funext t
  exact (hasDerivAt_gaussianCentralPhaseDerivFour hrho0 hrhosmall t).deriv

theorem iteratedDeriv_gaussianCentralPhase_one {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    iteratedDeriv 1 (gaussianCentralPhase rho) =
      gaussianCentralPhaseDerivOne rho := by
  rw [iteratedDeriv_one, deriv_gaussianCentralPhase_eq hrho0 hrhosmall]

theorem iteratedDeriv_gaussianCentralPhase_two {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    iteratedDeriv 2 (gaussianCentralPhase rho) =
      gaussianCentralPhaseDerivTwo rho := by
  rw [show 2 = 1 + 1 by norm_num, iteratedDeriv_succ',
    deriv_gaussianCentralPhase_eq hrho0 hrhosmall, iteratedDeriv_one,
    deriv_gaussianCentralPhaseDerivOne_eq hrho0 hrhosmall]

theorem iteratedDeriv_gaussianCentralPhase_three {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    iteratedDeriv 3 (gaussianCentralPhase rho) =
      gaussianCentralPhaseDerivThree rho := by
  rw [show 3 = 2 + 1 by norm_num, iteratedDeriv_succ,
    iteratedDeriv_gaussianCentralPhase_two hrho0 hrhosmall,
    deriv_gaussianCentralPhaseDerivTwo_eq hrho0 hrhosmall]

theorem iteratedDeriv_gaussianCentralPhase_four {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    iteratedDeriv 4 (gaussianCentralPhase rho) =
      gaussianCentralPhaseDerivFour rho := by
  rw [show 4 = 3 + 1 by norm_num, iteratedDeriv_succ,
    iteratedDeriv_gaussianCentralPhase_three hrho0 hrhosmall,
    deriv_gaussianCentralPhaseDerivThree_eq hrho0 hrhosmall]

theorem iteratedDeriv_gaussianCentralPhase_five {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    iteratedDeriv 5 (gaussianCentralPhase rho) =
      gaussianCentralPhaseDerivFive rho := by
  rw [show 5 = 4 + 1 by norm_num, iteratedDeriv_succ,
    iteratedDeriv_gaussianCentralPhase_four hrho0 hrhosmall,
    deriv_gaussianCentralPhaseDerivFour_eq hrho0 hrhosmall]

theorem taylorWithinEval_gaussianCentralPhase_four_of_pos
    {rho t : Real} (hrho0 : 0 ≤ rho)
    (hrhosmall : rho ≤ smallRhoThreshold) (ht : 0 < t) :
    taylorWithinEval (gaussianCentralPhase rho) 4 (Set.Icc 0 t) 0 t =
      gaussianPhaseTaylorFour (gaussianVariance rho)
        (gaussianCumulantThree rho) (gaussianCumulantFour rho) t := by
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hcont := contDiff_five_gaussianCentralPhase hrho0 hrho128
  have huniq := uniqueDiffOn_Icc ht
  have hzero : (0 : Real) ∈ Set.Icc 0 t := ⟨le_rfl, ht.le⟩
  have hwithin0 :
      iteratedDerivWithin 0 (gaussianCentralPhase rho) (Set.Icc 0 t) 0 =
        iteratedDeriv 0 (gaussianCentralPhase rho) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcont.of_le (by norm_num)).contDiffAt) hzero
  have hwithin1 :
      iteratedDerivWithin 1 (gaussianCentralPhase rho) (Set.Icc 0 t) 0 =
        iteratedDeriv 1 (gaussianCentralPhase rho) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcont.of_le (by norm_num)).contDiffAt) hzero
  have hwithin2 :
      iteratedDerivWithin 2 (gaussianCentralPhase rho) (Set.Icc 0 t) 0 =
        iteratedDeriv 2 (gaussianCentralPhase rho) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcont.of_le (by norm_num)).contDiffAt) hzero
  have hwithin3 :
      iteratedDerivWithin 3 (gaussianCentralPhase rho) (Set.Icc 0 t) 0 =
        iteratedDeriv 3 (gaussianCentralPhase rho) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcont.of_le (by norm_num)).contDiffAt) hzero
  have hwithin4 :
      iteratedDerivWithin 4 (gaussianCentralPhase rho) (Set.Icc 0 t) 0 =
        iteratedDeriv 4 (gaussianCentralPhase rho) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcont.of_le (by norm_num)).contDiffAt) hzero
  rw [taylor_within_apply]
  norm_num [Finset.sum_range_succ, hwithin0, hwithin1, hwithin2,
    hwithin3, hwithin4, iteratedDeriv_zero,
    iteratedDeriv_gaussianCentralPhase_one hrho0 hrho128,
    iteratedDeriv_gaussianCentralPhase_two hrho0 hrho128,
    iteratedDeriv_gaussianCentralPhase_three hrho0 hrho128,
    iteratedDeriv_gaussianCentralPhase_four hrho0 hrho128,
    gaussianCentralPhase_zero, gaussianCentralPhaseDerivOne_zero,
    gaussianCentralPhaseDerivTwo_zero, gaussianCentralPhaseDerivThree_zero,
    gaussianCentralPhaseDerivFour_zero, gaussianPhaseTaylorFour,
    smul_eq_mul]
  ring

theorem norm_gaussianCentralPhaseRemainderFour_le_of_pos
    {rho t : Real} (hrho0 : 0 ≤ rho)
    (hrhosmall : rho ≤ smallRhoThreshold) (ht : 0 < t) :
    ‖gaussianCentralPhaseRemainderFour rho t‖ ≤
      1000000 * rho * |t| ^ 5 := by
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hcont := contDiff_five_gaussianCentralPhase hrho0 hrho128
  have huniq := uniqueDiffOn_Icc ht
  have hC : ∀ y ∈ Set.Icc (0 : Real) t,
      ‖iteratedDerivWithin 5 (gaussianCentralPhase rho)
        (Set.Icc 0 t) y‖ ≤ 1000000 * rho := by
    intro y hy
    rw [iteratedDerivWithin_eq_iteratedDeriv huniq hcont.contDiffAt hy,
      iteratedDeriv_gaussianCentralPhase_five hrho0 hrho128]
    unfold gaussianCentralPhaseDerivFive
    rw [norm_mul, Complex.norm_I, one_mul]
    exact norm_gaussianPolarCumulantFive_le hrho0 hrhosmall y
  have hrem := taylor_mean_remainder_bound
    (f := gaussianCentralPhase rho) (a := 0) (b := t)
    (C := 1000000 * rho) (x := t) (n := 4) ht.le
    hcont.contDiffOn ⟨ht.le, le_rfl⟩ hC
  rw [taylorWithinEval_gaussianCentralPhase_four_of_pos
    hrho0 hrhosmall ht] at hrem
  unfold gaussianCentralPhaseRemainderFour
  have ht0 : 0 ≤ t := ht.le
  rw [abs_of_pos ht]
  norm_num at hrem ⊢
  nlinarith [pow_nonneg ht0 5]

theorem taylorWithinEval_gaussianCentralPhase_four_of_neg
    {rho t : Real} (hrho0 : 0 ≤ rho)
    (hrhosmall : rho ≤ smallRhoThreshold) (ht : t < 0) :
    taylorWithinEval (fun s : Real => gaussianCentralPhase rho (-s)) 4
        (Set.Icc 0 (-t)) 0 (-t) =
      gaussianPhaseTaylorFour (gaussianVariance rho)
        (gaussianCumulantThree rho) (gaussianCumulantFour rho) t := by
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hcont := contDiff_five_gaussianCentralPhase hrho0 hrho128
  have hcontneg : ContDiff Real 5
      (fun s : Real => gaussianCentralPhase rho (-s)) := by
    exact hcont.comp (by fun_prop)
  have hnegpos : 0 < -t := neg_pos.mpr ht
  have huniq := uniqueDiffOn_Icc hnegpos
  have hzero : (0 : Real) ∈ Set.Icc 0 (-t) := ⟨le_rfl, hnegpos.le⟩
  have hwithin0 :
      iteratedDerivWithin 0 (fun s : Real => gaussianCentralPhase rho (-s))
          (Set.Icc 0 (-t)) 0 =
        iteratedDeriv 0 (fun s : Real => gaussianCentralPhase rho (-s)) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcontneg.of_le (by norm_num)).contDiffAt) hzero
  have hwithin1 :
      iteratedDerivWithin 1 (fun s : Real => gaussianCentralPhase rho (-s))
          (Set.Icc 0 (-t)) 0 =
        iteratedDeriv 1 (fun s : Real => gaussianCentralPhase rho (-s)) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcontneg.of_le (by norm_num)).contDiffAt) hzero
  have hwithin2 :
      iteratedDerivWithin 2 (fun s : Real => gaussianCentralPhase rho (-s))
          (Set.Icc 0 (-t)) 0 =
        iteratedDeriv 2 (fun s : Real => gaussianCentralPhase rho (-s)) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcontneg.of_le (by norm_num)).contDiffAt) hzero
  have hwithin3 :
      iteratedDerivWithin 3 (fun s : Real => gaussianCentralPhase rho (-s))
          (Set.Icc 0 (-t)) 0 =
        iteratedDeriv 3 (fun s : Real => gaussianCentralPhase rho (-s)) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcontneg.of_le (by norm_num)).contDiffAt) hzero
  have hwithin4 :
      iteratedDerivWithin 4 (fun s : Real => gaussianCentralPhase rho (-s))
          (Set.Icc 0 (-t)) 0 =
        iteratedDeriv 4 (fun s : Real => gaussianCentralPhase rho (-s)) 0 :=
    iteratedDerivWithin_eq_iteratedDeriv huniq
      ((hcontneg.of_le (by norm_num)).contDiffAt) hzero
  rw [taylor_within_apply]
  norm_num [Finset.sum_range_succ, hwithin0, hwithin1, hwithin2,
    hwithin3, hwithin4, iteratedDeriv_comp_neg, iteratedDeriv_zero,
    iteratedDeriv_gaussianCentralPhase_one hrho0 hrho128,
    iteratedDeriv_gaussianCentralPhase_two hrho0 hrho128,
    iteratedDeriv_gaussianCentralPhase_three hrho0 hrho128,
    iteratedDeriv_gaussianCentralPhase_four hrho0 hrho128,
    gaussianCentralPhase_zero, gaussianCentralPhaseDerivOne_zero,
    gaussianCentralPhaseDerivTwo_zero, gaussianCentralPhaseDerivThree_zero,
    gaussianCentralPhaseDerivFour_zero, gaussianPhaseTaylorFour,
    smul_eq_mul]
  ring

theorem norm_gaussianCentralPhaseRemainderFour_le_of_neg
    {rho t : Real} (hrho0 : 0 ≤ rho)
    (hrhosmall : rho ≤ smallRhoThreshold) (ht : t < 0) :
    ‖gaussianCentralPhaseRemainderFour rho t‖ ≤
      1000000 * rho * |t| ^ 5 := by
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hcont := contDiff_five_gaussianCentralPhase hrho0 hrho128
  have hcontneg : ContDiff Real 5
      (fun s : Real => gaussianCentralPhase rho (-s)) := by
    exact hcont.comp (by fun_prop)
  have hnegpos : 0 < -t := neg_pos.mpr ht
  have huniq := uniqueDiffOn_Icc hnegpos
  have hC : ∀ y ∈ Set.Icc (0 : Real) (-t),
      ‖iteratedDerivWithin 5
        (fun s : Real => gaussianCentralPhase rho (-s))
        (Set.Icc 0 (-t)) y‖ ≤ 1000000 * rho := by
    intro y hy
    rw [iteratedDerivWithin_eq_iteratedDeriv huniq hcontneg.contDiffAt hy,
      iteratedDeriv_comp_neg,
      iteratedDeriv_gaussianCentralPhase_five hrho0 hrho128]
    norm_num [gaussianCentralPhaseDerivFive]
    exact norm_gaussianPolarCumulantFive_le hrho0 hrhosmall (-y)
  have hrem := taylor_mean_remainder_bound
    (f := fun s : Real => gaussianCentralPhase rho (-s))
    (a := 0) (b := -t) (C := 1000000 * rho) (x := -t) (n := 4)
    hnegpos.le hcontneg.contDiffOn ⟨hnegpos.le, le_rfl⟩ hC
  rw [taylorWithinEval_gaussianCentralPhase_four_of_neg
    hrho0 hrhosmall ht] at hrem
  simp only [neg_neg] at hrem
  unfold gaussianCentralPhaseRemainderFour
  rw [abs_of_neg ht]
  norm_num at hrem ⊢
  have hmt0 : 0 ≤ -t := hnegpos.le
  nlinarith [pow_nonneg hmt0 5]

theorem norm_gaussianCentralPhaseRemainderFour_le
    {rho : Real} (hrho0 : 0 ≤ rho)
    (hrhosmall : rho ≤ smallRhoThreshold) (t : Real) :
    ‖gaussianCentralPhaseRemainderFour rho t‖ ≤
      1000000 * rho * |t| ^ 5 := by
  rcases lt_trichotomy t 0 with ht | ht | ht
  · exact norm_gaussianCentralPhaseRemainderFour_le_of_neg
      hrho0 hrhosmall ht
  · subst t
    simp [gaussianCentralPhaseRemainderFour, gaussianCentralPhase_zero,
      gaussianPhaseTaylorFour]
  · exact norm_gaussianCentralPhaseRemainderFour_le_of_pos
      hrho0 hrhosmall ht

theorem gaussianCentralPhaseRemainderFour_saddle_scaled_proved
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold) (u : Real) :
    ‖(d : Complex) * gaussianCentralPhaseRemainderFour
      (gaussianSaddleParameter ((n : Real) / d))
      (u / Real.sqrt n)‖ ≤
        1000000 * |u| ^ 5 / ((n : Real) * Real.sqrt n) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha0 : (0 : Real) < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha0
  have hrhosmall :=
    gaussianSaddleParameter_le_smallRhoThreshold halpha0 hsmall
  apply gaussianCentralPhaseRemainderFour_saddle_scaled
    hd hn hsmall (by norm_num : (0 : Real) ≤ 1000000) u
  exact norm_gaussianCentralPhaseRemainderFour_le
    hrho.1.le hrhosmall (u / Real.sqrt n)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianResidualConvolution.lean <==
import EuclideanBallsFormalization.GaussianKernelFourier
import EuclideanBallsFormalization.BallGaussianComparison
import EuclideanBallsFormalization.GaussianResidualMaximal

namespace EuclideanBallsFormalization

/-!
Identification of the Fourier-side two-saddle residual with the concrete
ball-minus-Gaussian convolution residual used by the global NL0 assembly.
-/

noncomputable section

open scoped BigOperators ENNReal
open MeasureTheory

local instance gaussianResidualConvolutionMeasureSpaceUnitAddCircle : MeasureSpace UnitAddCircle :=
  ⟨AddCircle.haarAddCircle⟩

local instance gaussianResidualConvolutionIsAddHaarMeasure : Measure.IsAddHaarMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (Measure.IsAddHaarMeasure AddCircle.haarAddCircle)

local instance gaussianResidualConvolutionIsProbabilityMeasure : IsProbabilityMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (IsProbabilityMeasure AddCircle.haarAddCircle)

def ballFourierKernel (d n : Nat) (y : lattice d) : Complex :=
  if y ∈ ballFinset d n then ((ballFinset d n).card : Complex)⁻¹ else 0

lemma summable_norm_ballFourierKernel (d n : Nat) :
    Summable (fun y : lattice d ↦ ‖ballFourierKernel d n y‖) := by
  apply summable_of_finite_support
  exact (ballFinset d n).finite_toSet.subset fun y hy ↦ by
    rw [Function.mem_support] at hy
    by_contra hnot
    have hnot' : y ∉ ballFinset d n := by
      simpa using hnot
    have hzero : ballFourierKernel d n y = 0 := by
      simp [ballFourierKernel, hnot']
    exact hy (by simp [hzero])

lemma summable_ballFourierKernel (d n : Nat) :
    Summable (ballFourierKernel d n) :=
  (summable_norm_ballFourierKernel d n).of_norm

lemma torusBallMultiplier_eq_tsum_ballFourierKernel
    (d n : Nat) (x : UnitAddTorus (Fin d)) :
    torusBallMultiplier d n x =
      ∑' y : lattice d,
        ballFourierKernel d n y * UnitAddTorus.mFourier y x := by
  rw [tsum_eq_sum (s := ballFinset d n) (by
    intro y hy
    simp [ballFourierKernel, hy])]
  unfold torusBallMultiplier
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro y hy
  simp [ballFourierKernel, hy]

def gaussianResidualKernel (d n : Nat) (rho : Real)
    (y : lattice d) : Complex :=
  ballFourierKernel d n y -
    (gaussianKernel d rho y +
      parityCoefficient d n * parityGaussianKernel d rho y)

lemma summable_norm_gaussianResidualKernel
    {d n : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    Summable (fun y : lattice d ↦ ‖gaussianResidualKernel d n rho y‖) := by
  let M : lattice d → Real := fun y ↦
    ‖ballFourierKernel d n y‖ +
      (‖gaussianKernel d rho y‖ +
        ‖parityCoefficient d n‖ * ‖parityGaussianKernel d rho y‖)
  have hM : Summable M :=
    (summable_norm_ballFourierKernel d n).add
      ((summable_norm_gaussianKernel (d := d) hrho0 hrho1).add
        ((summable_norm_parityGaussianKernel (d := d) hrho0 hrho1).mul_left
          ‖parityCoefficient d n‖))
  apply Summable.of_norm_bounded hM
  intro y
  unfold gaussianResidualKernel M
  rw [Real.norm_of_nonneg (norm_nonneg _)]
  calc
    ‖ballFourierKernel d n y -
        (gaussianKernel d rho y +
          parityCoefficient d n * parityGaussianKernel d rho y)‖ ≤
      ‖ballFourierKernel d n y‖ +
        ‖gaussianKernel d rho y +
          parityCoefficient d n * parityGaussianKernel d rho y‖ :=
      norm_sub_le _ _
    _ ≤ ‖ballFourierKernel d n y‖ +
        (‖gaussianKernel d rho y‖ +
          ‖parityCoefficient d n‖ * ‖parityGaussianKernel d rho y‖) := by
      gcongr
      exact (norm_add_le _ _).trans
        (add_le_add le_rfl (norm_mul_le _ _))

lemma summable_gaussianResidualKernel
    {d n : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    Summable (gaussianResidualKernel d n rho) :=
  (summable_norm_gaussianResidualKernel hrho0 hrho1).of_norm

lemma torusGaussianResidualMultiplier_eq_tsum
    {d n : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (x : UnitAddTorus (Fin d)) :
    torusGaussianResidualMultiplier d n rho x =
      ∑' y : lattice d,
        gaussianResidualKernel d n rho y * UnitAddTorus.mFourier y x := by
  let b : lattice d → Complex := fun y ↦
    ballFourierKernel d n y * UnitAddTorus.mFourier y x
  let g : lattice d → Complex := fun y ↦
    gaussianKernel d rho y * UnitAddTorus.mFourier y x
  let p : lattice d → Complex := fun y ↦
    parityCoefficient d n *
      (parityGaussianKernel d rho y * UnitAddTorus.mFourier y x)
  have hb : Summable b := by
    apply Summable.of_norm
    simpa [b, UnitAddTorus.mFourier] using summable_norm_ballFourierKernel d n
  have hg : Summable g := by
    apply Summable.of_norm
    simpa [g, UnitAddTorus.mFourier] using
      summable_norm_gaussianKernel (d := d) hrho0 hrho1
  have hp : Summable p := by
    apply Summable.of_norm
    have hs := (summable_norm_parityGaussianKernel
      (d := d) hrho0 hrho1).mul_left ‖parityCoefficient d n‖
    simpa [p, UnitAddTorus.mFourier, norm_mul, mul_assoc] using hs
  have hsum := (hb.hasSum.sub (hg.hasSum.add hp.hasSum)).tsum_eq
  unfold torusGaussianResidualMultiplier
  rw [torusBallMultiplier_eq_tsum_ballFourierKernel,
    torusGaussianMultiplier_eq_tsum hrho0 hrho1,
    torusGaussianMultiplier_shift_eq_tsum hrho0 hrho1]
  rw [← tsum_mul_left]
  rw [← hsum]
  apply tsum_congr
  intro y
  unfold gaussianResidualKernel b g p
  ring

lemma summable_kernel_mul_latticeL2
    {d : Nat} (k : lattice d → Complex)
    (hk : Summable (fun y ↦ ‖k y‖))
    (f : latticeFunction d) (hf : latticeMemL2 d f) (x : lattice d) :
    Summable (fun y ↦ k y * f (x - y)) := by
  apply Summable.of_norm_bounded
    (hk.mul_right ‖latticeFunctionToEll2 f hf‖)
  intro y
  rw [norm_mul]
  gcongr
  simpa using lp.norm_apply_le_norm (by norm_num : (2 : ENNReal) ≠ 0)
    (latticeFunctionToEll2 f hf) (x - y)

lemma tsum_ballFourierKernel_mul_eq_ballAverage
    {d n : Nat} (f : latticeFunction d) (x : lattice d) :
    (∑' y : lattice d, ballFourierKernel d n y * f (x - y)) =
      ballAverage d n f x := by
  rw [tsum_eq_sum (s := ballFinset d n) (by
    intro y hy
    simp [ballFourierKernel, hy])]
  unfold ballAverage
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro y hy
  simp [ballFourierKernel, hy]

lemma tsum_gaussianResidualKernel_mul_eq_ballGaussianResidual
    {d n : Nat} {rho : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (f : latticeFunction d) (hf : latticeMemL2 d f) (x : lattice d) :
    (∑' y : lattice d, gaussianResidualKernel d n rho y * f (x - y)) =
      ballAverage d n f x -
        (gaussianAverage d rho f x +
          parityCoefficient d n *
            parityConjugatedGaussianAverage d rho f x) := by
  let b : lattice d → Complex := fun y ↦
    ballFourierKernel d n y * f (x - y)
  let g : lattice d → Complex := fun y ↦
    gaussianKernel d rho y * f (x - y)
  let p : lattice d → Complex := fun y ↦
    parityCoefficient d n * (parityGaussianKernel d rho y * f (x - y))
  have hb : Summable b := summable_kernel_mul_latticeL2
    (ballFourierKernel d n) (summable_norm_ballFourierKernel d n) f hf x
  have hg : Summable g := summable_kernel_mul_latticeL2
    (gaussianKernel d rho)
    (summable_norm_gaussianKernel (d := d) hrho0 hrho1) f hf x
  have hp : Summable p := by
    exact (summable_kernel_mul_latticeL2
      (parityGaussianKernel d rho)
      (summable_norm_parityGaussianKernel (d := d) hrho0 hrho1)
      f hf x).mul_left (parityCoefficient d n)
  have hsum := (hb.hasSum.sub (hg.hasSum.add hp.hasSum)).tsum_eq
  have hpoint (y : lattice d) :
      gaussianResidualKernel d n rho y * f (x - y) =
        b y - (g y + p y) := by
    unfold gaussianResidualKernel b g p
    ring
  rw [tsum_congr hpoint, hsum]
  unfold b g p
  rw [tsum_ballFourierKernel_mul_eq_ballAverage]
  change _ - ((gaussianAverage d rho f x) + _) = _
  rw [tsum_mul_left]
  rw [parityGaussianConvolution_eq_parityConjugatedGaussianAverage]

/-- The Fourier residual operator from (8.8) is the concrete convolution
residual at the same Gaussian parameter. -/
theorem gaussianResidualFourierOperator_eq_concrete
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    (hinner : gaussianInnerAngularScale n ≤ Real.pi / 3)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹)
    (hRemoteMargin :
      2 * Real.exp (-(n : Real) / 256) ≤
        (1 / 256 : Real) * (Real.sqrt n)⁻¹)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    gaussianResidualFourierOperator hd hn hsmall hnlarge hinner
      hExtension hExp hMargin hRemoteMargin f hf =
      fun x ↦ ballAverage d n f x -
        (gaussianAverage d rho f x +
          parityCoefficient d n *
            parityConjugatedGaussianAverage d rho f x) := by
  dsimp
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem (div_pos hnreal hdreal)
  unfold gaussianResidualFourierOperator
  rw [latticeFourierMultiplierFunction_eq_tsumKernel
    (gaussianResidualKernel d n rho)
    (summable_norm_gaussianResidualKernel hrho.1.le hrho.2)
    (torusGaussianResidualMultiplier d n rho)
    (torusGaussianResidualMultiplier_eq_tsum hrho.1.le hrho.2)
    (aemeasurable_torusGaussianResidualMultiplier d n rho).aestronglyMeasurable
    (gaussianResidualErrorBound n)
    (norm_torusGaussianResidualMultiplier_le hd hn hsmall hnlarge hinner
      hExtension hExp hMargin hRemoteMargin) f hf]
  funext x
  exact tsum_gaussianResidualKernel_mul_eq_ballGaussianResidual
    hrho.1.le hrho.2 f hf x

/-- The NL0 saddle parameter, viewed as a radius-indexed family. -/
def gaussianSaddleParameterFamily (d : Nat) : Nat → Real :=
  fun n ↦ gaussianSaddleParameter ((n : Real) / d)

/-- On every layer where the frozen (8.8) hypotheses hold, the abstract
Fourier residual family is exactly the concrete NL0 residual family. -/
theorem gaussianResidualFourierFamilyOn_eq_ballGaussianResidual
    {d n₀ N : Nat}
    (H : ∀ n ∈ Finset.Icc n₀ N,
      GaussianResidualLayerHypotheses d n)
    (f : latticeFunction d) (hf : latticeMemL2 d f)
    (n : Nat) (hnI : n ∈ Finset.Icc n₀ N) :
    gaussianResidualFourierFamilyOn H f hf n =
      ballGaussianResidual d (gaussianSaddleParameterFamily d) f n := by
  simp only [gaussianResidualFourierFamilyOn, dif_pos hnI]
  let h := H n hnI
  rw [gaussianResidualFourierOperator_eq_concrete
    h.hd h.hn h.hsmall h.hnlarge h.hinner h.hExtension h.hExp
    h.hMargin h.hRemoteMargin f hf]
  rfl

/-- Concrete form of NL0 (9.1): the finite small-alpha maximal residual bound
for the actual ball-minus-two-Gaussian residual used by the global assembly. -/
theorem ballGaussianResidualFamily_maximal_bound
    {d n₀ N : Nat} (hn₀ : 2 ≤ n₀)
    (H : ∀ n ∈ Finset.Icc n₀ N,
      GaussianResidualLayerHypotheses d n)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    (eLpNorm
      (finiteMaxEnvelope (Finset.Icc n₀ N)
        (fun n ↦ ballGaussianResidual d (gaussianSaddleParameterFamily d) f n))
      2 (latticeMeasure d)).toReal ≤
        (2 * (1179648 * gaussianCentralErrorConstant + 192)) /
          Real.sqrt n₀ * (latticeL2Norm d f).toReal := by
  have henvelope :
      finiteMaxEnvelope (Finset.Icc n₀ N)
          (fun n ↦ ballGaussianResidual d (gaussianSaddleParameterFamily d) f n) =
        finiteMaxEnvelope (Finset.Icc n₀ N)
          (gaussianResidualFourierFamilyOn H f hf) := by
    funext x
    unfold finiteMaxEnvelope
    apply Finset.sup_congr rfl
    intro n hnI
    rw [gaussianResidualFourierFamilyOn_eq_ballGaussianResidual H f hf n hnI]
  rw [henvelope]
  exact gaussianResidualFourierFamily_maximal_bound hn₀ H f hf

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianResidualMaximal.lean <==
import EuclideanBallsFormalization.ResidualTail

namespace EuclideanBallsFormalization

/-!
The compiled residual-family consequence (9.1) of the Audit-A-passed NL0
small-alpha saddle proof.  The hypotheses below are exactly the per-layer
hypotheses already present in (8.8); no new analytic assumption is introduced.
-/

noncomputable section

open scoped ENNReal BigOperators
open MeasureTheory

/-- The exact hypothesis packet of the compiled torus estimate (8.8). -/
structure GaussianResidualLayerHypotheses (d n : Nat) : Prop where
  hd : 0 < d
  hn : 0 < n
  hsmall : (n : Real) / d ≤ smallAlphaThreshold
  hnlarge : (256 : Real) ^ 5 ≤ (n : Real)
  hinner : gaussianInnerAngularScale n ≤ Real.pi / 3
  hExtension :
    (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
          Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹
  hExp :
    8 * Real.exp
        (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
      (n : Real) ^ (-(3 : Real) / 2)
  hMargin :
    gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
      (1 / 128 : Real) * (Real.sqrt n)⁻¹
  hRemoteMargin :
    2 * Real.exp (-(n : Real) / 256) ≤
      (1 / 256 : Real) * (Real.sqrt n)⁻¹

/-- A single absolute high-layer threshold packages every analytic gate used
by the concrete S9 residual operator. -/
theorem exists_gaussianResidualLayer_threshold :
    ∃ n0 : Nat, 2 ≤ n0 ∧ ∀ {d n : Nat}, n0 ≤ n → 0 < d →
      (n : Real) / d ≤ smallAlphaThreshold →
      GaussianResidualLayerHypotheses d n := by
  have hall : ∀ᶠ n : Nat in Filter.atTop,
      2 ≤ n ∧ gaussianCentralLargeNGates n ∧
        2 * Real.exp (-(n : Real) / 256) ≤
          (1 / 256 : Real) * (Real.sqrt n)⁻¹ := by
    filter_upwards [Filter.eventually_ge_atTop (2 : Nat),
      eventually_gaussianCentralLargeNGates,
      eventually_gaussianFullAngular_remoteMargin] with n hn hcentral hremote
    exact ⟨hn, hcentral, hremote⟩
  rcases Filter.eventually_atTop.1 hall with ⟨n0, hn0⟩
  refine ⟨n0, (hn0 n0 le_rfl).1, ?_⟩
  intro d n hlarge hd hsmall
  obtain ⟨hn2, hcentral, hremote⟩ := hn0 n hlarge
  obtain ⟨hseven, hmargin⟩ := hcentral
  obtain ⟨hnlarge, hExtension, hExp⟩ := hseven
  refine ⟨hd, lt_of_lt_of_le (by norm_num) hn2, hsmall, hnlarge, ?_,
    hExtension, hExp, hmargin, hremote⟩
  calc
    gaussianInnerAngularScale n ≤ 1 :=
      gaussianInnerAngularScale_le_one (lt_of_lt_of_le (by norm_num) hn2)
    _ ≤ Real.pi / 3 := by nlinarith [Real.pi_gt_three]

/-- The Fourier residual operator on a finite layer interval, extended by
zero away from that interval. -/
def gaussianResidualFourierFamilyOn
    {d n₀ N : Nat}
    (H : ∀ n ∈ Finset.Icc n₀ N,
      GaussianResidualLayerHypotheses d n)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    Nat → latticeFunction d :=
  fun n ↦ if hnI : n ∈ Finset.Icc n₀ N then
    let h := H n hnI
    gaussianResidualFourierOperator
      h.hd h.hn h.hsmall h.hnlarge h.hinner h.hExtension h.hExp
      h.hMargin h.hRemoteMargin f hf
  else 0

theorem latticeMemL2_gaussianResidualFourierFamilyOn
    {d n₀ N : Nat}
    (H : ∀ n ∈ Finset.Icc n₀ N,
      GaussianResidualLayerHypotheses d n)
    (f : latticeFunction d) (hf : latticeMemL2 d f)
    (n : Nat) :
    latticeMemL2 d (gaussianResidualFourierFamilyOn H f hf n) := by
  by_cases hnI : n ∈ Finset.Icc n₀ N
  · simp only [gaussianResidualFourierFamilyOn, dif_pos hnI]
    let h := H n hnI
    unfold gaussianResidualFourierOperator
    exact latticeMemL2_latticeFourierMultiplierFunction
      (torusGaussianResidualMultiplier d n
        (gaussianSaddleParameter ((n : Real) / d)))
      (aemeasurable_torusGaussianResidualMultiplier d n
        (gaussianSaddleParameter ((n : Real) / d))).aestronglyMeasurable
      (gaussianResidualErrorBound n)
      (norm_torusGaussianResidualMultiplier_le
        h.hd h.hn h.hsmall h.hnlarge h.hinner h.hExtension h.hExp
        h.hMargin h.hRemoteMargin)
      f hf
  · simp [gaussianResidualFourierFamilyOn, hnI, latticeMemL2]

lemma gaussianResidualFamilyLayer_bound
    {d n₀ N : Nat}
    (H : ∀ n ∈ Finset.Icc n₀ N,
      GaussianResidualLayerHypotheses d n)
    (f : latticeFunction d) (hf : latticeMemL2 d f)
    (n : Nat) (hnI : n ∈ Finset.Icc n₀ N) :
    (latticeL2Norm d (gaussianResidualFourierFamilyOn H f hf n)).toReal ≤
      (1179648 * gaussianCentralErrorConstant + 192) / (n : Real) *
        (latticeL2Norm d f).toReal := by
  let h := H n hnI
  have hfixed :=
    latticeL2Norm_toReal_gaussianResidualFourierOperator_le
      h.hd h.hn h.hsmall h.hnlarge h.hinner h.hExtension h.hExp
      h.hMargin h.hRemoteMargin f hf
  have herr := gaussianResidualErrorBound_le_inv h.hn h.hExp
  simp only [gaussianResidualFourierFamilyOn, dif_pos hnI]
  exact hfixed.trans (mul_le_mul_of_nonneg_right herr ENNReal.toReal_nonneg)

/-- NL0 (9.1), with an explicit absolute constant, for every finite
small-alpha layer interval satisfying the already compiled (8.8) gates. -/
theorem gaussianResidualFourierFamily_maximal_bound
    {d n₀ N : Nat} (hn₀ : 2 ≤ n₀)
    (H : ∀ n ∈ Finset.Icc n₀ N,
      GaussianResidualLayerHypotheses d n)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    (eLpNorm
      (finiteMaxEnvelope (Finset.Icc n₀ N)
        (gaussianResidualFourierFamilyOn H f hf))
      2 (latticeMeasure d)).toReal ≤
        (2 * (1179648 * gaussianCentralErrorConstant + 192)) /
          Real.sqrt n₀ * (latticeL2Norm d f).toReal := by
  apply eLpNorm_toReal_finiteMaxEnvelope_inverse_bound' hn₀
    (gaussianResidualFourierFamilyOn H f hf) f hf
  · intro n hnI
    exact latticeMemL2_gaussianResidualFourierFamilyOn H f hf n
  · exact add_nonneg
      (mul_nonneg (by norm_num) gaussianCentralErrorConstant_pos.le)
      (by norm_num)
  · intro n hnI
    exact gaussianResidualFamilyLayer_bound H f hf n hnI

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianResidualMultiplier.lean <==
import EuclideanBallsFormalization.GaussianTwoSaddleAssembly
import EuclideanBallsFormalization.LatticeFourier

namespace EuclideanBallsFormalization

/-!
The concrete torus multiplier in NL0 Section 9.

The previous saddle modules state their estimates in real representatives
`Fin d → Real`.  Here the same functions are descended to the unit torus by
their character series.  This is the bridge needed before Plancherel can be
applied to the actual ball-minus-Gaussian residual.
-/

noncomputable section

open scoped BigOperators ENNReal
open MeasureTheory

local instance gaussianResidualMultiplierMeasureSpaceUnitAddCircle : MeasureSpace UnitAddCircle :=
  ⟨AddCircle.haarAddCircle⟩

local instance gaussianResidualMultiplierIsAddHaarMeasure : Measure.IsAddHaarMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (Measure.IsAddHaarMeasure AddCircle.haarAddCircle)

local instance gaussianResidualMultiplierIsProbabilityMeasure : IsProbabilityMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (IsProbabilityMeasure AddCircle.haarAddCircle)

/-- One-dimensional Gaussian theta series as a function on `R/Z`. -/
def torusTheta (rho : Real) (x : UnitAddCircle) : Complex :=
  ∑' k : Int, (rho : Complex) ^ (Int.natAbs k ^ 2) * fourier k x

lemma torusTheta_coe (rho x : Real) :
    torusTheta rho (x : UnitAddCircle) = analyticTheta (rho : Complex) x := by
  unfold torusTheta analyticTheta
  apply tsum_congr
  intro k
  unfold analyticThetaTerm
  rw [fourier_coe_apply]
  norm_num

lemma measurable_torusTheta (rho : Real) :
    Measurable (torusTheta rho) := by
  unfold torusTheta
  apply Measurable.tsum
  intro k
  exact (continuous_const.mul (map_continuous (fourier k))).measurable

/-- The normalized finite ball character sum on the unit torus. -/
def torusBallMultiplier (d n : Nat) (x : UnitAddTorus (Fin d)) : Complex :=
  ((ballFinset d n).card : Complex)⁻¹ *
    ∑ y ∈ ballFinset d n, UnitAddTorus.mFourier y x

lemma torusBallMultiplier_coe (d n : Nat) (x : Fin d → Real) :
    torusBallMultiplier d n (fun i ↦ (x i : UnitAddCircle)) =
      ballMultiplier d n x := by
  unfold torusBallMultiplier ballMultiplier
  congr 1
  apply Finset.sum_congr rfl
  intro y hy
  unfold UnitAddTorus.mFourier latticeCharacter
  simp only [ContinuousMap.coe_mk, fourier_coe_apply]
  rw [← Complex.exp_sum]
  congr 1
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i hi
  norm_num
  ring

lemma aemeasurable_torusBallMultiplier (d n : Nat) :
    AEMeasurable (torusBallMultiplier d n)
      (volume : Measure (UnitAddTorus (Fin d))) := by
  unfold torusBallMultiplier
  apply (continuous_const.mul ?_).aemeasurable
  apply continuous_finsetSum
  intro y hy
  exact map_continuous (UnitAddTorus.mFourier y)

/-- The normalized Gaussian theta multiplier on the unit torus. -/
def torusGaussianMultiplier (d : Nat) (rho : Real)
    (x : UnitAddTorus (Fin d)) : Complex :=
  ∏ i : Fin d, torusTheta rho (x i) / gaussianPartition rho

lemma torusGaussianMultiplier_coe {d : Nat} {rho : Real} (hrho : 0 < rho)
    (x : Fin d → Real) :
    torusGaussianMultiplier d rho (fun i ↦ (x i : UnitAddCircle)) =
      gaussianPolarThetaProduct rho 0 x := by
  unfold torusGaussianMultiplier gaussianPolarThetaProduct
  unfold analyticThetaRatioProductTau analyticThetaRatioTau
  apply Finset.prod_congr rfl
  intro i hi
  rw [torusTheta_coe, gaussianPolarTau_exp_eq hrho]
  simp only [Complex.ofReal_zero, zero_mul, Complex.exp_zero, mul_one]
  rw [gaussianPartition_eq_analyticTheta]

lemma measurable_torusGaussianMultiplier (d : Nat) (rho : Real) :
    Measurable (torusGaussianMultiplier d rho) := by
  unfold torusGaussianMultiplier
  apply Finset.measurable_fun_prod
  intro i hi
  exact ((measurable_torusTheta rho).comp (measurable_pi_apply i)).div
    measurable_const

lemma aemeasurable_torusGaussianMultiplier (d : Nat) (rho : Real) :
    AEMeasurable (torusGaussianMultiplier d rho)
      (volume : Measure (UnitAddTorus (Fin d))) :=
  (measurable_torusGaussianMultiplier d rho).aemeasurable

/-- The exact ball-minus-two-Gaussian multiplier occurring in (8.8). -/
def torusGaussianResidualMultiplier (d n : Nat) (rho : Real)
    (x : UnitAddTorus (Fin d)) : Complex :=
  torusBallMultiplier d n x -
    (torusGaussianMultiplier d rho x +
      parityCoefficient d n *
        torusGaussianMultiplier d rho
          (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle)))

lemma torusGaussianResidualMultiplier_coe {d n : Nat} {rho : Real}
    (hrho : 0 < rho) (x : Fin d → Real) :
    torusGaussianResidualMultiplier d n rho
        (fun i ↦ (x i : UnitAddCircle)) =
      ballMultiplier d n x -
        (gaussianPolarThetaProduct rho 0 x +
          parityCoefficient d n *
            gaussianPolarThetaProduct rho 0
              (fun i ↦ x i - 1 / 2)) := by
  unfold torusGaussianResidualMultiplier
  rw [torusBallMultiplier_coe,
    torusGaussianMultiplier_coe hrho x]
  have hshift :
      (fun i : Fin d ↦ (x i : UnitAddCircle) -
        ((1 / 2 : Real) : UnitAddCircle)) =
      (fun i ↦ ((x i - 1 / 2 : Real) : UnitAddCircle)) := by
    funext i
    norm_cast
  rw [hshift, torusGaussianMultiplier_coe hrho]

lemma aemeasurable_torusGaussianResidualMultiplier
    (d n : Nat) (rho : Real) :
    AEMeasurable (torusGaussianResidualMultiplier d n rho)
      (volume : Measure (UnitAddTorus (Fin d))) := by
  unfold torusGaussianResidualMultiplier
  apply (aemeasurable_torusBallMultiplier d n).sub
  apply (aemeasurable_torusGaussianMultiplier d rho).add
  apply aemeasurable_const.mul
  exact ((measurable_torusGaussianMultiplier d rho).comp
    (by fun_prop)).aemeasurable

/-- The real representative of a torus point in the audited `(0,1]`
fundamental domain. -/
def torusIocRepresentative {d : Nat}
    (x : UnitAddTorus (Fin d)) : Fin d → Real :=
  fun i ↦ (AddCircle.equivIoc 1 0 (x i)).1

@[simp]
lemma coe_torusIocRepresentative {d : Nat}
    (x : UnitAddTorus (Fin d)) (i : Fin d) :
    ((torusIocRepresentative x i : Real) : UnitAddCircle) = x i := by
  exact AddCircle.coe_equivIoc

/-- Torus form of the explicit NL0 (8.8) estimate. -/
theorem norm_torusGaussianResidualMultiplier_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    (hinner : gaussianInnerAngularScale n ≤ Real.pi / 3)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹)
    (hRemoteMargin :
      2 * Real.exp (-(n : Real) / 256) ≤
        (1 / 256 : Real) * (Real.sqrt n)⁻¹)
    (x : UnitAddTorus (Fin d)) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖torusGaussianResidualMultiplier d n rho x‖ ≤
      1179648 * gaussianCentralErrorConstant / (n : Real) +
        256 * Real.sqrt n *
          (4 * Real.exp (-(n : Real) / 256) +
            2 * Real.exp (-(n : Real) / 64)) := by
  dsimp
  let r : Fin d → Real := torusIocRepresentative x
  have hrho :
      0 < gaussianSaddleParameter ((n : Real) / d) :=
    (gaussianSaddleParameter_mem (by positivity)).1
  have hcoe : (fun i ↦ (r i : UnitAddCircle)) = x := by
    funext i
    exact coe_torusIocRepresentative x i
  rw [← hcoe, torusGaussianResidualMultiplier_coe hrho r]
  exact norm_ballMultiplier_sub_gaussian_twoSaddle_le
    hd hn hsmall hnlarge hinner hExtension hExp hMargin hRemoteMargin r

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianResidualPlancherel.lean <==
import EuclideanBallsFormalization.GaussianResidualMultiplier

namespace EuclideanBallsFormalization

/-!
Fixed-layer Plancherel consequence of the compiled NL0 (8.8) multiplier
estimate.  Identification with the concrete convolution residual is kept as
a separate theorem obligation below this layer; it is not assumed here.
-/

noncomputable section

open MeasureTheory

local instance gaussianResidualPlancherelMeasureSpaceUnitAddCircle : MeasureSpace UnitAddCircle :=
  ⟨AddCircle.haarAddCircle⟩

local instance gaussianResidualPlancherelIsAddHaarMeasure : Measure.IsAddHaarMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (Measure.IsAddHaarMeasure AddCircle.haarAddCircle)

local instance gaussianResidualPlancherelIsProbabilityMeasure : IsProbabilityMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (IsProbabilityMeasure AddCircle.haarAddCircle)

/-- The explicit right-hand side of NL0 (8.8). -/
def gaussianResidualErrorBound (n : Nat) : Real :=
  1179648 * gaussianCentralErrorConstant / (n : Real) +
    256 * Real.sqrt n *
      (4 * Real.exp (-(n : Real) / 256) +
        2 * Real.exp (-(n : Real) / 64))

lemma gaussianResidualErrorBound_nonneg (n : Nat) :
    0 ≤ gaussianResidualErrorBound n := by
  unfold gaussianResidualErrorBound
  apply add_nonneg
  · exact div_nonneg
      (mul_nonneg (by norm_num) gaussianCentralErrorConstant_pos.le)
      (by positivity)
  · positivity

/-- The explicit error in (8.8) has the `C / n` form used in NL0 (9.1).
The stretched-exponential hypothesis is exactly the one already carried by
the compiled central/remote saddle estimates. -/
theorem gaussianResidualErrorBound_le_inv
    {n : Nat} (hn : 0 < n)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2)) :
    gaussianResidualErrorBound n ≤
      (1179648 * gaussianCentralErrorConstant + 192) / (n : Real) := by
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hnone : (1 : Real) ≤ n := by exact_mod_cast hn
  have hsqrtpos : 0 < Real.sqrt (n : Real) := Real.sqrt_pos.2 hnreal
  have hrpowle : (n : Real) ^ (1 / 5 : Real) ≤ (n : Real) := by
    calc
      (n : Real) ^ (1 / 5 : Real) ≤ (n : Real) ^ (1 : Real) :=
        Real.rpow_le_rpow_of_exponent_le hnone (by norm_num)
      _ = (n : Real) := Real.rpow_one _
  have hexp256 :
      Real.exp (-(n : Real) / 256) ≤
        Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) := by
    rw [Real.exp_le_exp]
    nlinarith
  have hexp64 :
      Real.exp (-(n : Real) / 64) ≤
        Real.exp (-(n : Real) / 256) := by
    rw [Real.exp_le_exp]
    nlinarith
  let E : Real := Real.exp
    (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real))
  have hbracket :
      4 * Real.exp (-(n : Real) / 256) +
          2 * Real.exp (-(n : Real) / 64) ≤ 6 * E := by
    dsimp [E]
    nlinarith
  have hE : 6 * E ≤ (3 / 4 : Real) *
      (n : Real) ^ (-(3 : Real) / 2) := by
    dsimp [E] at hExp ⊢
    nlinarith
  have hexponential :
      256 * Real.sqrt n *
          (4 * Real.exp (-(n : Real) / 256) +
            2 * Real.exp (-(n : Real) / 64)) ≤
        192 / (n : Real) := by
    calc
      256 * Real.sqrt n *
          (4 * Real.exp (-(n : Real) / 256) +
            2 * Real.exp (-(n : Real) / 64)) ≤
          256 * Real.sqrt n * (6 * E) := by
        exact mul_le_mul_of_nonneg_left hbracket (by positivity)
      _ ≤ 256 * Real.sqrt n *
          ((3 / 4 : Real) * (n : Real) ^ (-(3 : Real) / 2)) := by
        exact mul_le_mul_of_nonneg_left hE (by positivity)
      _ = 192 / (n : Real) := by
        rw [gaussianCentral_rpow_neg_three_halves_eq hnreal]
        field_simp [hsqrtpos.ne', hnreal.ne']
        ring
  unfold gaussianResidualErrorBound
  calc
    1179648 * gaussianCentralErrorConstant / (n : Real) +
        256 * Real.sqrt n *
          (4 * Real.exp (-(n : Real) / 256) +
            2 * Real.exp (-(n : Real) / 64)) ≤
      1179648 * gaussianCentralErrorConstant / (n : Real) +
        192 / (n : Real) := add_le_add le_rfl hexponential
    _ = (1179648 * gaussianCentralErrorConstant + 192) / (n : Real) := by
      ring

/-- Fourier-side residual operator for a small-alpha layer. -/
def gaussianResidualFourierOperator
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    (hinner : gaussianInnerAngularScale n ≤ Real.pi / 3)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹)
    (hRemoteMargin :
      2 * Real.exp (-(n : Real) / 256) ≤
        (1 / 256 : Real) * (Real.sqrt n)⁻¹)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFunction d :=
  let rho := gaussianSaddleParameter ((n : Real) / d)
  latticeFourierMultiplierFunction
    (torusGaussianResidualMultiplier d n rho)
    (aemeasurable_torusGaussianResidualMultiplier d n rho).aestronglyMeasurable
    (gaussianResidualErrorBound n)
    (norm_torusGaussianResidualMultiplier_le hd hn hsmall hnlarge hinner
      hExtension hExp hMargin hRemoteMargin)
    f hf

/-- Fixed-layer Plancherel bound supplied by (8.8). -/
theorem latticeL2Norm_toReal_gaussianResidualFourierOperator_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    (hinner : gaussianInnerAngularScale n ≤ Real.pi / 3)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹)
    (hRemoteMargin :
      2 * Real.exp (-(n : Real) / 256) ≤
        (1 / 256 : Real) * (Real.sqrt n)⁻¹)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    (latticeL2Norm d
      (gaussianResidualFourierOperator hd hn hsmall hnlarge hinner
        hExtension hExp hMargin hRemoteMargin f hf)).toReal ≤
      gaussianResidualErrorBound n * (latticeL2Norm d f).toReal := by
  unfold gaussianResidualFourierOperator
  exact latticeL2Norm_toReal_fourierMultiplier_le
    (torusGaussianResidualMultiplier d n
      (gaussianSaddleParameter ((n : Real) / d)))
    (aemeasurable_torusGaussianResidualMultiplier d n
      (gaussianSaddleParameter ((n : Real) / d))).aestronglyMeasurable
    (gaussianResidualErrorBound n)
    (gaussianResidualErrorBound_nonneg n)
    (norm_torusGaussianResidualMultiplier_le hd hn hsmall hnlarge hinner
      hExtension hExp hMargin hRemoteMargin)
    f hf

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianSaddleMap.lean <==
import EuclideanBallsFormalization.GaussianMomentDerivative
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Analysis.Calculus.SmoothSeries
import Mathlib.Analysis.Normed.Group.Tannery

namespace EuclideanBallsFormalization

open scoped BigOperators Topology
open Filter Set

noncomputable section

private lemma intCast_sq_eq_natAbs_sq_real (k : Int) :
    (k : Real) ^ 2 = ((Int.natAbs k ^ 2 : Nat) : Real) := by
  norm_cast
  simp

/-!
The scalar saddle-parameter map for the one-dimensional discrete Gaussian.
We work first in the logarithmic coordinate `t = log rho`, where termwise
differentiation has no artificial factor `1 / rho`.
-/

def gaussianFourthMoment (rho : Real) : Real :=
  ∑' k : Int, (Int.natAbs k : Real) ^ 4 * rho ^ (Int.natAbs k ^ 2)

lemma summable_gaussianFourthMoment {rho : Real} (h0 : 0 ≤ rho) (h1 : rho < 1) :
    Summable (fun k : Int => (Int.natAbs k : Real) ^ 4 *
      rho ^ (Int.natAbs k ^ 2)) := by
  have hgeo : Summable (fun n : Nat => (n : Real) ^ 4 * rho ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 4 (by
      simpa [Real.norm_eq_abs, abs_of_nonneg h0] using h1)
  have hsq : Summable (fun n : Nat => (n : Real) ^ 4 * rho ^ (n ^ 2)) := by
    apply Summable.of_norm_bounded hgeo
    intro n
    rw [Real.norm_eq_abs, abs_of_nonneg]
    · have hpow : rho ^ (n ^ 2) ≤ rho ^ n :=
        pow_le_pow_of_le_one h0 h1.le (Nat.le_pow (a := n) (b := 2) (by norm_num))
      exact mul_le_mul_of_nonneg_left hpow (by positivity)
    · positivity
  apply Summable.of_nat_of_neg
  · simpa using hsq
  · simpa using hsq

def gaussianLogPartition (t : Real) : Real :=
  gaussianPartitionReal (Real.exp t)

def gaussianLogSquareMoment (t : Real) : Real :=
  gaussianSquareMoment (Real.exp t)

def gaussianLogFourthMoment (t : Real) : Real :=
  gaussianFourthMoment (Real.exp t)

def gaussianLogMeanSquare (t : Real) : Real :=
  gaussianMeanSquare (Real.exp t)

lemma gaussianLogPartition_eq_tsum (t : Real) :
    gaussianLogPartition t =
      ∑' k : Int, Real.exp ((Int.natAbs k ^ 2 : Nat) * t) := by
  unfold gaussianLogPartition gaussianPartitionReal
  apply tsum_congr
  intro k
  rw [Real.exp_nat_mul]

lemma gaussianLogSquareMoment_eq_tsum (t : Real) :
    gaussianLogSquareMoment t =
      ∑' k : Int, (Int.natAbs k ^ 2 : Nat) *
        Real.exp ((Int.natAbs k ^ 2 : Nat) * t) := by
  unfold gaussianLogSquareMoment gaussianSquareMoment
  apply tsum_congr
  intro k
  rw [Real.exp_nat_mul]
  norm_cast

lemma gaussianLogFourthMoment_eq_tsum (t : Real) :
    gaussianLogFourthMoment t =
      ∑' k : Int, ((Int.natAbs k ^ 2 : Nat) : Real) ^ 2 *
        Real.exp ((Int.natAbs k ^ 2 : Nat) * t) := by
  unfold gaussianLogFourthMoment gaussianFourthMoment
  apply tsum_congr
  intro k
  rw [Real.exp_nat_mul]
  norm_cast
  ring_nf

lemma gaussianLogMeanSquare_eq_div (t : Real) :
    gaussianLogMeanSquare t =
      gaussianLogSquareMoment t / gaussianLogPartition t := by
  rfl

lemma gaussianLogPartition_pos {t : Real} (ht : t < 0) :
    0 < gaussianLogPartition t := by
  exact gaussianPartitionReal_pos (Real.exp_nonneg t)
    (Real.exp_lt_one_iff.mpr ht)

lemma gaussianLogMeanSquare_pos {t : Real} (ht : t < 0) :
    0 < gaussianLogMeanSquare t := by
  exact gaussianMeanSquare_pos (Real.exp_pos t)
    (Real.exp_lt_one_iff.mpr ht)

private lemma hasDerivAt_exp_nat_mul (n : Nat) (t : Real) :
    HasDerivAt (fun y : Real => Real.exp ((n : Real) * y))
      ((n : Real) * Real.exp ((n : Real) * t)) t := by
  have h := (hasDerivAt_const_mul (x := t) (n : Real)).exp
  exact h.congr_deriv (by ring)

private lemma summable_logPartition_terms {t : Real} (ht : t < 0) :
    Summable (fun k : Int => Real.exp ((Int.natAbs k ^ 2 : Nat) * t)) := by
  have hs := summable_gaussianPartitionReal (rho := Real.exp t)
    (Real.exp_nonneg t) (Real.exp_lt_one_iff.mpr ht)
  simpa [← Real.exp_nat_mul] using hs

private lemma summable_logSquareMoment_terms {t : Real} (ht : t < 0) :
    Summable (fun k : Int => (Int.natAbs k ^ 2 : Nat) *
      Real.exp ((Int.natAbs k ^ 2 : Nat) * t)) := by
  have hs := summable_gaussianSquareMoment (rho := Real.exp t)
    (Real.exp_nonneg t) (Real.exp_lt_one_iff.mpr ht)
  simpa [← Real.exp_nat_mul, Nat.cast_pow] using hs

private lemma summable_logFourthMoment_terms {t : Real} (ht : t < 0) :
    Summable (fun k : Int => ((Int.natAbs k ^ 2 : Nat) : Real) ^ 2 *
      Real.exp ((Int.natAbs k ^ 2 : Nat) * t)) := by
  have hs := summable_gaussianFourthMoment (rho := Real.exp t)
    (Real.exp_nonneg t) (Real.exp_lt_one_iff.mpr ht)
  refine hs.congr ?_
  intro k
  rw [Real.exp_nat_mul]
  norm_cast
  ring_nf

lemma hasDerivAt_gaussianLogPartition {t : Real} (ht : t < 0) :
    HasDerivAt gaussianLogPartition (gaussianLogSquareMoment t) t := by
  let b := t / 2
  have hb : b < 0 := by dsimp [b]; linarith
  have htb : t < b := by dsimp [b]; linarith
  have hu : Summable (fun k : Int => (Int.natAbs k ^ 2 : Nat) *
      Real.exp ((Int.natAbs k ^ 2 : Nat) * b)) :=
    summable_logSquareMoment_terms hb
  have hg : ∀ k : Int, ∀ y : Real, y ∈ Iio b →
      HasDerivAt
        (fun z : Real => Real.exp ((Int.natAbs k ^ 2 : Nat) * z))
        ((Int.natAbs k ^ 2 : Nat) *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * y)) y := by
    intro k y _hy
    exact hasDerivAt_exp_nat_mul (Int.natAbs k ^ 2) y
  have hg' : ∀ k : Int, ∀ y : Real, y ∈ Iio b →
      ‖((Int.natAbs k ^ 2 : Nat) : Real) *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * y)‖ ≤
        (Int.natAbs k ^ 2 : Nat) *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * b) := by
    intro k y hy
    change y < b at hy
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (by positivity) (Real.exp_nonneg _))]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left hy.le (by positivity))
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Iio isPreconnected_Iio
    hg hg' htb (summable_logPartition_terms ht) htb
  rw [show gaussianLogPartition =
    (fun z : Real => ∑' k : Int,
      Real.exp ((Int.natAbs k ^ 2 : Nat) * z)) from
      funext gaussianLogPartition_eq_tsum]
  rw [gaussianLogSquareMoment_eq_tsum]
  exact hder

lemma hasDerivAt_gaussianLogSquareMoment {t : Real} (ht : t < 0) :
    HasDerivAt gaussianLogSquareMoment (gaussianLogFourthMoment t) t := by
  let b := t / 2
  have hb : b < 0 := by dsimp [b]; linarith
  have htb : t < b := by dsimp [b]; linarith
  have hu : Summable (fun k : Int => ((Int.natAbs k ^ 2 : Nat) : Real) ^ 2 *
      Real.exp ((Int.natAbs k ^ 2 : Nat) * b)) :=
    summable_logFourthMoment_terms hb
  have hg : ∀ k : Int, ∀ y : Real, y ∈ Iio b →
      HasDerivAt
        (fun z : Real => (Int.natAbs k ^ 2 : Nat) *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * z))
        (((Int.natAbs k ^ 2 : Nat) : Real) ^ 2 *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * y)) y := by
    intro k y _hy
    let n : Nat := Int.natAbs k ^ 2
    change HasDerivAt (fun z : Real => (n : Real) * Real.exp ((n : Real) * z))
      ((n : Real) ^ 2 * Real.exp ((n : Real) * y)) y
    have h := (hasDerivAt_exp_nat_mul n y).const_mul (n : Real)
    exact h.congr_deriv (by ring)
  have hg' : ∀ k : Int, ∀ y : Real, y ∈ Iio b →
      ‖((Int.natAbs k ^ 2 : Nat) : Real) ^ 2 *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * y)‖ ≤
        ((Int.natAbs k ^ 2 : Nat) : Real) ^ 2 *
          Real.exp ((Int.natAbs k ^ 2 : Nat) * b) := by
    intro k y hy
    change y < b at hy
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (by positivity) (Real.exp_nonneg _))]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left hy.le (by positivity))
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Iio isPreconnected_Iio
    hg hg' htb (summable_logSquareMoment_terms ht) htb
  rw [show gaussianLogSquareMoment =
    (fun z : Real => ∑' k : Int, (Int.natAbs k ^ 2 : Nat) *
      Real.exp ((Int.natAbs k ^ 2 : Nat) * z)) from
      funext gaussianLogSquareMoment_eq_tsum]
  rw [gaussianLogFourthMoment_eq_tsum]
  exact hder

def gaussianLogCenteredMoment (t : Real) : Real :=
  ∑' k : Int, (((Int.natAbs k ^ 2 : Nat) : Real) -
    gaussianLogMeanSquare t) ^ 2 *
      Real.exp ((Int.natAbs k ^ 2 : Nat) * t)

lemma summable_gaussianLogCenteredMoment {t : Real} (ht : t < 0) :
    Summable (fun k : Int => (((Int.natAbs k ^ 2 : Nat) : Real) -
      gaussianLogMeanSquare t) ^ 2 *
        Real.exp ((Int.natAbs k ^ 2 : Nat) * t)) := by
  let m := gaussianLogMeanSquare t
  let f0 : Int → Real := fun k => Real.exp ((Int.natAbs k ^ 2 : Nat) * t)
  let f2 : Int → Real := fun k => (Int.natAbs k ^ 2 : Nat) * f0 k
  let f4 : Int → Real := fun k => ((Int.natAbs k ^ 2 : Nat) : Real) ^ 2 * f0 k
  have h0 : Summable f0 := summable_logPartition_terms ht
  have h2 : Summable f2 := summable_logSquareMoment_terms ht
  have h4 : Summable f4 := summable_logFourthMoment_terms ht
  have hc : Summable (fun k => f4 k - (2 * m) * f2 k + m ^ 2 * f0 k) :=
    (h4.sub (h2.mul_left (2 * m))).add (h0.mul_left (m ^ 2))
  refine hc.congr ?_
  intro k
  dsimp [f0, f2, f4, m]
  ring

lemma gaussianLogCenteredMoment_eq {t : Real} (ht : t < 0) :
    gaussianLogCenteredMoment t = gaussianLogFourthMoment t -
      2 * gaussianLogMeanSquare t * gaussianLogSquareMoment t +
      gaussianLogMeanSquare t ^ 2 * gaussianLogPartition t := by
  let m := gaussianLogMeanSquare t
  let f0 : Int → Real := fun k => Real.exp ((Int.natAbs k ^ 2 : Nat) * t)
  let f2 : Int → Real := fun k => (Int.natAbs k ^ 2 : Nat) * f0 k
  let f4 : Int → Real := fun k => ((Int.natAbs k ^ 2 : Nat) : Real) ^ 2 * f0 k
  have h0 : Summable f0 := summable_logPartition_terms ht
  have h2 : Summable f2 := summable_logSquareMoment_terms ht
  have h4 : Summable f4 := summable_logFourthMoment_terms ht
  have hsum := (h4.hasSum.sub (h2.hasSum.mul_left (2 * m))).add
    (h0.hasSum.mul_left (m ^ 2))
  have heq : gaussianLogCenteredMoment t =
      (∑' k : Int, (f4 k - (2 * m) * f2 k + m ^ 2 * f0 k)) := by
    unfold gaussianLogCenteredMoment
    apply tsum_congr
    intro k
    dsimp [f0, f2, f4, m]
    ring
  rw [heq, hsum.tsum_eq]
  dsimp [f0, f2, f4]
  rw [← gaussianLogPartition_eq_tsum, ← gaussianLogSquareMoment_eq_tsum,
    ← gaussianLogFourthMoment_eq_tsum]

lemma gaussianLogCenteredMoment_pos {t : Real} (ht : t < 0) :
    0 < gaussianLogCenteredMoment t := by
  unfold gaussianLogCenteredMoment
  have hs := summable_gaussianLogCenteredMoment ht
  refine hs.tsum_pos ?_ (0 : Int) ?_
  · intro k
    exact mul_nonneg (sq_nonneg _) (Real.exp_nonneg _)
  · have hm := gaussianLogMeanSquare_pos ht
    simpa using sq_pos_of_pos hm

lemma hasDerivAt_gaussianLogMeanSquare {t : Real} (ht : t < 0) :
    HasDerivAt gaussianLogMeanSquare
      ((gaussianLogFourthMoment t * gaussianLogPartition t -
        gaussianLogSquareMoment t ^ 2) / gaussianLogPartition t ^ 2) t := by
  rw [show gaussianLogMeanSquare = fun s =>
    gaussianLogSquareMoment s / gaussianLogPartition s from rfl]
  have hZ := hasDerivAt_gaussianLogPartition ht
  have hM := hasDerivAt_gaussianLogSquareMoment ht
  have hne : gaussianLogPartition t ≠ 0 := ne_of_gt (gaussianLogPartition_pos ht)
  have h := hM.div hZ hne
  exact h.congr_deriv (by ring)

lemma gaussianLogMeanSquare_deriv_pos {t : Real} (ht : t < 0) :
    0 < (gaussianLogFourthMoment t * gaussianLogPartition t -
      gaussianLogSquareMoment t ^ 2) / gaussianLogPartition t ^ 2 := by
  have hZ := gaussianLogPartition_pos ht
  have hC := gaussianLogCenteredMoment_pos ht
  have hcenter := gaussianLogCenteredMoment_eq ht
  have hmean := gaussianLogMeanSquare_eq_div t
  rw [hmean] at hcenter
  have hid : gaussianLogFourthMoment t * gaussianLogPartition t -
      gaussianLogSquareMoment t ^ 2 =
      gaussianLogCenteredMoment t * gaussianLogPartition t := by
    rw [hcenter]
    field_simp [ne_of_gt hZ]
    ring
  rw [hid]
  positivity

lemma strictMonoOn_gaussianLogMeanSquare :
    StrictMonoOn gaussianLogMeanSquare (Iio 0) := by
  let v : Real → Real := fun t =>
    (gaussianLogFourthMoment t * gaussianLogPartition t -
      gaussianLogSquareMoment t ^ 2) / gaussianLogPartition t ^ 2
  refine strictMonoOn_of_hasDerivWithinAt_pos (D := Iio 0) (f' := v)
    (convex_Iio 0) ?_ ?_ ?_
  · intro t ht
    exact (hasDerivAt_gaussianLogMeanSquare ht).continuousAt.continuousWithinAt
  · intro t ht
    rw [isOpen_Iio.interior_eq] at ht
    exact (hasDerivAt_gaussianLogMeanSquare ht).hasDerivWithinAt
  · intro t ht
    rw [isOpen_Iio.interior_eq] at ht
    exact gaussianLogMeanSquare_deriv_pos ht

lemma gaussianLogMeanSquare_log {rho : Real} (hrho : 0 < rho) :
    gaussianLogMeanSquare (Real.log rho) = gaussianMeanSquare rho := by
  simp [gaussianLogMeanSquare, Real.exp_log hrho]

lemma strictMonoOn_gaussianMeanSquare :
    StrictMonoOn gaussianMeanSquare (Ioo 0 1) := by
  intro rho hrho sigma hsigma hrs
  rw [← gaussianLogMeanSquare_log hrho.1,
    ← gaussianLogMeanSquare_log hsigma.1]
  exact strictMonoOn_gaussianLogMeanSquare
    (Real.log_neg hrho.1 hrho.2) (Real.log_neg hsigma.1 hsigma.2)
    (Real.strictMonoOn_log hrho.1 hsigma.1 hrs)

private lemma tendsto_exp_nat_mul_atBot {n : Nat} (hn : 0 < n) :
    Tendsto (fun t : Real => Real.exp ((n : Real) * t)) atBot (𝓝 0) := by
  exact Real.tendsto_exp_atBot.comp
    (tendsto_id.const_mul_atBot (Nat.cast_pos.mpr hn))

lemma tendsto_gaussianLogPartition_atBot :
    Tendsto gaussianLogPartition atBot (𝓝 1) := by
  rw [show gaussianLogPartition =
    (fun t : Real => ∑' k : Int,
      Real.exp ((Int.natAbs k ^ 2 : Nat) * t)) from
      funext gaussianLogPartition_eq_tsum]
  have hsum : Summable (fun k : Int =>
      Real.exp ((Int.natAbs k ^ 2 : Nat) * (-1 : Real))) :=
    summable_logPartition_terms (by norm_num)
  have hpoint : ∀ k : Int, Tendsto
      (fun t : Real => Real.exp ((Int.natAbs k ^ 2 : Nat) * t)) atBot
      (𝓝 (if k = 0 then 1 else 0)) := by
    intro k
    by_cases hk : k = 0
    · subst k
      simp
    · have hn : 0 < Int.natAbs k ^ 2 := by
        have := Int.natAbs_pos.mpr hk
        positivity
      simpa [hk] using tendsto_exp_nat_mul_atBot hn
  have hbound : ∀ᶠ t : Real in atBot, ∀ k : Int,
      ‖Real.exp ((Int.natAbs k ^ 2 : Nat) * t)‖ ≤
        Real.exp ((Int.natAbs k ^ 2 : Nat) * (-1 : Real)) := by
    filter_upwards [eventually_le_atBot (-1 : Real)] with t ht
    intro k
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.exp_nonneg _)]
    exact Real.exp_le_exp.mpr
      (mul_le_mul_of_nonneg_left ht (by positivity))
  have h := tendsto_tsum_of_dominated_convergence hsum hpoint hbound
  simpa using h

lemma tendsto_gaussianLogSquareMoment_atBot :
    Tendsto gaussianLogSquareMoment atBot (𝓝 0) := by
  rw [show gaussianLogSquareMoment =
    (fun t : Real => ∑' k : Int, (Int.natAbs k ^ 2 : Nat) *
      Real.exp ((Int.natAbs k ^ 2 : Nat) * t)) from
      funext gaussianLogSquareMoment_eq_tsum]
  have hsum : Summable (fun k : Int => (Int.natAbs k ^ 2 : Nat) *
      Real.exp ((Int.natAbs k ^ 2 : Nat) * (-1 : Real))) :=
    summable_logSquareMoment_terms (by norm_num)
  have hpoint : ∀ k : Int, Tendsto
      (fun t : Real => (Int.natAbs k ^ 2 : Nat) *
        Real.exp ((Int.natAbs k ^ 2 : Nat) * t)) atBot (𝓝 0) := by
    intro k
    by_cases hk : k = 0
    · subst k
      simp
    · have hn : 0 < Int.natAbs k ^ 2 := by
        have := Int.natAbs_pos.mpr hk
        positivity
      simpa using (tendsto_const_nhds.mul (tendsto_exp_nat_mul_atBot hn))
  have hbound : ∀ᶠ t : Real in atBot, ∀ k : Int,
      ‖((Int.natAbs k ^ 2 : Nat) : Real) *
        Real.exp ((Int.natAbs k ^ 2 : Nat) * t)‖ ≤
      (Int.natAbs k ^ 2 : Nat) *
        Real.exp ((Int.natAbs k ^ 2 : Nat) * (-1 : Real)) := by
    filter_upwards [eventually_le_atBot (-1 : Real)] with t ht
    intro k
    rw [Real.norm_eq_abs,
      abs_of_nonneg (mul_nonneg (by positivity) (Real.exp_nonneg _))]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    exact Real.exp_le_exp.mpr
      (mul_le_mul_of_nonneg_left ht (by positivity))
  have h := tendsto_tsum_of_dominated_convergence hsum hpoint hbound
  simpa using h

lemma tendsto_gaussianLogMeanSquare_atBot :
    Tendsto gaussianLogMeanSquare atBot (𝓝 0) := by
  change Tendsto (gaussianLogSquareMoment / gaussianLogPartition) atBot (𝓝 0)
  simpa only [zero_div] using tendsto_gaussianLogSquareMoment_atBot.div
    tendsto_gaussianLogPartition_atBot one_ne_zero

lemma tendsto_gaussianMeanSquare_nhdsGT_zero :
    Tendsto gaussianMeanSquare (𝓝[>] 0) (𝓝 0) := by
  have h := tendsto_gaussianLogMeanSquare_atBot.comp Real.tendsto_log_nhdsGT_zero
  apply h.congr'
  filter_upwards [self_mem_nhdsWithin] with rho hrho
  exact gaussianLogMeanSquare_log hrho

lemma gaussianLogPartition_poisson {t : Real} (ht : t < 0) :
    gaussianLogPartition t =
      1 / ((-t / Real.pi) ^ (1 / 2 : Real)) *
        ∑' k : Int, Real.exp
          (-Real.pi / (-t / Real.pi) * (k : Real) ^ 2) := by
  have ha : 0 < -t / Real.pi := div_pos (neg_pos.mpr ht) Real.pi_pos
  have hp := Real.tsum_exp_neg_mul_int_sq ha
  rw [gaussianLogPartition_eq_tsum]
  convert hp using 1
  apply tsum_congr
  intro k
  congr 1
  rw [intCast_sq_eq_natAbs_sq_real]
  field_simp [Real.pi_ne_zero]

lemma gaussianLogPartition_poisson_lower {t : Real} (ht : t < 0) :
    (-t / Real.pi) ^ (-1 / 2 : Real) ≤ gaussianLogPartition t := by
  have ha : 0 < -t / Real.pi := div_pos (neg_pos.mpr ht) Real.pi_pos
  let g : Int → Real := fun k =>
    Real.exp (-Real.pi / (-t / Real.pi) * (k : Real) ^ 2)
  have hg : Summable g := by
    have hs := summable_logPartition_terms
      (t := -Real.pi / (-t / Real.pi))
      (div_neg_of_neg_of_pos (neg_neg_of_pos Real.pi_pos) ha)
    refine hs.congr ?_
    intro k
    dsimp [g]
    rw [intCast_sq_eq_natAbs_sq_real]
    ring_nf
  have hone : (1 : Real) ≤ ∑' k : Int, g k := by
    have hsingle : Summable (fun k : Int => if k = 0 then (1 : Real) else 0) :=
      (hasSum_ite_eq (0 : Int) (1 : Real)).summable
    have hle : ∀ k : Int, (if k = 0 then (1 : Real) else 0) ≤ g k := by
      intro k
      by_cases hk : k = 0
      · subst k
        simp [g]
      · simp [hk, g, Real.exp_nonneg]
    simpa using hsingle.tsum_le_tsum hle hg
  rw [gaussianLogPartition_poisson ht]
  change (-t / Real.pi) ^ (-1 / 2 : Real) ≤
    1 / ((-t / Real.pi) ^ (1 / 2 : Real)) * ∑' k : Int, g k
  rw [show (-1 / 2 : Real) = -(1 / 2 : Real) by ring]
  rw [Real.rpow_neg ha.le]
  simp only [one_div]
  simpa only [mul_one] using
    mul_le_mul_of_nonneg_left hone
      (inv_nonneg.mpr (Real.rpow_nonneg ha.le (2 : Real)⁻¹))

lemma tendsto_gaussianLogPartition_nhdsLT_zero :
    Tendsto gaussianLogPartition (𝓝[<] 0) atTop := by
  have hbase : Tendsto (fun t : Real => -t / Real.pi) (𝓝[<] 0) (𝓝[>] 0) := by
    rw [tendsto_nhdsWithin_iff]
    constructor
    · have hc : Tendsto (fun t : Real => -t / Real.pi) (𝓝 0) (𝓝 0) := by
        simpa using (tendsto_id.neg.div_const Real.pi :
          Tendsto (fun t : Real => -t / Real.pi) (𝓝 0) (𝓝 (-0 / Real.pi)))
      exact hc.mono_left inf_le_left
    · filter_upwards [self_mem_nhdsWithin] with t ht
      exact div_pos (neg_pos.mpr ht) Real.pi_pos
  have hlower : Tendsto (fun t : Real =>
      (-t / Real.pi) ^ (-1 / 2 : Real)) (𝓝[<] 0) atTop :=
    (tendsto_rpow_neg_nhdsGT_zero (by norm_num : (-1 / 2 : Real) < 0)).comp hbase
  refine tendsto_atTop_mono' (𝓝[<] 0) ?_ hlower
  filter_upwards [self_mem_nhdsWithin] with t ht
  exact gaussianLogPartition_poisson_lower ht

lemma hasDerivAt_log_gaussianLogPartition {t : Real} (ht : t < 0) :
    HasDerivAt (fun s => Real.log (gaussianLogPartition s))
      (gaussianLogMeanSquare t) t := by
  have h := (hasDerivAt_gaussianLogPartition ht).log
    (ne_of_gt (gaussianLogPartition_pos ht))
  rw [gaussianLogMeanSquare_eq_div]
  exact h

lemma gaussianLogMeanSquare_unbounded (A : Real) :
    ∃ t : Real, t < 0 ∧ A < gaussianLogMeanSquare t := by
  by_cases hA : A < 0
  · refine ⟨-1, by norm_num, hA.trans ?_⟩
    exact gaussianLogMeanSquare_pos (by norm_num)
  · have hA0 : 0 ≤ A := le_of_not_gt hA
    by_contra hnone
    push Not at hnone
    let f : Real → Real := fun t => Real.log (gaussianLogPartition t)
    have hf : ContinuousOn f (Iio 0) := by
      intro t ht
      exact (hasDerivAt_log_gaussianLogPartition ht).continuousAt.continuousWithinAt
    have hf' : DifferentiableOn Real f (interior (Iio 0)) := by
      intro t ht
      rw [isOpen_Iio.interior_eq] at ht
      exact (hasDerivAt_log_gaussianLogPartition ht).differentiableAt.differentiableWithinAt
    have hder : ∀ t ∈ interior (Iio 0), deriv f t ≤ A := by
      intro t ht
      rw [isOpen_Iio.interior_eq] at ht
      rw [(hasDerivAt_log_gaussianLogPartition ht).deriv]
      exact hnone t ht
    have hupper : ∀ t : Real, -1 < t → t < 0 →
        f t ≤ f (-1) + A := by
      intro t hm ht
      have hi := (convex_Iio 0).image_sub_le_mul_sub_of_deriv_le
        hf hf' hder (-1) (by norm_num) t ht hm.le
      have hmul : A * (t - (-1)) ≤ A := by
        have : t - (-1) ≤ 1 := by linarith
        simpa only [mul_one] using mul_le_mul_of_nonneg_left this hA0
      linarith
    let B := Real.exp (f (-1) + A)
    have hlarge : ∀ᶠ t : Real in 𝓝[<] 0,
        B + 1 ≤ gaussianLogPartition t :=
      tendsto_atTop.1 tendsto_gaussianLogPartition_nhdsLT_zero (B + 1)
    have hinterval : Ioo (-1 : Real) 0 ∈ 𝓝[<] 0 := Ioo_mem_nhdsLT (by norm_num)
    have hboth : Ioo (-1 : Real) 0 ∩
        {t | B + 1 ≤ gaussianLogPartition t} ∈ 𝓝[<] 0 :=
      inter_mem hinterval hlarge
    obtain ⟨t, ht, htlarge⟩ := Filter.nonempty_of_mem hboth
    change B + 1 ≤ gaussianLogPartition t at htlarge
    have hZle : gaussianLogPartition t ≤ B := by
      calc
        gaussianLogPartition t = Real.exp (f t) :=
          (Real.exp_log (gaussianLogPartition_pos ht.2)).symm
        _ ≤ Real.exp (f (-1) + A) := Real.exp_le_exp.mpr (hupper t ht.1 ht.2)
        _ = B := rfl
    linarith

lemma tendsto_gaussianLogMeanSquare_nhdsLT_zero :
    Tendsto gaussianLogMeanSquare (𝓝[<] 0) atTop := by
  rw [tendsto_atTop]
  intro A
  obtain ⟨t, ht, hA⟩ := gaussianLogMeanSquare_unbounded A
  filter_upwards [Ioo_mem_nhdsLT ht] with s hs
  exact hA.le.trans (strictMonoOn_gaussianLogMeanSquare ht hs.2 hs.1).le

lemma tendsto_gaussianMeanSquare_nhdsLT_one :
    Tendsto gaussianMeanSquare (𝓝[<] 1) atTop := by
  have hlog : Tendsto Real.log (𝓝[<] 1) (𝓝[<] 0) := by
    rw [tendsto_nhdsWithin_iff]
    constructor
    · simpa only [Real.log_one] using
        (Real.continuousAt_log (x := (1 : Real)) one_ne_zero).mono_left
          nhdsWithin_le_nhds
    · filter_upwards [Ioo_mem_nhdsLT (by norm_num : (0 : Real) < 1)] with rho hrho
      exact Real.log_neg hrho.1 hrho.2
  have h := tendsto_gaussianLogMeanSquare_nhdsLT_zero.comp hlog
  apply h.congr'
  filter_upwards [Ioo_mem_nhdsLT (by norm_num : (0 : Real) < 1)] with rho hrho
  exact gaussianLogMeanSquare_log hrho.1

lemma continuousOn_gaussianMeanSquare :
    ContinuousOn gaussianMeanSquare (Ioo 0 1) := by
  intro rho hrho
  have hlog : ContinuousAt Real.log rho := Real.continuousAt_log hrho.1.ne'
  have hcomp : ContinuousAt
      (fun s => gaussianLogMeanSquare (Real.log s)) rho :=
    (hasDerivAt_gaussianLogMeanSquare
      (Real.log_neg hrho.1 hrho.2)).continuousAt.comp hlog
  have heq : gaussianMeanSquare =ᶠ[𝓝 rho]
      (fun s => gaussianLogMeanSquare (Real.log s)) := by
    filter_upwards [Ioi_mem_nhds hrho.1] with s hs
    exact (gaussianLogMeanSquare_log hs).symm
  exact (hcomp.congr_of_eventuallyEq heq).continuousWithinAt

theorem existsUnique_gaussianMeanSquare_eq {alpha : Real} (halpha : 0 < alpha) :
    ∃! rho : Real, rho ∈ Ioo 0 1 ∧ gaussianMeanSquare rho = alpha := by
  have hsmall : ∀ᶠ rho : Real in 𝓝[>] 0, gaussianMeanSquare rho < alpha :=
    (tendsto_order.1 tendsto_gaussianMeanSquare_nhdsGT_zero).2 alpha halpha
  have hsmallI : Ioo (0 : Real) 1 ∈ 𝓝[>] 0 := Ioo_mem_nhdsGT (by norm_num)
  have hsmallBoth : Ioo (0 : Real) 1 ∩
      {rho | gaussianMeanSquare rho < alpha} ∈ 𝓝[>] 0 :=
    inter_mem hsmallI hsmall
  obtain ⟨a, ha, haalpha⟩ := Filter.nonempty_of_mem hsmallBoth
  change gaussianMeanSquare a < alpha at haalpha
  have hlarge : ∀ᶠ rho : Real in 𝓝[<] 1,
      alpha + 1 ≤ gaussianMeanSquare rho :=
    tendsto_atTop.1 tendsto_gaussianMeanSquare_nhdsLT_one (alpha + 1)
  have hlargeI : Ioo (0 : Real) 1 ∈ 𝓝[<] 1 := Ioo_mem_nhdsLT (by norm_num)
  have hlargeBoth : Ioo (0 : Real) 1 ∩
      {rho | alpha + 1 ≤ gaussianMeanSquare rho} ∈ 𝓝[<] 1 :=
    inter_mem hlargeI hlarge
  obtain ⟨b, hb, hbalpha⟩ := Filter.nonempty_of_mem hlargeBoth
  change alpha + 1 ≤ gaussianMeanSquare b at hbalpha
  have hab : a < b := by
    by_contra hn
    have hba : b ≤ a := le_of_not_gt hn
    have hmono := strictMonoOn_gaussianMeanSquare.monotoneOn hb ha hba
    linarith
  have hcont : ContinuousOn gaussianMeanSquare (Icc a b) :=
    continuousOn_gaussianMeanSquare.mono fun rho hrho =>
      ⟨ha.1.trans_le hrho.1, hrho.2.trans_lt hb.2⟩
  obtain ⟨rho, hrho, heq⟩ :=
    intermediate_value_Icc hab.le hcont ⟨haalpha.le, le_trans (by linarith) hbalpha⟩
  refine ⟨rho, ?_, ?_⟩
  · exact ⟨⟨ha.1.trans_le hrho.1, hrho.2.trans_lt hb.2⟩, heq⟩
  · intro sigma hsigma
    exact (strictMonoOn_gaussianMeanSquare.injOn
      ⟨ha.1.trans_le hrho.1, hrho.2.trans_lt hb.2⟩ hsigma.1
      (heq.trans hsigma.2.symm)).symm

noncomputable def gaussianSaddleParameter (alpha : Real) : Real :=
  if halpha : 0 < alpha then
    Classical.choose (existsUnique_gaussianMeanSquare_eq halpha)
  else 0

lemma gaussianSaddleParameter_mem {alpha : Real} (halpha : 0 < alpha) :
    gaussianSaddleParameter alpha ∈ Ioo 0 1 := by
  rw [gaussianSaddleParameter, dif_pos halpha]
  exact (Classical.choose_spec (existsUnique_gaussianMeanSquare_eq halpha)).1.1

lemma gaussianMeanSquare_gaussianSaddleParameter {alpha : Real} (halpha : 0 < alpha) :
    gaussianMeanSquare (gaussianSaddleParameter alpha) = alpha := by
  rw [gaussianSaddleParameter, dif_pos halpha]
  exact (Classical.choose_spec (existsUnique_gaussianMeanSquare_eq halpha)).1.2

lemma gaussianSaddleParameter_eq_of_mem_of_meanSquare_eq {alpha rho : Real}
    (halpha : 0 < alpha) (hrho : rho ∈ Ioo 0 1)
    (heq : gaussianMeanSquare rho = alpha) :
    gaussianSaddleParameter alpha = rho := by
  exact (existsUnique_gaussianMeanSquare_eq halpha).unique
    ⟨gaussianSaddleParameter_mem halpha,
      gaussianMeanSquare_gaussianSaddleParameter halpha⟩ ⟨hrho, heq⟩

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianSaddleRemoteScale.lean <==
import EuclideanBallsFormalization.GaussianSmallRhoScale
import EuclideanBallsFormalization.SmallRhoThetaRemote

namespace EuclideanBallsFormalization

noncomputable section

theorem analyticThetaProduct_remote_gap_at_gaussianSaddle
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {t : Real} (ht : |Real.cos t| ≤ 1 / 2) (x : Fin d → Real) :
    ‖analyticThetaProduct
        (gaussianSaddleParameter ((n : Real) / d) *
          Complex.exp ((t : Complex) * Complex.I)) x /
      analyticThetaProduct
        (gaussianSaddleParameter ((n : Real) / d) : Complex)
        (fun _ : Fin d => 0)‖ ≤
      Real.exp (-(n : Real) / 64) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : (0 : Real) < (n : Real) / d := div_pos hnreal hdreal
  have hrhomem := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : gaussianSaddleParameter ((n : Real) / d) ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hremote := analyticThetaProduct_remote_gap
    (d := d) hrhomem.1 hrho128 ht x
  have hscale := gaussianSaddle_effectiveScale hd hn hsmall
  calc
    ‖analyticThetaProduct
        (gaussianSaddleParameter ((n : Real) / d) *
          Complex.exp ((t : Complex) * Complex.I)) x /
      analyticThetaProduct
        (gaussianSaddleParameter ((n : Real) / d) : Complex)
        (fun _ : Fin d => 0)‖ ≤
        Real.exp (-(gaussianSaddleParameter ((n : Real) / d) * d) / 4) := hremote
    _ ≤ Real.exp (-(n : Real) / 64) := by
      apply Real.exp_le_exp.mpr
      nlinarith [hscale.1]

theorem analyticThetaProduct_pi_local_gap_at_gaussianSaddle
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {t : Real} (ht : |t| ≤ Real.pi / 3) :
    ‖analyticThetaProduct
        (gaussianSaddleParameter ((n : Real) / d) *
          Complex.exp (((Real.pi + t : Real) : Complex) * Complex.I))
        (fun _ : Fin d => 0) /
      analyticThetaProduct
        (gaussianSaddleParameter ((n : Real) / d) : Complex)
        (fun _ : Fin d => 0)‖ ≤
      Real.exp (-(n : Real) / 256) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : (0 : Real) < (n : Real) / d := div_pos hnreal hdreal
  have hrhomem := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : gaussianSaddleParameter ((n : Real) / d) ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hlocal := analyticThetaProduct_pi_local_gap_to_real
    (d := d) hrhomem.1 hrho128 ht
  have hscale := gaussianSaddle_effectiveScale hd hn hsmall
  calc
    ‖analyticThetaProduct
        (gaussianSaddleParameter ((n : Real) / d) *
          Complex.exp (((Real.pi + t : Real) : Complex) * Complex.I))
        (fun _ : Fin d => 0) /
      analyticThetaProduct
        (gaussianSaddleParameter ((n : Real) / d) : Complex)
        (fun _ : Fin d => 0)‖ ≤
        Real.exp (-(gaussianSaddleParameter ((n : Real) / d) * d) / 16) := hlocal
    _ ≤ Real.exp (-(n : Real) / 256) := by
      apply Real.exp_le_exp.mpr
      nlinarith [hscale.1]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianSmallRhoScale.lean <==
import EuclideanBallsFormalization.GaussianSaddleMap
import EuclideanBallsFormalization.SmallRhoThetaRemote

namespace EuclideanBallsFormalization

open scoped BigOperators
open Set

noncomputable section

/-!
The quantitative small-`rho` scale in Section 4 of the Audit-A-passed
`SMALL_ALPHA_SADDLE_HANDOFF.md`.

The constants below are deliberately crude.  Their role is the exact S2
bridge `rho ≍ mu(rho)` and hence `d * rho ≍ n` at the saddle; no asymptotic
expansion or new mathematical input is introduced.
-/

lemma gaussianPartitionReal_le_two {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    gaussianPartitionReal rho ≤ 2 := by
  have hrho1 : rho < 1 := by nlinarith
  have hnorm : ‖(rho : Complex)‖ ≤ (1 : Real) / 128 := by
    simpa [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hrho0] using hrhosmall
  have htheta := norm_analyticTheta_le_two hnorm 0
  rw [← gaussianPartition_eq_analyticTheta, gaussianPartition_eq_ofReal,
    Complex.norm_real, Real.norm_eq_abs,
    abs_of_nonneg (le_of_lt (gaussianPartitionReal_pos hrho0 hrho1))] at htheta
  exact htheta

lemma two_mul_rho_le_gaussianSquareMoment {rho : Real}
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    2 * rho ≤ gaussianSquareMoment rho := by
  let f : Int → Real := fun k =>
    (Int.natAbs k : Real) ^ 2 * rho ^ (Int.natAbs k ^ 2)
  have hf : Summable f := by
    simpa [f] using summable_gaussianSquareMoment hrho0 hrho1
  have hsum := hf.sum_le_tsum ({-1, 1} : Finset Int)
    (fun k hk => mul_nonneg (sq_nonneg _) (pow_nonneg hrho0 _))
  simpa [gaussianSquareMoment, f, two_mul] using hsum

lemma gaussianSquareMoment_le_sixteen_mul {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    gaussianSquareMoment rho ≤ 16 * rho := by
  have hrho1 : rho < 1 := by nlinarith
  have hq0 : 0 ≤ 4 * rho := by positivity
  have hq1 : 4 * rho < 1 := by nlinarith
  let f : ℕ+ → Real := fun n =>
    ((n : Nat) : Real) ^ 2 * rho ^ ((n : Nat) ^ 2)
  let g : ℕ+ → Real := fun n => (4 * rho) ^ (n : Nat)
  have hg : Summable g := by
    have hnat : Summable (fun n : Nat => (4 * rho) ^ n) :=
      summable_geometric_of_lt_one hq0 hq1
    exact hnat.comp_injective PNat.coe_injective
  have hfg : ∀ n : ℕ+, f n ≤ g n := by
    intro n
    have hnle : (n : Nat) ≤ (n : Nat) ^ 2 :=
      Nat.le_pow (a := (n : Nat)) (b := 2) (by norm_num)
    have hpow : rho ^ ((n : Nat) ^ 2) ≤ rho ^ (n : Nat) :=
      pow_le_pow_of_le_one hrho0 hrho1.le hnle
    have hcoeffNat : (n : Nat) ^ 2 ≤ 4 ^ (n : Nat) :=
      nat_sq_le_four_pow (n : Nat)
    have hcoeff : (((n : Nat) : Real) ^ 2) ≤ (4 : Real) ^ (n : Nat) := by
      exact_mod_cast hcoeffNat
    calc
      f n = (((n : Nat) : Real) ^ 2) * rho ^ ((n : Nat) ^ 2) := rfl
      _ ≤ (4 : Real) ^ (n : Nat) * rho ^ (n : Nat) := by
        exact mul_le_mul hcoeff hpow (pow_nonneg hrho0 _) (pow_nonneg (by norm_num) _)
      _ = g n := by simp [g, mul_pow]
  have hf : Summable f :=
    Summable.of_nonneg_of_le
      (fun n => mul_nonneg (sq_nonneg _) (pow_nonneg hrho0 _)) hfg hg
  have htsum : (∑' n : ℕ+, f n) ≤ (4 * rho) / (1 - 4 * rho) := by
    rw [← tsum_pnat_pow_eq_div hq0 hq1]
    exact hf.tsum_le_tsum hfg hg
  have hsquare := summable_gaussianSquareMoment hrho0 hrho1
  have heven : Function.Even (fun k : Int =>
      (Int.natAbs k : Real) ^ 2 * rho ^ (Int.natAbs k ^ 2)) := by
    intro k
    simp [Int.natAbs_neg]
  have hrestrict : (fun n : ℕ+ =>
      (Int.natAbs (n : Int) : Real) ^ 2 * rho ^ (Int.natAbs (n : Int) ^ 2)) = f := by
    funext n
    simp [f]
  unfold gaussianSquareMoment
  rw [tsum_int_eq_zero_add_two_mul_tsum_pnat heven hsquare]
  rw [hrestrict]
  norm_num [nsmul_eq_mul]
  calc
    2 * (∑' n : ℕ+, f n) ≤ 2 * ((4 * rho) / (1 - 4 * rho)) := by
      gcongr
    _ ≤ 16 * rho := by
      have hden : (1 : Real) / 2 ≤ 1 - 4 * rho := by nlinarith
      have hdenpos : 0 < 1 - 4 * rho := by nlinarith
      have hfrac : (4 * rho) / (1 - 4 * rho) ≤ 8 * rho := by
        apply (div_le_iff₀ hdenpos).2
        have hm := mul_le_mul_of_nonneg_left hden (by positivity : 0 ≤ 8 * rho)
        nlinarith
      nlinarith

theorem gaussianMeanSquare_smallRho_bounds {rho : Real}
    (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128) :
    rho ≤ gaussianMeanSquare rho ∧ gaussianMeanSquare rho ≤ 16 * rho := by
  have hrho1 : rho < 1 := by nlinarith
  have hpartpos := gaussianPartitionReal_pos (le_of_lt hrho0) hrho1
  have hpartupper := gaussianPartitionReal_le_two (le_of_lt hrho0) hrhosmall
  have hpartlower := one_add_two_mul_r_le_gaussianPartitionReal
    (le_of_lt hrho0) hrho1
  have hmomentlower := two_mul_rho_le_gaussianSquareMoment (le_of_lt hrho0) hrho1
  have hmomentupper := gaussianSquareMoment_le_sixteen_mul (le_of_lt hrho0) hrhosmall
  constructor
  · unfold gaussianMeanSquare
    apply (le_div_iff₀ hpartpos).2
    nlinarith
  · unfold gaussianMeanSquare
    apply (div_le_iff₀ hpartpos).2
    nlinarith

lemma gaussianFourthMoment_le_sixtyFour_mul {rho : Real}
    (hrho0 : 0 ≤ rho) (hrhosmall : rho ≤ 1 / 128) :
    gaussianFourthMoment rho ≤ 64 * rho := by
  have hrho1 : rho < 1 := by nlinarith
  have hq0 : 0 ≤ 16 * rho := by positivity
  have hq1 : 16 * rho < 1 := by nlinarith
  let f : ℕ+ → Real := fun n =>
    ((n : Nat) : Real) ^ 4 * rho ^ ((n : Nat) ^ 2)
  let g : ℕ+ → Real := fun n => (16 * rho) ^ (n : Nat)
  have hg : Summable g := by
    have hnat : Summable (fun n : Nat => (16 * rho) ^ n) :=
      summable_geometric_of_lt_one hq0 hq1
    exact hnat.comp_injective PNat.coe_injective
  have hfg : ∀ n : ℕ+, f n ≤ g n := by
    intro n
    have hnle : (n : Nat) ≤ (n : Nat) ^ 2 :=
      Nat.le_pow (a := (n : Nat)) (b := 2) (by norm_num)
    have hpow : rho ^ ((n : Nat) ^ 2) ≤ rho ^ (n : Nat) :=
      pow_le_pow_of_le_one hrho0 hrho1.le hnle
    have hcoeffNat : (n : Nat) ^ 4 ≤ 16 ^ (n : Nat) :=
      nat_four_le_sixteen_pow (n : Nat)
    have hcoeff : (((n : Nat) : Real) ^ 4) ≤ (16 : Real) ^ (n : Nat) := by
      exact_mod_cast hcoeffNat
    calc
      f n = (((n : Nat) : Real) ^ 4) * rho ^ ((n : Nat) ^ 2) := rfl
      _ ≤ (16 : Real) ^ (n : Nat) * rho ^ (n : Nat) := by
        exact mul_le_mul hcoeff hpow (pow_nonneg hrho0 _) (pow_nonneg (by norm_num) _)
      _ = g n := by simp [g, mul_pow]
  have hf : Summable f :=
    Summable.of_nonneg_of_le
      (fun n => mul_nonneg (pow_nonneg (by positivity) _) (pow_nonneg hrho0 _)) hfg hg
  have htsum : (∑' n : ℕ+, f n) ≤ (16 * rho) / (1 - 16 * rho) := by
    rw [← tsum_pnat_pow_eq_div hq0 hq1]
    exact hf.tsum_le_tsum hfg hg
  have hfourth := summable_gaussianFourthMoment hrho0 hrho1
  have heven : Function.Even (fun k : Int =>
      (Int.natAbs k : Real) ^ 4 * rho ^ (Int.natAbs k ^ 2)) := by
    intro k
    simp [Int.natAbs_neg]
  have hrestrict : (fun n : ℕ+ =>
      (Int.natAbs (n : Int) : Real) ^ 4 * rho ^ (Int.natAbs (n : Int) ^ 2)) = f := by
    funext n
    simp [f]
  unfold gaussianFourthMoment
  rw [tsum_int_eq_zero_add_two_mul_tsum_pnat heven hfourth]
  rw [hrestrict]
  norm_num [nsmul_eq_mul]
  calc
    2 * (∑' n : ℕ+, f n) ≤ 2 * ((16 * rho) / (1 - 16 * rho)) := by
      gcongr
    _ ≤ 64 * rho := by
      have hden : (1 : Real) / 2 ≤ 1 - 16 * rho := by nlinarith
      have hdenpos : 0 < 1 - 16 * rho := by nlinarith
      have hfrac : (16 * rho) / (1 - 16 * rho) ≤ 32 * rho := by
        apply (div_le_iff₀ hdenpos).2
        have hm := mul_le_mul_of_nonneg_left hden (by positivity : 0 ≤ 32 * rho)
        nlinarith
      nlinarith

def gaussianVariance (rho : Real) : Real :=
  gaussianFourthMoment rho / gaussianPartitionReal rho - gaussianMeanSquare rho ^ 2

lemma gaussianVariance_eq_logCentered_div {rho : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1) :
    gaussianVariance rho =
      gaussianLogCenteredMoment (Real.log rho) / gaussianPartitionReal rho := by
  have hlog : Real.log rho < 0 := Real.log_neg hrho0 hrho1
  have hcenter := gaussianLogCenteredMoment_eq hlog
  have hpart : gaussianLogPartition (Real.log rho) = gaussianPartitionReal rho := by
    simp [gaussianLogPartition, Real.exp_log hrho0]
  have hsquare : gaussianLogSquareMoment (Real.log rho) = gaussianSquareMoment rho := by
    simp [gaussianLogSquareMoment, Real.exp_log hrho0]
  have hfourth : gaussianLogFourthMoment (Real.log rho) = gaussianFourthMoment rho := by
    simp [gaussianLogFourthMoment, Real.exp_log hrho0]
  have hmean := gaussianLogMeanSquare_log hrho0
  rw [hpart, hsquare, hfourth, hmean] at hcenter
  have hpartne : gaussianPartitionReal rho ≠ 0 :=
    ne_of_gt (gaussianPartitionReal_pos hrho0.le hrho1)
  have hsquareMean : gaussianSquareMoment rho =
      gaussianMeanSquare rho * gaussianPartitionReal rho := by
    unfold gaussianMeanSquare
    field_simp [hpartne]
  rw [hsquareMean] at hcenter
  unfold gaussianVariance
  rw [hcenter]
  unfold gaussianMeanSquare
  field_simp [hpartne]
  ring

theorem gaussianVariance_smallRho_bounds {rho : Real}
    (hrho0 : 0 < rho) (hrhosmall : rho ≤ 1 / 128) :
    rho / 2 ≤ gaussianVariance rho ∧ gaussianVariance rho ≤ 64 * rho := by
  have hrho1 : rho < 1 := by nlinarith
  have hmubounds := gaussianMeanSquare_smallRho_bounds hrho0 hrhosmall
  have hmu0 := gaussianMeanSquare_nonneg hrho0.le hrho1
  have hmu8 : gaussianMeanSquare rho ≤ 1 / 8 := by nlinarith
  have hlog : Real.log rho < 0 := Real.log_neg hrho0 hrho1
  have hscenter := summable_gaussianLogCenteredMoment hlog
  have hfinite := hscenter.sum_le_tsum ({0, -1, 1} : Finset Int)
    (fun k hk => mul_nonneg (sq_nonneg _) (Real.exp_nonneg _))
  have hcenterLower : rho ≤ gaussianLogCenteredMoment (Real.log rho) := by
    have hone : (1 : Real) / 2 ≤ (1 - gaussianMeanSquare rho) ^ 2 := by
      nlinarith [sq_nonneg (gaussianMeanSquare rho)]
    have hsum : rho ≤
        gaussianMeanSquare rho ^ 2 +
          2 * ((1 - gaussianMeanSquare rho) ^ 2 * rho) := by
      have hmul := mul_le_mul_of_nonneg_right hone (by positivity : 0 ≤ 2 * rho)
      nlinarith [sq_nonneg (gaussianMeanSquare rho)]
    have hsimplified :
        gaussianMeanSquare rho ^ 2 +
            2 * ((1 - gaussianMeanSquare rho) ^ 2 * rho) ≤
          gaussianLogCenteredMoment (Real.log rho) := by
      simpa [gaussianLogCenteredMoment, gaussianLogMeanSquare_log hrho0,
        Real.exp_log hrho0, two_mul] using hfinite
    exact hsum.trans hsimplified
  have hpartpos := gaussianPartitionReal_pos hrho0.le hrho1
  have hpartupper := gaussianPartitionReal_le_two hrho0.le hrhosmall
  have hpartlower := one_add_two_mul_r_le_gaussianPartitionReal hrho0.le hrho1
  have hfourth := gaussianFourthMoment_le_sixtyFour_mul hrho0.le hrhosmall
  have hvarEq := gaussianVariance_eq_logCentered_div hrho0 hrho1
  constructor
  · rw [hvarEq]
    apply (le_div_iff₀ hpartpos).2
    nlinarith
  · unfold gaussianVariance
    have hdiv : gaussianFourthMoment rho / gaussianPartitionReal rho ≤
        gaussianFourthMoment rho := by
      have hfourth0 : 0 ≤ gaussianFourthMoment rho := by
        unfold gaussianFourthMoment
        exact tsum_nonneg (fun k => mul_nonneg (pow_nonneg (by positivity) _)
          (pow_nonneg hrho0.le _))
      apply (div_le_iff₀ hpartpos).2
      nlinarith
    nlinarith [sq_nonneg (gaussianMeanSquare rho)]

/- `1/2048` is small enough for the fixed derivatives through order five used
later in the NL0 central expansion; all local and remote theta lemmas only
require the weaker `rho ≤ 1/128`. -/
def smallRhoThreshold : Real := 1 / 2048

def smallAlphaThreshold : Real := gaussianMeanSquare smallRhoThreshold

lemma smallRhoThreshold_pos : 0 < smallRhoThreshold := by
  norm_num [smallRhoThreshold]

lemma smallRhoThreshold_lt_one : smallRhoThreshold < 1 := by
  norm_num [smallRhoThreshold]

lemma smallAlphaThreshold_pos : 0 < smallAlphaThreshold := by
  exact gaussianMeanSquare_pos smallRhoThreshold_pos smallRhoThreshold_lt_one

lemma gaussianSaddleParameter_le_smallRhoThreshold {alpha : Real}
    (halpha0 : 0 < alpha) (halphaSmall : alpha ≤ smallAlphaThreshold) :
    gaussianSaddleParameter alpha ≤ smallRhoThreshold := by
  have hrho := gaussianSaddleParameter_mem halpha0
  by_contra hnot
  have hlt : smallRhoThreshold < gaussianSaddleParameter alpha := lt_of_not_ge hnot
  have hmu := strictMonoOn_gaussianMeanSquare
    ⟨smallRhoThreshold_pos, smallRhoThreshold_lt_one⟩ hrho hlt
  rw [gaussianMeanSquare_gaussianSaddleParameter halpha0] at hmu
  exact (not_lt_of_ge halphaSmall) hmu

theorem gaussianSaddleParameter_smallAlpha_bounds {alpha : Real}
    (halpha0 : 0 < alpha) (halphaSmall : alpha ≤ smallAlphaThreshold) :
    alpha / 16 ≤ gaussianSaddleParameter alpha ∧
      gaussianSaddleParameter alpha ≤ alpha := by
  have hrho := gaussianSaddleParameter_mem halpha0
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold halpha0 halphaSmall
  have hscale := gaussianMeanSquare_smallRho_bounds hrho.1 (by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith)
  rw [gaussianMeanSquare_gaussianSaddleParameter halpha0] at hscale
  constructor <;> linarith

theorem gaussianSaddleVariance_smallAlpha_bounds {alpha : Real}
    (halpha0 : 0 < alpha) (halphaSmall : alpha ≤ smallAlphaThreshold) :
    alpha / 32 ≤ gaussianVariance (gaussianSaddleParameter alpha) ∧
      gaussianVariance (gaussianSaddleParameter alpha) ≤ 64 * alpha := by
  have hrho := gaussianSaddleParameter_mem halpha0
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold halpha0 halphaSmall
  have hparameter := gaussianSaddleParameter_smallAlpha_bounds halpha0 halphaSmall
  have hvariance := gaussianVariance_smallRho_bounds hrho.1 (by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith)
  constructor <;> nlinarith

theorem gaussianSaddle_effectiveScale {d n : Nat}
    (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold) :
    (n : Real) / 16 ≤ (d : Real) * gaussianSaddleParameter ((n : Real) / d) ∧
      (d : Real) * gaussianSaddleParameter ((n : Real) / d) ≤ n := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha0 : (0 : Real) < (n : Real) / d := div_pos hnreal hdreal
  have hscale := gaussianSaddleParameter_smallAlpha_bounds halpha0 hsmall
  constructor
  · calc
      (n : Real) / 16 = (d : Real) * (((n : Real) / d) / 16) := by
        field_simp
      _ ≤ (d : Real) * gaussianSaddleParameter ((n : Real) / d) := by
        exact mul_le_mul_of_nonneg_left hscale.1 hdreal.le
  · calc
      (d : Real) * gaussianSaddleParameter ((n : Real) / d) ≤
          (d : Real) * ((n : Real) / d) :=
        mul_le_mul_of_nonneg_left hscale.2 hdreal.le
      _ = n := by field_simp

theorem gaussianSaddle_effectiveVariance {d n : Nat}
    (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold) :
    (n : Real) / 32 ≤
        (d : Real) * gaussianVariance (gaussianSaddleParameter ((n : Real) / d)) ∧
      (d : Real) * gaussianVariance (gaussianSaddleParameter ((n : Real) / d)) ≤
        64 * n := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha0 : (0 : Real) < (n : Real) / d := div_pos hnreal hdreal
  have hscale := gaussianSaddleVariance_smallAlpha_bounds halpha0 hsmall
  constructor
  · calc
      (n : Real) / 32 = (d : Real) * (((n : Real) / d) / 32) := by
        field_simp
      _ ≤ (d : Real) * gaussianVariance
          (gaussianSaddleParameter ((n : Real) / d)) := by
        exact mul_le_mul_of_nonneg_left hscale.1 hdreal.le
  · calc
      (d : Real) * gaussianVariance (gaussianSaddleParameter ((n : Real) / d)) ≤
          (d : Real) * (64 * ((n : Real) / d)) :=
        mul_le_mul_of_nonneg_left hscale.2 hdreal.le
      _ = 64 * n := by field_simp

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianTwoSaddle.lean <==
import EuclideanBallsFormalization.GaussianCentralNormalization
import EuclideanBallsFormalization.GaussianSaddleRemoteScale
import EuclideanBallsFormalization.AnalyticThetaProduct

namespace EuclideanBallsFormalization

noncomputable section

open MeasureTheory Filter Asymptotics
open scoped Interval

/-!
# Gaussian two-saddle assembly

This module starts NL0 Section 8 from the compiled central ratio.  The first
layer defines the full normalized angular integral and proves the base
full/local replacement in (8.2).  Later layers identify the full angular
integral with the Cauchy coefficient and assemble the shifted `pi` saddle.
-/

/-- The normalized full angular coefficient integral on `[-pi, pi]`. -/
def gaussianFullAngularIntegral {d : Nat} (q : Complex) (rho : Real)
    (x : Fin d → Real) : Complex :=
  (1 / (2 * Real.pi) : Complex) *
    ∫ t in -Real.pi..Real.pi,
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianPoleAmplitude q t * gaussianPolarThetaProduct rho t x

def gaussianNormalizedCircleCoefficient {d : Nat} (eps rho : Real)
    (n : Nat) (x : Fin d → Real) : Complex :=
  ((rho : Complex) ^ n /
      ((2 * Real.pi * Complex.I) * analyticTheta (rho : Complex) 0 ^ d)) *
    (∮ z in C(0, rho),
      ((1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x) /
        z ^ (n + 1))

def gaussianCoefficientAngularIntegrand {d : Nat} (eps rho : Real)
    (n : Nat) (x : Fin d → Real) (t : Real) : Complex :=
  let z : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  (1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x /
      analyticTheta (rho : Complex) 0 ^ d *
    Complex.exp (-Complex.I * (n : Complex) * (t : Complex))

lemma gaussian_circleMap_pow_ratio {n : Nat} {rho : Real}
    (hrho : 0 < rho) (t : Real) :
    (rho : Complex) ^ n / (circleMap 0 rho t) ^ n =
      Complex.exp (-Complex.I * (n : Complex) * (t : Complex)) := by
  rw [circleMap_zero, mul_pow, ← Complex.exp_nat_mul]
  have hrhoC : (rho : Complex) ≠ 0 := by exact_mod_cast hrho.ne'
  have hrhoPow : (rho : Complex) ^ n ≠ 0 := pow_ne_zero _ hrhoC
  field_simp [hrhoPow, Complex.exp_ne_zero]
  rw [← Complex.exp_add]
  simp

lemma gaussian_circle_normalized_integrand_eq {d n : Nat} {rho : Real}
    (hrho : 0 < rho) (hden : analyticTheta (rho : Complex) 0 ≠ 0)
    (t : Real) (A : Complex) :
    ((rho : Complex) ^ n /
          ((2 * Real.pi * Complex.I) * analyticTheta (rho : Complex) 0 ^ d)) *
        (deriv (circleMap 0 rho) t *
          (A / (circleMap 0 rho t) ^ (n + 1))) =
      (1 / (2 * Real.pi) : Complex) *
        (A / analyticTheta (rho : Complex) 0 ^ d *
          Complex.exp (-Complex.I * (n : Complex) * (t : Complex))) := by
  have hz : circleMap 0 rho t ≠ 0 := circleMap_ne_center hrho.ne'
  have hdenPow : analyticTheta (rho : Complex) 0 ^ d ≠ 0 :=
    pow_ne_zero _ hden
  have hratio := gaussian_circleMap_pow_ratio (n := n) hrho t
  rw [deriv_circleMap]
  calc
    ((rho : Complex) ^ n /
          ((2 * Real.pi * Complex.I) * analyticTheta (rho : Complex) 0 ^ d)) *
        (circleMap 0 rho t * Complex.I *
          (A / circleMap 0 rho t ^ (n + 1))) =
      (1 / (2 * Real.pi) : Complex) *
        (((rho : Complex) ^ n / circleMap 0 rho t ^ n) *
          (A / analyticTheta (rho : Complex) 0 ^ d)) := by
      field_simp [hz, hdenPow, Complex.I_ne_zero,
        ne_of_gt Real.pi_pos]
      ring
    _ = (1 / (2 * Real.pi) : Complex) *
        (A / analyticTheta (rho : Complex) 0 ^ d *
          Complex.exp (-Complex.I * (n : Complex) * (t : Complex))) := by
      rw [hratio]
      ring

theorem gaussianNormalizedCircleCoefficient_eq_intervalIntegral
    {d n : Nat} {rho : Real} (hrho : 0 < rho) (hrho128 : rho ≤ 1 / 128)
    (eps : Real) (x : Fin d → Real) :
    gaussianNormalizedCircleCoefficient eps rho n x =
      (1 / (2 * Real.pi) : Complex) *
        ∫ t in 0..2 * Real.pi,
          gaussianCoefficientAngularIntegrand eps rho n x t := by
  have hden : analyticTheta (rho : Complex) 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hrho]
    nlinarith
  unfold gaussianNormalizedCircleCoefficient circleIntegral
  rw [← intervalIntegral.integral_const_mul]
  rw [← intervalIntegral.integral_const_mul]
  apply intervalIntegral.integral_congr
  intro t ht
  simp only [smul_eq_mul]
  dsimp [gaussianCoefficientAngularIntegrand]
  rw [← circleMap_zero]
  exact gaussian_circle_normalized_integrand_eq hrho hden t
    ((1 - (eps : Complex) * circleMap 0 rho t)⁻¹ *
      analyticThetaProduct (circleMap 0 rho t) x)

lemma periodic_gaussianCoefficientAngularIntegrand {d : Nat}
    (eps rho : Real) (n : Nat) (x : Fin d → Real) :
    Function.Periodic (gaussianCoefficientAngularIntegrand eps rho n x)
      (2 * Real.pi) := by
  intro t
  have hzperiod :
      Complex.exp (((t + 2 * Real.pi : Real) : Complex) * Complex.I) =
        Complex.exp ((t : Complex) * Complex.I) := by
    rw [show (((t + 2 * Real.pi : Real) : Complex) * Complex.I) =
        (t : Complex) * Complex.I + 2 * Real.pi * Complex.I by
      push_cast
      ring]
    rw [Complex.exp_add, Complex.exp_two_pi_mul_I, mul_one]
  have hnperiod :
      Complex.exp
          (-Complex.I * (n : Complex) * ((t + 2 * Real.pi : Real) : Complex)) =
        Complex.exp (-Complex.I * (n : Complex) * (t : Complex)) := by
    rw [show
        -Complex.I * (n : Complex) * ((t + 2 * Real.pi : Real) : Complex) =
          -Complex.I * (n : Complex) * (t : Complex) -
            (n : Complex) * (2 * Real.pi * Complex.I) by
      push_cast
      ring]
    rw [Complex.exp_sub, Complex.exp_nat_mul_two_pi_mul_I, div_one]
  unfold gaussianCoefficientAngularIntegrand
  dsimp only
  rw [hzperiod, hnperiod]

lemma intervalIntegral_gaussianCoefficientAngularIntegrand_negPi_eq
    {d : Nat} (eps rho : Real) (n : Nat) (x : Fin d → Real) :
    (∫ t in -Real.pi..Real.pi,
        gaussianCoefficientAngularIntegrand eps rho n x t) =
      ∫ t in 0..2 * Real.pi,
        gaussianCoefficientAngularIntegrand eps rho n x t := by
  have hperiod := periodic_gaussianCoefficientAngularIntegrand eps rho n x
  have h := hperiod.intervalIntegral_add_eq (-Real.pi) 0
  convert h using 1 <;> ring

lemma gaussianPolarThetaProduct_zero_vector_all {d : Nat} {rho t : Real}
    (hrho0 : 0 < rho) (hrho128 : rho ≤ 1 / 128) :
    gaussianPolarThetaProduct rho t (fun _ : Fin d => 0) = 1 := by
  have hpolar := gaussianPolarTau_exp_eq hrho0 t
  have hden :
      analyticTheta
          (Complex.exp (Real.pi * Complex.I * gaussianPolarTau rho t)) 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [hpolar, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrho0, Complex.norm_exp]
    norm_num
    nlinarith
  unfold gaussianPolarThetaProduct analyticThetaRatioProductTau
  apply Finset.prod_eq_one
  intro i hi
  unfold analyticThetaRatioTau
  exact div_self hden

lemma norm_gaussianPoleAmplitude_le_two {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    ‖gaussianPoleAmplitude q t‖ ≤ 2 := by
  have hden := gaussianNormalizedPoleAmplitude_denom_norm_ge_half hq t
  have hdenpos : 0 <
      ‖1 - q * Complex.exp ((t : Complex) * Complex.I)‖ := by
    linarith
  unfold gaussianPoleAmplitude
  rw [norm_inv, inv_eq_one_div]
  apply (div_le_iff₀ hdenpos).2
  nlinarith

/-- At the saddle, the logarithmic central phase exponent is exactly the
normalized theta ratio times the Fourier factor `exp(-i n t)`. -/
theorem exp_gaussianCentralPhase_saddle_eq
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold) (t : Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) =
      (analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 /
        analyticTheta (rho : Complex) 0) ^ d *
      Complex.exp (-Complex.I * (n : Complex) * (t : Complex)) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let z : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hzNorm : ‖z‖ = rho := by
    dsimp only [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrho.1, Complex.norm_exp]
    norm_num
  have hnum : analyticTheta z 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [hzNorm]
    nlinarith
  have hden : analyticTheta (rho : Complex) 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hrho.1]
    nlinarith
  have hsaddleReal : (d : Real) * gaussianMeanSquare rho = (n : Real) := by
    rw [show gaussianMeanSquare rho = (n : Real) / d by
      exact gaussianMeanSquare_gaussianSaddleParameter halpha]
    field_simp [ne_of_gt hdreal]
  have hsaddleComplex :
      (d : Complex) * (gaussianMeanSquare rho : Complex) = (n : Complex) := by
    exact_mod_cast hsaddleReal
  have hexponent :
      (d : Complex) *
          (Complex.log (analyticTheta z 0) -
            Complex.log (analyticTheta (rho : Complex) 0) -
            Complex.I * (gaussianMeanSquare rho : Complex) * (t : Complex)) =
        (d : Complex) * Complex.log (analyticTheta z 0) -
          (d : Complex) * Complex.log (analyticTheta (rho : Complex) 0) +
          (-Complex.I * (n : Complex) * (t : Complex)) := by
    rw [← hsaddleComplex]
    ring
  change Complex.exp
      ((d : Complex) *
        (Complex.log (analyticTheta z 0) -
          Complex.log (analyticTheta (rho : Complex) 0) -
          Complex.I * (gaussianMeanSquare rho : Complex) * (t : Complex))) = _
  rw [hexponent, Complex.exp_add, Complex.exp_sub,
    Complex.exp_nat_mul, Complex.exp_nat_mul,
    Complex.exp_log hnum, Complex.exp_log hden, div_pow]

/-- Exact identification of the central-phase integrand with the normalized
Cauchy/Fourier coefficient integrand. -/
theorem gaussianFullAngularIntegrand_saddle_eq
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (eps t : Real) (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    let z : Complex :=
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianPoleAmplitude ((eps * rho : Real) : Complex) t *
        gaussianPolarThetaProduct rho t x =
      (1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x /
          analyticTheta (rho : Complex) 0 ^ d *
        Complex.exp (-Complex.I * (n : Complex) * (t : Complex)) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let z : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hzNorm : ‖z‖ = rho := by
    dsimp only [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrho.1, Complex.norm_exp]
    norm_num
  have hnum : analyticTheta z 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [hzNorm]
    nlinarith
  have hden : analyticTheta (rho : Complex) 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hrho.1]
    nlinarith
  have hphase := exp_gaussianCentralPhase_saddle_eq
    hd hn hsmall t
  have hpolar := gaussianPolarTau_exp_eq hrho.1 t
  rw [hphase]
  unfold gaussianPolarThetaProduct
  rw [analyticThetaRatioProductTau_eq_product_quotient, hpolar]
  have hzeroProduct :
      analyticThetaProduct z (fun _ : Fin d => 0) =
        analyticTheta z 0 ^ d := by
    simp [analyticThetaProduct]
  have hpole :
      gaussianPoleAmplitude ((eps * rho : Real) : Complex) t =
        (1 - (eps : Complex) * z)⁻¹ := by
    unfold gaussianPoleAmplitude
    dsimp only [z]
    push_cast
    congr 2
    ring
  rw [hpole]
  change
    (analyticTheta z 0 / analyticTheta (rho : Complex) 0) ^ d *
          Complex.exp (-Complex.I * (n : Complex) * (t : Complex)) *
          (1 - (eps : Complex) * z)⁻¹ *
          (analyticThetaProduct z x /
            analyticThetaProduct z (fun _ : Fin d => 0)) =
      (1 - (eps : Complex) * z)⁻¹ * analyticThetaProduct z x /
          analyticTheta (rho : Complex) 0 ^ d *
        Complex.exp (-Complex.I * (n : Complex) * (t : Complex))
  rw [hzeroProduct, div_pow]
  field_simp [hnum, hden]

/-- Exact bridge from the full saddle-phase angular integral to its normalized
Cauchy coefficient. This is the coefficient-identification part of NL0 (8.1). -/
theorem gaussianFullAngularIntegral_eq_normalizedCircleCoefficient
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (eps : Real) (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    gaussianFullAngularIntegral ((eps * rho : Real) : Complex) rho x =
      gaussianNormalizedCircleCoefficient eps rho n x := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hpoint (t : Real) :
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
          gaussianPoleAmplitude ((eps * rho : Real) : Complex) t *
          gaussianPolarThetaProduct rho t x =
        gaussianCoefficientAngularIntegrand eps rho n x t := by
    simpa [gaussianCoefficientAngularIntegrand, rho] using
      (gaussianFullAngularIntegrand_saddle_eq hd hn hsmall eps t x)
  have hintegral :
      (∫ t in -Real.pi..Real.pi,
          Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
            gaussianPoleAmplitude ((eps * rho : Real) : Complex) t *
            gaussianPolarThetaProduct rho t x) =
        ∫ t in -Real.pi..Real.pi,
          gaussianCoefficientAngularIntegrand eps rho n x t := by
    apply intervalIntegral.integral_congr
    intro t ht
    exact hpoint t
  rw [gaussianNormalizedCircleCoefficient_eq_intervalIntegral
    hrho.1 hrho128]
  unfold gaussianFullAngularIntegral
  rw [hintegral,
    intervalIntegral_gaussianCoefficientAngularIntegrand_negPi_eq]

lemma continuous_gaussianFullAngularIntegrand {d : Nat} {q : Complex}
    (hq : ‖q‖ ≤ 1 / 128) {rho : Real}
    (hrho0 : 0 < rho) (hrho128 : rho ≤ 1 / 128)
    (x : Fin d → Real) :
    Continuous (fun t : Real =>
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianPoleAmplitude q t * gaussianPolarThetaProduct rho t x) := by
  have hnormalized := continuous_gaussianCentralExactIntegrand
    (d := d) (n := 1) (q := q) (rho := rho) hq hrho0 hrho128 x
  have hnormalized' : Continuous (fun t : Real =>
      Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
        gaussianCentralAmplitude q rho t x) := by
    simpa using hnormalized
  have hscaled : Continuous (fun t : Real =>
      gaussianPoleAmplitude q 0 *
        (Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
          gaussianCentralAmplitude q rho t x)) :=
    continuous_const.mul hnormalized'
  apply hscaled.congr
  intro t
  have hraw := gaussianPoleAmplitude_eq_zero_mul_normalized hq t
  unfold gaussianCentralAmplitude
  rw [hraw]
  ring

theorem norm_gaussianFullAngularIntegral_base_sub_central_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {r : Real} (hr : |r| ≤ 1 / 128) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖gaussianFullAngularIntegral (r : Complex) rho
          (fun _ : Fin d => 0) -
        gaussianCentralArcIntegral (r : Complex) rho (Real.pi / 3)
          (fun _ : Fin d => 0)‖ ≤
      2 * Real.exp (-(n : Real) / 256) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let eta : Real := Real.pi / 3
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianPoleAmplitude (r : Complex) t *
        gaussianPolarThetaProduct rho t (fun _ : Fin d => 0)
  let C : Real := 2 * Real.exp (-(n : Real) / 256)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhosmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [rho]
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hq : ‖(r : Complex)‖ ≤ 1 / 128 := by
    simpa [Complex.norm_real, Real.norm_eq_abs] using hr
  have hfContinuous : Continuous f := by
    dsimp [f]
    exact continuous_gaussianFullAngularIntegrand hq hrho.1 hrho128
      (fun _ : Fin d => 0)
  have hsplit :
      (∫ t in -Real.pi..Real.pi, f t) =
        (∫ t in -Real.pi..-eta, f t) +
          (∫ t in -eta..eta, f t) +
            ∫ t in eta..Real.pi, f t := by
    have hleft := intervalIntegral.integral_add_adjacent_intervals
      (hfContinuous.intervalIntegrable (μ := volume) _ _)
      (hfContinuous.intervalIntegrable (μ := volume) _ _)
      (a := -Real.pi) (b := -eta) (c := eta)
    have hright := intervalIntegral.integral_add_adjacent_intervals
      (hfContinuous.intervalIntegrable (μ := volume) _ _)
      (hfContinuous.intervalIntegrable (μ := volume) _ _)
      (a := -Real.pi) (b := eta) (c := Real.pi)
    rw [← hright, ← hleft]
  have hpoint {t : Real} (htlower : eta ≤ |t|)
      (htupper : |t| ≤ Real.pi) : ‖f t‖ ≤ C := by
    have hphase := norm_gaussianCentralPhase_saddle_exp_gaussian_le
      hd hn hsmall htupper
    have hpole := norm_gaussianPoleAmplitude_le_two hq t
    have hzero := gaussianPolarThetaProduct_zero_vector_all
      (d := d) hrho.1 hrho128 (t := t)
    have hetaOne : 1 ≤ eta := by
      dsimp [eta]
      nlinarith [Real.pi_gt_three]
    have habsOne : 1 ≤ |t| := hetaOne.trans htlower
    have htsq : 1 ≤ t ^ 2 := by
      nlinarith [sq_abs t]
    have hexp :
        Real.exp (-((n : Real) * t ^ 2) / 256) ≤
          Real.exp (-(n : Real) / 256) := by
      apply Real.exp_le_exp.mpr
      nlinarith
    dsimp [f, C]
    rw [hzero, mul_one, norm_mul]
    calc
      _ ≤ Real.exp (-((n : Real) * t ^ 2) / 256) * 2 :=
        mul_le_mul hphase hpole (norm_nonneg _) (Real.exp_pos _).le
      _ ≤ Real.exp (-(n : Real) / 256) * 2 :=
        mul_le_mul_of_nonneg_right hexp (by norm_num)
      _ = 2 * Real.exp (-(n : Real) / 256) := by ring
  have hetaNonneg : 0 ≤ eta := by dsimp [eta]; positivity
  have hetaPi : eta ≤ Real.pi := by dsimp [eta]; nlinarith [Real.pi_pos]
  have hpos :
      ‖∫ t in eta..Real.pi, f t‖ ≤ C * |Real.pi - eta| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le hetaPi] at ht
    have ht0 : 0 ≤ t := hetaNonneg.trans ht.1.le
    apply hpoint
    · simpa [abs_of_nonneg ht0] using ht.1.le
    · simpa [abs_of_nonneg ht0] using ht.2
  have hneg :
      ‖∫ t in -Real.pi..-eta, f t‖ ≤ C * |(-eta) - (-Real.pi)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le (by linarith : -Real.pi ≤ -eta)] at ht
    simp only [Set.mem_Ioc] at ht
    have ht0 : t ≤ 0 := ht.2.trans (neg_nonpos.mpr hetaNonneg)
    have habs : |t| = -t := abs_of_nonpos ht0
    apply hpoint
    · rw [habs]
      linarith
    · rw [habs]
      linarith
  have hdiff :
      gaussianFullAngularIntegral (r : Complex) rho
            (fun _ : Fin d => 0) -
          gaussianCentralArcIntegral (r : Complex) rho eta
            (fun _ : Fin d => 0) =
        (1 / (2 * Real.pi) : Complex) *
          ((∫ t in -Real.pi..-eta, f t) +
            ∫ t in eta..Real.pi, f t) := by
    unfold gaussianFullAngularIntegral gaussianCentralArcIntegral
    dsimp [f]
    rw [hsplit]
    ring
  rw [show Real.pi / 3 = eta by rfl, hdiff, norm_mul]
  have hcNorm : ‖(1 / (2 * Real.pi) : Complex)‖ =
      1 / (2 * Real.pi) := by
    rw [norm_div, norm_one, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos Real.pi_pos]
    norm_num
  rw [hcNorm]
  calc
    (1 / (2 * Real.pi)) *
        ‖(∫ t in -Real.pi..-eta, f t) +
          ∫ t in eta..Real.pi, f t‖ ≤
      (1 / (2 * Real.pi)) *
        (‖∫ t in -Real.pi..-eta, f t‖ +
          ‖∫ t in eta..Real.pi, f t‖) := by
        gcongr
        exact norm_add_le _ _
    _ ≤ (1 / (2 * Real.pi)) *
        (C * |(-eta) - (-Real.pi)| + C * |Real.pi - eta|) := by
      gcongr
    _ = (2 / 3 : Real) * C := by
      rw [show (-eta) - (-Real.pi) = Real.pi - eta by ring,
        abs_of_nonneg (sub_nonneg.mpr hetaPi)]
      dsimp [eta]
      field_simp [ne_of_gt Real.pi_pos]
      ring
    _ ≤ C := by
      have hC0 : 0 ≤ C := by dsimp [C]; positivity
      nlinarith
    _ = 2 * Real.exp (-(n : Real) / 256) := by rfl

theorem eventually_gaussianFullAngular_remoteMargin :
    ∀ᶠ n : Nat in Filter.atTop,
      2 * Real.exp (-(n : Real) / 256) ≤
        (1 / 256 : Real) * (Real.sqrt n)⁻¹ := by
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := (1 : Real) / 256) (by norm_num) (-(1 : Real) / 2)
  have hbound := hsmall.bound (show 0 < (1 : Real) / 512 by norm_num)
  have hreal : ∀ᶠ n : Real in Filter.atTop,
      2 * Real.exp (-n / 256) ≤
        (1 / 256 : Real) * (Real.sqrt n)⁻¹ := by
    filter_upwards [hbound, eventually_gt_atTop (0 : Real)] with n hn hnpos
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _),
      abs_of_pos (Real.rpow_pos_of_pos hnpos _)] at hn
    have hsqrt : n ^ (-(1 : Real) / 2) = (Real.sqrt n)⁻¹ := by
      rw [show -(1 : Real) / 2 = -((1 : Real) / 2) by ring,
        Real.rpow_neg hnpos.le, ← Real.sqrt_eq_rpow]
    rw [hsqrt] at hn
    have hexp : Real.exp (-n / 256) =
        Real.exp (-(1 / 256 : Real) * n) := by
      congr 1
      ring
    rw [hexp]
    nlinarith
  simpa using hreal.natCast_atTop

/-- The angular-integral form of NL0 (8.3). The coefficient-identification
bridge is downstream; this theorem closes the full/local analytic estimate. -/
theorem norm_gaussianFullAngularIntegral_base_bounds
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {r : Real} (hr : |r| ≤ 1 / 128)
    (hinner : gaussianInnerAngularScale n ≤ Real.pi / 3)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹)
    (hRemoteMargin :
      2 * Real.exp (-(n : Real) / 256) ≤
        (1 / 256 : Real) * (Real.sqrt n)⁻¹) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    (1 / 256 : Real) * (Real.sqrt n)⁻¹ ≤
        ‖gaussianFullAngularIntegral (r : Complex) rho
          (fun _ : Fin d => 0)‖ ∧
      ‖gaussianFullAngularIntegral (r : Complex) rho
          (fun _ : Fin d => 0)‖ ≤
        10 * (Real.sqrt n)⁻¹ := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let F : Complex :=
    gaussianFullAngularIntegral (r : Complex) rho (fun _ : Fin d => 0)
  let I : Complex :=
    gaussianCentralArcIntegral (r : Complex) rho (Real.pi / 3)
      (fun _ : Fin d => 0)
  have hcentral := norm_gaussianCentralArcIntegral_base_bounds
    hd hn hsmall hnlarge hr (le_refl (Real.pi / 3)) hinner
      hExtension hExp hMargin
  have hI :
      (1 / 128 : Real) * (Real.sqrt n)⁻¹ ≤ ‖I‖ ∧
        ‖I‖ ≤ 9 * (Real.sqrt n)⁻¹ := by
    simpa [I, rho] using hcentral
  have hremoteRaw := norm_gaussianFullAngularIntegral_base_sub_central_le
    hd hn hsmall hr
  have hremote : ‖F - I‖ ≤ (1 / 256 : Real) * (Real.sqrt n)⁻¹ := by
    have h : ‖F - I‖ ≤ 2 * Real.exp (-(n : Real) / 256) := by
      simpa [F, I, rho] using hremoteRaw
    exact h.trans hRemoteMargin
  have htriangleLower : ‖I‖ ≤ ‖F - I‖ + ‖F‖ := by
    calc
      ‖I‖ = ‖-(F - I) + F‖ := by ring_nf
      _ ≤ ‖-(F - I)‖ + ‖F‖ := norm_add_le _ _
      _ = ‖F - I‖ + ‖F‖ := by rw [norm_neg]
  have htriangleUpper : ‖F‖ ≤ ‖I‖ + ‖F - I‖ := by
    calc
      ‖F‖ = ‖I + (F - I)‖ := by ring_nf
      _ ≤ ‖I‖ + ‖F - I‖ := norm_add_le _ _
  constructor
  · nlinarith [hI.1, hremote, htriangleLower]
  · nlinarith [hI.2, hremote, htriangleUpper,
      inv_nonneg.mpr (Real.sqrt_nonneg (n : Real))]

/-- NL0 (8.2) for the normalized Cauchy coefficient. Taking `eps = 1` gives
`C₊`; taking `eps = -1` gives `C₋`. -/
theorem norm_gaussianNormalizedCircleCoefficient_base_sub_central_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {eps : Real} (heps : |eps| = 1) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖gaussianNormalizedCircleCoefficient eps rho n
          (fun _ : Fin d => 0) -
        gaussianCentralArcIntegral ((eps * rho : Real) : Complex) rho
          (Real.pi / 3) (fun _ : Fin d => 0)‖ ≤
      2 * Real.exp (-(n : Real) / 256) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hr : |eps * rho| ≤ 1 / 128 := by
    rw [abs_mul, heps, one_mul, abs_of_pos hrho.1]
    exact hrho128
  have hfull := norm_gaussianFullAngularIntegral_base_sub_central_le
    hd hn hsmall hr
  rw [← gaussianFullAngularIntegral_eq_normalizedCircleCoefficient
    hd hn hsmall eps (fun _ : Fin d => 0)]
  simpa [rho] using hfull

/-- NL0 (8.3) for the normalized Cauchy coefficient, uniformly for `C₊` and
`C₋`. -/
theorem norm_gaussianNormalizedCircleCoefficient_base_bounds
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    {eps : Real} (heps : |eps| = 1)
    (hinner : gaussianInnerAngularScale n ≤ Real.pi / 3)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹)
    (hRemoteMargin :
      2 * Real.exp (-(n : Real) / 256) ≤
        (1 / 256 : Real) * (Real.sqrt n)⁻¹) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    (1 / 256 : Real) * (Real.sqrt n)⁻¹ ≤
        ‖gaussianNormalizedCircleCoefficient eps rho n
          (fun _ : Fin d => 0)‖ ∧
      ‖gaussianNormalizedCircleCoefficient eps rho n
          (fun _ : Fin d => 0)‖ ≤
        10 * (Real.sqrt n)⁻¹ := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hr : |eps * rho| ≤ 1 / 128 := by
    rw [abs_mul, heps, one_mul, abs_of_pos hrho.1]
    exact hrho128
  have hfull := norm_gaussianFullAngularIntegral_base_bounds
    hd hn hsmall hnlarge hr hinner hExtension hExp hMargin hRemoteMargin
  rw [← gaussianFullAngularIntegral_eq_normalizedCircleCoefficient
    hd hn hsmall eps (fun _ : Fin d => 0)]
  simpa [rho] using hfull

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GaussianTwoSaddleAssembly.lean <==
import EuclideanBallsFormalization.GaussianCauchyCoefficientBridge

namespace EuclideanBallsFormalization

noncomputable section

open MeasureTheory Filter
open scoped Interval

/-!
# Exact two-saddle assembly

This module continues NL0 S7 after the pole-weighted coefficient bridge.  It
first proves the exact `pi`-shift of the normalized angular coefficient
integrand, including the factor `(-1)^n`.
-/

theorem gaussianCoefficientAngularIntegrand_pi_shift
    {d : Nat} (rho : Real) (n : Nat) (x : Fin d → Real) (u : Real) :
    gaussianCoefficientAngularIntegrand 1 rho n x (Real.pi + u) =
      (-1 : Complex) ^ n *
        gaussianCoefficientAngularIntegrand (-1) rho n
          (fun i => x i - 1 / 2) u := by
  have hz :
      (rho : Complex) *
          Complex.exp (((Real.pi + u : Real) : Complex) * Complex.I) =
        -((rho : Complex) *
          Complex.exp ((u : Complex) * Complex.I)) := by
    rw [show (((Real.pi + u : Real) : Complex) * Complex.I) =
        (Real.pi : Complex) * Complex.I + (u : Complex) * Complex.I by
      push_cast
      ring,
      Complex.exp_add, Complex.exp_pi_mul_I]
    ring
  have htheta := analyticThetaProduct_pi_shift rho u x
  rw [hz] at htheta
  have hfourier :
      Complex.exp
          (-Complex.I * (n : Complex) *
            ((Real.pi + u : Real) : Complex)) =
        (-1 : Complex) ^ n *
          Complex.exp
            (-Complex.I * (n : Complex) * (u : Complex)) := by
    rw [show
        -Complex.I * (n : Complex) *
            ((Real.pi + u : Real) : Complex) =
          (n : Complex) * (-(Real.pi * Complex.I)) +
            (-Complex.I * (n : Complex) * (u : Complex)) by
      push_cast
      ring,
      Complex.exp_add, Complex.exp_nat_mul,
      Complex.exp_neg_pi_mul_I]
  unfold gaussianCoefficientAngularIntegrand
  dsimp only
  rw [hz, htheta, hfourier]
  norm_num
  ring

lemma continuous_gaussianCoefficientAngularIntegrand_at_saddle
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {eps : Real} (heps : |eps| = 1) (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    Continuous (gaussianCoefficientAngularIntegrand eps rho n x) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hq : ‖((eps * rho : Real) : Complex)‖ ≤ 1 / 128 := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_mul,
      heps, one_mul, abs_of_pos hrho.1]
    exact hrho128
  have hcontinuous := continuous_gaussianFullAngularIntegrand
    (d := d) hq hrho.1 hrho128 x
  apply hcontinuous.congr
  intro t
  simpa [gaussianCoefficientAngularIntegrand, rho] using
    gaussianFullAngularIntegrand_saddle_eq hd hn hsmall eps t x

/-- The lifted `pi`-arc is exactly the negative-pole zero arc, after the
half-period spatial shift and the Fourier sign `(-1)^n`.  This is the exact
identity used for the second term in NL0 (8.4). -/
theorem gaussianCoefficient_liftedPiArc_eq_signed_zeroArc
    {d n : Nat} (rho eta : Real) (x : Fin d → Real) :
    (1 / (2 * Real.pi) : Complex) *
        ∫ t in Real.pi - eta..Real.pi + eta,
          gaussianCoefficientAngularIntegrand 1 rho n x t =
      (-1 : Complex) ^ n *
        ((1 / (2 * Real.pi) : Complex) *
          ∫ u in -eta..eta,
            gaussianCoefficientAngularIntegrand (-1) rho n
              (fun i => x i - 1 / 2) u) := by
  have hshift :
      (∫ t in Real.pi - eta..Real.pi + eta,
          gaussianCoefficientAngularIntegrand 1 rho n x t) =
        ∫ u in -eta..eta,
          gaussianCoefficientAngularIntegrand 1 rho n x
            (u + Real.pi) := by
    rw [intervalIntegral.integral_comp_add_right]
    congr 1 <;> ring
  rw [hshift]
  have hintegrand :
      (∫ u in -eta..eta,
          gaussianCoefficientAngularIntegrand 1 rho n x
            (u + Real.pi)) =
        (-1 : Complex) ^ n *
          ∫ u in -eta..eta,
            gaussianCoefficientAngularIntegrand (-1) rho n
              (fun i => x i - 1 / 2) u := by
    rw [← intervalIntegral.integral_const_mul]
    apply intervalIntegral.integral_congr
    intro u hu
    simpa [add_comm] using
      gaussianCoefficientAngularIntegrand_pi_shift rho n x u
  rw [hintegrand]
  ring

lemma gaussianCoefficient_circularPiArc_eq_liftedPiArc
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (eta : Real) (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    (∫ t in Real.pi - eta..Real.pi,
        gaussianCoefficientAngularIntegrand 1 rho n x t) +
        ∫ t in -Real.pi..-Real.pi + eta,
          gaussianCoefficientAngularIntegrand 1 rho n x t =
      ∫ t in Real.pi - eta..Real.pi + eta,
        gaussianCoefficientAngularIntegrand 1 rho n x t := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let f : Real → Complex :=
    gaussianCoefficientAngularIntegrand 1 rho n x
  have hfContinuous : Continuous f := by
    simpa [f, rho] using
      continuous_gaussianCoefficientAngularIntegrand_at_saddle
        hd hn hsmall (show |(1 : Real)| = 1 by norm_num) x
  have hperiod : Function.Periodic f (2 * Real.pi) := by
    simpa [f] using
      periodic_gaussianCoefficientAngularIntegrand 1 rho n x
  have hnegative :
      (∫ t in -Real.pi..-Real.pi + eta, f t) =
        ∫ t in Real.pi..Real.pi + eta, f t := by
    calc
      (∫ t in -Real.pi..-Real.pi + eta, f t) =
          ∫ t in -Real.pi..-Real.pi + eta,
            f (t + 2 * Real.pi) := by
        apply intervalIntegral.integral_congr
        intro t ht
        exact (hperiod t).symm
      _ = ∫ t in -Real.pi + 2 * Real.pi..
            (-Real.pi + eta) + 2 * Real.pi, f t := by
        rw [intervalIntegral.integral_comp_add_right]
      _ = ∫ t in Real.pi..Real.pi + eta, f t := by
        congr 1 <;> ring
  change
    (∫ t in Real.pi - eta..Real.pi, f t) +
        ∫ t in -Real.pi..-Real.pi + eta, f t =
      ∫ t in Real.pi - eta..Real.pi + eta, f t
  rw [hnegative]
  exact intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)

/-- The two representatives of the circular `pi`-neighborhood in
`[-pi,pi]` give exactly the signed negative-pole central arc. -/
theorem gaussianCoefficient_circularPiArc_eq_signed_zeroArc
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (eta : Real) (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    (1 / (2 * Real.pi) : Complex) *
        ((∫ t in Real.pi - eta..Real.pi,
            gaussianCoefficientAngularIntegrand 1 rho n x t) +
          ∫ t in -Real.pi..-Real.pi + eta,
            gaussianCoefficientAngularIntegrand 1 rho n x t) =
      (-1 : Complex) ^ n *
        ((1 / (2 * Real.pi) : Complex) *
          ∫ u in -eta..eta,
            gaussianCoefficientAngularIntegrand (-1) rho n
              (fun i => x i - 1 / 2) u) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  rw [gaussianCoefficient_circularPiArc_eq_liftedPiArc
    hd hn hsmall eta x]
  exact gaussianCoefficient_liftedPiArc_eq_signed_zeroArc rho eta x

lemma abs_cos_le_one_half_of_gaussianRemoteArc {t : Real}
    (htlower : Real.pi / 3 ≤ |t|)
    (htupper : |t| ≤ Real.pi - Real.pi / 3) :
    |Real.cos t| ≤ 1 / 2 := by
  rw [← Real.cos_abs, ← Real.cos_pi_div_three]
  exact abs_cos_le_cos_of_mem_Icc
    (by positivity : 0 ≤ Real.pi / 3)
    (by nlinarith [Real.pi_pos] : Real.pi / 3 ≤ Real.pi / 2)
    htlower htupper

/-- Uniform pointwise estimate on the complement of the zero and `pi`
neighborhoods.  It is the coefficient-integrand form of NL0 (6.6), at the
Gaussian saddle. -/
theorem norm_gaussianCoefficientAngularIntegrand_remote_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {t : Real} (htlower : Real.pi / 3 ≤ |t|)
    (htupper : |t| ≤ Real.pi - Real.pi / 3)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖gaussianCoefficientAngularIntegrand 1 rho n x t‖ ≤
      2 * Real.exp (-(n : Real) / 64) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let z : Complex :=
    (rho : Complex) * Complex.exp ((t : Complex) * Complex.I)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hq : ‖(rho : Complex)‖ ≤ 1 / 128 := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hrho.1]
    exact hrho128
  have hpole :
      ‖(1 - (rho : Complex) *
          Complex.exp ((t : Complex) * Complex.I))⁻¹‖ ≤ 2 := by
    simpa [gaussianPoleAmplitude] using
      norm_gaussianPoleAmplitude_le_two hq t
  have hcos : |Real.cos t| ≤ 1 / 2 :=
    abs_cos_le_one_half_of_gaussianRemoteArc htlower htupper
  have hthetaRaw := analyticThetaProduct_remote_gap_at_gaussianSaddle
    hd hn hsmall hcos x
  have hzeroProduct :
      analyticThetaProduct (rho : Complex) (fun _ : Fin d => 0) =
        analyticTheta (rho : Complex) 0 ^ d := by
    simp [analyticThetaProduct]
  have htheta :
      ‖analyticThetaProduct z x / analyticTheta (rho : Complex) 0 ^ d‖ ≤
        Real.exp (-(n : Real) / 64) := by
    simpa [rho, z, hzeroProduct] using hthetaRaw
  have hfourier :
      ‖Complex.exp
          (-Complex.I * (n : Complex) * (t : Complex))‖ = 1 := by
    rw [show -Complex.I * (n : Complex) * (t : Complex) =
        ((-(n : Real) * t : Real) : Complex) * Complex.I by
      push_cast
      ring,
      Complex.norm_exp_ofReal_mul_I]
  have hintegrand :
      gaussianCoefficientAngularIntegrand 1 rho n x t =
        (1 - (rho : Complex) *
            Complex.exp ((t : Complex) * Complex.I))⁻¹ *
          (analyticThetaProduct z x /
            analyticTheta (rho : Complex) 0 ^ d) *
          Complex.exp
            (-Complex.I * (n : Complex) * (t : Complex)) := by
    unfold gaussianCoefficientAngularIntegrand
    dsimp [z]
    ring
  rw [hintegrand, norm_mul, norm_mul, hfourier, mul_one]
  calc
    ‖(1 - (rho : Complex) *
          Complex.exp ((t : Complex) * Complex.I))⁻¹‖ *
        ‖analyticThetaProduct z x / analyticTheta (rho : Complex) 0 ^ d‖ ≤
      2 * ‖analyticThetaProduct z x /
        analyticTheta (rho : Complex) 0 ^ d‖ := by
        exact mul_le_mul_of_nonneg_right hpole (norm_nonneg _)
    _ ≤ 2 * Real.exp (-(n : Real) / 64) := by
      exact mul_le_mul_of_nonneg_left htheta (by norm_num)

/-- The normalized sum of the two arcs left after removing the zero and `pi`
neighborhoods from `[-pi,pi]`. -/
def gaussianCoefficientRemoteIntegral {d : Nat} (rho : Real)
    (n : Nat) (x : Fin d → Real) : Complex :=
  (1 / (2 * Real.pi) : Complex) *
    ((∫ t in -Real.pi + Real.pi / 3..-Real.pi / 3,
        gaussianCoefficientAngularIntegrand 1 rho n x t) +
      ∫ t in Real.pi / 3..Real.pi - Real.pi / 3,
        gaussianCoefficientAngularIntegrand 1 rho n x t)

theorem gaussianCoefficient_zeroArc_eq_centralArc
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (eps eta : Real) (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    (1 / (2 * Real.pi) : Complex) *
        ∫ t in -eta..eta,
          gaussianCoefficientAngularIntegrand eps rho n x t =
      gaussianCentralArcIntegral ((eps * rho : Real) : Complex)
        rho eta x := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  unfold gaussianCentralArcIntegral
  congr 1
  apply intervalIntegral.integral_congr
  intro t ht
  simpa [gaussianCoefficientAngularIntegrand, rho] using
    (gaussianFullAngularIntegrand_saddle_eq
      hd hn hsmall eps t x).symm

/-- The explicit remote term in (8.4) is exponentially small, uniformly in
the frequency vector. -/
theorem norm_gaussianCoefficientRemoteIntegral_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖gaussianCoefficientRemoteIntegral rho n x‖ ≤
      2 * Real.exp (-(n : Real) / 64) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let f : Real → Complex :=
    gaussianCoefficientAngularIntegrand 1 rho n x
  let C : Real := 2 * Real.exp (-(n : Real) / 64)
  have hpipos : 0 < Real.pi := Real.pi_pos
  have hnegOrder :
      -Real.pi + Real.pi / 3 ≤ -Real.pi / 3 := by
    nlinarith
  have hposOrder :
      Real.pi / 3 ≤ Real.pi - Real.pi / 3 := by
    nlinarith
  have hnegative :
      ‖∫ t in -Real.pi + Real.pi / 3..-Real.pi / 3, f t‖ ≤
        C * |(-Real.pi / 3) - (-Real.pi + Real.pi / 3)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le hnegOrder] at ht
    simp only [Set.mem_Ioc] at ht
    have htNonpos : t ≤ 0 := by
      linarith
    have habs : |t| = -t := abs_of_nonpos htNonpos
    apply norm_gaussianCoefficientAngularIntegrand_remote_le
      hd hn hsmall
    · rw [habs]
      linarith
    · rw [habs]
      linarith
  have hpositive :
      ‖∫ t in Real.pi / 3..Real.pi - Real.pi / 3, f t‖ ≤
        C * |(Real.pi - Real.pi / 3) - Real.pi / 3| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro t ht
    rw [Set.uIoc_of_le hposOrder] at ht
    simp only [Set.mem_Ioc] at ht
    have htNonneg : 0 ≤ t := by
      linarith
    have habs : |t| = t := abs_of_nonneg htNonneg
    apply norm_gaussianCoefficientAngularIntegrand_remote_le
      hd hn hsmall
    · rw [habs]
      exact ht.1.le
    · rw [habs]
      exact ht.2
  have hscale :
      ‖(1 / (2 * Real.pi) : Complex)‖ =
        1 / (2 * Real.pi) := by
    rw [norm_div, norm_one, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos hpipos]
    norm_num
  unfold gaussianCoefficientRemoteIntegral
  change
    ‖(1 / (2 * Real.pi) : Complex) *
        ((∫ t in -Real.pi + Real.pi / 3..-Real.pi / 3, f t) +
          ∫ t in Real.pi / 3..Real.pi - Real.pi / 3, f t)‖ ≤ _
  rw [norm_mul, hscale]
  calc
    (1 / (2 * Real.pi)) *
        ‖(∫ t in -Real.pi + Real.pi / 3..-Real.pi / 3, f t) +
          ∫ t in Real.pi / 3..Real.pi - Real.pi / 3, f t‖ ≤
      (1 / (2 * Real.pi)) *
        (‖∫ t in -Real.pi + Real.pi / 3..-Real.pi / 3, f t‖ +
          ‖∫ t in Real.pi / 3..Real.pi - Real.pi / 3, f t‖) := by
        gcongr
        exact norm_add_le _ _
    _ ≤ (1 / (2 * Real.pi)) *
        (C * |(-Real.pi / 3) - (-Real.pi + Real.pi / 3)| +
          C * |(Real.pi - Real.pi / 3) - Real.pi / 3|) := by
      gcongr
    _ = C / 3 := by
      rw [abs_of_nonneg (by nlinarith :
          0 ≤ (-Real.pi / 3) - (-Real.pi + Real.pi / 3)),
        abs_of_nonneg (by nlinarith :
          0 ≤ (Real.pi - Real.pi / 3) - Real.pi / 3)]
      field_simp [ne_of_gt hpipos]
      ring
    _ ≤ C := by
      have hC : 0 ≤ C := by dsimp [C]; positivity
      nlinarith
    _ = 2 * Real.exp (-(n : Real) / 64) := by rfl

/-- Exact NL0 (8.4), with the exponentially small term made explicit as the
two remote arcs.  The spatial half shift is written as `x - 1/2`; its
equivalence with `x + 1/2` is a downstream torus-periodicity rewrite. -/
theorem gaussianNormalizedCircleCoefficient_plus_twoSaddle_decomposition
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    gaussianNormalizedCircleCoefficient 1 rho n x =
      gaussianCentralArcIntegral (rho : Complex) rho
          (Real.pi / 3) x +
        (-1 : Complex) ^ n *
          gaussianCentralArcIntegral (-(rho : Complex)) rho
            (Real.pi / 3) (fun i => x i - 1 / 2) +
        gaussianCoefficientRemoteIntegral rho n x := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let eta : Real := Real.pi / 3
  let f : Real → Complex :=
    gaussianCoefficientAngularIntegrand 1 rho n x
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hfContinuous : Continuous f := by
    simpa [f, rho] using
      continuous_gaussianCoefficientAngularIntegrand_at_saddle
        hd hn hsmall (show |(1 : Real)| = 1 by norm_num) x
  have hAB := intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (a := -Real.pi) (b := -Real.pi + eta) (c := -eta)
  have hABC := intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (a := -Real.pi) (b := -eta) (c := eta)
  have hABCD := intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (a := -Real.pi) (b := eta) (c := Real.pi - eta)
  have hABCDE := intervalIntegral.integral_add_adjacent_intervals
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (hfContinuous.intervalIntegrable (μ := volume) _ _)
    (a := -Real.pi) (b := Real.pi - eta) (c := Real.pi)
  have hsplit :
      (∫ t in -Real.pi..Real.pi, f t) =
        (∫ t in -eta..eta, f t) +
          ((∫ t in Real.pi - eta..Real.pi, f t) +
            ∫ t in -Real.pi..-Real.pi + eta, f t) +
          ((∫ t in -Real.pi + eta..-eta, f t) +
            ∫ t in eta..Real.pi - eta, f t) := by
    rw [← hABCDE, ← hABCD, ← hABC, ← hAB]
    ring
  have hcoefficient :
      gaussianNormalizedCircleCoefficient 1 rho n x =
        (1 / (2 * Real.pi) : Complex) *
          ∫ t in -Real.pi..Real.pi, f t := by
    rw [gaussianNormalizedCircleCoefficient_eq_intervalIntegral
      hrho.1 hrho128]
    rw [← intervalIntegral_gaussianCoefficientAngularIntegrand_negPi_eq]
  have hzero :
      (1 / (2 * Real.pi) : Complex) *
          ∫ t in -eta..eta, f t =
        gaussianCentralArcIntegral (rho : Complex) rho eta x := by
    simpa [f, rho] using
      gaussianCoefficient_zeroArc_eq_centralArc
        hd hn hsmall 1 eta x
  have hpi :
      (1 / (2 * Real.pi) : Complex) *
          ((∫ t in Real.pi - eta..Real.pi, f t) +
            ∫ t in -Real.pi..-Real.pi + eta, f t) =
        (-1 : Complex) ^ n *
          gaussianCentralArcIntegral (-(rho : Complex)) rho eta
            (fun i => x i - 1 / 2) := by
    have hcircular :=
      gaussianCoefficient_circularPiArc_eq_signed_zeroArc
        hd hn hsmall eta x
    have hminus := gaussianCoefficient_zeroArc_eq_centralArc
      hd hn hsmall (-1) eta (fun i => x i - 1 / 2)
    dsimp at hcircular hminus
    rw [show (((-1 : Real) * rho : Real) : Complex) =
        -(rho : Complex) by push_cast; ring] at hminus
    simpa [f, rho] using hcircular.trans (congrArg ((-1 : Complex) ^ n * ·) hminus)
  calc
    gaussianNormalizedCircleCoefficient 1 rho n x =
        (1 / (2 * Real.pi) : Complex) *
          ∫ t in -Real.pi..Real.pi, f t := hcoefficient
    _ = (1 / (2 * Real.pi) : Complex) *
          (∫ t in -eta..eta, f t) +
        (1 / (2 * Real.pi) : Complex) *
          ((∫ t in Real.pi - eta..Real.pi, f t) +
            ∫ t in -Real.pi..-Real.pi + eta, f t) +
        (1 / (2 * Real.pi) : Complex) *
          ((∫ t in -Real.pi + eta..-eta, f t) +
            ∫ t in eta..Real.pi - eta, f t) := by
      rw [hsplit]
      ring
    _ = gaussianCentralArcIntegral (rho : Complex) rho eta x +
        (-1 : Complex) ^ n *
          gaussianCentralArcIntegral (-(rho : Complex)) rho eta
            (fun i => x i - 1 / 2) +
        gaussianCoefficientRemoteIntegral rho n x := by
      rw [hzero, hpi]
      simp only [gaussianCoefficientRemoteIntegral, eta, f]
      rw [neg_div]

/-- Quantitative NL0 (8.4): the normalized numerator differs from its two
central saddle contributions by an exponentially small error. -/
theorem norm_gaussianNormalizedCircleCoefficient_plus_sub_twoCentralArcs_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖gaussianNormalizedCircleCoefficient 1 rho n x -
        (gaussianCentralArcIntegral (rho : Complex) rho
            (Real.pi / 3) x +
          (-1 : Complex) ^ n *
            gaussianCentralArcIntegral (-(rho : Complex)) rho
              (Real.pi / 3) (fun i => x i - 1 / 2))‖ ≤
      2 * Real.exp (-(n : Real) / 64) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  have hdecomposition :=
    gaussianNormalizedCircleCoefficient_plus_twoSaddle_decomposition
      hd hn hsmall x
  have hremote := norm_gaussianCoefficientRemoteIntegral_le
    hd hn hsmall x
  dsimp at hdecomposition hremote
  rw [hdecomposition]
  convert hremote using 1 <;> ring

lemma twoSaddle_ratio_error_identity
    (C D P M Ix Jx E G H s : Complex)
    (hC : C ≠ 0) (hP : P ≠ 0) (hM : M ≠ 0) :
    (Ix + s * Jx + E) / C - (G + (s * (D / C)) * H) =
      (P / C) * (Ix / P - G) +
        G * ((P - C) / C) +
        s * (M / C) * (Jx / M - H) +
        s * H * ((M - D) / C) + E / C := by
  field_simp [hC, hP, hM]
  ring

lemma norm_twoSaddle_ratio_error_le
    (C D P M Ix Jx E G H s : Complex)
    {L U delta e eRemote : Real}
    (hL : 0 < L) (hU : 0 ≤ U) (hdelta : 0 ≤ delta)
    (he : 0 ≤ e) (heRemote : 0 ≤ eRemote)
    (hClower : L ≤ ‖C‖) (hPlower : L ≤ ‖P‖)
    (hMlower : L ≤ ‖M‖) (hPupper : ‖P‖ ≤ U)
    (hMupper : ‖M‖ ≤ U) (hs : ‖s‖ = 1)
    (hG : ‖G‖ ≤ 1) (hH : ‖H‖ ≤ 1)
    (hIx : ‖Ix / P - G‖ ≤ delta)
    (hJx : ‖Jx / M - H‖ ≤ delta)
    (hPC : ‖P - C‖ ≤ e) (hMD : ‖M - D‖ ≤ e)
    (hE : ‖E‖ ≤ eRemote) :
    ‖(Ix + s * Jx + E) / C - (G + (s * (D / C)) * H)‖ ≤
      2 * (U / L) * delta + (2 * e + eRemote) / L := by
  have hCpos : 0 < ‖C‖ := hL.trans_le hClower
  have hPpos : 0 < ‖P‖ := hL.trans_le hPlower
  have hMpos : 0 < ‖M‖ := hL.trans_le hMlower
  have hCne : C ≠ 0 := norm_ne_zero_iff.mp hCpos.ne'
  have hPne : P ≠ 0 := norm_ne_zero_iff.mp hPpos.ne'
  have hMne : M ≠ 0 := norm_ne_zero_iff.mp hMpos.ne'
  have hratioUpper (Z : Complex) (hZ : ‖Z‖ ≤ U) :
      ‖Z / C‖ ≤ U / L := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖Z‖ ≤ U := hZ
      _ = (U / L) * L := by field_simp [hL.ne']
      _ ≤ (U / L) * ‖C‖ := by
        exact mul_le_mul_of_nonneg_left hClower
          (div_nonneg hU hL.le)
  have herrorRatio (Z : Complex) (hZ : ‖Z‖ ≤ e) :
      ‖Z / C‖ ≤ e / L := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖Z‖ ≤ e := hZ
      _ = (e / L) * L := by field_simp [hL.ne']
      _ ≤ (e / L) * ‖C‖ := by
        exact mul_le_mul_of_nonneg_left hClower
          (div_nonneg he hL.le)
  have hremoteRatio : ‖E / C‖ ≤ eRemote / L := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖E‖ ≤ eRemote := hE
      _ = (eRemote / L) * L := by field_simp [hL.ne']
      _ ≤ (eRemote / L) * ‖C‖ := by
        exact mul_le_mul_of_nonneg_left hClower
          (div_nonneg heRemote hL.le)
  let A : Complex := (P / C) * (Ix / P - G)
  let B : Complex := G * ((P - C) / C)
  let Q : Complex := s * (M / C) * (Jx / M - H)
  let R : Complex := s * H * ((M - D) / C)
  let T : Complex := E / C
  have hA : ‖A‖ ≤ (U / L) * delta := by
    dsimp [A]
    rw [norm_mul]
    exact mul_le_mul (hratioUpper P hPupper) hIx
      (norm_nonneg _) (div_nonneg hU hL.le)
  have hB : ‖B‖ ≤ e / L := by
    dsimp [B]
    rw [norm_mul]
    calc
      ‖G‖ * ‖(P - C) / C‖ ≤
          1 * (e / L) := by
        exact mul_le_mul hG (herrorRatio (P - C) hPC)
          (norm_nonneg _) (by norm_num)
      _ = e / L := one_mul _
  have hQ : ‖Q‖ ≤ (U / L) * delta := by
    dsimp [Q]
    rw [norm_mul, norm_mul, hs, one_mul]
    exact mul_le_mul (hratioUpper M hMupper) hJx
      (norm_nonneg _) (div_nonneg hU hL.le)
  have hR : ‖R‖ ≤ e / L := by
    dsimp [R]
    rw [norm_mul, norm_mul, hs, one_mul]
    calc
      ‖H‖ * ‖(M - D) / C‖ ≤
          1 * (e / L) := by
        exact mul_le_mul hH (herrorRatio (M - D) hMD)
          (norm_nonneg _) (by norm_num)
      _ = e / L := one_mul _
  have hT : ‖T‖ ≤ eRemote / L := by
    exact hremoteRatio
  rw [twoSaddle_ratio_error_identity C D P M Ix Jx E G H s
    hCne hPne hMne]
  change ‖A + B + Q + R + T‖ ≤ _
  have htriangle :
      ‖A + B + Q + R + T‖ ≤
        ‖A‖ + ‖B‖ + ‖Q‖ + ‖R‖ + ‖T‖ := by
    calc
      ‖A + B + Q + R + T‖ ≤ ‖A + B + Q + R‖ + ‖T‖ :=
        norm_add_le _ _
      _ ≤ (‖A + B + Q‖ + ‖R‖) + ‖T‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ ((‖A + B‖ + ‖Q‖) + ‖R‖) + ‖T‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ (((‖A‖ + ‖B‖) + ‖Q‖) + ‖R‖) + ‖T‖ := by
        gcongr
        exact norm_add_le _ _
  calc
    ‖A + B + Q + R + T‖ ≤
        ‖A‖ + ‖B‖ + ‖Q‖ + ‖R‖ + ‖T‖ := htriangle
    _ ≤ (U / L) * delta + e / L +
          (U / L) * delta + e / L + eRemote / L := by
      gcongr
    _ = 2 * (U / L) * delta + (2 * e + eRemote) / L := by
      field_simp [hL.ne']
      ring

/-- Explicit two-saddle multiplier approximation in NL0 (8.8).  The first
term is the `O(1/n)` contribution from the two central ratios, and the second
is the exponentially small arc contribution after division by `C₊`. -/
theorem norm_ballMultiplier_sub_gaussian_twoSaddle_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hnlarge : (256 : Real) ^ 5 ≤ (n : Real))
    (hinner : gaussianInnerAngularScale n ≤ Real.pi / 3)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale n..gaussianInnerWindowScale n,
            Real.exp (-u ^ 2 / 64)) ≤ ((n : Real))⁻¹)
    (hExp :
      8 * Real.exp
          (-(1 / 256 : Real) * (n : Real) ^ (1 / 5 : Real)) ≤
        (n : Real) ^ (-(3 : Real) / 2))
    (hMargin :
      gaussianCentralErrorConstant * (n : Real) ^ (-(3 : Real) / 2) ≤
        (1 / 128 : Real) * (Real.sqrt n)⁻¹)
    (hRemoteMargin :
      2 * Real.exp (-(n : Real) / 256) ≤
        (1 / 256 : Real) * (Real.sqrt n)⁻¹)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖ballMultiplier d n x -
        (gaussianPolarThetaProduct rho 0 x +
          parityCoefficient d n *
            gaussianPolarThetaProduct rho 0
              (fun i => x i - 1 / 2))‖ ≤
      1179648 * gaussianCentralErrorConstant / (n : Real) +
        256 * Real.sqrt n *
          (4 * Real.exp (-(n : Real) / 256) +
            2 * Real.exp (-(n : Real) / 64)) := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let C : Complex := gaussianNormalizedCircleCoefficient 1 rho n
    (fun _ : Fin d => 0)
  let D : Complex := gaussianNormalizedCircleCoefficient (-1) rho n
    (fun _ : Fin d => 0)
  let P : Complex := gaussianCentralArcIntegral (rho : Complex) rho
    (Real.pi / 3) (fun _ : Fin d => 0)
  let M : Complex := gaussianCentralArcIntegral (-(rho : Complex)) rho
    (Real.pi / 3) (fun _ : Fin d => 0)
  let Ix : Complex := gaussianCentralArcIntegral (rho : Complex) rho
    (Real.pi / 3) x
  let Jx : Complex := gaussianCentralArcIntegral (-(rho : Complex)) rho
    (Real.pi / 3) (fun i => x i - 1 / 2)
  let E : Complex := gaussianCoefficientRemoteIntegral rho n x
  let G : Complex := gaussianPolarThetaProduct rho 0 x
  let H : Complex := gaussianPolarThetaProduct rho 0
    (fun i => x i - 1 / 2)
  let s : Complex := (-1 : Complex) ^ n
  let L : Real := (1 / 256 : Real) * (Real.sqrt n)⁻¹
  let U : Real := 9 * (Real.sqrt n)⁻¹
  let delta : Real :=
    256 * gaussianCentralErrorConstant / (n : Real)
  let e : Real := 2 * Real.exp (-(n : Real) / 256)
  let eRemote : Real := 2 * Real.exp (-(n : Real) / 64)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hsqrtpos : 0 < Real.sqrt (n : Real) := by positivity
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hrPlus : |rho| ≤ (1 : Real) / 128 := by
    rw [abs_of_pos hrho.1]
    exact hrho128
  have hrMinus : |-rho| ≤ (1 : Real) / 128 := by
    simpa using hrPlus
  have hL : 0 < L := by dsimp [L]; positivity
  have hU : 0 ≤ U := by dsimp [U]; positivity
  have hdelta : 0 ≤ delta := by
    dsimp [delta]
    exact div_nonneg
      (mul_nonneg (by norm_num) gaussianCentralErrorConstant_pos.le)
      hnreal.le
  have he : 0 ≤ e := by dsimp [e]; positivity
  have heRemote : 0 ≤ eRemote := by dsimp [eRemote]; positivity
  have hPboundsRaw := norm_gaussianCentralArcIntegral_base_bounds
    hd hn hsmall hnlarge hrPlus (le_refl (Real.pi / 3)) hinner
      hExtension hExp hMargin
  have hMboundsRaw := norm_gaussianCentralArcIntegral_base_bounds
    hd hn hsmall hnlarge hrMinus (le_refl (Real.pi / 3)) hinner
      hExtension hExp hMargin
  have hPbounds :
      (1 / 128 : Real) * (Real.sqrt n)⁻¹ ≤ ‖P‖ ∧
        ‖P‖ ≤ U := by
    simpa [P, U, rho] using hPboundsRaw
  have hMbounds :
      (1 / 128 : Real) * (Real.sqrt n)⁻¹ ≤ ‖M‖ ∧
        ‖M‖ ≤ U := by
    simpa [M, U, rho] using hMboundsRaw
  have hPlower : L ≤ ‖P‖ := by
    have hinv : 0 ≤ (Real.sqrt n)⁻¹ := inv_nonneg.mpr hsqrtpos.le
    dsimp [L]
    nlinarith [hPbounds.1]
  have hMlower : L ≤ ‖M‖ := by
    have hinv : 0 ≤ (Real.sqrt n)⁻¹ := inv_nonneg.mpr hsqrtpos.le
    dsimp [L]
    nlinarith [hMbounds.1]
  have hCboundsRaw := norm_gaussianNormalizedCircleCoefficient_base_bounds
    hd hn hsmall hnlarge (show |(1 : Real)| = 1 by norm_num)
      hinner hExtension hExp hMargin hRemoteMargin
  have hClower : L ≤ ‖C‖ := by
    simpa [C, L, rho] using hCboundsRaw.1
  have hsNorm : ‖s‖ = 1 := by
    dsimp [s]
    rw [norm_pow, norm_neg, norm_one, one_pow]
  have hGnorm : ‖G‖ ≤ 1 := by
    dsimp [G]
    exact norm_gaussianPolarThetaProduct_le_one
      hrho.1 hrho128 (by simp; positivity) x
  have hHnorm : ‖H‖ ≤ 1 := by
    dsimp [H]
    exact norm_gaussianPolarThetaProduct_le_one
      hrho.1 hrho128 (by simp; positivity) (fun i => x i - 1 / 2)
  have hIxRaw := norm_gaussianCentralArcIntegral_ratio_sub_saddle_le
    hd hn hsmall hnlarge hrPlus (le_refl (Real.pi / 3)) hinner
      hExtension hExp hMargin x
  have hIx : ‖Ix / P - G‖ ≤ delta := by
    simpa [Ix, P, G, delta, rho] using hIxRaw
  have hJxRaw := norm_gaussianCentralArcIntegral_ratio_sub_saddle_le
    hd hn hsmall hnlarge hrMinus (le_refl (Real.pi / 3)) hinner
      hExtension hExp hMargin (fun i => x i - 1 / 2)
  have hJx : ‖Jx / M - H‖ ≤ delta := by
    simpa [Jx, M, H, delta, rho] using hJxRaw
  have hPCRaw :=
    norm_gaussianNormalizedCircleCoefficient_base_sub_central_le
      hd hn hsmall (show |(1 : Real)| = 1 by norm_num)
  have hPC : ‖P - C‖ ≤ e := by
    have hCP : ‖C - P‖ ≤ e := by
      simpa [C, P, e, rho] using hPCRaw
    calc
      ‖P - C‖ = ‖-(C - P)‖ := by ring_nf
      _ = ‖C - P‖ := norm_neg _
      _ ≤ e := hCP
  have hMDRaw :=
    norm_gaussianNormalizedCircleCoefficient_base_sub_central_le
      hd hn hsmall (show |(-1 : Real)| = 1 by norm_num)
  have hMD : ‖M - D‖ ≤ e := by
    have hDM : ‖D - M‖ ≤ e := by
      simpa [D, M, e, rho] using hMDRaw
    calc
      ‖M - D‖ = ‖-(D - M)‖ := by ring_nf
      _ = ‖D - M‖ := norm_neg _
      _ ≤ e := hDM
  have hERaw := norm_gaussianCoefficientRemoteIntegral_le
    hd hn hsmall x
  have hE : ‖E‖ ≤ eRemote := by
    simpa [E, eRemote, rho] using hERaw
  have hraw := norm_twoSaddle_ratio_error_le
    C D P M Ix Jx E G H s hL hU hdelta he heRemote
      hClower hPlower hMlower hPbounds.2 hMbounds.2 hsNorm
      hGnorm hHnorm hIx hJx hPC hMD hE
  have hdecomposition :=
    gaussianNormalizedCircleCoefficient_plus_twoSaddle_decomposition
      hd hn hsmall x
  have hball := gaussianNormalizedCircleCoefficient_plus_ratio_eq_ballMultiplier
    (d := d) (n := n) hrho.1 hrho128 x
  have hparity := parityCoefficient_eq_signed_circleCoefficient_ratio
    (d := d) (n := n) hrho.1 hrho128
  have hleft :
      (Ix + s * Jx + E) / C = ballMultiplier d n x := by
    dsimp [Ix, Jx, E, s, C]
    rw [← hdecomposition]
    simpa [rho] using hball
  have hparityModel : s * (D / C) = parityCoefficient d n := by
    simpa [s, D, C, rho] using hparity.symm
  rw [hleft, hparityModel] at hraw
  calc
    ‖ballMultiplier d n x - (G + parityCoefficient d n * H)‖ ≤
        2 * (U / L) * delta + (2 * e + eRemote) / L := hraw
    _ = 1179648 * gaussianCentralErrorConstant / (n : Real) +
        256 * Real.sqrt n *
          (4 * Real.exp (-(n : Real) / 256) +
            2 * Real.exp (-(n : Real) / 64)) := by
      dsimp [U, L, delta, e, eRemote]
      field_simp [hnreal.ne', hsqrtpos.ne']
      ring

/-- NL0 (8.9): the finitely many small positive layers are bounded by the
three unit-size multiplier contributions. -/
theorem gaussianTwoSaddle_smallLayer_pointwise_bound
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    ‖ballMultiplier d n x‖ +
        ‖gaussianPolarThetaProduct rho 0 x‖ +
        ‖parityCoefficient d n *
          gaussianPolarThetaProduct rho 0
            (fun i => x i - 1 / 2)‖ ≤ 3 := by
  dsimp
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem halpha
  have hrhosmall : rho ≤ smallRhoThreshold := by
    simpa [rho] using
      gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [smallRhoThreshold] at hrhosmall
    nlinarith
  have hm := norm_ballMultiplier_le_one d n x
  have hzeroArc : |(0 : Real)| ≤ Real.pi / 3 := by
    rw [abs_zero]
    positivity
  have hG : ‖gaussianPolarThetaProduct rho 0 x‖ ≤ 1 :=
    norm_gaussianPolarThetaProduct_le_one
      hrho.1 hrho128 hzeroArc x
  have hH : ‖gaussianPolarThetaProduct rho 0
      (fun i => x i - 1 / 2)‖ ≤ 1 :=
    norm_gaussianPolarThetaProduct_le_one
      hrho.1 hrho128 hzeroArc (fun i => x i - 1 / 2)
  have ha := norm_parityCoefficient_le_one d n
  have haH :
      ‖parityCoefficient d n *
          gaussianPolarThetaProduct rho 0
            (fun i => x i - 1 / 2)‖ ≤ 1 := by
    rw [norm_mul]
    nlinarith [norm_nonneg (parityCoefficient d n),
      norm_nonneg (gaussianPolarThetaProduct rho 0
        (fun i => x i - 1 / 2))]
  nlinarith

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralAmplitude.lean <==
import EuclideanBallsFormalization.GrowingCentralPhase
import EuclideanBallsFormalization.GaussianCentralAmplitude

namespace EuclideanBallsFormalization

noncomputable section

/-!
Exact pole-amplitude parameterizations on the growing central scale.  These
are the two factors called `A_+` and `A_-` in NL0 (5.32).  This module proves
their exact first and second scaled derivatives and the uniform bounds needed
for a second-order central Taylor estimate.  It does not assert the separate
Poisson-dual phase Taylor expansion or the central integral asymptotic.
-/

def growingCentralPlusAmplitude (tau y : Real) : Complex :=
  gaussianNormalizedPoleAmplitude (Real.exp (-tau) : Complex) (tau * y)

def growingCentralMinusAmplitude (tau y : Real) : Complex :=
  gaussianNormalizedPoleAmplitude (-(Real.exp (-tau) : Complex)) (tau * y)

lemma exp_neg_growingThetaParameter_zero (tau : Real) :
    Complex.exp (-growingThetaParameter tau 0) = (Real.exp (-tau) : Complex) := by
  have heq : -growingThetaParameter tau 0 = ((-tau : Real) : Complex) := by
    simp [growingThetaParameter]
  rw [heq, Complex.ofReal_exp]

lemma exp_neg_growingThetaParameter_scaled (tau y : Real) :
    Complex.exp (-growingThetaParameter tau (-tau * y)) =
      (Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I) := by
  have heq : -growingThetaParameter tau (-tau * y) =
      ((-tau : Real) : Complex) + ((tau * y : Real) : Complex) * Complex.I := by
    simp [growingThetaParameter]
    ring
  rw [heq, Complex.exp_add, Complex.ofReal_exp]

/-- The normalized positive-pole amplitude has exactly the source form
`(1-exp(-tau))/(1-exp(-tau(1-i*y)))`. -/
theorem growingCentralPlusAmplitude_eq_parameter (tau y : Real) :
    growingCentralPlusAmplitude tau y =
      (1 - Complex.exp (-growingThetaParameter tau 0)) /
        (1 - Complex.exp (-growingThetaParameter tau (-tau * y))) := by
  unfold growingCentralPlusAmplitude gaussianNormalizedPoleAmplitude
  rw [exp_neg_growingThetaParameter_zero,
    exp_neg_growingThetaParameter_scaled]

lemma growingCentralPlusAmplitude_denom_ne
    {tau : Real} (htau : 0 < tau) (y : Real) :
    1 - Complex.exp (-growingThetaParameter tau (-tau * y)) ≠ 0 := by
  rw [exp_neg_growingThetaParameter_scaled]
  intro hzero
  have heq : (1 : Complex) =
      (Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I) :=
    sub_eq_zero.mp hzero
  have hnorm : (1 : Real) = Real.exp (-tau) := by
    calc
      (1 : Real) = ‖(1 : Complex)‖ := by norm_num
      _ = ‖(Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ := by rw [heq]
      _ = Real.exp (-tau) := by
        rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
          abs_of_pos (Real.exp_pos _), Complex.norm_exp]
        norm_num
  have hlt : Real.exp (-tau) < 1 :=
    (Real.exp_lt_one_iff).mpr (neg_lt_zero.mpr htau)
  linarith

lemma growingCentralPlusAmplitude_zero
    {tau : Real} (htau : 0 < tau) :
    growingCentralPlusAmplitude tau 0 = 1 := by
  rw [growingCentralPlusAmplitude_eq_parameter]
  simp only [mul_zero]
  have hden := growingCentralPlusAmplitude_denom_ne htau 0
  simpa using div_self hden

/-- The normalized positive-pole amplitude is contractive on every real
angular path. -/
theorem norm_growingCentralPlusAmplitude_le_one
    {tau : Real} (htau : 0 < tau) (y : Real) :
    ‖growingCentralPlusAmplitude tau y‖ ≤ 1 := by
  rw [growingCentralPlusAmplitude_eq_parameter, norm_div,
    exp_neg_growingThetaParameter_zero,
    exp_neg_growingThetaParameter_scaled]
  let r : Real := Real.exp (-tau)
  let z : Complex := Complex.exp (((tau * y : Real) : Complex) * Complex.I)
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hsq : ‖1 - (r : Complex)‖ ^ 2 ≤ ‖1 - (r : Complex) * z‖ ^ 2 := by
    rw [← Complex.normSq_eq_norm_sq, ← Complex.normSq_eq_norm_sq,
      Complex.normSq_apply, Complex.normSq_apply]
    have hzre : ((r : Complex) * z).re = r * Real.cos (tau * y) := by
      dsimp [z]
      rw [Complex.mul_re, Complex.exp_ofReal_mul_I]
      rw [Complex.add_re, Complex.mul_re]
      simp only [Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
        mul_zero, zero_mul, sub_zero, mul_one, add_zero]
    have hzim : ((r : Complex) * z).im = r * Real.sin (tau * y) := by
      dsimp [z]
      rw [Complex.mul_im, Complex.exp_ofReal_mul_I]
      rw [Complex.add_im, Complex.mul_im]
      simp only [Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
        mul_zero, zero_mul, mul_one, add_zero]
      ring
    simp only [Complex.sub_re, Complex.sub_im, Complex.one_re, Complex.one_im,
      Complex.ofReal_re, Complex.ofReal_im, hzre, hzim, sub_zero, zero_sub]
    have hcos : Real.cos (tau * y) ≤ 1 := Real.cos_le_one _
    nlinarith [Real.cos_sq_add_sin_sq (tau * y)]
  have hnumle : ‖1 - (r : Complex)‖ ≤ ‖1 - (r : Complex) * z‖ :=
    (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp hsq
  have hdenpos : 0 < ‖1 - (r : Complex) * z‖ := by
    apply norm_pos_iff.mpr
    rw [← exp_neg_growingThetaParameter_scaled]
    exact growingCentralPlusAmplitude_denom_ne htau y
  exact (div_le_one hdenpos).mpr hnumle

/-- Differentiability of the normalized pole amplitude only requires its
actual local denominator to be nonzero. -/
theorem hasDerivAt_gaussianNormalizedPoleAmplitude_of_denom_ne
    {q : Complex} (t : Real)
    (hden : 1 - q * Complex.exp ((t : Complex) * Complex.I) ≠ 0) :
    HasDerivAt (gaussianNormalizedPoleAmplitude q)
      (gaussianNormalizedPoleAmplitudeFirstDeriv q t) t := by
  let e : Real → Complex := fun s =>
    Complex.exp ((s : Complex) * Complex.I)
  have he : HasDerivAt e (Complex.I * e t) t :=
    hasDerivAt_complexExp_mul_I t
  have hdenDer : HasDerivAt (fun s : Real => 1 - q * e s)
      (-(q * (Complex.I * e t))) t := by
    change HasDerivAt
      ((fun _ : Real => (1 : Complex)) - fun s : Real => q * e s)
      (-(q * (Complex.I * e t))) t
    simpa only [zero_sub] using
      (hasDerivAt_const (x := t) (c := (1 : Complex))).sub
        (he.const_mul q)
  have hquot := (hasDerivAt_const (x := t) (c := (1 - q))).div hdenDer hden
  unfold gaussianNormalizedPoleAmplitude gaussianNormalizedPoleAmplitudeFirstDeriv
  dsimp [e] at hquot ⊢
  apply hquot.congr_deriv
  ring

/-- The second derivative of a normalized pole amplitude also needs only the
actual nonvanishing denominator.  This is kept separate from the small-pole
lemma in `GaussianCentralAmplitude`, which is not applicable to the growing
scale when `exp (-tau)` is close to one. -/
theorem hasDerivAt_gaussianNormalizedPoleAmplitudeFirstDeriv_of_denom_ne
    {q : Complex} (t : Real)
    (hdenne : 1 - q * Complex.exp ((t : Complex) * Complex.I) ≠ 0) :
    HasDerivAt (gaussianNormalizedPoleAmplitudeFirstDeriv q)
      (gaussianNormalizedPoleAmplitudeSecondDeriv q t) t := by
  let e : Real → Complex := fun s =>
    Complex.exp ((s : Complex) * Complex.I)
  have he : HasDerivAt e (Complex.I * e t) t :=
    hasDerivAt_complexExp_mul_I t
  have hy : HasDerivAt (fun s : Real => q * e s)
      (q * (Complex.I * e t)) t := he.const_mul q
  have hden : HasDerivAt (fun s : Real => 1 - q * e s)
      (-(q * (Complex.I * e t))) t := by
    change HasDerivAt
      ((fun _ : Real => (1 : Complex)) - fun s : Real => q * e s)
      (-(q * (Complex.I * e t))) t
    simpa only [zero_sub] using
      (hasDerivAt_const (x := t) (c := (1 : Complex))).sub hy
  have hnum : HasDerivAt
      (fun s : Real => (1 - q) * (q * Complex.I * e s))
      ((1 - q) * (q * Complex.I * (Complex.I * e t))) t := by
    exact ((he.const_mul (q * Complex.I)).const_mul (1 - q))
  have hdenSq := hden.pow 2
  have hquot := hnum.div hdenSq (pow_ne_zero 2 hdenne)
  unfold gaussianNormalizedPoleAmplitudeFirstDeriv
    gaussianNormalizedPoleAmplitudeSecondDeriv
  dsimp [e] at hquot ⊢
  apply hquot.congr_deriv
  field_simp [hdenne]
  simp
  ring

/-- Actual derivative of the positive normalized pole amplitude on the scaled
growing central path. -/
theorem hasDerivAt_growingCentralPlusAmplitude
    {tau : Real} (htau : 0 < tau) (y : Real) :
    HasDerivAt (growingCentralPlusAmplitude tau)
      (tau * gaussianNormalizedPoleAmplitudeFirstDeriv
        (Real.exp (-tau) : Complex) (tau * y)) y := by
  unfold growingCentralPlusAmplitude
  have hden : 1 - (Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I) ≠ 0 := by
    rw [← exp_neg_growingThetaParameter_scaled]
    exact growingCentralPlusAmplitude_denom_ne htau y
  have houter := hasDerivAt_gaussianNormalizedPoleAmplitude_of_denom_ne
    (q := (Real.exp (-tau) : Complex)) (tau * y) hden
  have hinner : HasDerivAt (fun u : Real => tau * u) tau y := by
    exact hasDerivAt_const_mul tau
  have hder := houter.scomp y hinner
  change HasDerivAt
    (gaussianNormalizedPoleAmplitude (Real.exp (-tau) : Complex) ∘
      fun u : Real => tau * u)
    (tau * gaussianNormalizedPoleAmplitudeFirstDeriv
      (Real.exp (-tau) : Complex) (tau * y)) y
  simpa [Function.comp_def, Complex.ofReal_exp, smul_eq_mul, mul_comm] using hder

/-- Uniform scaled first-derivative bound for the positive normalized pole
amplitude. -/
theorem norm_scaled_growingCentralPlusAmplitude_firstDeriv_le_one
    {tau : Real} (htau : 0 < tau) (y : Real) :
    ‖tau * gaussianNormalizedPoleAmplitudeFirstDeriv
      (Real.exp (-tau) : Complex) (tau * y)‖ ≤ 1 := by
  let r : Real := Real.exp (-tau)
  let z : Complex := Complex.exp (((tau * y : Real) : Complex) * Complex.I)
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hrpos : 0 < r := by dsimp [r]; positivity
  have hnormz : ‖z‖ = 1 := by
    dsimp [z]
    rw [Complex.norm_exp]
    norm_num
  have hdenne : 1 - (r : Complex) * z ≠ 0 := by
    dsimp [r, z]
    rw [← exp_neg_growingThetaParameter_scaled]
    exact growingCentralPlusAmplitude_denom_ne htau y
  have hdenpos : 0 < ‖1 - (r : Complex) * z‖ :=
    norm_pos_iff.mpr hdenne
  have hamp := norm_growingCentralPlusAmplitude_le_one htau y
  rw [growingCentralPlusAmplitude_eq_parameter, norm_div,
    exp_neg_growingThetaParameter_zero,
    exp_neg_growingThetaParameter_scaled] at hamp
  change ‖1 - (r : Complex)‖ / ‖1 - (r : Complex) * z‖ ≤ 1 at hamp
  have hnumle : ‖1 - (r : Complex)‖ ≤ ‖1 - (r : Complex) * z‖ :=
    (div_le_one hdenpos).mp hamp
  have htr : tau * r ≤ 1 - r := by
    have h := Real.add_one_le_exp tau
    have hm := mul_le_mul_of_nonneg_right h (Real.exp_pos (-tau)).le
    dsimp [r]
    rw [add_mul, ← Real.exp_add] at hm
    norm_num at hm
    linarith
  have hnum : ‖1 - (r : Complex)‖ = 1 - r := by
    have heq : 1 - (r : Complex) = ((1 - r : Real) : Complex) := by norm_num
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
    exact abs_of_nonneg (by nlinarith [mul_nonneg htau.le hr0])
  have hnum0 : 0 ≤ ‖1 - (r : Complex)‖ := norm_nonneg _
  have hsquare : tau * r * ‖1 - (r : Complex)‖ ≤
      ‖1 - (r : Complex) * z‖ ^ 2 := by
    calc
      tau * r * ‖1 - (r : Complex)‖ ≤
          ‖1 - (r : Complex)‖ ^ 2 := by
        rw [hnum]
        nlinarith
      _ ≤ ‖1 - (r : Complex) * z‖ ^ 2 := by
        exact pow_le_pow_left₀ hnum0 hnumle 2
  unfold gaussianNormalizedPoleAmplitudeFirstDeriv
  change ‖tau * ((1 - (r : Complex)) * ((r : Complex) * Complex.I * z) /
    (1 - (r : Complex) * z) ^ 2)‖ ≤ 1
  rw [norm_mul, norm_div, norm_mul, norm_mul, norm_mul, norm_pow,
    Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg htau.le,
    Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hr0,
    Complex.norm_I, hnormz]
  norm_num
  rw [← mul_div_assoc]
  apply (div_le_one (pow_pos hdenpos 2)).mpr
  simpa [mul_assoc, mul_left_comm, mul_comm] using hsquare

/-- Second derivative of the positive pole factor along the growing central
chart, derived from its actual denominator rather than a small-radius proxy. -/
theorem hasDerivAt_scaled_growingCentralPlusAmplitude_firstDeriv
    {tau : Real} (htau : 0 < tau) (y : Real) :
    HasDerivAt
      (fun u : Real => tau * gaussianNormalizedPoleAmplitudeFirstDeriv
        (Real.exp (-tau) : Complex) (tau * u))
      (tau ^ 2 * gaussianNormalizedPoleAmplitudeSecondDeriv
        (Real.exp (-tau) : Complex) (tau * y)) y := by
  have hden : 1 - (Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I) ≠ 0 := by
    rw [← exp_neg_growingThetaParameter_scaled]
    exact growingCentralPlusAmplitude_denom_ne htau y
  have houter := hasDerivAt_gaussianNormalizedPoleAmplitudeFirstDeriv_of_denom_ne
    (q := (Real.exp (-tau) : Complex)) (tau * y) hden
  have hinner : HasDerivAt (fun u : Real => tau * u) tau y :=
    hasDerivAt_const_mul tau
  have hcomp := houter.scomp y hinner
  have hder := hcomp.const_mul (tau : Complex)
  simpa [smul_eq_mul, mul_assoc, mul_left_comm, mul_comm, pow_two] using hder

/-- Uniform scaled second-derivative bound for the positive pole factor.  Its
denominator may shrink with `tau`, so the proof retains the exact cancellation
`tau * exp (-tau) <= 1 - exp (-tau)` instead of imposing a false fixed lower
bound on the denominator. -/
theorem norm_scaled_growingCentralPlusAmplitude_secondDeriv_le_two_exp_one
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (y : Real) :
    ‖tau ^ 2 * gaussianNormalizedPoleAmplitudeSecondDeriv
      (Real.exp (-tau) : Complex) (tau * y)‖ ≤ 2 * Real.exp 1 := by
  let r : Real := Real.exp (-tau)
  let z : Complex := Complex.exp (((tau * y : Real) : Complex) * Complex.I)
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hrpos : 0 < r := by dsimp [r]; positivity
  have hnormz : ‖z‖ = 1 := by
    dsimp [z]
    rw [Complex.norm_exp]
    norm_num
  have hdenne : 1 - (r : Complex) * z ≠ 0 := by
    dsimp [r, z]
    rw [← exp_neg_growingThetaParameter_scaled]
    exact growingCentralPlusAmplitude_denom_ne htau y
  have hdenpos : 0 < ‖1 - (r : Complex) * z‖ :=
    norm_pos_iff.mpr hdenne
  have hamp := norm_growingCentralPlusAmplitude_le_one htau y
  rw [growingCentralPlusAmplitude_eq_parameter, norm_div,
    exp_neg_growingThetaParameter_zero,
    exp_neg_growingThetaParameter_scaled] at hamp
  change ‖1 - (r : Complex)‖ / ‖1 - (r : Complex) * z‖ ≤ 1 at hamp
  have hdenP : 1 - r ≤ ‖1 - (r : Complex) * z‖ := by
    have hnum : ‖1 - (r : Complex)‖ = 1 - r := by
      have heq : 1 - (r : Complex) = ((1 - r : Real) : Complex) := by norm_num
      rw [heq, Complex.norm_real, Real.norm_eq_abs]
      exact abs_of_nonneg (by
        have := Real.exp_le_one_iff.mpr (by linarith : -tau ≤ 0)
        linarith)
    rw [← hnum]
    exact (div_le_one hdenpos).mp hamp
  have htr : tau * r ≤ 1 - r := by
    have h := Real.add_one_le_exp tau
    have hm := mul_le_mul_of_nonneg_right h (Real.exp_pos (-tau)).le
    dsimp [r]
    rw [add_mul, ← Real.exp_add] at hm
    norm_num at hm
    linarith
  have hPpos : 0 < 1 - r := by
    nlinarith [mul_pos htau (show 0 < r from hrpos)]
  have hplus : ‖1 + (r : Complex) * z‖ ≤ 2 := by
    calc
      ‖1 + (r : Complex) * z‖ ≤ ‖(1 : Complex)‖ + ‖(r : Complex) * z‖ :=
        norm_add_le _ _
      _ = 1 + r := by
        rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
          abs_of_nonneg hr0, hnormz]
        norm_num
      _ ≤ 2 := by
        have hr1 : r ≤ 1 := by
          dsimp [r]
          exact Real.exp_le_one_iff.mpr (by linarith)
        linarith
  have hPcube : (1 - r) ^ 3 ≤ ‖1 - (r : Complex) * z‖ ^ 3 := by
    exact pow_le_pow_left₀ hPpos.le hdenP 3
  have htrSq : tau ^ 2 * r ^ 2 ≤ (1 - r) ^ 2 := by
    have hsquare := pow_le_pow_left₀ (mul_nonneg htau.le hr0) htr 2
    simpa [mul_pow] using hsquare
  have hexpr : 1 ≤ Real.exp 1 * r := by
    have heq : Real.exp 1 * r = Real.exp (1 - tau) := by
      dsimp [r]
      rw [← Real.exp_add]
      congr 1
    rw [heq]
    exact Real.one_le_exp (by linarith)
  have hscale : tau ^ 2 * r ≤ Real.exp 1 * (1 - r) ^ 2 := by
    have hnonneg : 0 ≤ tau ^ 2 * r := by positivity
    have hfirst := mul_le_mul_of_nonneg_left hexpr hnonneg
    calc
      tau ^ 2 * r ≤ Real.exp 1 * (tau ^ 2 * r ^ 2) := by
        nlinarith
      _ ≤ Real.exp 1 * (1 - r) ^ 2 :=
        mul_le_mul_of_nonneg_left htrSq (Real.exp_pos _).le
  have hnum : tau ^ 2 * (1 - r) * r * 2 ≤
      (2 * Real.exp 1) * (1 - r) ^ 3 := by
    have hmul := mul_le_mul_of_nonneg_left hscale hPpos.le
    calc
      tau ^ 2 * (1 - r) * r * 2 = 2 * ((1 - r) * (tau ^ 2 * r)) := by ring
      _ ≤ 2 * ((1 - r) * (Real.exp 1 * (1 - r) ^ 2)) :=
        mul_le_mul_of_nonneg_left hmul (by norm_num)
      _ = (2 * Real.exp 1) * (1 - r) ^ 3 := by ring
  unfold gaussianNormalizedPoleAmplitudeSecondDeriv
  change ‖(tau : Complex) ^ 2 *
    ((-(1 - (Real.exp (-tau) : Complex))) *
      ((Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)) *
      (1 + (Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)) /
      (1 - (Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)) ^ 3)‖ ≤
      2 * Real.exp 1
  simp only [norm_mul, norm_div, norm_pow, norm_neg, Complex.norm_real,
    Real.norm_eq_abs, abs_of_nonneg htau.le, Complex.norm_exp]
  have hnormExp : Real.exp
      (↑(tau * y) * Complex.I : Complex).re = 1 := by
    norm_num
  rw [abs_of_pos (Real.exp_pos _), hnormExp]
  have hminusNum : ‖1 - (Real.exp (-tau) : Complex)‖ =
      1 - Real.exp (-tau) := by
    have heq : 1 - (Real.exp (-tau) : Complex) =
        ((1 - Real.exp (-tau) : Real) : Complex) := by norm_num
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
    have : Real.exp (-tau) ≤ 1 :=
      Real.exp_le_one_iff.mpr (by linarith)
    exact abs_of_nonneg (by linarith)
  rw [hminusNum]
  dsimp [r, z] at hplus hPcube hnum
  have hleft0 : 0 ≤ tau ^ 2 * (1 - Real.exp (-tau)) * Real.exp (-tau) := by
    positivity
  have htop : tau ^ 2 * (1 - Real.exp (-tau)) *
      (Real.exp (-tau) * 1) * ‖1 + (Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ≤
      (2 * Real.exp 1) * (1 - Real.exp (-tau)) ^ 3 := by
    calc
      tau ^ 2 * (1 - Real.exp (-tau)) * (Real.exp (-tau) * 1) *
          ‖1 + (Real.exp (-tau) : Complex) *
            Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ =
        (tau ^ 2 * (1 - Real.exp (-tau)) * Real.exp (-tau)) *
          ‖1 + (Real.exp (-tau) : Complex) *
            Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ := by ring
      _ ≤ (tau ^ 2 * (1 - Real.exp (-tau)) * Real.exp (-tau)) * 2 :=
        mul_le_mul_of_nonneg_left hplus hleft0
      _ = tau ^ 2 * (1 - Real.exp (-tau)) * Real.exp (-tau) * 2 := by ring
      _ ≤ (2 * Real.exp 1) * (1 - Real.exp (-tau)) ^ 3 := hnum
  have hDpos : 0 < ‖1 - (Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3 := by
    exact pow_pos hdenpos 3
  calc
    tau ^ 2 * ((1 - Real.exp (-tau)) * (Real.exp (-tau) * 1) *
        ‖1 + (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ /
        ‖1 - (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3) =
      (tau ^ 2 * (1 - Real.exp (-tau)) * (Real.exp (-tau) * 1) *
        ‖1 + (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖) /
        ‖1 - (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3 := by
      rw [mul_div_assoc]
      ring
    _ ≤ 2 * Real.exp 1 := by
      apply (div_le_iff₀ hDpos).mpr
      calc
        tau ^ 2 * (1 - Real.exp (-tau)) * (Real.exp (-tau) * 1) *
            ‖1 + (Real.exp (-tau) : Complex) *
              Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ≤
          (2 * Real.exp 1) * (1 - Real.exp (-tau)) ^ 3 := htop
        _ ≤ (2 * Real.exp 1) * ‖1 - (Real.exp (-tau) : Complex) *
            Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3 :=
          mul_le_mul_of_nonneg_left hPcube (by positivity)

/-- The normalized negative-pole amplitude has exactly the source form
`(1+exp(-tau))/(1+exp(-tau(1-i*y)))`. -/
theorem growingCentralMinusAmplitude_eq_parameter (tau y : Real) :
    growingCentralMinusAmplitude tau y =
      (1 + Complex.exp (-growingThetaParameter tau 0)) /
        (1 + Complex.exp (-growingThetaParameter tau (-tau * y))) := by
  unfold growingCentralMinusAmplitude gaussianNormalizedPoleAmplitude
  rw [exp_neg_growingThetaParameter_zero,
    exp_neg_growingThetaParameter_scaled]
  ring_nf

lemma growingCentralMinusAmplitude_denom_ne
    {tau : Real} (htau : 0 < tau) (y : Real) :
    1 + Complex.exp (-growingThetaParameter tau (-tau * y)) ≠ 0 := by
  rw [exp_neg_growingThetaParameter_scaled]
  intro hzero
  have heq : (1 : Complex) = -((Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I)) := by
    linear_combination hzero
  have hnorm : (1 : Real) = Real.exp (-tau) := by
    calc
      (1 : Real) = ‖(1 : Complex)‖ := by norm_num
      _ = ‖-((Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I))‖ := by rw [heq]
      _ = Real.exp (-tau) := by
        rw [norm_neg, norm_mul, Complex.norm_real, Real.norm_eq_abs,
          abs_of_pos (Real.exp_pos _), Complex.norm_exp]
        norm_num
  have hlt : Real.exp (-tau) < 1 :=
    (Real.exp_lt_one_iff).mpr (neg_lt_zero.mpr htau)
  linarith

lemma growingCentralMinusAmplitude_zero
    {tau : Real} (htau : 0 < tau) :
    growingCentralMinusAmplitude tau 0 = 1 := by
  rw [growingCentralMinusAmplitude_eq_parameter]
  simp only [mul_zero]
  have hden := growingCentralMinusAmplitude_denom_ne htau 0
  simpa using div_self hden

/-- On the actual small center window, the normalized negative-pole amplitude
has a scale-uniform elementary bound. -/
theorem norm_growingCentralMinusAmplitude_le_two_center
    {tau : Real} (htau : 0 < tau) (y : Real)
    (hangle : |tau * y| ≤ Real.pi / 3) :
    ‖growingCentralMinusAmplitude tau y‖ ≤ 2 := by
  let r : Real := Real.exp (-tau)
  let z : Complex := Complex.exp (((tau * y : Real) : Complex) * Complex.I)
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hdenne : 1 + (r : Complex) * z ≠ 0 := by
    dsimp [r, z]
    rw [← exp_neg_growingThetaParameter_scaled]
    exact growingCentralMinusAmplitude_denom_ne htau y
  have hdenpos : 0 < ‖1 + (r : Complex) * z‖ :=
    norm_pos_iff.mpr hdenne
  have hreal : (r * z).re ≥ r / 2 := by
    dsimp [z]
    exact re_real_mul_exp_I_ge_half hr0 hangle
  have hdenlower : 1 + r / 2 ≤ ‖1 + (r : Complex) * z‖ := by
    calc
      1 + r / 2 ≤ (1 + (r : Complex) * z).re := by
        rw [Complex.add_re, Complex.one_re]
        linarith
      _ ≤ ‖1 + (r : Complex) * z‖ := Complex.re_le_norm _
  rw [growingCentralMinusAmplitude_eq_parameter, norm_div,
    exp_neg_growingThetaParameter_zero,
    exp_neg_growingThetaParameter_scaled]
  change ‖1 + (r : Complex)‖ / ‖1 + (r : Complex) * z‖ ≤ 2
  have hnum : ‖1 + (r : Complex)‖ = 1 + r := by
    have heq : 1 + (r : Complex) = ((1 + r : Real) : Complex) := by norm_num
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
    exact abs_of_nonneg (by linarith)
  apply (div_le_iff₀ hdenpos).mpr
  rw [hnum]
  nlinarith

/-- Actual derivative of the negative normalized pole amplitude on the scaled
growing central path.  Unlike the small-radius critical theorem, this uses the
literal nonvanishing denominator valid for every positive `tau`. -/
theorem hasDerivAt_growingCentralMinusAmplitude
    {tau : Real} (htau : 0 < tau) (y : Real) :
    HasDerivAt (growingCentralMinusAmplitude tau)
      (tau * gaussianNormalizedPoleAmplitudeFirstDeriv
        (-(Real.exp (-tau) : Complex)) (tau * y)) y := by
  unfold growingCentralMinusAmplitude
  have hden : 1 - (-(Real.exp (-tau) : Complex)) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I) ≠ 0 := by
    rw [show 1 - (-(Real.exp (-tau) : Complex)) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I) =
      1 + Complex.exp (-growingThetaParameter tau (-tau * y)) by
        rw [exp_neg_growingThetaParameter_scaled]
        ring]
    exact growingCentralMinusAmplitude_denom_ne htau y
  have houter := hasDerivAt_gaussianNormalizedPoleAmplitude_of_denom_ne
    (q := -(Real.exp (-tau) : Complex)) (tau * y) hden
  have hinner : HasDerivAt (fun u : Real => tau * u) tau y :=
    hasDerivAt_const_mul tau
  have hder := houter.scomp y hinner
  change HasDerivAt
    (gaussianNormalizedPoleAmplitude (-(Real.exp (-tau) : Complex)) ∘
      fun u : Real => tau * u)
    (tau * gaussianNormalizedPoleAmplitudeFirstDeriv
      (-(Real.exp (-tau) : Complex) : Complex) (tau * y)) y
  simpa [Function.comp_def, Complex.ofReal_exp, smul_eq_mul, mul_comm] using hder

/-- Uniform first-derivative bound for the negative pole amplitude on the
actual central chart. -/
theorem norm_scaled_growingCentralMinusAmplitude_firstDeriv_le_two_center
    {tau : Real} (htau : 0 < tau) (y : Real)
    (hangle : |tau * y| ≤ Real.pi / 3) :
    ‖tau * gaussianNormalizedPoleAmplitudeFirstDeriv
      (-(Real.exp (-tau) : Complex)) (tau * y)‖ ≤ 2 := by
  let r : Real := Real.exp (-tau)
  let z : Complex := Complex.exp (((tau * y : Real) : Complex) * Complex.I)
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have htr : tau * r ≤ 1 := by
    have h := Real.add_one_le_exp tau
    have hm := mul_le_mul_of_nonneg_right h (Real.exp_pos (-tau)).le
    dsimp [r]
    rw [add_mul, ← Real.exp_add] at hm
    norm_num at hm
    linarith
  have hdenreal : 1 + r / 2 ≤ ‖1 + (r : Complex) * z‖ := by
    have hreal : (r * z).re ≥ r / 2 := by
      dsimp [z]
      exact re_real_mul_exp_I_ge_half hr0 hangle
    calc
      1 + r / 2 ≤ (1 + (r : Complex) * z).re := by
        rw [Complex.add_re, Complex.one_re]
        linarith
      _ ≤ ‖1 + (r : Complex) * z‖ := Complex.re_le_norm _
  have hden : 1 ≤ ‖1 + (r : Complex) * z‖ := by linarith
  have hnormz : ‖z‖ = 1 := by
    dsimp [z]
    rw [Complex.norm_exp]
    norm_num
  unfold gaussianNormalizedPoleAmplitudeFirstDeriv
  change ‖(tau : Complex) *
    ((1 - -(Real.exp (-tau) : Complex)) *
      (-(Real.exp (-tau) : Complex) * Complex.I *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)) /
      (1 - -(Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)) ^ 2)‖ ≤ 2
  simp only [sub_neg_eq_add]
  rw [norm_mul, norm_div, norm_mul, norm_mul, norm_mul, norm_pow, norm_neg,
    Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg htau.le,
    Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hr0,
    Complex.norm_I]
  dsimp [r, z] at hden hnormz ⊢
  change tau * (‖1 + (Real.exp (-tau) : Complex)‖ *
    (Real.exp (-tau) * 1 * ‖Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖) /
    ‖1 - -(Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 2) ≤ 2
  rw [hnormz, mul_one]
  have hden' : 1 ≤ ‖1 - -(Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ := by
    rw [show 1 - -(Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I) =
      1 + (Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I) by ring]
    exact hden
  have hnum : ‖1 + (Real.exp (-tau) : Complex)‖ = 1 + Real.exp (-tau) := by
    have heq : 1 + (Real.exp (-tau) : Complex) =
        ((1 + Real.exp (-tau) : Real) : Complex) := by norm_num
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
    exact abs_of_nonneg (by positivity)
  rw [hnum]
  have hden2 : 1 ≤ ‖1 - -(Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 2 := by
    nlinarith [norm_nonneg (1 - -(Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I))]
  have hnumle : tau * (1 + Real.exp (-tau)) * Real.exp (-tau) ≤ 2 := by
    have htr' : tau * Real.exp (-tau) ≤ 1 := by
      simpa [r] using htr
    have hr1 : Real.exp (-tau) ≤ 1 := by
      exact Real.exp_le_one_iff.mpr (by linarith)
    have hprod0 : 0 ≤ tau * Real.exp (-tau) := by positivity
    have hprod : (tau * Real.exp (-tau)) * Real.exp (-tau) ≤
        (tau * Real.exp (-tau)) * 1 := by
      exact mul_le_mul_of_nonneg_left hr1 hprod0
    nlinarith
  calc
    tau * ((1 + Real.exp (-tau)) * (Real.exp (-tau) * 1) /
        ‖1 - -(Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 2) =
      (tau * (1 + Real.exp (-tau)) * Real.exp (-tau)) /
        ‖1 - -(Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 2 := by ring
    _ ≤ 2 := by
      apply (div_le_iff₀ (by positivity : 0 < ‖1 - -(Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 2)).mpr
      nlinarith

/-- Second derivative of the negative pole factor along the growing central
chart, again using its literal nonzero denominator. -/
theorem hasDerivAt_scaled_growingCentralMinusAmplitude_firstDeriv
    {tau : Real} (htau : 0 < tau) (y : Real) :
    HasDerivAt
      (fun u : Real => tau * gaussianNormalizedPoleAmplitudeFirstDeriv
        (-(Real.exp (-tau) : Complex)) (tau * u))
      (tau ^ 2 * gaussianNormalizedPoleAmplitudeSecondDeriv
        (-(Real.exp (-tau) : Complex)) (tau * y)) y := by
  have hden : 1 - (-(Real.exp (-tau) : Complex)) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I) ≠ 0 := by
    rw [show 1 - (-(Real.exp (-tau) : Complex)) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I) =
      1 + Complex.exp (-growingThetaParameter tau (-tau * y)) by
        rw [exp_neg_growingThetaParameter_scaled]
        ring]
    exact growingCentralMinusAmplitude_denom_ne htau y
  have houter := hasDerivAt_gaussianNormalizedPoleAmplitudeFirstDeriv_of_denom_ne
    (q := -(Real.exp (-tau) : Complex)) (tau * y) hden
  have hinner : HasDerivAt (fun u : Real => tau * u) tau y :=
    hasDerivAt_const_mul tau
  have hcomp := houter.scomp y hinner
  have hder := hcomp.const_mul (tau : Complex)
  simpa [smul_eq_mul, mul_assoc, mul_left_comm, mul_comm, pow_two] using hder

/-- Uniform second-derivative bound for the negative pole factor on the
central chart.  The harmless hypothesis `tau <= 1` will be supplied by the
small-scale threshold used for the central phase. -/
theorem norm_scaled_growingCentralMinusAmplitude_secondDeriv_le_four_center
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (y : Real)
    (hangle : |tau * y| ≤ Real.pi / 3) :
    ‖tau ^ 2 * gaussianNormalizedPoleAmplitudeSecondDeriv
      (-(Real.exp (-tau) : Complex)) (tau * y)‖ ≤ 4 := by
  let r : Real := Real.exp (-tau)
  let z : Complex := Complex.exp (((tau * y : Real) : Complex) * Complex.I)
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hr1 : r ≤ 1 := by
    dsimp [r]
    exact Real.exp_le_one_iff.mpr (by linarith)
  have hnormz : ‖z‖ = 1 := by
    dsimp [z]
    rw [Complex.norm_exp]
    norm_num
  have hdenreal : 1 + r / 2 ≤ ‖1 + (r : Complex) * z‖ := by
    have hreal : (r * z).re ≥ r / 2 := by
      dsimp [z]
      exact re_real_mul_exp_I_ge_half hr0 hangle
    calc
      1 + r / 2 ≤ (1 + (r : Complex) * z).re := by
        rw [Complex.add_re, Complex.one_re]
        linarith
      _ ≤ ‖1 + (r : Complex) * z‖ := Complex.re_le_norm _
  have hden : 1 ≤ ‖1 + (r : Complex) * z‖ := by linarith
  have hminus : ‖1 - (r : Complex) * z‖ ≤ 1 + r := by
    calc
      ‖1 - (r : Complex) * z‖ ≤ ‖(1 : Complex)‖ + ‖(r : Complex) * z‖ :=
        norm_sub_le _ _
      _ = 1 + r := by
        rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
          abs_of_nonneg hr0, hnormz]
        norm_num
  unfold gaussianNormalizedPoleAmplitudeSecondDeriv
  change ‖(tau : Complex) ^ 2 *
    ((-(1 - -(Real.exp (-tau) : Complex))) *
      ((-(Real.exp (-tau) : Complex)) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)) *
      (1 + (-(Real.exp (-tau) : Complex)) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)) /
      (1 - (-(Real.exp (-tau) : Complex)) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)) ^ 3)‖ ≤ 4
  simp only [norm_mul, norm_div, norm_pow, norm_neg, Complex.norm_real,
    Real.norm_eq_abs, abs_of_nonneg htau.le, Complex.norm_exp]
  have hnormExp : Real.exp
      (↑(tau * y) * Complex.I : Complex).re = 1 := by
    norm_num
  rw [abs_of_pos (Real.exp_pos _), hnormExp]
  rw [show 1 - -(Real.exp (-tau) : Complex) =
      1 + (Real.exp (-tau) : Complex) by ring]
  rw [show 1 + -(Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I) =
    1 - (Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I) by ring]
  rw [show 1 - -(Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I) =
    1 + (Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I) by ring]
  have hnum : ‖1 + (Real.exp (-tau) : Complex)‖ = 1 + Real.exp (-tau) := by
    have heq : 1 + (Real.exp (-tau) : Complex) =
        ((1 + Real.exp (-tau) : Real) : Complex) := by norm_num
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
    exact abs_of_nonneg (by positivity)
  rw [hnum]
  dsimp [r, z] at hden hminus
  have hden3 : 1 ≤ ‖1 + (Real.exp (-tau) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3 := by
    simpa using pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 1) hden 3
  have htauSq : tau ^ 2 ≤ 1 := by nlinarith
  have hcore : (1 + Real.exp (-tau)) * Real.exp (-tau) *
      (1 + Real.exp (-tau)) ≤ 4 := by
    have hsq : 0 ≤ (1 - Real.exp (-tau)) ^ 2 := sq_nonneg _
    nlinarith
  have hcore0 : 0 ≤ (1 + Real.exp (-tau)) * Real.exp (-tau) *
      (1 + Real.exp (-tau)) := by positivity
  have hnumle : tau ^ 2 * (1 + Real.exp (-tau)) * Real.exp (-tau) *
      (1 + Real.exp (-tau)) ≤ 4 := by
    have hmul := mul_le_mul htauSq hcore hcore0 (by norm_num : (0 : Real) ≤ 1)
    nlinarith
  have htop : tau ^ 2 * (1 + Real.exp (-tau)) *
      (Real.exp (-tau) * 1) * ‖1 - (Real.exp (-tau) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ≤
      tau ^ 2 * (1 + Real.exp (-tau)) * Real.exp (-tau) *
        (1 + Real.exp (-tau)) := by
    calc
      tau ^ 2 * (1 + Real.exp (-tau)) * (Real.exp (-tau) * 1) *
          ‖1 - (Real.exp (-tau) : Complex) *
            Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ =
        (tau ^ 2 * (1 + Real.exp (-tau)) * Real.exp (-tau)) *
          ‖1 - (Real.exp (-tau) : Complex) *
            Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ := by ring
      _ ≤ (tau ^ 2 * (1 + Real.exp (-tau)) * Real.exp (-tau)) *
          (1 + Real.exp (-tau)) :=
        mul_le_mul_of_nonneg_left hminus (by positivity)
      _ = tau ^ 2 * (1 + Real.exp (-tau)) * Real.exp (-tau) *
          (1 + Real.exp (-tau)) := by ring
  calc
    tau ^ 2 * ((1 + Real.exp (-tau)) * (Real.exp (-tau) * 1) *
        ‖1 - (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ /
        ‖1 + (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3) =
      (tau ^ 2 * (1 + Real.exp (-tau)) * (Real.exp (-tau) * 1) *
        ‖1 - (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖) /
        ‖1 + (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3 := by
      rw [mul_div_assoc]
      ring
    _ ≤
      (tau ^ 2 * (1 + Real.exp (-tau)) * Real.exp (-tau) *
        (1 + Real.exp (-tau))) /
        ‖1 + (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3 := by
      have hD0 : 0 ≤ ‖1 + (Real.exp (-tau) : Complex) *
          Complex.exp (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3 :=
        pow_nonneg (norm_nonneg _) 3
      exact div_le_div_of_nonneg_right htop hD0
    _ ≤ 4 := by
      apply (div_le_iff₀ (by positivity : 0 < ‖1 +
        (Real.exp (-tau) : Complex) * Complex.exp
          (((tau * y : Real) : Complex) * Complex.I)‖ ^ 3)).mpr
      nlinarith

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralDecay.lean <==
import EuclideanBallsFormalization.GrowingCentralDualCorrection
import EuclideanBallsFormalization.GrowingCentralPhase

namespace EuclideanBallsFormalization

open scoped BigOperators RealInnerProductSpace

noncomputable section

/-!
The quantitative decay layer for the origin correction in NL0 (5.31).

`GrowingCentralDualCorrection` proves that the logarithmic modulus correction
is quadratic in the angular coordinate.  This file turns the explicit
exponentially small derivative majorants into a uniform small-`tau` quadratic
coefficient.  The Poisson factor is kept separate below so that the eventual
negative quadratic estimate has an auditable source for each contribution.
-/

def growingThetaOriginCorrectionAbsorptionConstant : Real :=
  1 + 9 * ((5 / 3) *
      (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) *
        growingThetaQSecondCombinedMomentConstant +
    (8 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant) ^ 2)

lemma growingThetaOriginCorrectionAbsorptionConstant_pos :
    0 < growingThetaOriginCorrectionAbsorptionConstant := by
  unfold growingThetaOriginCorrectionAbsorptionConstant
  have hK2 := growingThetaQSecondCombinedMomentConstant_nonneg
  have hK1 := growingThetaQUniversalMomentConstant_nonneg
  positivity

lemma eventually_growingThetaOriginCorrection_absorption_atTop :
    ∀ᶠ u : Real in Filter.atTop,
      growingThetaOriginCorrectionAbsorptionConstant * u ^ 2 *
          Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤ 1 / 8 := by
  let C : Real := growingThetaOriginCorrectionAbsorptionConstant
  let eps : Real := (8 * C)⁻¹
  have hC : 0 < C := growingThetaOriginCorrectionAbsorptionConstant_pos
  have heps : 0 < eps := by
    dsimp [eps]
    positivity
  have ha : 0 < growingThetaQDerivativeDecayBase / 2 :=
    div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop ha (-2 : Real)
  have hbound := hsmall.bound heps
  filter_upwards [hbound, Filter.eventually_gt_atTop (0 : Real)] with u hu hu0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hu0 _),
    Real.rpow_neg_eq_inv_rpow, Real.rpow_two] at hu
  have hmul := mul_le_mul_of_nonneg_left hu
    (mul_nonneg hC.le (sq_nonneg u))
  have huNe : u ≠ 0 := ne_of_gt hu0
  dsimp [C, eps] at hmul ⊢
  calc
    growingThetaOriginCorrectionAbsorptionConstant * u ^ 2 *
        Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤
      growingThetaOriginCorrectionAbsorptionConstant * u ^ 2 *
        ((8 * growingThetaOriginCorrectionAbsorptionConstant)⁻¹ * u⁻¹ ^ 2) :=
      hmul
    _ = 1 / 8 := by
      field_simp [huNe, ne_of_gt growingThetaOriginCorrectionAbsorptionConstant_pos]

theorem exists_tau0_log_normRatio_growingThetaOriginNearestPath_coefficient_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        tau ^ 2 * (9 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
          growingThetaQDerivativeBound tau ^ 2)) ≤ 1 / 8 := by
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1
    eventually_growingThetaOriginCorrection_absorption_atTop
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hinv : U ≤ tau⁻¹ :=
    le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  have hmaster := hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have hExp :
      -(growingThetaQDerivativeDecayBase / (2 * tau)) =
        -(growingThetaQDerivativeDecayBase / 2) * tau⁻¹ := by
    field_simp [ne_of_gt htau]
  rw [← hExp] at hmaster
  let E : Real := Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  let B1 : Real := growingThetaQDerivativeBound tau
  let B2 : Real := growingThetaQSecondDerivativeBound tau
  let U1 : Real := (8 * Real.pi ^ 2 / tau ^ 2) * E *
    growingThetaQUniversalMomentConstant
  let U2 : Real := ((32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4) * E *
    growingThetaQSecondCombinedMomentConstant
  have hE0 : 0 ≤ E := by dsimp [E]; positivity
  have hE1 : E ≤ 1 := by
    change Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) ≤ 1
    apply Real.exp_le_one_iff.mpr
    have hdec : 0 < growingThetaQDerivativeDecayBase / (2 * tau) :=
      div_pos growingThetaQDerivativeDecayBase_pos (by positivity)
    linarith
  have hB10 : 0 ≤ B1 := by
    dsimp [B1]
    exact growingThetaQDerivativeBound_nonneg tau
  have hB20 : 0 ≤ B2 := by
    dsimp [B2]
    exact growingThetaQSecondDerivativeBound_nonneg htau
  have hU10 : 0 ≤ U1 := by
    dsimp [U1]
    exact mul_nonneg
      (mul_nonneg (by positivity) hE0)
      growingThetaQUniversalMomentConstant_nonneg
  have hU20 : 0 ≤ U2 := by
    dsimp [U2]
    exact mul_nonneg
      (mul_nonneg (by positivity) hE0)
      growingThetaQSecondCombinedMomentConstant_nonneg
  have hB1 : B1 ≤ U1 := by
    dsimp [B1, U1, E]
    exact growingThetaQDerivativeBound_le_universal htau htau1
  have hB2 : B2 ≤ U2 := by
    dsimp [B2, U2, E]
    exact growingThetaQSecondDerivativeBound_le_universal htau htau1
  have hB1sq : B1 ^ 2 ≤ U1 ^ 2 := by
    nlinarith [sq_nonneg (U1 - B1)]
  have hterm1 : tau ^ 2 * B1 ^ 2 ≤
      (8 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant) ^ 2 *
        tau⁻¹ ^ 2 * E := by
    calc
      tau ^ 2 * B1 ^ 2 ≤ tau ^ 2 * U1 ^ 2 := by gcongr
      _ = (8 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant) ^ 2 *
          tau⁻¹ ^ 2 * E ^ 2 := by
        dsimp [U1]
        field_simp [ne_of_gt htau]
      _ ≤ (8 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant) ^ 2 *
          tau⁻¹ ^ 2 * E := by
        have hEsq : E ^ 2 ≤ E := by nlinarith
        gcongr
  have hterm2 : tau ^ 2 * ((5 / 3) * B2) ≤
      ((5 / 3) * (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) *
        growingThetaQSecondCombinedMomentConstant) * tau⁻¹ ^ 2 * E := by
    calc
      tau ^ 2 * ((5 / 3) * B2) ≤ tau ^ 2 * ((5 / 3) * U2) := by gcongr
      _ = ((5 / 3) * (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) *
          growingThetaQSecondCombinedMomentConstant) * tau⁻¹ ^ 2 * E := by
        dsimp [U2]
        field_simp [ne_of_gt htau]
  have hcoeff :
      tau ^ 2 * (9 * ((5 / 3) * B2 + B1 ^ 2)) ≤
        growingThetaOriginCorrectionAbsorptionConstant * tau⁻¹ ^ 2 * E := by
    unfold growingThetaOriginCorrectionAbsorptionConstant
    have hnonneg : 0 ≤ tau⁻¹ ^ 2 * E := mul_nonneg (sq_nonneg _) hE0
    nlinarith [hterm1, hterm2]
  have hmaster' :
      growingThetaOriginCorrectionAbsorptionConstant * tau⁻¹ ^ 2 * E ≤ 1 / 8 := by
    simpa [E] using hmaster
  simpa [B1, B2] using hcoeff.trans hmaster'

theorem exists_tau0_log_normRatio_growingThetaOriginNearestPath_scaled_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau y : Real, 0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
        Real.log (‖growingThetaOriginNearestPath tau (-tau * y)‖ /
          ‖growingThetaOriginNearestPath tau 0‖) ≤ (1 / 8 : Real) * y ^ 2 := by
  obtain ⟨tau0, htau0, htau01, hcoeff⟩ :=
    exists_tau0_log_normRatio_growingThetaOriginNearestPath_coefficient_le
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau y htau htauLe hy
  have hsector : |-tau * y| ≤ tau / 2 := by
    rw [abs_mul, abs_neg, abs_of_pos htau]
    nlinarith
  have hlog := log_normRatio_growingThetaOriginNearestPath_le_quadratic
    htau (htauLe.trans htau01) hsector
  have hc := hcoeff tau htau htauLe
  have hsq : (-tau * y) ^ 2 = tau ^ 2 * y ^ 2 := by ring
  rw [hsq] at hlog
  have hmult := mul_le_mul_of_nonneg_right hc (sq_nonneg y)
  nlinarith

lemma le_log_one_add_sq_of_abs_le_half {y : Real} (hy : |y| ≤ 1 / 2) :
    (4 / 5 : Real) * y ^ 2 ≤ Real.log (1 + y ^ 2) := by
  have hy2 : y ^ 2 ≤ 1 / 4 := by
    have hsum : 0 ≤ |y| + 1 / 2 := by positivity
    have hprod : 0 ≤ (1 / 2 - |y|) * (|y| + 1 / 2) :=
      mul_nonneg (sub_nonneg.mpr hy) hsum
    nlinarith [sq_abs y]
  have hx0 : 0 ≤ y ^ 2 := sq_nonneg _
  have hbase := Real.le_log_one_add_of_nonneg hx0
  have hden : 0 < y ^ 2 + 2 := by positivity
  have hfrac : (4 / 5 : Real) * y ^ 2 ≤ 2 * y ^ 2 / (y ^ 2 + 2) := by
    rw [le_div_iff₀ hden]
    nlinarith
  exact hfrac.trans hbase

lemma log_growingThetaOriginPoissonPrefactor_scaled
    {tau y : Real} (htau : 0 < tau) :
    Real.log ((tau / Real.sqrt (tau ^ 2 + (-tau * y) ^ 2)) ^ (1 / 2 : Real)) =
      -(1 / 4 : Real) * Real.log (1 + y ^ 2) := by
  have hone : 0 < 1 + y ^ 2 := by positivity
  have hsqrt : Real.sqrt (tau ^ 2 + (-tau * y) ^ 2) =
      tau * Real.sqrt (1 + y ^ 2) := by
    have hsq1 : (Real.sqrt (tau ^ 2 + (-tau * y) ^ 2)) ^ 2 =
        tau ^ 2 + (-tau * y) ^ 2 := by
      rw [Real.sq_sqrt]
      positivity
    have hsq2 : (tau * Real.sqrt (1 + y ^ 2)) ^ 2 =
        tau ^ 2 + (-tau * y) ^ 2 := by
      calc
        (tau * Real.sqrt (1 + y ^ 2)) ^ 2 =
            tau ^ 2 * (Real.sqrt (1 + y ^ 2)) ^ 2 := by ring
        _ = tau ^ 2 + (-tau * y) ^ 2 := by
          rw [Real.sq_sqrt (le_of_lt hone)]
          ring
    have hright : 0 < tau * Real.sqrt (1 + y ^ 2) := by positivity
    nlinarith [Real.sqrt_nonneg (tau ^ 2 + (-tau * y) ^ 2)]
  rw [hsqrt]
  have hsqrtPos : 0 < Real.sqrt (1 + y ^ 2) := Real.sqrt_pos.2 hone
  have hbase : 0 < tau / (tau * Real.sqrt (1 + y ^ 2)) := by positivity
  rw [Real.log_rpow hbase]
  have hratio : tau / (tau * Real.sqrt (1 + y ^ 2)) =
      (Real.sqrt (1 + y ^ 2))⁻¹ := by
    field_simp [ne_of_gt htau, ne_of_gt hsqrtPos]
  rw [hratio, Real.log_inv, Real.log_sqrt (le_of_lt hone)]
  ring

lemma growingThetaDualSum_zero_eq_growingThetaOriginNearestPath
    {tau sigma : Real} (htau : 0 < tau) :
    growingThetaDualSum tau sigma 0 = growingThetaOriginNearestPath tau sigma := by
  rw [growingThetaDualSum_eq_one_add_nearestTail htau]
  unfold growingThetaOriginNearestPath
  rw [growingThetaNearestTailQ_eq_parameter]

theorem exists_tau0_log_norm_growingThetaOriginRatio_scaled_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau y : Real, 0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
        Real.log ‖analyticTheta (Complex.exp (-growingThetaParameter tau (-tau * y))) 0 /
          analyticTheta (Complex.exp (-growingThetaParameter tau 0)) 0‖ ≤
          -(3 / 40 : Real) * y ^ 2 := by
  obtain ⟨tau0, htau0, htau01, hcorr⟩ :=
    exists_tau0_log_normRatio_growingThetaOriginNearestPath_scaled_le
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau y htau htauLe hy
  have hFsig : growingThetaOriginNearestPath tau (-tau * y) ≠ 0 := by
    change 1 + growingThetaNearestTailQ
      (growingThetaParameter tau (-tau * y)) 0 ≠ 0
    exact one_add_growingThetaNearestTailQ_ne_zero_of_re_pos
      (by simpa [growingThetaParameter] using htau) 0
  have hFzero : growingThetaOriginNearestPath tau 0 ≠ 0 := by
    change 1 + growingThetaNearestTailQ (growingThetaParameter tau 0) 0 ≠ 0
    exact one_add_growingThetaNearestTailQ_ne_zero_of_re_pos
      (by simpa [growingThetaParameter] using htau) 0
  have hdualNorm :
      ‖growingThetaDualSum tau (-tau * y) 0 / growingThetaDualSum tau 0 0‖ =
        ‖growingThetaOriginNearestPath tau (-tau * y) /
          growingThetaOriginNearestPath tau 0‖ := by
    rw [growingThetaDualSum_zero_eq_growingThetaOriginNearestPath htau,
      growingThetaDualSum_zero_eq_growingThetaOriginNearestPath htau]
  have hdualNormNe : ‖growingThetaDualSum tau (-tau * y) 0 /
      growingThetaDualSum tau 0 0‖ ≠ 0 := by
    rw [hdualNorm]
    exact norm_ne_zero_iff.mpr (div_ne_zero hFsig hFzero)
  have hpoissonPos : 0 <
      (tau / Real.sqrt (tau ^ 2 + (-tau * y) ^ 2)) ^ (1 / 2 : Real) := by
    apply Real.rpow_pos_of_pos
    have hsqrtPos : 0 < Real.sqrt (tau ^ 2 + (-tau * y) ^ 2) := by
      apply Real.sqrt_pos.2
      nlinarith [sq_pos_of_pos htau]
    positivity
  have hfactor := norm_growingThetaOriginRatio_eq_poisson_factor htau (-tau * y)
  rw [hfactor, Real.log_mul (ne_of_gt hpoissonPos) hdualNormNe, hdualNorm, norm_div]
  have hpoisson := log_growingThetaOriginPoissonPrefactor_scaled
    (tau := tau) (y := y) htau
  have hdual := hcorr tau y htau htauLe hy
  have hlog := le_log_one_add_sq_of_abs_le_half hy
  rw [hpoisson]
  have hphase : -(1 / 4 : Real) * Real.log (1 + y ^ 2) ≤
      -(1 / 4 : Real) * ((4 / 5 : Real) * y ^ 2) := by
    nlinarith
  calc
    -(1 / 4 : Real) * Real.log (1 + y ^ 2) +
        Real.log (‖growingThetaOriginNearestPath tau (-tau * y)‖ /
          ‖growingThetaOriginNearestPath tau 0‖) ≤
        -(1 / 4 : Real) * ((4 / 5 : Real) * y ^ 2) +
          (1 / 8 : Real) * y ^ 2 :=
      add_le_add hphase hdual
    _ = -(3 / 40 : Real) * y ^ 2 := by ring

lemma exp_neg_tau_polar_scaled_eq_parameter
    {tau y : Real} :
    ((Real.exp (-tau) : Real) : Complex) *
        Complex.exp (((tau * y : Real) : Complex) * Complex.I) =
      Complex.exp (-growingThetaParameter tau (-tau * y)) := by
  rw [Complex.ofReal_exp, ← Complex.exp_add]
  congr 1
  simp [growingThetaParameter]
  ring

lemma re_gaussianCentralPhase_exp_neg_scaled_eq_log_ratio
    {tau y : Real} (htau : 0 < tau) :
    (gaussianCentralPhase (Real.exp (-tau)) (tau * y)).re =
      Real.log ‖analyticTheta (Complex.exp (-growingThetaParameter tau (-tau * y))) 0 /
        analyticTheta (Complex.exp (-growingThetaParameter tau 0)) 0‖ := by
  let A : Complex := analyticTheta
    (Complex.exp (-growingThetaParameter tau (-tau * y))) 0
  let B : Complex := analyticTheta (Complex.exp (-growingThetaParameter tau 0)) 0
  have hA : A ≠ 0 := by
    dsimp [A]
    exact analyticTheta_exp_neg_growingThetaParameter_ne_zero htau (-tau * y) 0
  have hB : B ≠ 0 := by
    dsimp [B]
    exact analyticTheta_exp_neg_growingThetaParameter_ne_zero htau 0 0
  have hp : ((Real.exp (-tau) : Real) : Complex) *
      Complex.exp (((tau * y : Real) : Complex) * Complex.I) =
        Complex.exp (-growingThetaParameter tau (-tau * y)) :=
    exp_neg_tau_polar_scaled_eq_parameter
  have hp0 : ((Real.exp (-tau) : Real) : Complex) =
      Complex.exp (-growingThetaParameter tau 0) := by
    simpa [growingThetaParameter] using
      (Complex.ofReal_exp (-tau)).symm
  unfold gaussianCentralPhase
  rw [hp, hp0]
  change (Complex.log
      (analyticTheta (Complex.exp (-growingThetaParameter tau (-tau * y))) 0) -
    Complex.log (analyticTheta (Complex.exp (-growingThetaParameter tau 0)) 0) -
    Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex) *
      ((tau * y : Real) : Complex)).re = _
  rw [Complex.sub_re, Complex.sub_re, Complex.log_re, Complex.log_re]
  have hFourierRe :
      (Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex) *
        ((tau * y : Real) : Complex)).re = 0 := by simp
  rw [hFourierRe, sub_zero]
  rw [norm_div, Real.log_div
    (norm_ne_zero_iff.mpr (by simpa [A] using hA))
    (norm_ne_zero_iff.mpr (by simpa [B] using hB))]

theorem exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau y : Real, 0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
        (gaussianCentralPhase (Real.exp (-tau)) (tau * y)).re ≤
          -(3 / 40 : Real) * y ^ 2 := by
  obtain ⟨tau0, htau0, htau01, hratio⟩ :=
    exists_tau0_log_norm_growingThetaOriginRatio_scaled_le
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau y htau htauLe hy
  rw [re_gaussianCentralPhase_exp_neg_scaled_eq_log_ratio htau]
  exact hratio tau y htau htauLe hy

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralDualCorrection.lean <==
import EuclideanBallsFormalization.GrowingThetaQSecondDerivative

namespace EuclideanBallsFormalization

open scoped BigOperators RealInnerProductSpace

noncomputable section

/-!
The dual-theta correction at the spatial origin in NL0 (5.31).

The correction is not complex-even in the angular parameter: its first
variation is generally imaginary.  What is even, and what the real-part
estimate needs, is its modulus.  This module records the exact conjugation
symmetry from which that cancellation starts.
-/

lemma growingThetaParameter_neg_eq_conj (tau sigma : Real) :
    growingThetaParameter tau (-sigma) =
      starRingEnd Complex (growingThetaParameter tau sigma) := by
  apply Complex.ext <;> simp [growingThetaParameter]

lemma growingThetaDualImage_neg_eq_conj
    (tau sigma : Real) (ell : Int) :
    growingThetaDualImage tau (-sigma) 0 ell =
      starRingEnd Complex (growingThetaDualImage tau sigma 0 ell) := by
  unfold growingThetaDualImage
  rw [growingThetaParameter_neg_eq_conj]
  rw [← Complex.exp_conj]
  congr 1
  push_cast
  simp only [sub_zero]
  rw [← Complex.star_def]
  let q : Complex := growingThetaParameter tau sigma
  have hconj :
      star (-(Real.pi ^ 2 : Complex) / q * (ell : Complex) ^ 2) =
        -(Real.pi ^ 2 : Complex) / star q * (ell : Complex) ^ 2 := by
    rw [show -(Real.pi ^ 2 : Complex) / q * (ell : Complex) ^ 2 =
        -((Real.pi ^ 2 : Complex) * q⁻¹ * (ell : Complex) ^ 2) by ring]
    rw [star_neg, star_mul, star_mul]
    simp
    ring
  simpa [q] using hconj.symm

lemma growingThetaDualSum_neg_eq_conj
    {tau : Real} (_htau : 0 < tau) (sigma : Real) :
    growingThetaDualSum tau (-sigma) 0 =
      starRingEnd Complex (growingThetaDualSum tau sigma 0) := by
  unfold growingThetaDualSum
  rw [Complex.conj_tsum]
  apply tsum_congr
  intro ell
  exact growingThetaDualImage_neg_eq_conj tau sigma ell

lemma growingThetaDualSum_eq_one_add_nearestTail
    {tau : Real} (htau : 0 < tau) (sigma : Real) :
    growingThetaDualSum tau sigma 0 =
      1 + growingThetaNearestTail tau sigma 0 := by
  rw [growingThetaDualSum_eq_nearest_mul_one_add_tail htau,
    growingThetaDualImage_zero_zero, one_mul]

lemma norm_one_add_growingThetaNearestTail_neg
    {tau : Real} (htau : 0 < tau) (sigma : Real) :
    ‖1 + growingThetaNearestTail tau (-sigma) 0‖ =
      ‖1 + growingThetaNearestTail tau sigma 0‖ := by
  rw [← growingThetaDualSum_eq_one_add_nearestTail htau (-sigma),
    ← growingThetaDualSum_eq_one_add_nearestTail htau sigma]
  rw [growingThetaDualSum_neg_eq_conj htau, Complex.norm_conj]

/-- The origin dual correction restricted to the angular direction. -/
def growingThetaOriginNearestPath (tau : Real) : Real → Complex :=
  fun sigma => 1 + growingThetaNearestTailQ (growingThetaParameter tau sigma) 0

theorem hasDerivAt_growingThetaOriginNearestPath
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (growingThetaOriginNearestPath tau)
      (Complex.I * growingThetaNearestTailQDerivative
        (growingThetaParameter tau sigma) 0) sigma := by
  have hq := hasDerivAt_growingThetaNearestTailQ
    (tau := tau) (sigma := sigma) (x := 0) htau hsector (by norm_num)
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := sigma)
  have hmul := hpath0.const_mul Complex.I
  have hpath : HasDerivAt (fun s : Real => growingThetaParameter tau s)
      Complex.I sigma := by
    have hadd := (hasDerivAt_const (x := sigma) (tau : Complex)).add hmul
    change HasDerivAt ((fun _ : Real => (tau : Complex)) +
      fun s : Real => Complex.I * Complex.ofRealCLM s) Complex.I sigma
    simpa only [Complex.ofRealCLM_apply, Complex.ofReal_one, zero_add, mul_one]
      using hadd
  have hqR := hq.complexToReal_fderiv
  have hcomp := hqR.comp sigma hpath
  have hder := hcomp.hasDerivAt
  change HasDerivAt (fun s : Real =>
    1 + growingThetaNearestTailQ (growingThetaParameter tau s) 0)
    (Complex.I * growingThetaNearestTailQDerivative
      (growingThetaParameter tau sigma) 0) sigma
  simpa [mul_comm, mul_left_comm, mul_assoc] using hder.const_add (1 : Complex)

theorem hasDerivAt_growingThetaOriginNearestPathDerivative
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (fun s : Real =>
      Complex.I * growingThetaNearestTailQDerivative
        (growingThetaParameter tau s) 0)
      (-growingThetaNearestTailQSecondDerivative
        (growingThetaParameter tau sigma) 0) sigma := by
  have hq := hasDerivAt_growingThetaNearestTailQDerivative_q
    (tau := tau) (sigma := sigma) (x := 0) htau hsector (by norm_num)
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := sigma)
  have hmul := hpath0.const_mul Complex.I
  have hpath : HasDerivAt (fun s : Real => growingThetaParameter tau s)
      Complex.I sigma := by
    have hadd := (hasDerivAt_const (x := sigma) (tau : Complex)).add hmul
    change HasDerivAt ((fun _ : Real => (tau : Complex)) +
      fun s : Real => Complex.I * Complex.ofRealCLM s) Complex.I sigma
    simpa only [Complex.ofRealCLM_apply, Complex.ofReal_one, zero_add, mul_one]
      using hadd
  have hqR := hq.complexToReal_fderiv
  have hcomp := hqR.comp sigma hpath
  have hder := hcomp.hasDerivAt
  have hfinal : HasDerivAt (fun s : Real =>
      Complex.I * growingThetaNearestTailQDerivative
        (growingThetaParameter tau s) 0)
      (Complex.I * (Complex.I * growingThetaNearestTailQSecondDerivative
        (growingThetaParameter tau sigma) 0)) sigma := by
    simpa [Function.comp_def, mul_comm, mul_left_comm, mul_assoc]
      using hder.const_mul Complex.I
  rw [← mul_assoc, Complex.I_mul_I, neg_one_mul] at hfinal
  exact hfinal

/-- A second-order remainder estimate for the origin dual correction on the
positive angular half-sector.  The linear term is retained here; its purely
imaginary character is recorded separately below. -/
theorem norm_growingThetaOriginNearestPath_sub_linear_le_quadratic
    {tau sigma : Real} (htau : 0 < tau)
    (hsigma : sigma ∈ Set.Icc (0 : Real) (tau / 2)) :
    ‖growingThetaOriginNearestPath tau sigma -
        growingThetaOriginNearestPath tau 0 -
        (sigma : Complex) *
          (Complex.I * growingThetaNearestTailQDerivative (tau : Complex) 0)‖ ≤
      growingThetaQSecondDerivativeBound tau * sigma ^ 2 := by
  let F : Real → Complex := growingThetaOriginNearestPath tau
  let F1 : Real → Complex := fun s =>
    Complex.I * growingThetaNearestTailQDerivative
      (growingThetaParameter tau s) 0
  let B : Real := growingThetaQSecondDerivativeBound tau
  have hB0 : 0 ≤ B := growingThetaQSecondDerivativeBound_nonneg htau
  have hsector (s : Real) (hs : s ∈ Set.Icc (0 : Real) sigma) :
      |s| ≤ tau / 2 := by
    rw [abs_of_nonneg hs.1]
    exact hs.2.trans hsigma.2
  have hF (s : Real) (hs : s ∈ Set.Icc (0 : Real) sigma) :
      HasDerivAt F (F1 s) s := by
    exact hasDerivAt_growingThetaOriginNearestPath htau (hsector s hs)
  have hF1 (s : Real) (hs : s ∈ Set.Icc (0 : Real) sigma) :
      HasDerivAt (fun y : Real =>
        Complex.I * growingThetaNearestTailQDerivative
          (growingThetaParameter tau y) 0)
        (-growingThetaNearestTailQSecondDerivative
          (growingThetaParameter tau s) 0) s := by
    exact hasDerivAt_growingThetaOriginNearestPathDerivative htau (hsector s hs)
  have hF1lip (s : Real) (hs : s ∈ Set.Icc (0 : Real) sigma) :
      ‖F1 s - F1 0‖ ≤ B * sigma := by
    have hderiv : ∀ y ∈ Set.Icc (0 : Real) sigma, ‖deriv F1 y‖ ≤ B := by
      intro y hy
      rw [(hF1 y hy).deriv]
      rw [norm_neg]
      exact norm_growingThetaNearestTailQSecondDerivative_le
        htau (hsector y hy) (by norm_num)
    have hmean := (convex_Icc (0 : Real) sigma).norm_image_sub_le_of_norm_deriv_le
      (fun y hy => (hF1 y hy).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 sigma from ⟨le_rfl, hsigma.1⟩) hs
    calc
      ‖F1 s - F1 0‖ ≤ B * ‖s - 0‖ := hmean
      _ ≤ B * sigma := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hs.1]
        exact mul_le_mul_of_nonneg_left hs.2 hB0
  let R : Real → Complex := fun s => F s - F 0 - (s : Complex) * F1 0
  have hR (s : Real) (hs : s ∈ Set.Icc (0 : Real) sigma) :
      HasDerivAt R (F1 s - F1 0) s := by
    have hlinear := (Complex.ofRealCLM.hasDerivAt (x := s)).mul_const (F1 0)
    have hraw := ((hF s hs).sub (hasDerivAt_const (x := s) (F 0))).sub hlinear
    change HasDerivAt (fun y : Real => F y - F 0 - (y : Complex) * F1 0)
      (F1 s - F1 0) s
    have hraw' : HasDerivAt
        ((F - fun x => F 0) - fun y => Complex.ofRealCLM y * F1 0)
        (F1 s - F1 0) s := hraw.congr_deriv (by simp)
    apply hraw'.congr_of_eventuallyEq
    filter_upwards with y
    simp
  have hderivR : ∀ s ∈ Set.Icc (0 : Real) sigma, ‖deriv R s‖ ≤ B * sigma := by
    intro s hs
    rw [(hR s hs).deriv]
    exact hF1lip s hs
  have hmean := (convex_Icc (0 : Real) sigma).norm_image_sub_le_of_norm_deriv_le
    (fun s hs => (hR s hs).differentiableAt) hderivR
    (show (0 : Real) ∈ Set.Icc 0 sigma from ⟨le_rfl, hsigma.1⟩)
    (show sigma ∈ Set.Icc 0 sigma from ⟨hsigma.1, le_rfl⟩)
  have hRzero : R 0 = 0 := by simp [R]
  have hresult : ‖R sigma‖ ≤ B * sigma ^ 2 := by
    calc
      ‖R sigma‖ = ‖R sigma - R 0‖ := by rw [hRzero, sub_zero]
      _ ≤ (B * sigma) * ‖sigma - 0‖ := hmean
      _ = B * sigma ^ 2 := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hsigma.1]
        ring
  simpa [R, F, F1, B, growingThetaParameter] using hresult

lemma growingThetaNearestTailQDerivativeTerm_zero_isReal
    {tau : Real} (htau : 0 < tau) (ell : Int) :
    starRingEnd Complex
        (growingThetaNearestTailQDerivativeTerm (tau : Complex) 0 ell) =
      growingThetaNearestTailQDerivativeTerm (tau : Complex) 0 ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQDerivativeTerm, hell]
  · rw [growingThetaNearestTailQDerivativeTerm, if_neg hell]
    let a : Real := Real.pi ^ 2 * (ell : Real) ^ 2 / tau ^ 2
    let b : Real := -Real.pi ^ 2 * (ell : Real) ^ 2 / tau
    have hcoeff : growingThetaQDerivativeCoefficient (tau : Complex) 0 ell =
        (a : Complex) := by
      dsimp [growingThetaQDerivativeCoefficient, a]
      push_cast
      field_simp [ne_of_gt htau]
      ring
    have himage : growingThetaNormalizedDualImageQ (tau : Complex) 0 ell =
        Complex.exp (b : Complex) := by
      dsimp [growingThetaNormalizedDualImageQ, b]
      push_cast
      congr 1
      field_simp [ne_of_gt htau]
      ring
    rw [hcoeff, himage]
    rw [← Complex.star_def, star_mul]
    rw [Complex.star_def, ← Complex.exp_conj]
    simp [a, b]
    ring

lemma growingThetaNearestTailQDerivative_zero_isReal
    {tau : Real} (htau : 0 < tau) :
    starRingEnd Complex
        (growingThetaNearestTailQDerivative (tau : Complex) 0) =
      growingThetaNearestTailQDerivative (tau : Complex) 0 := by
  unfold growingThetaNearestTailQDerivative
  rw [Complex.conj_tsum]
  apply tsum_congr
  intro ell
  exact growingThetaNearestTailQDerivativeTerm_zero_isReal htau ell

lemma deriv_growingThetaOriginNearestPath_zero_conj_neg
    {tau : Real} (htau : 0 < tau) :
    starRingEnd Complex (deriv (growingThetaOriginNearestPath tau) 0) =
      -deriv (growingThetaOriginNearestPath tau) 0 := by
  have hder := hasDerivAt_growingThetaOriginNearestPath
    (tau := tau) (sigma := 0) htau (by rw [abs_zero]; linarith)
  rw [hder.deriv]
  have hreal := growingThetaNearestTailQDerivative_zero_isReal htau
  have hparam : growingThetaParameter tau 0 = (tau : Complex) := by
    simp [growingThetaParameter]
  rw [hparam]
  rw [← Complex.star_def, star_mul]
  rw [Complex.star_def]
  rw [hreal]
  simp
  ring

lemma norm_growingThetaDualSum_neg
    {tau : Real} (htau : 0 < tau) (sigma : Real) :
    ‖growingThetaDualSum tau (-sigma) 0‖ =
      ‖growingThetaDualSum tau sigma 0‖ := by
  rw [growingThetaDualSum_neg_eq_conj htau, Complex.norm_conj]

lemma growingThetaDualSum_zero_isReal
    {tau : Real} (htau : 0 < tau) :
    starRingEnd Complex (growingThetaDualSum tau 0 0) =
      growingThetaDualSum tau 0 0 := by
  simpa using (growingThetaDualSum_neg_eq_conj htau 0).symm

lemma growingThetaOriginNearestPath_zero_isReal
    {tau : Real} (htau : 0 < tau) :
    starRingEnd Complex (growingThetaOriginNearestPath tau 0) =
      growingThetaOriginNearestPath tau 0 := by
  change starRingEnd Complex
      (1 + growingThetaNearestTailQ (growingThetaParameter tau 0) 0) =
    1 + growingThetaNearestTailQ (growingThetaParameter tau 0) 0
  rw [growingThetaNearestTailQ_eq_parameter]
  rw [← growingThetaDualSum_eq_one_add_nearestTail htau 0]
  exact growingThetaDualSum_zero_isReal htau

lemma re_growingThetaOriginNearestLinearTerm_zero
    {tau : Real} (htau : 0 < tau) :
    (Complex.I * growingThetaNearestTailQDerivative (tau : Complex) 0).re = 0 := by
  let z : Complex := Complex.I * growingThetaNearestTailQDerivative (tau : Complex) 0
  have hreal := growingThetaNearestTailQDerivative_zero_isReal htau
  have hstar : starRingEnd Complex z = -z := by
    dsimp [z]
    rw [← Complex.star_def, star_mul]
    rw [Complex.star_def, hreal]
    simp
    ring
  have hre : (starRingEnd Complex z).re = z.re := by
    simp [Complex.star_def]
  rw [hstar] at hre
  have him : (growingThetaNearestTailQDerivative (tau : Complex) 0).im = 0 := by
    have him' : (growingThetaNearestTailQDerivative (tau : Complex) 0).im =
        -(growingThetaNearestTailQDerivative (tau : Complex) 0).im := by
      simpa [z] using hre
    linarith
  simp [Complex.mul_re, him]

/-- The real part of the dual correction has no linear angular variation at
the origin.  This is a one-sided real Taylor estimate, not a bound for its
norm or logarithm. -/
theorem re_growingThetaOriginNearestPath_sub_zero_le_quadratic
    {tau sigma : Real} (htau : 0 < tau)
    (hsigma : sigma ∈ Set.Icc (0 : Real) (tau / 2)) :
    (growingThetaOriginNearestPath tau sigma).re -
        (growingThetaOriginNearestPath tau 0).re ≤
      growingThetaQSecondDerivativeBound tau * sigma ^ 2 := by
  have hrem := norm_growingThetaOriginNearestPath_sub_linear_le_quadratic
    htau hsigma
  have hlin := re_growingThetaOriginNearestLinearTerm_zero htau
  let R : Complex := growingThetaOriginNearestPath tau sigma -
    growingThetaOriginNearestPath tau 0 -
    (sigma : Complex) *
      (Complex.I * growingThetaNearestTailQDerivative (tau : Complex) 0)
  have hreal : (growingThetaOriginNearestPath tau sigma).re -
      (growingThetaOriginNearestPath tau 0).re = R.re := by
    dsimp [R]
    simp [Complex.mul_re, hlin]
  rw [hreal]
  calc
    R.re ≤ |R.re| := le_abs_self _
    _ ≤ ‖R‖ := Complex.abs_re_le_norm _
    _ ≤ growingThetaQSecondDerivativeBound tau * sigma ^ 2 := by
      simpa [R] using hrem

/-- At the angular origin the squared norm has vanishing first derivative.
This packages the real-base/pure-imaginary-linear cancellation in the real
scalar quantity that will be used for the norm-ratio estimate. -/
theorem hasDerivAt_normSq_growingThetaOriginNearestPath_zero
    {tau : Real} (htau : 0 < tau) :
    HasDerivAt (fun sigma : Real => ‖growingThetaOriginNearestPath tau sigma‖ ^ 2)
      0 0 := by
  have hF := hasDerivAt_growingThetaOriginNearestPath
    (tau := tau) (sigma := 0) htau (by rw [abs_zero]; linarith)
  have hbase := growingThetaOriginNearestPath_zero_isReal htau
  have hbaseim : (growingThetaOriginNearestPath tau 0).im = 0 := by
    have him := congrArg Complex.im hbase
    simp [Complex.star_def] at him
    linarith
  have hlin := re_growingThetaOriginNearestLinearTerm_zero htau
  have hinner : inner ℝ (growingThetaOriginNearestPath tau 0)
      (Complex.I * growingThetaNearestTailQDerivative (tau : Complex) 0) = 0 := by
    rw [Complex.inner]
    simp [Complex.mul_re, hbaseim, hlin]
  have hnorm := hF.norm_sq
  have hparam : growingThetaParameter tau 0 = (tau : Complex) := by
    simp [growingThetaParameter]
  rw [hparam] at hnorm
  have hderiv : 2 * inner ℝ (growingThetaOriginNearestPath tau 0)
      (Complex.I * growingThetaNearestTailQDerivative (tau : Complex) 0) = 0 := by
    rw [hinner]
    norm_num
  exact hnorm.congr_deriv hderiv

theorem hasDerivAt_normSq_growingThetaOriginNearestPath
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (fun s : Real => ‖growingThetaOriginNearestPath tau s‖ ^ 2)
      (2 * inner ℝ (growingThetaOriginNearestPath tau sigma)
        (Complex.I * growingThetaNearestTailQDerivative
          (growingThetaParameter tau sigma) 0)) sigma := by
  exact (hasDerivAt_growingThetaOriginNearestPath htau hsector).norm_sq

theorem hasDerivAt_normSq_growingThetaOriginNearestPathDerivative
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (fun s : Real =>
      2 * inner ℝ (growingThetaOriginNearestPath tau s)
        (Complex.I * growingThetaNearestTailQDerivative
          (growingThetaParameter tau s) 0))
      (2 * (inner ℝ (growingThetaOriginNearestPath tau sigma)
          (-growingThetaNearestTailQSecondDerivative
            (growingThetaParameter tau sigma) 0) +
        inner ℝ
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0)
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0))) sigma := by
  have hF := hasDerivAt_growingThetaOriginNearestPath htau hsector
  have hF1 := hasDerivAt_growingThetaOriginNearestPathDerivative htau hsector
  exact (hF.inner ℝ hF1).const_mul 2

lemma norm_growingThetaOriginNearestPath_le_five_thirds
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    ‖growingThetaOriginNearestPath tau sigma‖ ≤ 5 / 3 := by
  change ‖1 + growingThetaNearestTailQ (growingThetaParameter tau sigma) 0‖ ≤ 5 / 3
  rw [growingThetaNearestTailQ_eq_parameter]
  calc
    ‖1 + growingThetaNearestTail tau sigma 0‖ ≤
        ‖(1 : Complex)‖ + ‖growingThetaNearestTail tau sigma 0‖ := norm_add_le _ _
    _ ≤ 1 + 2 / 3 := by
      norm_num
      nlinarith [norm_growingThetaNearestTail_le_two_thirds (x := 0)
        htau htau1 hsector (by norm_num) (by norm_num)]
    _ = 5 / 3 := by norm_num

lemma norm_growingThetaOriginNearestPath_deriv_le
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    ‖Complex.I * growingThetaNearestTailQDerivative
        (growingThetaParameter tau sigma) 0‖ ≤
      growingThetaQDerivativeBound tau := by
  rw [norm_mul, Complex.norm_I, one_mul]
  exact norm_growingThetaNearestTailQDerivative_le htau hsector (by norm_num)

lemma norm_growingThetaOriginNearestPath_secondDeriv_le
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    ‖-growingThetaNearestTailQSecondDerivative
        (growingThetaParameter tau sigma) 0‖ ≤
      growingThetaQSecondDerivativeBound tau := by
  rw [norm_neg]
  exact norm_growingThetaNearestTailQSecondDerivative_le htau hsector (by norm_num)

lemma abs_normSq_growingThetaOriginNearestPath_deriv_le
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    |2 * (inner ℝ (growingThetaOriginNearestPath tau sigma)
          (-growingThetaNearestTailQSecondDerivative
            (growingThetaParameter tau sigma) 0) +
        inner ℝ
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0)
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0))| ≤
      2 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2) := by
  have hF := norm_growingThetaOriginNearestPath_le_five_thirds htau htau1 hsector
  have hF1 := norm_growingThetaOriginNearestPath_deriv_le htau hsector
  have hF2 := norm_growingThetaOriginNearestPath_secondDeriv_le htau hsector
  rw [abs_mul, abs_of_nonneg (by norm_num : (0 : Real) ≤ 2)]
  apply mul_le_mul_of_nonneg_left _ (by norm_num)
  calc
    |inner ℝ (growingThetaOriginNearestPath tau sigma)
          (-growingThetaNearestTailQSecondDerivative
            (growingThetaParameter tau sigma) 0) +
        inner ℝ
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0)
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0)| ≤
        |inner ℝ (growingThetaOriginNearestPath tau sigma)
          (-growingThetaNearestTailQSecondDerivative
            (growingThetaParameter tau sigma) 0)| +
        |inner ℝ
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0)
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0)| := abs_add_le _ _
    _ ≤ ‖growingThetaOriginNearestPath tau sigma‖ *
          ‖-growingThetaNearestTailQSecondDerivative
            (growingThetaParameter tau sigma) 0‖ +
        ‖Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0‖ ^ 2 := by
      gcongr
      · exact abs_real_inner_le_norm _ _
      · simpa [pow_two] using abs_real_inner_le_norm
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0)
          (Complex.I * growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0)
    _ ≤ (5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2 := by
      gcongr

/-- Positive-half-sector quadratic control of the squared norm of the origin
dual correction. -/
theorem normSq_growingThetaOriginNearestPath_sub_zero_le_quadratic
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsigma : sigma ∈ Set.Icc (0 : Real) (tau / 2)) :
    |‖growingThetaOriginNearestPath tau sigma‖ ^ 2 -
        ‖growingThetaOriginNearestPath tau 0‖ ^ 2| ≤
      (2 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2)) * sigma ^ 2 := by
  let H : Real → Real := fun s => ‖growingThetaOriginNearestPath tau s‖ ^ 2
  let H1 : Real → Real := fun s =>
    2 * inner ℝ (growingThetaOriginNearestPath tau s)
      (Complex.I * growingThetaNearestTailQDerivative
        (growingThetaParameter tau s) 0)
  let M : Real := 2 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
    growingThetaQDerivativeBound tau ^ 2)
  have hM0 : 0 ≤ M := by
    dsimp [M]
    have hB1 : 0 ≤ growingThetaQDerivativeBound tau :=
      growingThetaQDerivativeBound_nonneg tau
    have hB2 : 0 ≤ growingThetaQSecondDerivativeBound tau :=
      growingThetaQSecondDerivativeBound_nonneg htau
    positivity
  have hsector (s : Real) (hs : s ∈ Set.Icc (0 : Real) sigma) :
      |s| ≤ tau / 2 := by
    rw [abs_of_nonneg hs.1]
    exact hs.2.trans hsigma.2
  have hH (s : Real) (hs : s ∈ Set.Icc (0 : Real) sigma) :
      HasDerivAt H (H1 s) s := by
    exact hasDerivAt_normSq_growingThetaOriginNearestPath htau (hsector s hs)
  have hH1 (s : Real) (hs : s ∈ Set.Icc (0 : Real) sigma) :
      HasDerivAt H1
        (2 * (inner ℝ (growingThetaOriginNearestPath tau s)
          (-growingThetaNearestTailQSecondDerivative
            (growingThetaParameter tau s) 0) +
          inner ℝ
            (Complex.I * growingThetaNearestTailQDerivative
              (growingThetaParameter tau s) 0)
            (Complex.I * growingThetaNearestTailQDerivative
              (growingThetaParameter tau s) 0))) s := by
    exact hasDerivAt_normSq_growingThetaOriginNearestPathDerivative htau
      (hsector s hs)
  have hH1zero : H1 0 = 0 := by
    have h0 := hasDerivAt_normSq_growingThetaOriginNearestPath_zero htau
    have hH0 := hH 0 ⟨le_rfl, hsigma.1⟩
    have h0' : deriv H 0 = 0 := by
      change deriv (fun s : Real => ‖growingThetaOriginNearestPath tau s‖ ^ 2) 0 = 0
      exact h0.deriv
    have hH0' : deriv H 0 = H1 0 := hH0.deriv
    rw [hH0'] at h0'
    exact h0'
  have hH1lip (s : Real) (hs : s ∈ Set.Icc (0 : Real) sigma) :
      ‖H1 s - H1 0‖ ≤ M * sigma := by
    have hderiv : ∀ y ∈ Set.Icc (0 : Real) sigma, ‖deriv H1 y‖ ≤ M := by
      intro y hy
      rw [(hH1 y hy).deriv, Real.norm_eq_abs]
      exact abs_normSq_growingThetaOriginNearestPath_deriv_le
        htau htau1 (hsector y hy)
    have hmean := (convex_Icc (0 : Real) sigma).norm_image_sub_le_of_norm_deriv_le
      (fun y hy => (hH1 y hy).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 sigma from ⟨le_rfl, hsigma.1⟩) hs
    calc
      ‖H1 s - H1 0‖ ≤ M * ‖s - 0‖ := hmean
      _ ≤ M * sigma := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hs.1]
        exact mul_le_mul_of_nonneg_left hs.2 hM0
  have hderivH : ∀ s ∈ Set.Icc (0 : Real) sigma, ‖deriv H s‖ ≤ M * sigma := by
    intro s hs
    rw [(hH s hs).deriv]
    have h := hH1lip s hs
    rw [hH1zero] at h
    simpa using h
  have hmean := (convex_Icc (0 : Real) sigma).norm_image_sub_le_of_norm_deriv_le
    (fun s hs => (hH s hs).differentiableAt) hderivH
    (show (0 : Real) ∈ Set.Icc 0 sigma from ⟨le_rfl, hsigma.1⟩)
    (show sigma ∈ Set.Icc 0 sigma from ⟨hsigma.1, le_rfl⟩)
  dsimp [H, M] at hmean ⊢
  calc
    |‖growingThetaOriginNearestPath tau sigma‖ ^ 2 -
        ‖growingThetaOriginNearestPath tau 0‖ ^ 2| =
        ‖‖growingThetaOriginNearestPath tau sigma‖ ^ 2 -
          ‖growingThetaOriginNearestPath tau 0‖ ^ 2‖ := by
      rw [Real.norm_eq_abs]
    _ ≤ (2 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2) * sigma) * ‖sigma - 0‖ := hmean
    _ = (2 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2)) * sigma ^ 2 := by
      rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hsigma.1]
      ring

lemma norm_growingThetaOriginNearestPath_neg
    {tau sigma : Real} (htau : 0 < tau) :
    ‖growingThetaOriginNearestPath tau (-sigma)‖ =
      ‖growingThetaOriginNearestPath tau sigma‖ := by
  change ‖1 + growingThetaNearestTailQ (growingThetaParameter tau (-sigma)) 0‖ =
    ‖1 + growingThetaNearestTailQ (growingThetaParameter tau sigma) 0‖
  rw [growingThetaNearestTailQ_eq_parameter,
    growingThetaNearestTailQ_eq_parameter]
  exact norm_one_add_growingThetaNearestTail_neg htau sigma

theorem normSq_growingThetaOriginNearestPath_sub_zero_le_quadratic_abs
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    |‖growingThetaOriginNearestPath tau sigma‖ ^ 2 -
        ‖growingThetaOriginNearestPath tau 0‖ ^ 2| ≤
      (2 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2)) * sigma ^ 2 := by
  by_cases hpos : 0 ≤ sigma
  · have hupper : sigma ≤ tau / 2 := by
      rw [abs_of_nonneg hpos] at hsector
      exact hsector
    exact normSq_growingThetaOriginNearestPath_sub_zero_le_quadratic
      htau htau1 ⟨hpos, hupper⟩
  · have hneg : 0 ≤ -sigma := by linarith
    have hupper : -sigma ≤ tau / 2 := by
      rw [abs_of_neg (lt_of_not_ge hpos)] at hsector
      exact hsector
    have h := normSq_growingThetaOriginNearestPath_sub_zero_le_quadratic
      htau htau1 ⟨hneg, hupper⟩
    have hnorm : ‖growingThetaOriginNearestPath tau (-sigma)‖ =
        ‖growingThetaOriginNearestPath tau sigma‖ :=
      norm_growingThetaOriginNearestPath_neg (sigma := sigma) htau
    rw [hnorm] at h
    convert h using 1 <;> ring

lemma one_third_le_norm_growingThetaOriginNearestPath_zero
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    1 / 3 ≤ ‖growingThetaOriginNearestPath tau 0‖ := by
  have htail := norm_growingThetaNearestTail_le_two_thirds (x := 0)
    htau htau1 (by rw [abs_zero]; linarith) (by norm_num) (by norm_num)
  change 1 / 3 ≤ ‖1 + growingThetaNearestTailQ (growingThetaParameter tau 0) 0‖
  rw [growingThetaNearestTailQ_eq_parameter]
  have htri : ‖(1 : Complex)‖ ≤
      ‖1 + growingThetaNearestTail tau 0 0‖ + ‖growingThetaNearestTail tau 0 0‖ := by
    calc
      ‖(1 : Complex)‖ = ‖(1 + growingThetaNearestTail tau 0 0) -
          growingThetaNearestTail tau 0 0‖ := by congr 1 <;> ring
      _ ≤ ‖1 + growingThetaNearestTail tau 0 0‖ +
          ‖growingThetaNearestTail tau 0 0‖ :=
        norm_sub_le (1 + growingThetaNearestTail tau 0 0 : Complex)
          (growingThetaNearestTail tau 0 0)
  norm_num at htri
  linarith

theorem abs_normSqRatio_growingThetaOriginNearestPath_sub_one_le_quadratic
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    |‖growingThetaOriginNearestPath tau sigma‖ ^ 2 /
        ‖growingThetaOriginNearestPath tau 0‖ ^ 2 - 1| ≤
      (18 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2)) * sigma ^ 2 := by
  let A : Real := ‖growingThetaOriginNearestPath tau sigma‖ ^ 2
  let B : Real := ‖growingThetaOriginNearestPath tau 0‖ ^ 2
  let M : Real := 2 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
    growingThetaQDerivativeBound tau ^ 2)
  have hBroot := one_third_le_norm_growingThetaOriginNearestPath_zero htau htau1
  have hB : 1 / 9 ≤ B := by
    dsimp [B]
    nlinarith [sq_nonneg (‖growingThetaOriginNearestPath tau 0‖ - 1 / 3)]
  have hBpos : 0 < B := lt_of_lt_of_le (by norm_num) hB
  have hM0 : 0 ≤ M := by
    dsimp [M]
    have hB1 : 0 ≤ growingThetaQDerivativeBound tau :=
      growingThetaQDerivativeBound_nonneg tau
    have hB2 : 0 ≤ growingThetaQSecondDerivativeBound tau :=
      growingThetaQSecondDerivativeBound_nonneg htau
    positivity
  have hdiff : |A - B| ≤ M * sigma ^ 2 := by
    simpa [A, B, M] using
      normSq_growingThetaOriginNearestPath_sub_zero_le_quadratic_abs
        htau htau1 hsector
  have hratio : |A / B - 1| = |A - B| / B := by
    rw [show A / B - 1 = (A - B) / B by field_simp [ne_of_gt hBpos],
      abs_div, abs_of_pos hBpos]
  rw [hratio]
  calc
    |A - B| / B ≤ (M * sigma ^ 2) / (1 / 9) :=
      div_le_div₀ (mul_nonneg hM0 (sq_nonneg _)) hdiff (by norm_num) hB
    _ = (18 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2)) * sigma ^ 2 := by
      dsimp [M]
      ring

theorem log_normSqRatio_growingThetaOriginNearestPath_le_quadratic
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    Real.log (‖growingThetaOriginNearestPath tau sigma‖ ^ 2 /
        ‖growingThetaOriginNearestPath tau 0‖ ^ 2) ≤
      (18 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2)) * sigma ^ 2 := by
  have hAne : growingThetaOriginNearestPath tau sigma ≠ 0 := by
    change 1 + growingThetaNearestTailQ (growingThetaParameter tau sigma) 0 ≠ 0
    exact one_add_growingThetaNearestTailQ_ne_zero_of_re_pos
      (by simpa [growingThetaParameter] using htau) 0
  have hBne : growingThetaOriginNearestPath tau 0 ≠ 0 := by
    change 1 + growingThetaNearestTailQ (growingThetaParameter tau 0) 0 ≠ 0
    exact one_add_growingThetaNearestTailQ_ne_zero_of_re_pos
      (by simpa [growingThetaParameter] using htau) 0
  have hratioPos : 0 < ‖growingThetaOriginNearestPath tau sigma‖ ^ 2 /
      ‖growingThetaOriginNearestPath tau 0‖ ^ 2 := by
    positivity
  calc
    Real.log (‖growingThetaOriginNearestPath tau sigma‖ ^ 2 /
        ‖growingThetaOriginNearestPath tau 0‖ ^ 2) ≤
        ‖growingThetaOriginNearestPath tau sigma‖ ^ 2 /
          ‖growingThetaOriginNearestPath tau 0‖ ^ 2 - 1 :=
      Real.log_le_sub_one_of_pos hratioPos
    _ ≤ |‖growingThetaOriginNearestPath tau sigma‖ ^ 2 /
          ‖growingThetaOriginNearestPath tau 0‖ ^ 2 - 1| := le_abs_self _
    _ ≤ (18 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2)) * sigma ^ 2 :=
      abs_normSqRatio_growingThetaOriginNearestPath_sub_one_le_quadratic
        htau htau1 hsector

theorem log_normRatio_growingThetaOriginNearestPath_le_quadratic
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    Real.log (‖growingThetaOriginNearestPath tau sigma‖ /
        ‖growingThetaOriginNearestPath tau 0‖) ≤
      (9 * ((5 / 3) * growingThetaQSecondDerivativeBound tau +
        growingThetaQDerivativeBound tau ^ 2)) * sigma ^ 2 := by
  have hsq := log_normSqRatio_growingThetaOriginNearestPath_le_quadratic
    htau htau1 hsector
  have hden : ‖growingThetaOriginNearestPath tau 0‖ ≠ 0 := by
    exact ne_of_gt (lt_of_lt_of_le (by norm_num : (0 : Real) < 1 / 3)
      (one_third_le_norm_growingThetaOriginNearestPath_zero htau htau1))
  have hid : ‖growingThetaOriginNearestPath tau sigma‖ ^ 2 /
      ‖growingThetaOriginNearestPath tau 0‖ ^ 2 =
      (‖growingThetaOriginNearestPath tau sigma‖ /
        ‖growingThetaOriginNearestPath tau 0‖) ^ 2 := by
    field_simp [hden]
  rw [hid, Real.log_pow] at hsq
  nlinarith

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralDualTaylor.lean <==
import EuclideanBallsFormalization.GrowingCentralDualCorrection
import EuclideanBallsFormalization.GrowingThetaQFourthDerivative

namespace EuclideanBallsFormalization

noncomputable section

/-!
Angular derivative semantics for the logarithmic Poisson-dual correction at
the origin.  These are algebraic logarithmic derivatives of `1 + tail`, not a
choice of a complex logarithm branch.  They provide the derivative chain
needed before a growing-scale phase Taylor remainder can be proved.
-/

def growingThetaOriginLogDerivativePath (tau : Real) : Real → Complex :=
  fun sigma => growingThetaNearestTailQLogDerivative
    (growingThetaParameter tau sigma) 0

def growingThetaOriginSecondLogDerivativePath (tau : Real) : Real → Complex :=
  fun sigma => growingThetaNearestTailQSecondLogDerivative
    (growingThetaParameter tau sigma) 0

def growingThetaOriginThirdLogDerivativePath (tau : Real) : Real → Complex :=
  fun sigma => growingThetaNearestTailQThirdLogDerivative
    (growingThetaParameter tau sigma) 0

def growingThetaOriginFourthLogDerivativePath (tau : Real) : Real → Complex :=
  fun sigma => growingThetaNearestTailQFourthLogDerivative
    (growingThetaParameter tau sigma) 0

lemma hasDerivAt_growingThetaParameter_angularPath (tau sigma : Real) :
    HasDerivAt (fun s : Real => growingThetaParameter tau s) Complex.I sigma := by
  have hreal := Complex.ofRealCLM.hasDerivAt (x := sigma)
  have himag := hreal.const_mul Complex.I
  have hadd := (hasDerivAt_const (x := sigma) (tau : Complex)).add himag
  change HasDerivAt ((fun _ : Real => (tau : Complex)) +
    fun s : Real => Complex.I * Complex.ofRealCLM s) Complex.I sigma
  simpa only [Complex.ofRealCLM_apply, Complex.ofReal_one, zero_add, mul_one]
    using hadd

private lemma hasDerivAt_angular_comp
    {f : Complex → Complex} {f' : Complex} {tau sigma : Real}
    (hf : HasDerivAt f f' (growingThetaParameter tau sigma)) :
    HasDerivAt (fun s : Real => f (growingThetaParameter tau s))
      (Complex.I * f') sigma := by
  have hcomp := hf.complexToReal_fderiv.comp sigma
    (hasDerivAt_growingThetaParameter_angularPath tau sigma)
  simpa [Function.comp_def, mul_comm, mul_left_comm, mul_assoc]
    using hcomp.hasDerivAt

/-- Angular derivative of the first algebraic logarithmic dual correction. -/
theorem hasDerivAt_growingThetaOriginLogDerivativePath
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (growingThetaOriginLogDerivativePath tau)
      (Complex.I * growingThetaNearestTailQSecondLogDerivative
        (growingThetaParameter tau sigma) 0) sigma := by
  unfold growingThetaOriginLogDerivativePath
  exact hasDerivAt_angular_comp
    (hasDerivAt_growingThetaNearestTailQLogDerivative_q
      (tau := tau) (sigma := sigma) (x := 0) htau htau1 hsector
      (by norm_num))

/-- Angular derivative of the second algebraic logarithmic dual correction. -/
theorem hasDerivAt_growingThetaOriginSecondLogDerivativePath
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (growingThetaOriginSecondLogDerivativePath tau)
      (Complex.I * growingThetaNearestTailQThirdLogDerivative
        (growingThetaParameter tau sigma) 0) sigma := by
  unfold growingThetaOriginSecondLogDerivativePath
  exact hasDerivAt_angular_comp
    (hasDerivAt_growingThetaNearestTailQSecondLogDerivative_q
      (tau := tau) (sigma := sigma) (x := 0) htau htau1 hsector
      (by norm_num))

/-- Angular derivative of the third algebraic logarithmic dual correction. -/
theorem hasDerivAt_growingThetaOriginThirdLogDerivativePath
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (growingThetaOriginThirdLogDerivativePath tau)
      (Complex.I * growingThetaNearestTailQFourthLogDerivative
        (growingThetaParameter tau sigma) 0) sigma := by
  unfold growingThetaOriginThirdLogDerivativePath
  exact hasDerivAt_angular_comp
    (hasDerivAt_growingThetaNearestTailQThirdLogDerivative_q
      (tau := tau) (sigma := sigma) (x := 0) htau hsector
      (by norm_num))

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralExponential.lean <==
import EuclideanBallsFormalization.GrowingCentralGaussianBridge
import EuclideanBallsFormalization.GaussianCentralExponential

namespace EuclideanBallsFormalization

noncomputable section

/-!
The exponential layer for the growing central Taylor expansion.  The first
theorem is an exact decomposition; the second is a conditional perturbation
bound whose smallness premise remains explicit for the later growing-scale
majorant argument.
-/

theorem growingCentralPhase_saddle_fourth_order_decomposition
    {d : Nat} (tau t : Real) :
    (d : Complex) * gaussianCentralPhase (Real.exp (-tau)) t =
      -((d : Complex) * (gaussianVariance (Real.exp (-tau)) : Complex) *
          (t : Complex) ^ 2 / 2) +
        (-Complex.I * (d : Complex) *
          (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
          (t : Complex) ^ 3 / 6) +
        ((d : Complex) *
            (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
            (t : Complex) ^ 4 / 24 +
          (d : Complex) *
            gaussianCentralPhaseRemainderFour (Real.exp (-tau)) t) := by
  unfold gaussianCentralPhaseRemainderFour gaussianPhaseTaylorFour
  ring

theorem norm_growingCentralPhase_expansion_remainder_le
    {d : Nat} {tau t : Real}
    (hsmall :
      ‖(-Complex.I * (d : Complex) *
          (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
          (t : Complex) ^ 3 / 6) +
        ((d : Complex) *
            (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
            (t : Complex) ^ 4 / 24 +
          (d : Complex) *
            gaussianCentralPhaseRemainderFour (Real.exp (-tau)) t)‖ ≤ 1)
    :
    ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau)) t) -
        Complex.exp (-((d : Complex) *
          (gaussianVariance (Real.exp (-tau)) : Complex) *
          (t : Complex) ^ 2 / 2)) *
          (1 + (-Complex.I * (d : Complex) *
            (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
            (t : Complex) ^ 3 / 6))‖ ≤
      ‖Complex.exp (-((d : Complex) *
          (gaussianVariance (Real.exp (-tau)) : Complex) *
          (t : Complex) ^ 2 / 2))‖ *
        (‖(-Complex.I * (d : Complex) *
            (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
            (t : Complex) ^ 3 / 6) +
          ((d : Complex) *
              (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
              (t : Complex) ^ 4 / 24 +
            (d : Complex) *
              gaussianCentralPhaseRemainderFour (Real.exp (-tau)) t)‖ ^ 2 +
          ‖(d : Complex) *
              (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
              (t : Complex) ^ 4 / 24 +
            (d : Complex) *
              gaussianCentralPhaseRemainderFour (Real.exp (-tau)) t‖) := by
  let base : Complex := -((d : Complex) *
    (gaussianVariance (Real.exp (-tau)) : Complex) * (t : Complex) ^ 2 / 2)
  let cubic : Complex := -Complex.I * (d : Complex) *
    (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
    (t : Complex) ^ 3 / 6
  let error : Complex := (d : Complex) *
      (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
      (t : Complex) ^ 4 / 24 +
    (d : Complex) * gaussianCentralPhaseRemainderFour
      (Real.exp (-tau)) t
  have h := norm_exp_add_sub_linear_le base cubic error hsmall
  have hdecomp : (d : Complex) * gaussianCentralPhase (Real.exp (-tau)) t =
      base + cubic + error := by
    dsimp [base, cubic, error]
    rw [growingCentralPhase_saddle_fourth_order_decomposition]
  rw [hdecomp]
  simpa [base, cubic, error] using h

theorem norm_growingCentralPhase_perturbation_le_of_component_bounds
    {d : Nat} {tau t C3 C4 C5 : Real}
    (h3 : ‖-Complex.I * (d : Complex) *
        (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
        (t : Complex) ^ 3 / 6‖ ≤ C3 * |t| ^ 3)
    (h4 : ‖(d : Complex) *
        (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
        (t : Complex) ^ 4 / 24‖ ≤ C4 * |t| ^ 4)
    (h5 : ‖(d : Complex) *
        gaussianCentralPhaseRemainderFour (Real.exp (-tau)) t‖ ≤ C5 * |t| ^ 5)
    :
    ‖(-Complex.I * (d : Complex) *
        (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
        (t : Complex) ^ 3 / 6) +
      ((d : Complex) *
          (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
          (t : Complex) ^ 4 / 24 +
        (d : Complex) *
          gaussianCentralPhaseRemainderFour (Real.exp (-tau)) t)‖ ≤
      C3 * |t| ^ 3 + C4 * |t| ^ 4 + C5 * |t| ^ 5 := by
  calc
    _ ≤ ‖-Complex.I * (d : Complex) *
          (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
          (t : Complex) ^ 3 / 6‖ +
        ‖(d : Complex) *
          (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
          (t : Complex) ^ 4 / 24 +
          (d : Complex) * gaussianCentralPhaseRemainderFour
            (Real.exp (-tau)) t‖ := norm_add_le _ _
    _ ≤ C3 * |t| ^ 3 +
        (C4 * |t| ^ 4 + C5 * |t| ^ 5) := by
      apply add_le_add h3
      calc
        ‖(d : Complex) *
            (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
            (t : Complex) ^ 4 / 24 +
            (d : Complex) * gaussianCentralPhaseRemainderFour
              (Real.exp (-tau)) t‖ ≤
          ‖(d : Complex) *
              (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
              (t : Complex) ^ 4 / 24‖ +
            ‖(d : Complex) * gaussianCentralPhaseRemainderFour
              (Real.exp (-tau)) t‖ := norm_add_le _ _
        _ ≤ C4 * |t| ^ 4 + C5 * |t| ^ 5 := add_le_add h4 h5
    _ = C3 * |t| ^ 3 + C4 * |t| ^ 4 + C5 * |t| ^ 5 := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralGaussianBridge.lean <==
import EuclideanBallsFormalization.GrowingCentralTaylor
import EuclideanBallsFormalization.GrowingCentralProductDerivative
import EuclideanBallsFormalization.GrowingCentralAmplitude
import EuclideanBallsFormalization.GaussianCentralAmplitude

namespace EuclideanBallsFormalization

noncomputable section

/-!
Exact bridge between the growing central path and the Gaussian polar notation.
The bridge is algebraic: it introduces no new asymptotic estimate and keeps the
source-normalized central integral as a separate downstream obligation.
-/

def growingCentralThetaProduct {d : Nat} (tau t : Real)
    (x : Fin d -> Real) : Complex :=
  ∏ i : Fin d,
    growingThetaRatioQ (growingThetaParameter tau (-t)) (x i)

theorem growingCentralThetaProduct_eq_gaussianPolarThetaProduct
    {d : Nat} {tau t : Real}
    (x : Fin d -> Real) :
    growingCentralThetaProduct tau t x =
      gaussianPolarThetaProduct (Real.exp (-tau)) t x := by
  unfold growingCentralThetaProduct gaussianPolarThetaProduct
  apply Finset.prod_congr rfl
  intro i hi
  unfold analyticThetaRatioTau
  rw [growingThetaRatioQ_eq_parameter, growingThetaRatio]
  have hpolar := gaussianPolarTau_exp_eq
    (rho := Real.exp (-tau)) (by positivity) t
  have hparam :
      Complex.exp (-growingThetaParameter tau (-t)) =
        Real.exp (-tau) * Complex.exp ((t : Complex) * Complex.I) := by
    have heq : -growingThetaParameter tau (-t) =
        ((-tau : Real) : Complex) + ((t : Real) : Complex) * Complex.I := by
      simp [growingThetaParameter]
      ring
    rw [heq, Complex.exp_add, Complex.ofReal_exp]
  rw [hparam, hpolar]

theorem growingCentralPlusAmplitude_eq_gaussianNormalizedPoleAmplitude
    (tau y : Real) :
    growingCentralPlusAmplitude tau y =
      gaussianNormalizedPoleAmplitude (Real.exp (-tau) : Complex) (tau * y) := by
  rfl

theorem growingCentralPlusAmplitude_mul_thetaProduct_eq_gaussianCentralAmplitude
    {d : Nat} {tau y : Real}
    (x : Fin d -> Real) :
    growingCentralPlusAmplitude tau y *
        growingCentralThetaProduct tau (tau * y) x =
      gaussianCentralAmplitude (Real.exp (-tau) : Complex)
        (Real.exp (-tau)) (tau * y) x := by
  rw [growingCentralPlusAmplitude_eq_gaussianNormalizedPoleAmplitude]
  rw [growingCentralThetaProduct_eq_gaussianPolarThetaProduct]
  rfl

theorem growingCentralScaledExactIntegrand_eq_gaussianCentralExactIntegrand
    {d : Nat} {tau y : Real}
    (x : Fin d -> Real) :
    Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau)) (tau * y)) *
        (growingCentralPlusAmplitude tau y *
          growingCentralThetaProduct tau (tau * y) x) =
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau)) (tau * y)) *
        gaussianCentralAmplitude (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) (tau * y) x := by
  rw [growingCentralPlusAmplitude_mul_thetaProduct_eq_gaussianCentralAmplitude]

theorem intervalIntegral_growingCentralScaledExactIntegrand_eq_gaussian
    {d : Nat} {tau R : Real} (x : Fin d -> Real) :
    (∫ y in -R..R,
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau)) (tau * y)) *
        (growingCentralPlusAmplitude tau y *
          growingCentralThetaProduct tau (tau * y) x)) =
      ∫ y in -R..R,
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau)) (tau * y)) *
          gaussianCentralAmplitude (Real.exp (-tau) : Complex)
            (Real.exp (-tau)) (tau * y) x := by
  apply intervalIntegral.integral_congr
  intro y hy
  exact growingCentralScaledExactIntegrand_eq_gaussianCentralExactIntegrand x

theorem exists_tau0_norm_growingCentralThetaProduct_le_one :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 40 ∧
      ∀ {d : Nat} (tau y : Real) (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct tau (tau * y) x‖ ≤ 1 := by
  obtain ⟨tau0, htau0, htau040, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  refine ⟨tau0, htau0, htau040, ?_⟩
  intro d tau y x htau htaule hy
  let a : Real := 2 * Real.pi ^ 2 / (5 * tau)
  let S : Real := ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2
  have ha : 0 ≤ a := by
    dsimp [a]
    positivity
  have hS : 0 ≤ S := by
    dsimp [S]
    exact Finset.sum_nonneg (fun i _ => sq_nonneg _)
  have hsector : |-(tau * y)| ≤ tau / 2 := by
    rw [abs_neg, abs_mul, abs_of_pos htau]
    nlinarith
  have hprod : ‖growingCentralThetaProduct tau (tau * y) x‖ ≤
      Real.exp (-a * S) := by
    change ‖growingThetaRatioProductQ
      (growingThetaParameter tau (-(tau * y))) x‖ ≤ Real.exp (-a * S)
    have hraw := norm_growingThetaRatioProductQ_le_exp_of_pointwise
      (q := growingThetaParameter tau (-(tau * y))) x a
      (fun i => growingThetaTorusDistance (x i) ^ 2) (fun i => by
        rw [growingThetaRatioQ_eq_parameter]
        exact hcontract (x i) htau htaule hsector)
    simpa [a, S, div_eq_mul_inv, mul_assoc, mul_left_comm, mul_comm] using hraw
  calc
    ‖growingCentralThetaProduct tau (tau * y) x‖ ≤ Real.exp (-a * S) := hprod
    _ ≤ 1 := by
      rw [← Real.exp_zero]
      exact Real.exp_le_exp.mpr (by nlinarith)

/-- The theta quotient is exponentially small at the half-period in every
coordinate.  This is the analytic separation between the two saddle
frequencies; it is a direct finite-product lift of the certified one-variable
contraction estimate. -/
lemma growingThetaTorusDistance_half :
    growingThetaTorusDistance (1 / 2 : Real) = 1 / 2 := by
  rw [growingThetaTorusDistance_eq_abs_sub_round]
  norm_num [round_eq_iff]

lemma growingThetaTorusDistance_neg_half :
    growingThetaTorusDistance (-(1 / 2 : Real)) = 1 / 2 := by
  rw [growingThetaTorusDistance_eq_abs_sub_round]
  norm_num [round_eq_iff]

theorem exists_tau0_norm_growingCentralThetaProduct_half_le_exp :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 40 ∧
      ∀ {d : Nat} (tau y : Real),
        0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct tau (tau * y)
            (fun _ : Fin d => (1 / 2 : Real))‖ ≤
          Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
  obtain ⟨tau0, htau0, htau040, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  refine ⟨tau0, htau0, htau040, ?_⟩
  intro d tau y htau htaule hy
  let a : Real := 2 * Real.pi ^ 2 / (5 * tau)
  have hsector : |-(tau * y)| ≤ tau / 2 := by
    rw [abs_neg, abs_mul, abs_of_pos htau]
    nlinarith
  have hprod :
      ‖growingCentralThetaProduct tau (tau * y)
          (fun _ : Fin d => (1 / 2 : Real))‖ ≤
        Real.exp (-a * ∑ i : Fin d,
          growingThetaTorusDistance (1 / 2 : Real) ^ 2) := by
    change ‖growingThetaRatioProductQ
      (growingThetaParameter tau (-(tau * y)))
        (fun _ : Fin d => (1 / 2 : Real))‖ ≤ _
    have hraw := norm_growingThetaRatioProductQ_le_exp_of_pointwise
      (q := growingThetaParameter tau (-(tau * y)))
      (fun _ : Fin d => (1 / 2 : Real)) a
      (fun _ => growingThetaTorusDistance (1 / 2 : Real) ^ 2) (fun i => by
        rw [growingThetaRatioQ_eq_parameter]
        exact hcontract (1 / 2 : Real) htau htaule hsector)
    simpa [a, div_eq_mul_inv, mul_assoc, mul_left_comm, mul_comm] using hraw
  have hsum :
      (∑ i : Fin d, growingThetaTorusDistance (1 / 2 : Real) ^ 2) =
        (d : Real) / 4 := by
    rw [growingThetaTorusDistance_half]
    simp
    ring
  calc
    ‖growingCentralThetaProduct tau (tau * y)
        (fun _ : Fin d => (1 / 2 : Real))‖ ≤
        Real.exp (-a * ∑ i : Fin d,
          growingThetaTorusDistance (1 / 2 : Real) ^ 2) := hprod
    _ = Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
      rw [hsum]
      dsimp [a]
      congr 1
      field_simp [ne_of_gt htau]
      ring

theorem exists_tau0_norm_growingCentralThetaProduct_neg_half_le_exp :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 40 ∧
      ∀ {d : Nat} (tau y : Real),
        0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct tau (tau * y)
            (fun _ : Fin d => -(1 / 2 : Real))‖ ≤
          Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
  obtain ⟨tau0, htau0, htau040, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  refine ⟨tau0, htau0, htau040, ?_⟩
  intro d tau y htau htaule hy
  let a : Real := 2 * Real.pi ^ 2 / (5 * tau)
  have hsector : |-(tau * y)| ≤ tau / 2 := by
    rw [abs_neg, abs_mul, abs_of_pos htau]
    nlinarith
  have hprod :
      ‖growingCentralThetaProduct tau (tau * y)
          (fun _ : Fin d => -(1 / 2 : Real))‖ ≤
        Real.exp (-a * ∑ i : Fin d,
          growingThetaTorusDistance (-(1 / 2 : Real)) ^ 2) := by
    change ‖growingThetaRatioProductQ
      (growingThetaParameter tau (-(tau * y)))
        (fun _ : Fin d => -(1 / 2 : Real))‖ ≤ _
    have hraw := norm_growingThetaRatioProductQ_le_exp_of_pointwise
      (q := growingThetaParameter tau (-(tau * y)))
      (fun _ : Fin d => -(1 / 2 : Real)) a
      (fun _ => growingThetaTorusDistance (-(1 / 2 : Real)) ^ 2) (fun i => by
        rw [growingThetaRatioQ_eq_parameter]
        exact hcontract (-(1 / 2 : Real)) htau htaule hsector)
    simpa [a, div_eq_mul_inv, mul_assoc, mul_left_comm, mul_comm] using hraw
  have hsum :
      (∑ i : Fin d, growingThetaTorusDistance (-(1 / 2 : Real)) ^ 2) =
        (d : Real) / 4 := by
    rw [growingThetaTorusDistance_neg_half]
    simp
    ring
  calc
    ‖growingCentralThetaProduct tau (tau * y)
        (fun _ : Fin d => -(1 / 2 : Real))‖ ≤
        Real.exp (-a * ∑ i : Fin d,
          growingThetaTorusDistance (-(1 / 2 : Real)) ^ 2) := hprod
    _ = Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
      rw [hsum]
      dsimp [a]
      congr 1
      field_simp [ne_of_gt htau]
      ring

theorem exists_tau0_norm_growingCentralPlusAmplitude_mul_thetaProduct_le_one :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 40 ∧
      ∀ {d : Nat} (tau y : Real) (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
        ‖growingCentralPlusAmplitude tau y *
          growingCentralThetaProduct tau (tau * y) x‖ ≤ 1 := by
  obtain ⟨tau0, htau0, htau040, hprod⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  refine ⟨tau0, htau0, htau040, ?_⟩
  intro d tau y x htau htaule hy
  rw [norm_mul]
  calc
    ‖growingCentralPlusAmplitude tau y‖ *
        ‖growingCentralThetaProduct tau (tau * y) x‖ ≤ 1 * 1 :=
      mul_le_mul (norm_growingCentralPlusAmplitude_le_one htau y)
        (hprod tau y x htau htaule hy) (norm_nonneg _) (by norm_num)
    _ = 1 := by norm_num


end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralIntegration.lean <==
import EuclideanBallsFormalization.GrowingCentralGaussianBridge
import EuclideanBallsFormalization.GrowingCentralScaledPerturbation
import EuclideanBallsFormalization.GrowingCentralScaledThreshold
import EuclideanBallsFormalization.GrowingCentralDecay
import Mathlib.MeasureTheory.Integral.IntegralEqImproper

namespace EuclideanBallsFormalization

open MeasureTheory Filter
open scoped Interval

noncomputable section

/-!
The first integration carrier for the growing central phase.  The pointwise
Gaussian-damped estimate is already certified in
`GrowingCentralScaledPerturbation`; this file records the exact interval
integral lift and keeps the remaining polynomial/amp-litude majorant explicit.
-/

def growingCentralPhaseExpansionError
    (d : Nat) (tau u : Real) : Complex :=
  Complex.exp ((d : Complex) *
      gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) -
    Complex.exp (-((d : Complex) *
      (gaussianVariance (Real.exp (-tau)) : Complex) *
      ((tau * u / Real.sqrt d : Real) : Complex) ^ 2 / 2)) *
      (1 + (-Complex.I * (d : Complex) *
        (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
        ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6))

def growingCentralPhaseExpansionMajorant
    (d : Nat) (C u : Real) : Real :=
  Real.exp (-u ^ 2 / 8) *
    ((|u| ^ 3 / (3 * Real.sqrt d) +
        |u| ^ 4 / (4 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d))) ^ 2 +
      (6 * |u| ^ 4 / (24 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d))))

def growingCentralScaledAmplitude {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  growingCentralPlusAmplitude tau (u / Real.sqrt d) *
    growingCentralThetaProduct tau (tau * u / Real.sqrt d) x

/-! Scalar negative-pole amplitudes on the same `u -> tau*u/sqrt(d)` chart.
The theta-product factor and the contour comparison are deliberately kept
outside these definitions; this module records only the literal pole data. -/
def growingCentralMinusScaledAmplitude {d : Nat} (tau u : Real) : Complex :=
  growingCentralMinusAmplitude tau (u / Real.sqrt d)

def growingCentralMinusScaledAmplitudeFirstDeriv {d : Nat}
    (tau u : Real) : Complex :=
  ((1 / Real.sqrt d : Real) : Complex) *
    (tau * gaussianNormalizedPoleAmplitudeFirstDeriv
      (-(Real.exp (-tau) : Complex)) (tau * u / Real.sqrt d))

def growingCentralMinusScaledAmplitudeSecondDeriv {d : Nat}
    (tau u : Real) : Complex :=
  ((1 / (d : Real) : Real) : Complex) *
    (tau ^ 2 * gaussianNormalizedPoleAmplitudeSecondDeriv
      (-(Real.exp (-tau) : Complex)) (tau * u / Real.sqrt d))

lemma gaussianPoleAmplitude_eq_zero_mul_normalized_of_norm_lt_one
    {q : Complex} (hq : ‖q‖ < 1) (t : Real) :
    gaussianPoleAmplitude q t =
      gaussianPoleAmplitude q 0 * gaussianNormalizedPoleAmplitude q t := by
  have hden : 1 - q * Complex.exp ((t : Complex) * Complex.I) ≠ 0 := by
    intro hzero
    have hone : (1 : Complex) =
        q * Complex.exp ((t : Complex) * Complex.I) :=
      sub_eq_zero.mp hzero
    have hnorm : (1 : Real) = ‖q‖ := by
      calc
        (1 : Real) = ‖(1 : Complex)‖ := by norm_num
        _ = ‖q * Complex.exp ((t : Complex) * Complex.I)‖ := by rw [hone]
        _ = ‖q‖ := by
          rw [norm_mul, Complex.norm_exp]
          norm_num
    linarith
  have hzero : 1 - q * Complex.exp ((0 : Complex) * Complex.I) ≠ 0 := by
    simpa using (show 1 - q ≠ 0 by
      intro h
      have hone : (1 : Complex) = q := sub_eq_zero.mp h
      have hnorm : (1 : Real) = ‖q‖ := by
        calc
          (1 : Real) = ‖(1 : Complex)‖ := by norm_num
          _ = ‖q‖ := by rw [hone]
      linarith)
  unfold gaussianPoleAmplitude gaussianNormalizedPoleAmplitude
  norm_num at hzero ⊢
  field_simp [hzero, hden]

theorem gaussianCentralArcIntegral_minus_eq_normalized
    {d : Nat} {tau eta : Real} (htau : 0 < tau) (x : Fin d → Real) :
    gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
        (Real.exp (-tau)) eta x =
      ((1 / (2 * Real.pi) : Complex) *
          gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0) *
        ∫ t in -eta..eta,
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau)) t) *
            gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
              (Real.exp (-tau)) t x := by
  have hrho : ‖(-(Real.exp (-tau) : Complex))‖ < 1 := by
    rw [norm_neg, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
    exact (Real.exp_lt_one_iff).mpr (neg_lt_zero.mpr htau)
  unfold gaussianCentralArcIntegral gaussianCentralAmplitude
  calc
    (1 / (2 * Real.pi) : Complex) *
          ∫ t in -eta..eta,
            Complex.exp ((d : Complex) *
                gaussianCentralPhase (Real.exp (-tau)) t) *
              gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) t *
                gaussianPolarThetaProduct (Real.exp (-tau)) t x =
        (1 / (2 * Real.pi) : Complex) *
          ∫ t in -eta..eta,
            gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0 *
              (Complex.exp ((d : Complex) *
                gaussianCentralPhase (Real.exp (-tau)) t) *
                (gaussianNormalizedPoleAmplitude
                  (-(Real.exp (-tau) : Complex)) t *
                  gaussianPolarThetaProduct (Real.exp (-tau)) t x)) := by
      congr 1
      apply intervalIntegral.integral_congr
      intro t ht
      dsimp only
      rw [gaussianPoleAmplitude_eq_zero_mul_normalized_of_norm_lt_one hrho t]
      ring

    _ = ((1 / (2 * Real.pi) : Complex) *
          gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0) *
        ∫ t in -eta..eta,
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau)) t) *
            (gaussianNormalizedPoleAmplitude
              (-(Real.exp (-tau) : Complex)) t *
              gaussianPolarThetaProduct (Real.exp (-tau)) t x) := by
      rw [intervalIntegral.integral_const_mul]
      ring

lemma norm_gaussianPoleAmplitude_minus_zero_ge_half
    {tau : Real} (htau : 0 < tau) :
    (1 / 2 : Real) ≤
      ‖gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0‖ := by
  have hrho : Real.exp (-tau) < 1 :=
    (Real.exp_lt_one_iff).mpr (neg_lt_zero.mpr htau)
  unfold gaussianPoleAmplitude
  have hexp : Complex.exp (-(tau : Complex)) =
      (Real.exp (-tau) : Complex) := by
    rw [← Complex.ofReal_neg, Complex.ofReal_exp]
  have hnorm : ‖(1 : Complex) + Complex.exp (-(tau : Complex))‖ =
      1 + Real.exp (-tau) := by
    rw [hexp]
    have hcast : (1 : Complex) + (Real.exp (-tau) : Complex) =
        ((1 + Real.exp (-tau) : Real) : Complex) := by
      push_cast
      ring
    rw [hcast, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (by positivity)]
  have hden : (1 : Complex) - -(Real.exp (-tau) : Complex) *
        Complex.exp ((0 : Complex) * Complex.I) =
      (1 : Complex) + Complex.exp (-(tau : Complex)) := by
    norm_num
  norm_num
  rw [hnorm, inv_eq_one_div]
  exact (le_div_iff₀ (by positivity)).2 (by linarith)

lemma norm_gaussianPoleAmplitude_minus_zero_le_one
    {tau : Real} (htau : 0 < tau) :
    ‖gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0‖ ≤ 1 := by
  unfold gaussianPoleAmplitude
  have hexp : Complex.exp (-(tau : Complex)) =
      (Real.exp (-tau) : Complex) := by
    rw [← Complex.ofReal_neg, Complex.ofReal_exp]
  have hnorm : ‖(1 : Complex) + Complex.exp (-(tau : Complex))‖ =
      1 + Real.exp (-tau) := by
    rw [hexp]
    have hcast : (1 : Complex) + (Real.exp (-tau) : Complex) =
        ((1 + Real.exp (-tau) : Real) : Complex) := by
      push_cast
      ring
    rw [hcast, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (by positivity)]
  norm_num
  rw [hnorm]
  exact inv_le_one_of_one_le₀ (by nlinarith [Real.exp_pos (-tau)])

/-! The negative-pole carrier is literally the Gaussian central amplitude on
the same scaled angular chart.  This is an exact algebraic bridge; no
asymptotic estimate or source normalization is hidden here. -/
theorem growingCentralMinusScaledAmplitude_mul_thetaProduct_eq_gaussianCentralAmplitude
    {d : Nat} {tau u : Real} (x : Fin d → Real) :
    growingCentralMinusScaledAmplitude (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x =
      gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
        (Real.exp (-tau)) (tau * u / Real.sqrt d) x := by
  unfold growingCentralMinusScaledAmplitude
  unfold growingCentralMinusAmplitude gaussianCentralAmplitude
  rw [show tau * (u / Real.sqrt d) = tau * u / Real.sqrt d by ring]
  rw [growingCentralThetaProduct_eq_gaussianPolarThetaProduct]

theorem growingCentralMinusScaledExactIntegrand_eq_gaussianCentralExactIntegrand
    {d : Nat} {tau u : Real} (x : Fin d → Real) :
    Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x) =
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) (tau * u / Real.sqrt d) x := by
  rw [growingCentralMinusScaledAmplitude_mul_thetaProduct_eq_gaussianCentralAmplitude]

theorem intervalIntegral_growingCentralMinusScaledExactIntegrand_eq_gaussian
    {d : Nat} {tau R : Real} (x : Fin d → Real) :
    (∫ u in -R..R,
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) =
      ∫ u in -R..R,
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * u / Real.sqrt d) x := by
  apply intervalIntegral.integral_congr
  intro u hu
  exact growingCentralMinusScaledExactIntegrand_eq_gaussianCentralExactIntegrand x

theorem intervalIntegral_growingCentralMinusScaledExactIntegrand_comp_mul_eq_gaussian
    {d : Nat} {tau R : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real) :
    (∫ u in -R..R,
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) =
      (tau / Real.sqrt d)⁻¹ •
        ∫ t in -(tau * R / Real.sqrt d)..(tau * R / Real.sqrt d),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau)) t) *
            gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
              (Real.exp (-tau)) t x := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hscale : 0 < tau / Real.sqrt d := by
    positivity
  have hscale_ne : tau / Real.sqrt d ≠ 0 := ne_of_gt hscale
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau)) t) *
      gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
        (Real.exp (-tau)) t x
  calc
    (∫ u in -R..R,
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) =
        ∫ u in -R..R, f ((tau / Real.sqrt d) * u) := by
          apply intervalIntegral.integral_congr
          intro u hu
          dsimp [f]
          rw [show (tau / Real.sqrt d) * u = tau * u / Real.sqrt d by ring]
          exact growingCentralMinusScaledExactIntegrand_eq_gaussianCentralExactIntegrand x
    _ = (tau / Real.sqrt d)⁻¹ •
        ∫ t in (tau / Real.sqrt d) * (-R)..
            (tau / Real.sqrt d) * R, f t := by
          exact intervalIntegral.integral_comp_mul_left f hscale_ne
    _ = (tau / Real.sqrt d)⁻¹ •
        ∫ t in -(tau * R / Real.sqrt d)..(tau * R / Real.sqrt d), f t := by
          congr 2 <;> ring
    _ = (tau / Real.sqrt d)⁻¹ •
        ∫ t in -(tau * R / Real.sqrt d)..(tau * R / Real.sqrt d),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau)) t) *
            gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
              (Real.exp (-tau)) t x := by
          rfl

theorem intervalIntegral_growingCentralMinusScaledExactIntegrand_eq_gaussian_on_eta
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real) :
    (∫ u in -(eta / (tau / Real.sqrt d))..(eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) =
      (tau / Real.sqrt d)⁻¹ •
        ∫ t in -eta..eta,
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau)) t) *
            gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
              (Real.exp (-tau)) t x := by
  have hcomp :=
    intervalIntegral_growingCentralMinusScaledExactIntegrand_comp_mul_eq_gaussian
      (d := d) (tau := tau) (R := eta / (tau / Real.sqrt d)) hd htau x
  have hscale : 0 < tau / Real.sqrt d := by positivity
  have hscale_ne : tau / Real.sqrt d ≠ 0 := ne_of_gt hscale
  have hsqrt_ne : Real.sqrt (d : Real) ≠ 0 := by
    positivity
  have hleft :
      -(tau * (eta / (tau / Real.sqrt d)) / Real.sqrt d) = -eta := by
    field_simp [hscale_ne, hsqrt_ne]
  have hright :
      tau * (eta / (tau / Real.sqrt d)) / Real.sqrt d = eta := by
    field_simp [hscale_ne, hsqrt_ne]
  simpa [hleft, hright] using hcomp

theorem gaussianCentralArcIntegral_minus_eq_scaled_normalized
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real) :
    ((1 / (2 * Real.pi) : Complex) *
        gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0) *
        (∫ u in -(eta / (tau / Real.sqrt d))..(eta / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            (growingCentralMinusScaledAmplitude (d := d) tau u *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) =
      (tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x := by
  have hscaled := intervalIntegral_growingCentralMinusScaledExactIntegrand_eq_gaussian_on_eta
    (d := d) (tau := tau) (eta := eta) hd htau x
  have harc := gaussianCentralArcIntegral_minus_eq_normalized
    (d := d) (tau := tau) (eta := eta) htau x
  rw [hscaled, harc]
  simp only [Complex.real_smul]
  ring

/-
theorem gaussianCentralArcIntegral_plus_eq_normalized
    {d : Nat} {tau eta : Real} (htau : 0 < tau) (x : Fin d → Real) :
    gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
        (Real.exp (-tau)) eta x =
      ((1 / (2 * Real.pi) : Complex) *
          gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0) *
        ∫ t in -eta..eta,
          Complex.exp ((d : Complex) * gaussianCentralPhase
            (Real.exp (-tau)) t) *
            (gaussianNormalizedPoleAmplitude
              (Real.exp (-tau) : Complex) t *
              gaussianPolarThetaProduct (Real.exp (-tau)) t x) := by
  have hrho : ‖(Real.exp (-tau) : Complex)‖ < 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
    exact (Real.exp_lt_one_iff).mpr (neg_lt_zero.mpr htau)
  unfold gaussianCentralArcIntegral gaussianCentralAmplitude
  calc
    _ = (1 / (2 * Real.pi) : Complex) *
        ∫ t in -eta..eta,
          gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0 *
            (Complex.exp ((d : Complex) * gaussianCentralPhase
              (Real.exp (-tau)) t) *
              (gaussianNormalizedPoleAmplitude
                (Real.exp (-tau) : Complex) t *
                gaussianPolarThetaProduct (Real.exp (-tau)) t x)) := by
      apply congrArg (fun z : Complex => (1 / (2 * Real.pi) : Complex) * z)
      apply intervalIntegral.integral_congr
      intro t ht
      change Complex.exp ((d : Complex) * gaussianCentralPhase
          (Real.exp (-tau)) t) *
          gaussianPoleAmplitude (Real.exp (-tau) : Complex) t *
            gaussianPolarThetaProduct (Real.exp (-tau)) t x = _
      rw [gaussianPoleAmplitude_eq_zero_mul_normalized_of_norm_lt_one hrho t]
      ring
    _ = _ := by
      rw [intervalIntegral.integral_const_mul]
      ring

set_option maxHeartbeats 800000 in
theorem gaussianCentralArcIntegral_plus_eq_scaled_normalized
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real) :
    ((1 / (2 * Real.pi) : Complex) *
        gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0) *
        (∫ u in -(eta / (tau / Real.sqrt d))..
            (eta / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            (growingCentralScaledAmplitude tau u x)) =
      (tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x := by
  have hscale : 0 < tau / Real.sqrt d := by positivity
  have hscale_ne : tau / Real.sqrt d ≠ 0 := ne_of_gt hscale
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau)) t) *
      gaussianCentralAmplitude (Real.exp (-tau) : Complex)
        (Real.exp (-tau)) t x
  have hscaled :
      (∫ u in -(eta / (tau / Real.sqrt d))..
          (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) =
      (tau / Real.sqrt d)⁻¹ • ∫ t in -eta..eta, f t := by
    calc
      (∫ u in -(eta / (tau / Real.sqrt d))..
          (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) =
          ∫ u in -(eta / (tau / Real.sqrt d))..
            (eta / (tau / Real.sqrt d)), f ((tau / Real.sqrt d) * u) := by
            apply intervalIntegral.integral_congr
            intro u hu
            dsimp [f]
            rw [show (tau / Real.sqrt d) * u = tau * u / Real.sqrt d by ring]
            simpa [f, growingCentralScaledAmplitude, div_eq_mul_inv,
              mul_assoc, mul_left_comm, mul_comm] using
              (growingCentralScaledExactIntegrand_eq_gaussianCentralExactIntegrand
                (d := d) (tau := tau) (y := u / Real.sqrt d) x)
      _ = (tau / Real.sqrt d)⁻¹ •
          ∫ t in (tau / Real.sqrt d) * (-(eta / (tau / Real.sqrt d)))..
            (tau / Real.sqrt d) * (eta / (tau / Real.sqrt d)), f t := by
            exact intervalIntegral.integral_comp_mul_left f hscale_ne
      _ = (tau / Real.sqrt d)⁻¹ • ∫ t in -eta..eta, f t := by
            congr 2 <;> field_simp [hscale_ne]
      _ = (tau / Real.sqrt d)⁻¹ • ∫ t in -eta..eta,
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau)) t) *
            gaussianCentralAmplitude (Real.exp (-tau) : Complex)
              (Real.exp (-tau)) t x := by rfl
  have harc := gaussianCentralArcIntegral_plus_eq_normalized
    (d := d) (tau := tau) (eta := eta) htau x
  rw [hscaled, harc]
  dsimp [f]
  ring

lemma norm_gaussianPoleAmplitude_plus_zero_ge_inv_tau
    {tau : Real} (htau : 0 < tau) :
    (tau⁻¹ : Real) ≤
      ‖gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0‖ := by
  have hlt : Real.exp (-tau) < 1 :=
    (Real.exp_lt_one_iff).mpr (neg_lt_zero.mpr htau)
  have hden : 0 < 1 - Real.exp (-tau) := by linarith
  have hmain : 1 - Real.exp (-tau) ≤ tau := by
    have h := Real.add_one_le_exp (-tau)
    simpa using h
  rw [gaussianPoleAmplitude_zero_real, Complex.norm_real,
    Real.norm_eq_abs, abs_of_pos (by positivity)]
  field_simp
  nlinarith [hmain]

theorem norm_gaussianCentralArcIntegral_plus_source_lower_of_norm
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real)
    (hsource : (1 / 2 : Real) ≤ ‖∫ u in -(eta / (tau / Real.sqrt d))..
        (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x‖) :
    (1 / (8 * Real.pi) : Real) * (1 / Real.sqrt d) ≤
      ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x‖ := by
  have hpole := norm_gaussianPoleAmplitude_plus_zero_ge_inv_tau htau
  have hconst : ‖(1 / (2 * Real.pi) : Complex)‖ =
      (1 / (2 * Real.pi) : Real) := by
    norm_num [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos]
  have hpref : (1 / (4 * Real.pi) : Real) * tau⁻¹ ≤
      ‖(1 / (2 * Real.pi) : Complex) *
        gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0‖ := by
    rw [norm_mul, hconst]
    calc
      (1 / (4 * Real.pi) : Real) * tau⁻¹ =
          (1 / (2 * Real.pi)) * (tau⁻¹ / 2) := by ring
      _ ≤ (1 / (2 * Real.pi)) *
          ‖gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0‖ := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        nlinarith [hpole, norm_nonneg
          (gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0)]
  let p : Complex :=
    (1 / (2 * Real.pi) : Complex) *
      gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0
  let I : Complex :=
    ∫ u in -(eta / (tau / Real.sqrt d))..
      (eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u x
  have hpref' : (1 / (4 * Real.pi) : Real) * tau⁻¹ ≤ ‖p‖ := by
    simpa [p] using hpref
  have hI : (1 / 2 : Real) ≤ ‖I‖ := by simpa [I] using hsource
  have hprod : (1 / (8 * Real.pi) : Real) * tau⁻¹ ≤ ‖p * I‖ := by
    rw [norm_mul]
    calc
      (1 / (8 * Real.pi) : Real) * tau⁻¹ =
          ((1 / (4 * Real.pi) : Real) * tau⁻¹) * (1 / 2) := by ring
      _ ≤ ‖p‖ * (1 / 2) := by gcongr
      _ ≤ ‖p‖ * ‖I‖ := mul_le_mul_of_nonneg_left hI (norm_nonneg _)
  have hcomp := gaussianCentralArcIntegral_plus_eq_scaled_normalized
    (d := d) (tau := tau) (eta := eta) hd htau x
  have hcomp' : p * I =
      (tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x := by
    simpa [p, I] using hcomp
  rw [hcomp'] at hprod
  have hc : 0 < tau / Real.sqrt d := by positivity
  rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hc)] at hprod
  calc
    (1 / (8 * Real.pi) : Real) * (1 / Real.sqrt d) ≤
        (1 / (8 * Real.pi) : Real) * tau⁻¹ * (tau / Real.sqrt d) := by
      have hsqrt : 0 < Real.sqrt (d : Real) := by
        exact Real.sqrt_pos.2 (by exact_mod_cast hd)
      field_simp [ne_of_gt htau, ne_of_gt hsqrt]
      ring
    _ ≤ ((tau / Real.sqrt d)⁻¹ *
          ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
            (Real.exp (-tau)) eta x‖) * (tau / Real.sqrt d) := by
      exact mul_le_mul_of_nonneg_right hprod hc.le
    _ = ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x‖ := by
      field_simp [ne_of_gt hc]

 -/
theorem norm_gaussianCentralArcIntegral_minus_scaled_source_lower_of_norm
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real)
    (hsource : 1 ≤ ‖∫ u in -(eta / (tau / Real.sqrt d))..
        (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)‖) :
    (1 / (4 * Real.pi) : Real) ≤
      ‖(tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x‖ := by
  have hpole := norm_gaussianPoleAmplitude_minus_zero_ge_half htau
  have hconst : ‖(1 / (2 * Real.pi) : Complex)‖ =
      (1 / (2 * Real.pi) : Real) := by
    norm_num [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos]
  have hpref : (1 / (4 * Real.pi) : Real) ≤
      ‖(1 / (2 * Real.pi) : Complex) *
        gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0‖ := by
    rw [norm_mul, hconst]
    calc
      (1 / (4 * Real.pi) : Real) =
          (1 / (2 * Real.pi)) * (1 / 2) := by ring
      _ ≤ (1 / (2 * Real.pi)) *
          ‖gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0‖ := by
        exact mul_le_mul_of_nonneg_left hpole (by positivity)
  let p : Complex :=
    (1 / (2 * Real.pi) : Complex) *
      gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0
  let I : Complex :=
    ∫ u in -(eta / (tau / Real.sqrt d))..(eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)
  have hpref' : (1 / (4 * Real.pi) : Real) ≤ ‖p‖ := by
    simpa [p] using hpref
  have hI : 1 ≤ ‖I‖ := by
    simpa [I] using hsource
  have hprod : (1 / (4 * Real.pi) : Real) ≤ ‖p * I‖ := by
    rw [norm_mul]
    calc
      (1 / (4 * Real.pi) : Real) ≤ ‖p‖ * 1 := by simpa using hpref'
      _ ≤ ‖p‖ * ‖I‖ :=
        mul_le_mul_of_nonneg_left hI (norm_nonneg _)
  have hcomp := gaussianCentralArcIntegral_minus_eq_scaled_normalized
    (d := d) (tau := tau) (eta := eta) hd htau x
  have hcomp' : p * I =
      (tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x := by
    simpa [p, I] using hcomp
  rw [hcomp'] at hprod
  exact hprod

theorem norm_gaussianCentralArcIntegral_minus_source_lower_of_norm
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real)
    (hsource : 1 ≤ ‖∫ u in -(eta / (tau / Real.sqrt d))..
        (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)‖) :
    (1 / (4 * Real.pi) : Real) * (tau / Real.sqrt d) ≤
      ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x‖ := by
  have hscaled := norm_gaussianCentralArcIntegral_minus_scaled_source_lower_of_norm
    (d := d) (tau := tau) (eta := eta) hd htau x hsource
  have hc : 0 < tau / Real.sqrt d := by positivity
  rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hc)] at hscaled
  calc
    (1 / (4 * Real.pi) : Real) * (tau / Real.sqrt d) ≤
        ((tau / Real.sqrt d)⁻¹ *
          ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
              (Real.exp (-tau)) eta x‖) * (tau / Real.sqrt d) := by
      exact mul_le_mul_of_nonneg_right hscaled hc.le
    _ = ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x‖ := by
      field_simp [ne_of_gt hc]

/-! The same negative-pole transport with a half-normalized source lower.
This is the constant needed after extending the source integral to the full
fixed central window. -/
theorem norm_gaussianCentralArcIntegral_minus_source_lower_of_half_norm
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real)
    (hsource : (1 / 2 : Real) ≤ ‖∫ u in -(eta / (tau / Real.sqrt d))..
        (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)‖) :
    (1 / (8 * Real.pi) : Real) * (tau / Real.sqrt d) ≤
      ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x‖ := by
  have hpole := norm_gaussianPoleAmplitude_minus_zero_ge_half htau
  have hconst : ‖(1 / (2 * Real.pi) : Complex)‖ =
      (1 / (2 * Real.pi) : Real) := by
    norm_num [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos]
  have hpref : (1 / (4 * Real.pi) : Real) ≤
      ‖(1 / (2 * Real.pi) : Complex) *
        gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0‖ := by
    rw [norm_mul, hconst]
    calc
      (1 / (4 * Real.pi) : Real) =
          (1 / (2 * Real.pi)) * (1 / 2) := by ring
      _ ≤ (1 / (2 * Real.pi)) *
          ‖gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0‖ := by
        exact mul_le_mul_of_nonneg_left hpole (by positivity)
  let p : Complex :=
    (1 / (2 * Real.pi) : Complex) *
      gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0
  let I : Complex :=
    ∫ u in -(eta / (tau / Real.sqrt d))..(eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)
  have hpref' : (1 / (4 * Real.pi) : Real) ≤ ‖p‖ := by
    simpa [p] using hpref
  have hI : (1 / 2 : Real) ≤ ‖I‖ := by
    simpa [I] using hsource
  have hprod : (1 / (8 * Real.pi) : Real) ≤ ‖p * I‖ := by
    rw [norm_mul]
    calc
      (1 / (8 * Real.pi) : Real) =
          (1 / (4 * Real.pi)) * (1 / 2) := by ring
      _ ≤ ‖p‖ * (1 / 2) := by
        exact mul_le_mul_of_nonneg_right hpref' (by norm_num)
      _ ≤ ‖p‖ * ‖I‖ :=
        mul_le_mul_of_nonneg_left hI (norm_nonneg _)
  have hcomp := gaussianCentralArcIntegral_minus_eq_scaled_normalized
    (d := d) (tau := tau) (eta := eta) hd htau x
  have hcomp' : p * I =
      (tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x := by
    simpa [p, I] using hcomp
  rw [hcomp'] at hprod
  have hc : 0 < tau / Real.sqrt d := by positivity
  rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hc)] at hprod
  calc
    (1 / (8 * Real.pi) : Real) * (tau / Real.sqrt d) ≤
        ((tau / Real.sqrt d)⁻¹ *
          ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
              (Real.exp (-tau)) eta x‖) * (tau / Real.sqrt d) := by
      exact mul_le_mul_of_nonneg_right hprod hc.le
    _ = ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x‖ := by
      field_simp [ne_of_gt hc]

theorem hasDerivAt_growingCentralMinusScaledAmplitude
    {d : Nat} {tau u : Real} (hd : 0 < d) (htau : 0 < tau) :
    HasDerivAt
      (fun v : Real => growingCentralMinusScaledAmplitude (d := d) tau v)
      (growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u) u := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hinner : HasDerivAt (fun v : Real => v / Real.sqrt d)
      (1 / Real.sqrt d) u := by
    simpa [div_eq_mul_inv] using
      (hasDerivAt_id (x := u)).mul_const (1 / Real.sqrt d : Real)
  have hminus := (hasDerivAt_growingCentralMinusAmplitude htau
      (u / Real.sqrt d)).scomp u hinner
  change HasDerivAt
    (fun v : Real => growingCentralMinusAmplitude tau (v / Real.sqrt d))
      (growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u) u
  simpa [growingCentralMinusScaledAmplitude,
    growingCentralMinusScaledAmplitudeFirstDeriv, Function.comp_def,
    div_eq_mul_inv, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc]
    using hminus

theorem hasDerivAt_growingCentralMinusScaledAmplitudeFirstDeriv
    {d : Nat} {tau u : Real} (hd : 0 < d) (htau : 0 < tau) :
    HasDerivAt
      (fun v : Real => growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau v)
      (growingCentralMinusScaledAmplitudeSecondDeriv (d := d) tau u) u := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hinner : HasDerivAt (fun v : Real => v / Real.sqrt d)
      (1 / Real.sqrt d) u := by
    simpa [div_eq_mul_inv] using
      (hasDerivAt_id (x := u)).mul_const (1 / Real.sqrt d : Real)
  have hminus := hasDerivAt_scaled_growingCentralMinusAmplitude_firstDeriv
    htau (u / Real.sqrt d)
  have hcomp := hminus.scomp u hinner
  have hscale := hcomp.const_mul (1 / Real.sqrt d : Complex)
  change HasDerivAt
    (fun v : Real => ((1 / Real.sqrt d : Real) : Complex) *
      (tau * gaussianNormalizedPoleAmplitudeFirstDeriv
        (-(Real.exp (-tau) : Complex)) (tau * v / Real.sqrt d))) _ u
  convert hscale using 1 <;>
    try simp [Function.comp_def, growingCentralMinusScaledAmplitudeSecondDeriv,
      div_eq_mul_inv, smul_eq_mul]
  · rfl
  · funext v
    congr 2
    ring
  · have harg : tau * u * (Real.sqrt (d : Real))⁻¹ =
        tau * (u * (Real.sqrt (d : Real))⁻¹) := by ring
    rw [harg]
    have hsqrtC : (Real.sqrt (d : Real) : Complex) ≠ 0 := by
      exact_mod_cast hsqrt.ne'
    have hsquareC : (Real.sqrt (d : Real) : Complex) ^ 2 =
        (d : Real) := by
      rw [← Complex.ofReal_pow, Real.sq_sqrt (le_of_lt hdreal)]
    field_simp [hsqrtC]
    rw [hsquareC]
    have hdC : (d : Complex) ≠ 0 := by
      exact_mod_cast (Nat.ne_of_gt hd)
    field_simp [hdC]
    norm_num

theorem exists_uniform_tau0_growingCentralMinusScaledAmplitude_data :
    ∃ tau0 K0 K1 K2 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K0 ∧
      0 < K1 ∧ 0 < K2 ∧
      ∀ d : Nat, ∀ {tau u : Real}, 0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ ≤ K0 ∧
        ‖growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u‖ ≤
          K1 / Real.sqrt d ∧
        ‖growingCentralMinusScaledAmplitudeSecondDeriv (d := d) tau u‖ ≤
          K2 / (d : Real) := by
  refine ⟨1, 2, 2, 4, by norm_num, by norm_num, by norm_num, by norm_num,
    by norm_num, ?_⟩
  intro d tau u hd htau htaule hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hangle : |tau * (u / Real.sqrt d)| ≤ Real.pi / 3 := by
    rw [abs_mul, abs_div, abs_of_pos htau, abs_of_pos hsqrt]
    have hnum : tau * |u| ≤ Real.sqrt d / 2 := by
      calc
        tau * |u| ≤ 1 * |u| :=
          mul_le_mul_of_nonneg_right htaule (abs_nonneg u)
        _ = |u| := by ring
        _ ≤ Real.sqrt d / 2 := hu
    have hhalf : (1 : Real) / 2 ≤ Real.pi / 3 := by
      nlinarith [Real.pi_gt_three]
    calc
      tau * (|u| / Real.sqrt d) = (tau * |u|) / Real.sqrt d := by ring
      _ ≤ 1 / 2 := by
        apply (div_le_iff₀ hsqrt).2
        simpa [div_eq_mul_inv, mul_comm] using hnum
      _ ≤ Real.pi / 3 := hhalf
  have h0 := norm_growingCentralMinusAmplitude_le_two_center htau
    (u / Real.sqrt d) hangle
  have h1 := norm_scaled_growingCentralMinusAmplitude_firstDeriv_le_two_center
    htau (u / Real.sqrt d) hangle
  have h2 := norm_scaled_growingCentralMinusAmplitude_secondDeriv_le_four_center
    htau (htaule.trans (by norm_num)) (u / Real.sqrt d) hangle
  have h0' : ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ ≤ 2 := by
    change ‖growingCentralMinusAmplitude tau (u / Real.sqrt d)‖ ≤ 2
    exact h0
  have h1' : ‖growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u‖ ≤
      2 / Real.sqrt d := by
    change ‖((1 / Real.sqrt d : Real) : Complex) *
      (tau * gaussianNormalizedPoleAmplitudeFirstDeriv
        (-(Real.exp (-tau) : Complex)) (tau * u / Real.sqrt d))‖ ≤ _
    rw [norm_mul,
      Complex.norm_real, Real.norm_eq_abs, abs_of_pos (by positivity)]
    have hone : ‖tau * gaussianNormalizedPoleAmplitudeFirstDeriv
        (-(Real.exp (-tau) : Complex)) (tau * u / Real.sqrt d)‖ ≤ 2 := by
      simpa [div_eq_mul_inv, mul_assoc] using h1
    calc
      1 / Real.sqrt d * ‖tau * gaussianNormalizedPoleAmplitudeFirstDeriv
          (-(Real.exp (-tau) : Complex)) (tau * u / Real.sqrt d)‖ ≤
          (1 / Real.sqrt d) * 2 :=
        mul_le_mul_of_nonneg_left hone (by positivity)
      _ = 2 / Real.sqrt d := by ring
  have h2' : ‖growingCentralMinusScaledAmplitudeSecondDeriv (d := d) tau u‖ ≤
      4 / (d : Real) := by
    change ‖((1 / (d : Real) : Real) : Complex) *
      (tau ^ 2 * gaussianNormalizedPoleAmplitudeSecondDeriv
        (-(Real.exp (-tau) : Complex)) (tau * u / Real.sqrt d))‖ ≤ _
    rw [norm_mul,
      Complex.norm_real, Real.norm_eq_abs, abs_of_pos (by positivity)]
    have hone : ‖tau ^ 2 * gaussianNormalizedPoleAmplitudeSecondDeriv
        (-(Real.exp (-tau) : Complex)) (tau * u / Real.sqrt d)‖ ≤ 4 := by
      simpa [div_eq_mul_inv, mul_assoc] using h2
    calc
      1 / (d : Real) * ‖tau ^ 2 * gaussianNormalizedPoleAmplitudeSecondDeriv
          (-(Real.exp (-tau) : Complex)) (tau * u / Real.sqrt d)‖ ≤
          (1 / (d : Real)) * 4 :=
        mul_le_mul_of_nonneg_left hone (by positivity)
      _ = 4 / (d : Real) := by ring
  exact ⟨h0', h1', h2'⟩

theorem exists_uniform_tau0_norm_growingCentralMinusScaledThetaAmplitude_le_two :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ d : Nat, ∀ {tau u : Real} (x : Fin d -> Real), 0 < d →
        0 < tau → tau ≤ tau0 → |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤ 2 := by
  obtain ⟨tauTheta, htauTheta, htauTheta1, hTheta⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min 1 tauTheta
  have htau0 : 0 < tau0 := lt_min (by norm_num) htauTheta
  have htau01 : tau0 ≤ 1 := by
    exact min_le_left 1 tauTheta
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro d tau u x hd htau htauLe hu
  have htauTheta' : tau ≤ tauTheta :=
    htauLe.trans (min_le_right 1 tauTheta)
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hangle : |tau * (u / Real.sqrt d)| ≤ Real.pi / 3 := by
    rw [abs_mul, abs_div, abs_of_pos htau, abs_of_pos hsqrt]
    have hnum : tau * |u| ≤ Real.sqrt d / 2 := by
      calc
        tau * |u| ≤ 1 * |u| :=
          mul_le_mul_of_nonneg_right htau1 (abs_nonneg u)
        _ = |u| := by ring
        _ ≤ Real.sqrt d / 2 := hu
    have hhalf : (1 : Real) / 2 ≤ Real.pi / 3 := by
      nlinarith [Real.pi_gt_three]
    calc
      tau * (|u| / Real.sqrt d) = (tau * |u|) / Real.sqrt d := by ring
      _ ≤ 1 / 2 := by
        apply (div_le_iff₀ hsqrt).2
        simpa [div_eq_mul_inv, mul_comm] using hnum
      _ ≤ Real.pi / 3 := hhalf
  have huy : |u / Real.sqrt d| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hsqrt]
    exact (div_le_iff₀ hsqrt).2 (by nlinarith)
  have htheta := hTheta (d := d) tau (u / Real.sqrt d) x htau htauTheta' huy
  have htheta' : ‖growingCentralThetaProduct tau
      (tau * u / Real.sqrt d) x‖ ≤ 1 := by
    convert htheta using 1 <;> ring
  have hamp : ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ ≤ 2 := by
    change ‖growingCentralMinusAmplitude tau (u / Real.sqrt d)‖ ≤ 2
    exact norm_growingCentralMinusAmplitude_le_two_center htau
      (u / Real.sqrt d) hangle
  calc
    ‖growingCentralMinusScaledAmplitude (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
      ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ *
        ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ :=
      norm_mul_le _ _
    _ ≤ 2 * 1 := mul_le_mul hamp htheta' (norm_nonneg _) (by positivity)
    _ = 2 := by ring

theorem norm_intervalIntegral_growingCentralMinusScaledAmplitude_le
    {d : Nat} {tau R : Real}
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR0 : 0 ≤ R) (hRhalf : R ≤ Real.sqrt d / 2) :
    ‖∫ u in -R..R,
        growingCentralMinusScaledAmplitude (d := d) tau u‖ ≤ 4 * R := by
  have hnorm :
      ‖∫ u in -R..R,
          growingCentralMinusScaledAmplitude (d := d) tau u‖ ≤
        2 * |R - (-R)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro u hu
    rw [Set.uIoc_of_le (by linarith : -R ≤ R)] at hu
    have huabs : |u| ≤ R := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    have hdreal : (0 : Real) < d := by exact_mod_cast hd
    have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
    have hangle : |tau * (u / Real.sqrt d)| ≤ Real.pi / 3 := by
      rw [abs_mul, abs_div, abs_of_pos htau, abs_of_pos hsqrt]
      have hnum : tau * |u| ≤ Real.sqrt d / 2 := by
        calc
          tau * |u| ≤ 1 * |u| :=
            mul_le_mul_of_nonneg_right htau1 (abs_nonneg u)
          _ = |u| := by ring
          _ ≤ Real.sqrt d / 2 := huabs.trans hRhalf
      have hhalf : (1 : Real) / 2 ≤ Real.pi / 3 := by
        nlinarith [Real.pi_gt_three]
      calc
        tau * (|u| / Real.sqrt d) = (tau * |u|) / Real.sqrt d := by ring
        _ ≤ 1 / 2 := by
          apply (div_le_iff₀ hsqrt).2
          simpa [div_eq_mul_inv, mul_comm] using hnum
        _ ≤ Real.pi / 3 := hhalf
    exact norm_growingCentralMinusAmplitude_le_two_center htau
      (u / Real.sqrt d) hangle
  calc
    _ ≤ 2 * |R - (-R)| := hnorm
    _ = 4 * R := by
      rw [sub_neg_eq_add, abs_of_nonneg (by linarith : 0 ≤ R + R)]
      ring

def growingCentralMinusScaledThetaIntegrand {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  Complex.exp ((d : Complex) *
      gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) *
    growingCentralMinusScaledAmplitude (d := d) tau u *
    growingCentralThetaProduct tau (tau * u / Real.sqrt d) x

def growingCentralMinusScaledThetaFirstDeriv {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u *
      growingCentralThetaProduct tau (tau * u / Real.sqrt d) x +
    growingCentralMinusScaledAmplitude (d := d) tau u *
      ((tau / Real.sqrt d : Real) : Complex) *
      growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
        (tau * u / Real.sqrt d)

def growingCentralMinusScaledThetaSecondDeriv {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  growingCentralMinusScaledAmplitudeSecondDeriv (d := d) tau u *
      growingCentralThetaProduct tau (tau * u / Real.sqrt d) x +
    2 * growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u *
      (((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)) +
    growingCentralMinusScaledAmplitude (d := d) tau u *
      (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
      growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
        (tau * u / Real.sqrt d)

theorem hasDerivAt_growingCentralMinusScaledThetaAmplitude
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |tau * u / Real.sqrt d| ≤ tau / 2) :
    HasDerivAt
      (fun v : Real => growingCentralMinusScaledAmplitude (d := d) tau v *
        growingCentralThetaProduct tau (tau * v / Real.sqrt d) x)
      (growingCentralMinusScaledThetaFirstDeriv (d := d) tau u x) u := by
  change HasDerivAt
    ((fun v : Real => growingCentralMinusScaledAmplitude (d := d) tau v) *
      (fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x)) _ u
  have hminus := hasDerivAt_growingCentralMinusScaledAmplitude
    (d := d) (tau := tau) (u := u) hd htau
  have hinnerTheta : HasDerivAt
      (fun v : Real => tau * v / Real.sqrt d)
      (tau / Real.sqrt d) u := by
    have hinnerY : HasDerivAt (fun v : Real => v / Real.sqrt d)
        (1 / Real.sqrt d) u := by
      simpa [div_eq_mul_inv] using
        (hasDerivAt_id (x := u)).mul_const (1 / Real.sqrt d : Real)
    simpa [div_eq_mul_inv, mul_assoc] using hinnerY.const_mul tau
  have hthetaBase :=
    hasDerivAt_growingThetaRatioProductQCanonicalPath_firstExplicit
      (tau := tau) (s := tau * u / Real.sqrt d) x htau htau1 hsector
  have htheta := hthetaBase.scomp u hinnerTheta
  have htheta' : HasDerivAt
      (fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x)
      (growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
        (tau * u / Real.sqrt d) * (tau / Real.sqrt d)) u := by
    change HasDerivAt
      (fun v : Real => growingThetaRatioProductQCanonicalPath tau x
        (tau * v / Real.sqrt d)) _ u
    simpa [Function.comp_def, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc]
      using htheta
  have hmul := hminus.mul htheta'
  simpa [growingCentralMinusScaledThetaFirstDeriv,
    growingCentralMinusScaledAmplitude, Function.comp_def,
    div_eq_mul_inv, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc]
    using hmul

theorem exists_uniform_tau0_norm_growingCentralMinusScaledThetaFirstDeriv_le :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ d : Nat, ∀ {tau u : Real} (x : Fin d -> Real), 0 < d →
        0 < tau → tau ≤ tau0 → |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralMinusScaledThetaFirstDeriv (d := d) tau u x‖ ≤
          K / Real.sqrt d := by
  obtain ⟨tauMinus, K0, K1, _K2, htauMinus, htauMinus1, hK0, hK1, _hK2,
      hminus⟩ := exists_uniform_tau0_growingCentralMinusScaledAmplitude_data
  obtain ⟨tauTheta, CTheta, htauTheta, htauTheta1, hCTheta, htheta⟩ :=
    exists_uniform_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_firstDeriv_le
  obtain ⟨tauProd, htauProd, htauProd1, hprod⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauMinus (min tauTheta tauProd)
  let K : Real := K1 + K0 * CTheta
  have htau0 : 0 < tau0 := lt_min htauMinus (lt_min htauTheta htauProd)
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_left tauMinus (min tauTheta tauProd)).trans htauMinus1
  have hK : 0 < K := by
    dsimp [K]
    positivity
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro d tau u x hd htau htauLe hu
  have htauMinus' : tau ≤ tauMinus := htauLe.trans
    (min_le_left tauMinus (min tauTheta tauProd))
  have htauTheta' : tau ≤ tauTheta := htauLe.trans
    ((min_le_right tauMinus (min tauTheta tauProd)).trans
      (min_le_left tauTheta tauProd))
  have htauProd' : tau ≤ tauProd := htauLe.trans
    ((min_le_right tauMinus (min tauTheta tauProd)).trans
      (min_le_right tauTheta tauProd))
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have huy : |u / Real.sqrt d| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hsqrt]
    exact (div_le_iff₀ hsqrt).2 (by nlinarith)
  have htheta' := htheta d (x := x) (tau := tau)
    (s := tau * u / Real.sqrt d) htau htauTheta'
    (by
      rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
      apply (div_le_iff₀ hsqrt).2
      nlinarith [mul_le_mul_of_nonneg_left hu htau.le])
  have hprod' := hprod tau (u / Real.sqrt d) x htau htauProd' huy
  have hprod'' : ‖growingCentralThetaProduct tau
      (tau * u / Real.sqrt d) x‖ ≤ 1 := by
    convert hprod' using 1 <;> ring
  have hminus' := hminus d (tau := tau) (u := u)
    hd htau htauMinus' hu
  have hleft :
      ‖growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
      K1 / Real.sqrt d := by
    calc
      _ ≤ (K1 / Real.sqrt d) * 1 := by
        rw [norm_mul]
        exact mul_le_mul hminus'.2.1 hprod'' (norm_nonneg _) (by positivity)
      _ = K1 / Real.sqrt d := by ring
  have hamp' := hminus'.1
  have hright :
      ‖growingCentralMinusScaledAmplitude (d := d) tau u *
        ((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)‖ ≤ K0 * CTheta / Real.sqrt d := by
    have hscaled :
        ‖((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ ≤ CTheta / Real.sqrt d := by
      rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos (div_pos htau hsqrt)]
      calc
        (tau / Real.sqrt d) *
            ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ =
            (tau * ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit
              tau x (tau * u / Real.sqrt d)‖) / Real.sqrt d := by ring
        _ ≤ CTheta / Real.sqrt d := div_le_div_of_nonneg_right htheta' hsqrt.le
    calc
      ‖growingCentralMinusScaledAmplitude (d := d) tau u *
          ((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ =
        ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ *
          ‖((tau / Real.sqrt d : Real) : Complex) *
            growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ := by
          simp only [norm_mul]
          ring
      _ ≤
          K0 * (CTheta / Real.sqrt d) :=
        mul_le_mul hamp' hscaled (norm_nonneg _) (by positivity)
      _ = K0 * CTheta / Real.sqrt d := by ring
  unfold growingCentralMinusScaledThetaFirstDeriv
  calc
    _ ≤ K1 / Real.sqrt d + K0 * CTheta / Real.sqrt d :=
      norm_add_le_of_le hleft hright
    _ = K / Real.sqrt d := by dsimp [K]; ring

theorem hasDerivAt_growingCentralMinusScaledThetaFirstDeriv
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |tau * u / Real.sqrt d| ≤ tau / 2) :
    HasDerivAt
      (fun v : Real => growingCentralMinusScaledThetaFirstDeriv (d := d) tau v x)
      (growingCentralMinusScaledThetaSecondDeriv (d := d) tau u x) u := by
  have hinnerY : HasDerivAt (fun v : Real => v / Real.sqrt d)
      (1 / Real.sqrt d) u := by
    simpa [div_eq_mul_inv] using
      (hasDerivAt_id (x := u)).mul_const (1 / Real.sqrt d : Real)
  have hinnerTheta : HasDerivAt
      (fun v : Real => tau * v / Real.sqrt d)
      (tau / Real.sqrt d) u := by
    simpa [div_eq_mul_inv, mul_assoc] using hinnerY.const_mul tau
  have hminus := hasDerivAt_growingCentralMinusScaledAmplitude
    (d := d) (tau := tau) (u := u) hd htau
  have hminus1 := hasDerivAt_growingCentralMinusScaledAmplitudeFirstDeriv
    (d := d) (tau := tau) (u := u) hd htau
  have hthetaBase :=
    hasDerivAt_growingThetaRatioProductQCanonicalPath_firstExplicit
      (tau := tau) (s := tau * u / Real.sqrt d) x htau htau1 hsector
  have htheta := hthetaBase.scomp u hinnerTheta
  have htheta' : HasDerivAt
      (fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x)
      (growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
        (tau * u / Real.sqrt d) * (tau / Real.sqrt d)) u := by
    change HasDerivAt
      (fun v : Real => growingThetaRatioProductQCanonicalPath tau x
        (tau * v / Real.sqrt d)) _ u
    simpa [Function.comp_def, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc]
      using htheta
  have hthetaOneBase :=
    hasDerivAt_growingThetaRatioProductQCanonicalPathFirstDerivExplicit
      (tau := tau) (s := tau * u / Real.sqrt d) x htau htau1 hsector
  have hthetaOneComp := hthetaOneBase.scomp u hinnerTheta
  have hthetaOne := hthetaOneComp.const_mul
    ((tau / Real.sqrt d : Real) : Complex)
  have hthetaOne' : HasDerivAt
      (fun v : Real => ((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * v / Real.sqrt d))
      ((((tau / Real.sqrt d : Real) : Complex) ^ 2) *
        growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
          (tau * u / Real.sqrt d)) u := by
    simpa [div_eq_mul_inv, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc,
      pow_two] using hthetaOne
  have hleft := hminus1.mul htheta'
  have hright := hminus.mul hthetaOne'
  have hsum := hleft.add hright
  change HasDerivAt
    ((fun v : Real =>
      growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau v) *
      (fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x) +
      (fun v : Real => growingCentralMinusScaledAmplitude (d := d) tau v) *
      (fun v : Real => ((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * v / Real.sqrt d))) _ u at hsum
  have hfun :
      ((fun v : Real =>
        growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau v) *
        (fun v : Real => growingCentralThetaProduct tau
          (tau * v / Real.sqrt d) x) +
        (fun v : Real => growingCentralMinusScaledAmplitude (d := d) tau v) *
        (fun v : Real => ((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * v / Real.sqrt d))) =
      (fun v : Real => growingCentralMinusScaledThetaFirstDeriv
        (d := d) tau v x) := by
    funext v
    simp [growingCentralMinusScaledThetaFirstDeriv, div_eq_mul_inv]
    ring
  rw [hfun] at hsum
  apply hsum.congr_deriv
  simp [growingCentralMinusScaledThetaSecondDeriv, Function.comp_def,
    div_eq_mul_inv, smul_eq_mul]
  ring

theorem exists_uniform_tau0_norm_growingCentralMinusScaledThetaSecondDeriv_le :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ d : Nat, ∀ {tau u : Real} (x : Fin d -> Real), 0 < d →
        0 < tau → tau ≤ tau0 → |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralMinusScaledThetaSecondDeriv (d := d) tau u x‖ ≤
          K / (d : Real) := by
  obtain ⟨tauMinus, K0, K1, K2, htauMinus, htauMinus1, hK0, hK1, hK2,
      hminus⟩ := exists_uniform_tau0_growingCentralMinusScaledAmplitude_data
  obtain ⟨tauTheta1, C1, htauTheta1, htauTheta11, hC1, htheta1⟩ :=
    exists_uniform_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_firstDeriv_le
  obtain ⟨tauTheta2, C2, htauTheta2, htauTheta21, hC2, htheta2⟩ :=
    exists_uniform_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_secondDeriv_le
  obtain ⟨tauProd, htauProd, htauProd1, hprod⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauMinus (min tauTheta1 (min tauTheta2 tauProd))
  let K : Real := K2 + 2 * K1 * C1 + K0 * C2
  have htau0 : 0 < tau0 :=
    lt_min htauMinus (lt_min htauTheta1 (lt_min htauTheta2 htauProd))
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_left tauMinus _).trans htauMinus1
  have hK : 0 < K := by
    dsimp [K]
    positivity
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro d tau u x hd htau htauLe hu
  have htauMinus' : tau ≤ tauMinus := htauLe.trans (min_le_left _ _)
  have hrest : tau ≤ min tauTheta1 (min tauTheta2 tauProd) :=
    htauLe.trans (min_le_right _ _)
  have htauTheta1' : tau ≤ tauTheta1 := hrest.trans (min_le_left _ _)
  have hrest2 : tau ≤ min tauTheta2 tauProd := hrest.trans (min_le_right _ _)
  have htauTheta2' : tau ≤ tauTheta2 := hrest2.trans (min_le_left _ _)
  have htauProd' : tau ≤ tauProd := hrest2.trans (min_le_right _ _)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have huy : |u / Real.sqrt d| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hsqrt]
    exact (div_le_iff₀ hsqrt).2 (by nlinarith)
  have htheta0 := hprod tau (u / Real.sqrt d) x htau htauProd' huy
  have htheta0' : ‖growingCentralThetaProduct tau
      (tau * u / Real.sqrt d) x‖ ≤ 1 := by
    convert htheta0 using 1 <;> ring
  have hsector : |tau * u / Real.sqrt d| ≤ tau / 2 := by
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    nlinarith [mul_le_mul_of_nonneg_left hu htau.le]
  have htheta1' := htheta1 d (tau := tau) (s := tau * u / Real.sqrt d)
    x htau htauTheta1' hsector
  have htheta2' := htheta2 d (tau := tau) (s := tau * u / Real.sqrt d)
    x htau htauTheta2' hsector
  have hminus' := hminus d (tau := tau) (u := u) hd htau htauMinus' hu
  have hterm0 :
      ‖growingCentralMinusScaledAmplitudeSecondDeriv (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
      K2 / (d : Real) := by
    calc
      _ ≤ (K2 / (d : Real)) * 1 := by
        rw [norm_mul]
        exact mul_le_mul hminus'.2.2 htheta0' (norm_nonneg _) (by positivity)
      _ = K2 / (d : Real) := by ring
  have hscaled1 :
      ‖((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)‖ ≤ C1 / Real.sqrt d := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (div_pos htau hsqrt)]
    calc
      (tau / Real.sqrt d) *
          ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ =
        (tau * ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)‖) / Real.sqrt d := by ring
      _ ≤ C1 / Real.sqrt d := div_le_div_of_nonneg_right htheta1' hsqrt.le
  have hterm1 :
      ‖2 * growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u *
        (((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d))‖ ≤
      2 * K1 * C1 / (d : Real) := by
    calc
      _ = 2 * ‖growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u‖ *
          ‖((tau / Real.sqrt d : Real) : Complex) *
            growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ := by
            simp only [norm_mul, Complex.norm_ofNat]
      _ ≤ 2 * (K1 / Real.sqrt d) * (C1 / Real.sqrt d) := by
        gcongr
        exact hminus'.2.1
      _ = 2 * K1 * C1 / (d : Real) := by
        have hsqrtd : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
          Real.sq_sqrt hdreal.le
        rw [div_eq_mul_inv, div_eq_mul_inv]
        field_simp [ne_of_gt hdreal]
        rw [hsqrtd]
  have hscaled2 :
      ‖((tau / Real.sqrt d : Real) : Complex) ^ 2 *
        growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
          (tau * u / Real.sqrt d)‖ ≤ C2 / (d : Real) := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (div_pos htau hsqrt)]
    calc
      (tau / Real.sqrt d) ^ 2 *
          ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ =
      (tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit
          tau x (tau * u / Real.sqrt d)‖) / (d : Real) := by
            have hsqrtd : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
              Real.sq_sqrt hdreal.le
            calc
              (tau / Real.sqrt d) ^ 2 *
                  ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
                    (tau * u / Real.sqrt d)‖ =
                  (tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit
                    tau x (tau * u / Real.sqrt d)‖) /
                    (Real.sqrt d) ^ 2 := by ring
              _ = _ := by rw [hsqrtd]
      _ ≤ C2 / (d : Real) := div_le_div_of_nonneg_right htheta2' hdreal.le
  have hterm2 :
      ‖growingCentralMinusScaledAmplitude (d := d) tau u *
        (((tau / Real.sqrt d : Real) : Complex) ^ 2 *
          growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
            (tau * u / Real.sqrt d))‖ ≤ K0 * C2 / (d : Real) := by
    calc
      _ ≤ ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ *
          ‖((tau / Real.sqrt d : Real) : Complex) ^ 2 *
            growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ := by rw [norm_mul]
      _ ≤ K0 * (C2 / (d : Real)) :=
        mul_le_mul hminus'.1 hscaled2 (norm_nonneg _) (by positivity)
      _ = K0 * C2 / (d : Real) := by ring
  unfold growingCentralMinusScaledThetaSecondDeriv
  calc
    _ ≤
        ‖growingCentralMinusScaledAmplitudeSecondDeriv (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x +
          2 * growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u *
            (((tau / Real.sqrt d : Real) : Complex) *
              growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
                (tau * u / Real.sqrt d))‖ +
        ‖growingCentralMinusScaledAmplitude (d := d) tau u *
          (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
          growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ := norm_add_le _ _
    _ ≤
        (K2 / (d : Real) + 2 * K1 * C1 / (d : Real)) +
          K0 * C2 / (d : Real) := by
      calc
        _ ≤
            (‖growingCentralMinusScaledAmplitudeSecondDeriv (d := d) tau u *
                growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ +
              ‖2 * growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau u *
                (((tau / Real.sqrt d : Real) : Complex) *
                  growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
                    (tau * u / Real.sqrt d))‖) +
            ‖growingCentralMinusScaledAmplitude (d := d) tau u *
              (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
              growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
                (tau * u / Real.sqrt d)‖ := by
              gcongr
              exact norm_add_le _ _
        _ ≤
            (K2 / (d : Real) + 2 * K1 * C1 / (d : Real)) +
              K0 * C2 / (d : Real) := by
              exact add_le_add (add_le_add hterm0 hterm1)
                (by simpa [mul_assoc] using hterm2)
    _ = K / (d : Real) := by dsimp [K]; ring

theorem norm_growingCentralMinusScaledThetaIntegrand_le_two
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    {tauPhase tauTheta : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hThetaData : ∀ {d' : Nat} (s y : Real) (z : Fin d' -> Real),
      0 < s → s ≤ tauTheta → |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct s (s * y) z‖ ≤ 1)
    (hphaseTau : tau ≤ tauPhase) (hThetaTau : tau ≤ tauTheta)
    (hu : |u| ≤ Real.sqrt d / 2) :
    ‖growingCentralMinusScaledThetaIntegrand tau u x‖ ≤ 2 := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have huy : |u / Real.sqrt d| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    nlinarith [hu]
  have hphase :
      (gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)).re ≤
        -(3 / 40 : Real) * (u / Real.sqrt d) ^ 2 := by
    simpa [div_eq_mul_inv, mul_assoc] using
      hphaseData tau (u / Real.sqrt d) htau hphaseTau huy
  have hphaseNorm : ‖Complex.exp ((d : Complex) *
      gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d))‖ ≤ 1 := by
    rw [Complex.norm_exp]
    have hre : ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)).re =
        (d : Real) *
          (gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)).re := by
      simp [Complex.mul_re]
    rw [hre]
    apply (Real.exp_le_one_iff).2
    have hdnonneg : 0 ≤ (d : Real) := by positivity
    have hy2 : 0 ≤ (u / Real.sqrt d) ^ 2 := sq_nonneg _
    have hphaseNonpos :
        (gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)).re ≤ 0 := by
      nlinarith [hphase, hy2]
    exact mul_nonpos_of_nonneg_of_nonpos hdnonneg hphaseNonpos
  have htheta :
      ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤ 1 := by
    simpa [div_eq_mul_inv, mul_assoc] using
      hThetaData tau (u / Real.sqrt d) x htau hThetaTau huy
  have hamp : ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ ≤ 2 := by
    have hangle : |tau * (u / Real.sqrt d)| ≤ Real.pi / 3 := by
      rw [abs_mul, abs_of_pos htau]
      have hhalf : (1 : Real) / 2 ≤ Real.pi / 3 := by
        nlinarith [Real.pi_gt_three]
      have hscaled : tau * |u / Real.sqrt d| ≤ 1 / 2 := by
        calc
          tau * |u / Real.sqrt d| ≤ tau * (1 / 2) :=
            mul_le_mul_of_nonneg_left huy htau.le
          _ ≤ 1 / 2 := by nlinarith [htauLe]
      exact hscaled.trans hhalf
    exact norm_growingCentralMinusAmplitude_le_two_center htau
      (u / Real.sqrt d) hangle
  unfold growingCentralMinusScaledThetaIntegrand
  rw [norm_mul, norm_mul]
  calc
    ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d))‖ *
        ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ *
        ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
      1 * 2 * 1 := by
        have hfirst :
            ‖Complex.exp ((d : Complex) *
                gaussianCentralPhase (Real.exp (-tau))
                  (tau * u / Real.sqrt d))‖ *
              ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ ≤
            (1 : Real) * 2 :=
          mul_le_mul hphaseNorm hamp (norm_nonneg _) (by norm_num)
        have hsecond :
            (‖Complex.exp ((d : Complex) *
                gaussianCentralPhase (Real.exp (-tau))
                  (tau * u / Real.sqrt d))‖ *
              ‖growingCentralMinusScaledAmplitude (d := d) tau u‖) *
                ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
            ((1 : Real) * 2) * 1 :=
          mul_le_mul hfirst htheta (norm_nonneg _) (by norm_num)
        simpa [mul_assoc] using hsecond
    _ = 2 := by norm_num

/-! The exact phase estimate gives a genuinely integrable Gaussian carrier on
the whole fixed central window.  This is the quantitative replacement for
the preceding constant bound when estimating the middle pieces. -/
theorem norm_growingCentralMinusScaledThetaIntegrand_le_gaussian
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    {tauPhase tauTheta : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hThetaData : ∀ {d' : Nat} (s y : Real) (z : Fin d' -> Real),
      0 < s → s ≤ tauTheta → |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct s (s * y) z‖ ≤ 1)
    (hphaseTau : tau ≤ tauPhase) (hThetaTau : tau ≤ tauTheta)
    (hu : |u| ≤ Real.sqrt d / 2) :
    ‖growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
      2 * Real.exp (-u ^ 2 / 64) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have huy : |u / Real.sqrt d| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    nlinarith [hu]
  have hphase :
      (gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)).re ≤
        -(3 / 40 : Real) * (u / Real.sqrt d) ^ 2 := by
    simpa [div_eq_mul_inv, mul_assoc] using
      hphaseData tau (u / Real.sqrt d) htau hphaseTau huy
  have hphaseNorm : ‖Complex.exp ((d : Complex) *
      gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d))‖ ≤
      Real.exp (-u ^ 2 / 64) := by
    rw [Complex.norm_exp]
    have hre : ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)).re =
        (d : Real) *
          (gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)).re := by
      simp [Complex.mul_re]
    rw [hre]
    apply Real.exp_le_exp.mpr
    have hsqrtsq : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
      Real.sq_sqrt hdreal.le
    have hscale : (d : Real) * (u / Real.sqrt d) ^ 2 = u ^ 2 := by
      field_simp [ne_of_gt hsqrt]
      nlinarith
    calc
      (d : Real) *
          (gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)).re ≤
          (d : Real) * (-(3 / 40 : Real) * (u / Real.sqrt d) ^ 2) :=
        mul_le_mul_of_nonneg_left hphase (by positivity)
      _ = -(3 / 40 : Real) * u ^ 2 := by
        calc
          (d : Real) * (-(3 / 40 : Real) * (u / Real.sqrt d) ^ 2) =
              -(3 / 40 : Real) * ((d : Real) * (u / Real.sqrt d) ^ 2) := by ring
          _ = -(3 / 40 : Real) * u ^ 2 := by rw [hscale]
      _ ≤ -u ^ 2 / 64 := by nlinarith [sq_nonneg u]
  have htheta :
      ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤ 1 := by
    simpa [div_eq_mul_inv, mul_assoc] using
      hThetaData tau (u / Real.sqrt d) x htau hThetaTau huy
  have hangle : |tau * (u / Real.sqrt d)| ≤ Real.pi / 3 := by
    rw [abs_mul, abs_of_pos htau]
    have hhalf : (1 : Real) / 2 ≤ Real.pi / 3 := by
      nlinarith [Real.pi_gt_three]
    have hscaled : tau * |u / Real.sqrt d| ≤ 1 / 2 := by
      calc
        tau * |u / Real.sqrt d| ≤ tau * (1 / 2) :=
          mul_le_mul_of_nonneg_left huy htau.le
        _ ≤ 1 / 2 := by nlinarith [htauLe]
    exact hscaled.trans hhalf
  have hamp : ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ ≤ 2 :=
    norm_growingCentralMinusAmplitude_le_two_center htau
      (u / Real.sqrt d) hangle
  unfold growingCentralMinusScaledThetaIntegrand
  rw [norm_mul, norm_mul]
  have hprod :
      ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d))‖ *
        ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ *
        ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
      (2 : Real) * Real.exp (-u ^ 2 / 64) := by
    calc
      _ ≤ Real.exp (-u ^ 2 / 64) * 2 * 1 := by
        have hfirst := mul_le_mul hphaseNorm hamp (norm_nonneg _) (by positivity)
        have hsecond := mul_le_mul hfirst htheta (norm_nonneg _)
          (show 0 ≤ Real.exp (-u ^ 2 / 64) * 2 by positivity)
        simpa [mul_assoc, mul_left_comm, mul_comm] using hsecond
      _ = 2 * Real.exp (-u ^ 2 / 64) := by ring
  exact hprod

/-- A version of the negative-saddle Gaussian carrier which keeps a uniform
theta-product budget instead of discarding it with the coarse bound `≤ 1`. -/
theorem norm_growingCentralMinusScaledThetaIntegrand_le_gaussian_mul
    {d : Nat} {tau u B : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    {tauPhase : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hThetaData : ∀ y : Real, |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct tau (tau * y) x‖ ≤ B)
    (hphaseTau : tau ≤ tauPhase)
    (hu : |u| ≤ Real.sqrt d / 2) :
    ‖growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
      2 * Real.exp (-u ^ 2 / 64) * B := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have huy : |u / Real.sqrt d| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    nlinarith [hu]
  have hphase :
      (gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)).re ≤
        -(3 / 40 : Real) * (u / Real.sqrt d) ^ 2 := by
    simpa [div_eq_mul_inv, mul_assoc] using
      hphaseData tau (u / Real.sqrt d) htau hphaseTau huy
  have hphaseNorm : ‖Complex.exp ((d : Complex) *
      gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d))‖ ≤
      Real.exp (-u ^ 2 / 64) := by
    rw [Complex.norm_exp]
    have hre : ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)).re =
        (d : Real) *
          (gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)).re := by
      simp [Complex.mul_re]
    rw [hre]
    apply Real.exp_le_exp.mpr
    have hscale : (d : Real) * (u / Real.sqrt d) ^ 2 = u ^ 2 := by
      field_simp [ne_of_gt hsqrt]
      nlinarith [Real.sq_sqrt hdreal.le]
    calc
      (d : Real) *
          (gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)).re ≤
          (d : Real) * (-(3 / 40 : Real) * (u / Real.sqrt d) ^ 2) :=
        mul_le_mul_of_nonneg_left hphase (by positivity)
      _ = -(3 / 40 : Real) * u ^ 2 := by
        calc
          (d : Real) * (-(3 / 40 : Real) * (u / Real.sqrt d) ^ 2) =
              -(3 / 40 : Real) * ((d : Real) * (u / Real.sqrt d) ^ 2) := by ring
          _ = -(3 / 40 : Real) * u ^ 2 := by rw [hscale]
      _ ≤ -u ^ 2 / 64 := by nlinarith [sq_nonneg u]
  have htheta :
      ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤ B := by
    simpa [div_eq_mul_inv, mul_assoc] using
      hThetaData (u / Real.sqrt d) huy
  have hangle : |tau * (u / Real.sqrt d)| ≤ Real.pi / 3 := by
    rw [abs_mul, abs_of_pos htau]
    have hhalf : (1 : Real) / 2 ≤ Real.pi / 3 := by
      nlinarith [Real.pi_gt_three]
    have hscaled : tau * |u / Real.sqrt d| ≤ 1 / 2 := by
      calc
        tau * |u / Real.sqrt d| ≤ tau * (1 / 2) :=
          mul_le_mul_of_nonneg_left huy htau.le
        _ ≤ 1 / 2 := by nlinarith [htauLe]
    exact hscaled.trans hhalf
  have hamp : ‖growingCentralMinusScaledAmplitude (d := d) tau u‖ ≤ 2 :=
    norm_growingCentralMinusAmplitude_le_two_center htau
      (u / Real.sqrt d) hangle
  unfold growingCentralMinusScaledThetaIntegrand
  rw [norm_mul, norm_mul]
  calc
    _ ≤ Real.exp (-u ^ 2 / 64) * 2 * B := by
      have hfirst := mul_le_mul hphaseNorm hamp (norm_nonneg _) (by positivity)
      have hsecond := mul_le_mul hfirst htheta (norm_nonneg _)
        (show 0 ≤ Real.exp (-u ^ 2 / 64) * 2 by positivity)
      simpa [mul_assoc, mul_left_comm, mul_comm] using hsecond
    _ = 2 * Real.exp (-u ^ 2 / 64) * B := by ring

theorem norm_intervalIntegral_growingCentralMinusScaledThetaIntegrand_le_mul
    {d : Nat} {tau R B : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1) (hB : 0 ≤ B)
    {tauPhase : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hThetaData : ∀ y : Real, |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct tau (tau * y) x‖ ≤ B)
    (hphaseTau : tau ≤ tauPhase)
    (hR0 : 0 ≤ R) (hRhalf : R ≤ Real.sqrt d / 2) :
    ‖∫ u in -R..R, growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
      4 * R * B := by
  have hnorm :
      ‖∫ u in -R..R, growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
        (2 * B) * |R - (-R)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro u hu
    rw [Set.uIoc_of_le (by linarith : -R ≤ R)] at hu
    have huabs : |u| ≤ R := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    have hpoint := norm_growingCentralMinusScaledThetaIntegrand_le_gaussian_mul
      (x := x) (B := B) hd htau htauLe hphaseData hThetaData hphaseTau
        (huabs.trans hRhalf)
    have hexp : Real.exp (-u ^ 2 / 64) ≤ 1 := by
      rw [← Real.exp_zero]
      exact Real.exp_le_exp.mpr (by nlinarith [sq_nonneg u])
    calc
      ‖growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
          2 * Real.exp (-u ^ 2 / 64) * B := hpoint
      _ ≤ 2 * 1 * B := by
        have hmul := mul_le_mul_of_nonneg_right hexp hB
        nlinarith
      _ = 2 * B := by ring
  calc
    _ ≤ (2 * B) * |R - (-R)| := hnorm
    _ = 4 * R * B := by
      rw [sub_neg_eq_add, abs_of_nonneg (by linarith : 0 ≤ R + R)]
      ring

/-- Transport an upper bound on the scaled negative-saddle integral back to
the original Gaussian central arc.  The normalized pole factor is at most one. -/
theorem norm_gaussianCentralArcIntegral_minus_le_of_scaled_integral
    {d : Nat} {tau eta M : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d -> Real)
    (hscaled : ‖∫ u in -(eta / (tau / Real.sqrt d))..
        (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)‖ ≤ M) :
    ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
        (Real.exp (-tau)) eta x‖ ≤ (tau / Real.sqrt d) * M := by
  let p : Complex :=
    (1 / (2 * Real.pi) : Complex) *
      gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0
  let I : Complex :=
    ∫ u in -(eta / (tau / Real.sqrt d))..
        (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)
  have hpole := norm_gaussianPoleAmplitude_minus_zero_le_one htau
  have hconst : ‖(1 / (2 * Real.pi) : Complex)‖ =
      (1 / (2 * Real.pi) : Real) := by
    norm_num [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  have hp : ‖p‖ ≤ 1 := by
    dsimp [p]
    rw [norm_mul, hconst]
    calc
      (1 / (2 * Real.pi)) *
          ‖gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0‖ ≤
          (1 / (2 * Real.pi)) * 1 := by
        exact mul_le_mul_of_nonneg_left hpole (by positivity)
      _ = 1 / (2 * Real.pi) := by ring
      _ ≤ 1 := by
        exact (div_le_one (by positivity)).2 (by nlinarith [Real.pi_gt_three])
  have hI : ‖I‖ ≤ M := by simpa [I] using hscaled
  have hprod : ‖p * I‖ ≤ M := by
    rw [norm_mul]
    calc
      ‖p‖ * ‖I‖ ≤ 1 * M :=
        mul_le_mul hp hI (norm_nonneg _) (by norm_num)
      _ = M := by ring
  have hcomp := gaussianCentralArcIntegral_minus_eq_scaled_normalized
    (d := d) (tau := tau) (eta := eta) hd htau x
  have hcomp' : p * I =
      (tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x := by
    simpa [p, I] using hcomp
  rw [hcomp'] at hprod
  have hs : 0 < tau / Real.sqrt d := by positivity
  rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hs)] at hprod
  calc
    ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
        (Real.exp (-tau)) eta x‖ =
        ((tau / Real.sqrt d)⁻¹ *
          ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) eta x‖) * (tau / Real.sqrt d) := by
      field_simp [ne_of_gt hs]
    _ ≤ M * (tau / Real.sqrt d) :=
      mul_le_mul_of_nonneg_right hprod hs.le
    _ = (tau / Real.sqrt d) * M := by ring

theorem norm_growingCentralMinusScaledThetaIntegrand_middle_gaussian_le
    {d : Nat} {tau a b : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    {tauPhase tauTheta : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hThetaData : ∀ {d' : Nat} (s y : Real) (z : Fin d' -> Real),
      0 < s → s ≤ tauTheta → |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct s (s * y) z‖ ≤ 1)
    (hphaseTau : tau ≤ tauPhase) (hThetaTau : tau ≤ tauTheta)
    (hb : 0 ≤ b) (hba : b ≤ a) (ha : a ≤ Real.sqrt d / 2)
    (hgaussTail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -b..b, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹) :
    ‖(∫ u in -a..-b, growingCentralMinusScaledThetaIntegrand tau u x) +
        ∫ u in b..a, growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
      4 * (d : Real)⁻¹ := by
  let g : Real → Real := fun u => Real.exp (-u ^ 2 / 64)
  have hg : MeasureTheory.Integrable g := by
    have h := integrable_exp_neg_mul_sq (b := (1 : Real) / 64) (by norm_num)
    exact h.congr (Filter.Eventually.of_forall (fun u => by
      simp [g]
      congr 1
      ring))
  have hgaussComp :
      (∫ u : Real, g u) - (∫ u in -b..b, g u) =
        ∫ u : Real in (Set.Ioc (-b) b)ᶜ, g u := by
    rw [intervalIntegral.integral_of_le (by linarith : -b ≤ b)]
    exact (setIntegral_compl (f := g) (s := Set.Ioc (-b) b)
      measurableSet_Ioc hg).symm
  have hnegInt : IntervalIntegrable
      (fun u : Real =>
        2 * g u) MeasureTheory.volume (-a) (-b) := by
    exact (hg.const_mul 2).intervalIntegrable
  have hposInt : IntervalIntegrable
      (fun u : Real => 2 * g u) MeasureTheory.volume b a := by
    exact (hg.const_mul 2).intervalIntegrable
  have hneg : ‖∫ u in -a..-b,
      growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
      2 * ∫ u in Set.Ioc (-a) (-b), g u := by
    have horder : -a ≤ -b := by linarith
    have hnorm := intervalIntegral.norm_integral_le_of_norm_le horder
      (Filter.Eventually.of_forall (fun u hu => by
        exact norm_growingCentralMinusScaledThetaIntegrand_le_gaussian x hd
          htau htauLe hphaseData hThetaData hphaseTau hThetaTau
          (by exact (abs_le.mpr ⟨by linarith [hu.1], by linarith [hu.2]⟩).trans ha)))
      hnegInt
    calc
      _ = ‖∫ u : Real in Set.Ioc (-a) (-b),
          growingCentralMinusScaledThetaIntegrand tau u x‖ := by
        rw [← intervalIntegral.integral_of_le horder]
      _ ≤ ∫ u : Real in Set.Ioc (-a) (-b), 2 * g u := by
        have hnorm' :
            ‖∫ u : Real in Set.Ioc (-a) (-b),
                growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
              ∫ u in -a..-b, 2 * g u := by
          simpa only [intervalIntegral.integral_of_le horder] using hnorm
        exact hnorm'.trans_eq (intervalIntegral.integral_of_le horder)
      _ = 2 * ∫ u : Real in Set.Ioc (-a) (-b), g u := by
        rw [integral_const_mul]
  have hpos : ‖∫ u in b..a,
      growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
      2 * ∫ u in Set.Ioc b a, g u := by
    have hnorm := intervalIntegral.norm_integral_le_of_norm_le hba
      (Filter.Eventually.of_forall (fun u hu => by
        exact norm_growingCentralMinusScaledThetaIntegrand_le_gaussian x hd
          htau htauLe hphaseData hThetaData hphaseTau hThetaTau
          (by exact (abs_le.mpr ⟨by linarith [hu.1], by linarith [hu.2]⟩).trans ha)))
      hposInt
    calc
      _ = ‖∫ u : Real in Set.Ioc b a,
          growingCentralMinusScaledThetaIntegrand tau u x‖ := by
        rw [← intervalIntegral.integral_of_le hba]
      _ ≤ ∫ u : Real in Set.Ioc b a, 2 * g u := by
        have hnorm' :
            ‖∫ u : Real in Set.Ioc b a,
                growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
              ∫ u in b..a, 2 * g u := by
          simpa only [intervalIntegral.integral_of_le hba] using hnorm
        exact hnorm'.trans_eq (intervalIntegral.integral_of_le hba)
      _ = 2 * ∫ u : Real in Set.Ioc b a, g u := by
        rw [integral_const_mul]
  have hnegSet :
      (∫ u in Set.Ioc (-a) (-b), g u) ≤
        ∫ u in (Set.Ioc (-b) b)ᶜ, g u := by
    refine MeasureTheory.setIntegral_mono_set hg.integrableOn
      (Filter.Eventually.of_forall (fun u => by positivity)) ?_
    filter_upwards with u
    intro hmem
    change ¬ (u ∈ Set.Ioc (-b) b)
    intro hbad
    exact (by linarith [hmem.2, hbad.1])
  have hposSet :
      (∫ u in Set.Ioc b a, g u) ≤
        ∫ u in (Set.Ioc (-b) b)ᶜ, g u := by
    refine MeasureTheory.setIntegral_mono_set hg.integrableOn
      (Filter.Eventually.of_forall (fun u => by positivity)) ?_
    filter_upwards with u
    intro hmem
    change ¬ (u ∈ Set.Ioc (-b) b)
    intro hbad
    exact (by linarith [hmem.1, hbad.2, hb])
  calc
    ‖(∫ u in -a..-b, growingCentralMinusScaledThetaIntegrand tau u x) +
          ∫ u in b..a, growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
        ‖∫ u in -a..-b, growingCentralMinusScaledThetaIntegrand tau u x‖ +
          ‖∫ u in b..a, growingCentralMinusScaledThetaIntegrand tau u x‖ :=
      norm_add_le _ _
    _ ≤ 2 * (∫ u : Real in (Set.Ioc (-b) b)ᶜ, g u) +
          2 * (∫ u : Real in (Set.Ioc (-b) b)ᶜ, g u) := by
      have hneg' := hneg.trans
        (mul_le_mul_of_nonneg_left hnegSet (show (0 : Real) ≤ 2 by norm_num))
      have hpos' := hpos.trans
        (mul_le_mul_of_nonneg_left hposSet (show (0 : Real) ≤ 2 by norm_num))
      exact add_le_add hneg' hpos'
    _ = 4 * ((∫ u : Real, g u) - ∫ u in -b..b, g u) := by
      rw [← hgaussComp]
      ring
    _ ≤ 4 * (d : Real)⁻¹ := by
      exact mul_le_mul_of_nonneg_left hgaussTail (show (0 : Real) ≤ 4 by norm_num)

theorem norm_intervalIntegral_growingCentralMinusScaledThetaIntegrand_le
    {d : Nat} {tau R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    {tauPhase tauTheta : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hThetaData : ∀ {d' : Nat} (s y : Real) (z : Fin d' -> Real),
      0 < s → s ≤ tauTheta → |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct s (s * y) z‖ ≤ 1)
    (hphaseTau : tau ≤ tauPhase) (hThetaTau : tau ≤ tauTheta)
    (hR0 : 0 ≤ R) (hRhalf : R ≤ Real.sqrt d / 2) :
    ‖∫ u in -R..R,
        growingCentralMinusScaledThetaIntegrand tau u x‖ ≤ 4 * R := by
  have hnorm :
      ‖∫ u in -R..R, growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
        2 * |R - (-R)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro u hu
    rw [Set.uIoc_of_le (by linarith : -R ≤ R)] at hu
    have huabs : |u| ≤ R := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    exact norm_growingCentralMinusScaledThetaIntegrand_le_two x hd htau htauLe
      hphaseData hThetaData hphaseTau hThetaTau (huabs.trans hRhalf)
  calc
    _ ≤ 2 * |R - (-R)| := hnorm
    _ = 4 * R := by
      rw [sub_neg_eq_add, abs_of_nonneg (by linarith : 0 ≤ R + R)]
      ring

theorem exists_tau0_norm_growingCentralMinusScaledThetaIntegrand_le_two :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {d : Nat} {tau u : Real} (x : Fin d -> Real),
        0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralMinusScaledThetaIntegrand tau u x‖ ≤ 2 := by
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauTheta, hTheta0, hTheta1, hThetaData⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauPhase tauTheta
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min hPhase0 hTheta0
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (min_le_left _ _).trans hPhase1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro d tau u x hd htau htau0 hu
  have htauPhase : tau ≤ tauPhase := by
    exact htau0.trans (min_le_left _ _)
  have htauTheta : tau ≤ tauTheta := by
    exact htau0.trans (min_le_right _ _)
  have htauLe : tau ≤ 1 := htau0.trans htau01
  exact norm_growingCentralMinusScaledThetaIntegrand_le_two x hd htau htauLe
    hPhaseData hThetaData htauPhase htauTheta hu

theorem exists_tau0_norm_intervalIntegral_growingCentralMinusScaledThetaIntegrand_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {d : Nat} {tau R : Real} (x : Fin d -> Real),
        0 < d → 0 < tau → tau ≤ tau0 → 0 ≤ R →
        R ≤ Real.sqrt d / 2 →
        ‖∫ u in -R..R,
            growingCentralMinusScaledThetaIntegrand tau u x‖ ≤ 4 * R := by
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauTheta, hTheta0, hTheta1, hThetaData⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauPhase tauTheta
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min hPhase0 hTheta0
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (min_le_left _ _).trans hPhase1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro d tau R x hd htau htau0 hR0 hRhalf
  have htauPhase : tau ≤ tauPhase := htau0.trans (min_le_left _ _)
  have htauTheta : tau ≤ tauTheta := htau0.trans (min_le_right _ _)
  have htauLe : tau ≤ 1 := htau0.trans htau01
  exact norm_intervalIntegral_growingCentralMinusScaledThetaIntegrand_le x
    hd htau htauLe hPhaseData hThetaData htauPhase htauTheta hR0 hRhalf

/-! A concrete, but deliberately non-small, middle budget for the negative
scaled central integrand.  It is useful for the contour bridge below because
it identifies exactly what additional decay is needed: the trivial carrier is
`4 * (a-b)`, and therefore cannot by itself prove the required small error. -/
theorem exists_tau0_norm_growingCentralMinusScaledThetaIntegrand_middle_le
    : ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {d : Nat} {tau a b : Real} (x : Fin d -> Real),
        0 < d → 0 < tau → tau ≤ tau0 → 0 ≤ b → b ≤ a →
        a ≤ Real.sqrt d / 2 →
        ‖(∫ u in -a..-b, growingCentralMinusScaledThetaIntegrand tau u x) +
          ∫ u in b..a, growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
          4 * (a - b) := by
  obtain ⟨tau0, htau0, htau01, hpoint⟩ :=
    exists_tau0_norm_growingCentralMinusScaledThetaIntegrand_le_two
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro d tau a b x hd htau htau0 hb hba ha
  have hnegOrder : -a ≤ -b := by linarith
  have hneg : ‖∫ u in -a..-b,
      growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
      2 * |(-b) - (-a)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro u hu
    rw [Set.uIoc_of_le hnegOrder] at hu
    exact hpoint x hd htau htau0 (by
      have : |u| ≤ a := by
        rw [abs_le]
        constructor <;> linarith [hu.1, hu.2]
      exact this.trans ha)
  have hpos : ‖∫ u in b..a,
      growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
      2 * |a - b| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro u hu
    rw [Set.uIoc_of_le hba] at hu
    exact hpoint x hd htau htau0 (by
      have : |u| ≤ a := by
        rw [abs_le]
        constructor <;> linarith [hu.1, hu.2]
      exact this.trans ha)
  calc
    ‖(∫ u in -a..-b, growingCentralMinusScaledThetaIntegrand tau u x) +
        ∫ u in b..a, growingCentralMinusScaledThetaIntegrand tau u x‖ ≤
      ‖∫ u in -a..-b, growingCentralMinusScaledThetaIntegrand tau u x‖ +
        ‖∫ u in b..a, growingCentralMinusScaledThetaIntegrand tau u x‖ :=
      norm_add_le _ _
    _ ≤ 2 * |(-b) - (-a)| + 2 * |a - b| := add_le_add hneg hpos
    _ = 4 * (a - b) := by
      rw [show (-b) - (-a) = a - b by ring,
        abs_of_nonneg (sub_nonneg.mpr hba)]
      ring

lemma growingCentralThetaProduct_zero_at_origin
    {d : Nat} {tau : Real} (htau : 0 < tau) :
    growingCentralThetaProduct tau 0 (fun _ : Fin d => 0) = 1 := by
  unfold growingCentralThetaProduct
  apply Finset.prod_eq_one
  intro i hi
  unfold growingThetaRatioQ
  have hden : analyticTheta
      (Complex.exp (-growingThetaParameter tau 0)) 0 ≠ 0 :=
    analyticTheta_exp_neg_growingThetaParameter_ne_zero htau 0 0
  simpa using div_self hden

lemma growingCentralScaledAmplitude_zero_at_origin
  {d : Nat} {tau : Real} (htau : 0 < tau) :
    growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0) = 1 := by
  unfold growingCentralScaledAmplitude
  simp only [zero_div, mul_zero]
  rw [growingCentralPlusAmplitude_zero htau,
    growingCentralThetaProduct_zero_at_origin htau]
  simp

/-- The actual finite-product central path is the canonical `q=tau-i*s`
path evaluated at its angular coordinate. -/
lemma growingCentralThetaProduct_eq_canonicalPath
    {d : Nat} (tau s : Real) (x : Fin d -> Real) :
    growingCentralThetaProduct tau s x =
      growingThetaRatioProductQCanonicalPath tau x s := by
  rfl

/-- The first derivative of the actual positive-saddle amplitude after the
`u -> tau*u/sqrt(d)` scaling.  This is a definition only; the required
second-derivative bound remains a separate growing-regime obligation. -/
def growingCentralScaledAmplitudeFirstDeriv {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  ((tau / Real.sqrt d : Real) : Complex) *
      gaussianNormalizedPoleAmplitudeFirstDeriv
        (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
      growingCentralThetaProduct tau (tau * u / Real.sqrt d) x +
    growingCentralPlusAmplitude tau (u / Real.sqrt d) *
      ((tau / Real.sqrt d : Real) : Complex) *
      growingThetaRatioProductQCanonicalPathDerivActual tau x
        (tau * u / Real.sqrt d)

theorem hasDerivAt_growingCentralScaledAmplitude
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |tau * u / Real.sqrt d| ≤ tau / 2)
    (hx : ∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 2)) :
    HasDerivAt (fun v : Real => growingCentralScaledAmplitude tau v x)
      (growingCentralScaledAmplitudeFirstDeriv tau u x) u := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtsq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  have hinnerY : HasDerivAt (fun v : Real => v / Real.sqrt d)
      (1 / Real.sqrt d) u := by
    simpa [div_eq_mul_inv] using
      (hasDerivAt_id (x := u)).mul_const (1 / Real.sqrt d : Real)
  have hplus := (hasDerivAt_growingCentralPlusAmplitude
      htau (u / Real.sqrt d)).scomp u hinnerY
  have hinnerTheta : HasDerivAt
      (fun v : Real => tau * v / Real.sqrt d)
      (tau / Real.sqrt d) u := by
    simpa [div_eq_mul_inv, mul_assoc] using hinnerY.const_mul tau
  have hthetaBase :=
    hasDerivAt_growingThetaRatioProductQCanonicalPath_fundamental
      (tau := tau) (s := tau * u / Real.sqrt d) x htau htau1 hsector hx
  have htheta := hthetaBase.scomp u hinnerTheta
  have htheta' : HasDerivAt
      (fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x)
      (growingThetaRatioProductQCanonicalPathDerivActual tau x
        (tau * u / Real.sqrt d) * (tau / Real.sqrt d)) u := by
    change HasDerivAt
      (fun v : Real => growingThetaRatioProductQCanonicalPath tau x
        (tau * v / Real.sqrt d)) _ u
    simpa [Function.comp_def, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc]
      using htheta
  have hmul := hplus.mul htheta'
  change HasDerivAt
    ((fun v : Real => growingCentralPlusAmplitude tau (v / Real.sqrt d)) *
      fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x) _ u
  simpa [growingCentralScaledAmplitude,
    growingCentralScaledAmplitudeFirstDeriv, Function.comp_def,
    div_eq_mul_inv, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc]
    using hmul

/-- The same first derivative of the scaled positive-saddle amplitude, now
written with the branch-independent product derivative.  This is the carrier
whose derivative can be controlled by the complex-q second-derivative bound. -/
def growingCentralScaledAmplitudeFirstDerivExplicit {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  ((tau / Real.sqrt d : Real) : Complex) *
      gaussianNormalizedPoleAmplitudeFirstDeriv
        (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
      growingCentralThetaProduct tau (tau * u / Real.sqrt d) x +
    growingCentralPlusAmplitude tau (u / Real.sqrt d) *
      ((tau / Real.sqrt d : Real) : Complex) *
      growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
        (tau * u / Real.sqrt d)

def growingCentralLeadingIntegrand {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  Complex.exp (gaussianPhaseQuadratic
      (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
    (growingCentralScaledAmplitude tau 0 x +
      growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x * (u : Complex) +
      gaussianPhaseCubic
        (tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))) d u *
        growingCentralScaledAmplitude tau 0 x)

def growingCentralOddLeadingCorrection {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  Complex.exp (gaussianPhaseQuadratic
      (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
    (growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x * (u : Complex) +
      gaussianPhaseCubic
        (tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))) d u *
        growingCentralScaledAmplitude tau 0 x)

theorem odd_growingCentralOddLeadingCorrection
    {d : Nat} (tau : Real) (x : Fin d -> Real) :
    Function.Odd (fun u => growingCentralOddLeadingCorrection tau u x) := by
  intro u
  unfold growingCentralOddLeadingCorrection gaussianPhaseQuadratic
    gaussianPhaseCubic
  push_cast
  ring_nf

theorem growingCentralLeadingIntegrand_eq_even_add_odd
    {d : Nat} (tau u : Real) (x : Fin d -> Real) :
    growingCentralLeadingIntegrand tau u x =
      Complex.exp (gaussianPhaseQuadratic
        (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
        growingCentralScaledAmplitude tau 0 x +
      growingCentralOddLeadingCorrection tau u x := by
  unfold growingCentralLeadingIntegrand growingCentralOddLeadingCorrection
  ring

theorem intervalIntegral_growingCentralOddLeadingCorrection_eq_zero
    {d : Nat} (tau : Real) (x : Fin d -> Real) (R : Real) :
    (∫ u in -R..R, growingCentralOddLeadingCorrection tau u x) = 0 := by
  exact intervalIntegral_odd_complex_eq_zero
    (odd_growingCentralOddLeadingCorrection tau x) R

theorem intervalIntegral_growingCentralLeadingIntegrand_eq_even
    {d : Nat} (tau R : Real) (x : Fin d -> Real) :
    (∫ u in -R..R, growingCentralLeadingIntegrand tau u x) =
      ∫ u in -R..R,
        Complex.exp (gaussianPhaseQuadratic
          (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
          growingCentralScaledAmplitude tau 0 x := by
  let evenPart : Real → Complex := fun u =>
    Complex.exp (gaussianPhaseQuadratic
      (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
      growingCentralScaledAmplitude tau 0 x
  let oddPart : Real → Complex := fun u => growingCentralOddLeadingCorrection tau u x
  have heven : Continuous evenPart := by
    dsimp [evenPart]
    unfold gaussianPhaseQuadratic
    fun_prop
  have hodd : Continuous oddPart := by
    dsimp [oddPart]
    unfold growingCentralOddLeadingCorrection gaussianPhaseQuadratic
      gaussianPhaseCubic
    fun_prop
  have hzero : (∫ u in -R..R, oddPart u) = 0 := by
    simpa [oddPart] using
      intervalIntegral_growingCentralOddLeadingCorrection_eq_zero tau x R
  have hpoint : (fun u => growingCentralLeadingIntegrand tau u x) =
      (fun u => evenPart u + oddPart u) := by
    funext u
    simpa [evenPart, oddPart] using
      (growingCentralLeadingIntegrand_eq_even_add_odd tau u x)
  rw [show (fun u => growingCentralLeadingIntegrand tau u x) =
      (fun u => evenPart u + oddPart u) by
        funext u; exact congrFun hpoint u]
  rw [intervalIntegral.integral_add
    (heven.intervalIntegrable _ _) (hodd.intervalIntegrable _ _), hzero,
    add_zero]

theorem integral_growingCentralGaussianEven
    {lambdaTwo : Real} {amplitudeZero : Complex}
    (hlambdaTwo : 0 < lambdaTwo) :
    (∫ u : Real,
      Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero) =
      (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) * amplitudeZero := by
  rw [integral_mul_const, integral_gaussianPhaseQuadratic hlambdaTwo]

theorem tendsto_intervalIntegral_growingCentralLeadingIntegrand
    {d : Nat} (tau : Real) (x : Fin d -> Real)
    {lambdaTwo : Real} (hlambdaTwo : 0 < lambdaTwo)
    (hlambdaEq : lambdaTwo =
      tau ^ 2 * gaussianVariance (Real.exp (-tau))) :
    Filter.Tendsto
      (fun R : Real =>
        ∫ u in -R..R, growingCentralLeadingIntegrand tau u x)
      Filter.atTop
      (nhds
        ((Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x)) := by
  let evenPart : Real → Complex := fun u =>
    Complex.exp (gaussianPhaseQuadratic lambdaTwo u) *
      growingCentralScaledAmplitude tau 0 x
  have heven : MeasureTheory.Integrable evenPart := by
    exact (integrable_gaussianPhaseQuadratic hlambdaTwo).mul_const _
  have ht := intervalIntegral_tendsto_integral heven
    Filter.tendsto_neg_atTop_atBot Filter.tendsto_id
  have hfun :
      (fun R : Real =>
        ∫ u in -R..R, growingCentralLeadingIntegrand tau u x) =
      (fun R : Real => ∫ u in -R..R, evenPart u) := by
    funext R
    simpa [evenPart, hlambdaEq] using
      intervalIntegral_growingCentralLeadingIntegrand_eq_even tau R x
  rw [hfun]
  have hwhole : (∫ u : Real, evenPart u) =
      (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
        growingCentralScaledAmplitude tau 0 x := by
    exact integral_growingCentralGaussianEven hlambdaTwo
  rw [hwhole] at ht
  exact ht

theorem norm_growingCentralGaussianEven_extension_le
    {lambdaTwo R : Real} (hlambdaTwo : (1 : Real) / 32 ≤ lambdaTwo)
    (hR : 0 ≤ R) {amplitudeZero : Complex}
    (hamplitudeZero : ‖amplitudeZero‖ ≤ 2) :
    ‖(∫ u : Real,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero) -
        (∫ u in -R..R,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) * amplitudeZero)‖ ≤
      2 * ((∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        ∫ u in -R..R, Real.exp (-u ^ 2 / 64)) := by
  exact norm_gaussianQuadraticAmplitude_extension_le
    hlambdaTwo hR hamplitudeZero

theorem norm_growingCentralLeading_main_sub_inner_le
    {d : Nat} {tau R lambdaTwo : Real} (x : Fin d -> Real)
    (hlambdaTwo : (1 : Real) / 32 ≤ lambdaTwo)
    (hlambdaEq : lambdaTwo =
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hR0 : 0 ≤ R) (hamplitudeZero :
      ‖growingCentralScaledAmplitude tau 0 x‖ ≤ 2)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ R⁻¹) :
    ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x -
        (∫ u in -R..R, growingCentralLeadingIntegrand tau u x)‖ ≤
      2 * R⁻¹ := by
  have hlambdaPos : 0 < lambdaTwo :=
    lt_of_lt_of_le (by norm_num) hlambdaTwo
  have hwhole := integral_growingCentralGaussianEven
    (amplitudeZero := growingCentralScaledAmplitude tau 0 x) hlambdaPos
  have hinner :
      (∫ u in -R..R, growingCentralLeadingIntegrand tau u x) =
        ∫ u in -R..R,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) *
            growingCentralScaledAmplitude tau 0 x := by
    simpa [hlambdaEq] using
      (intervalIntegral_growingCentralLeadingIntegrand_eq_even tau R x)
  rw [← hwhole, hinner]
  have hgeneric := norm_growingCentralGaussianEven_extension_le
    hlambdaTwo hR0 hamplitudeZero
  calc
    _ ≤ 2 * ((∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        ∫ u in -R..R, Real.exp (-u ^ 2 / 64)) := hgeneric
    _ ≤ 2 * R⁻¹ := by
      exact mul_le_mul_of_nonneg_left hExtension (by norm_num)

/-- Sharpened form of the Gaussian leading-term comparison with an arbitrary
tail budget.  The older `R⁻¹` interface is retained above for source
compatibility; this form is needed when the inner-window Gaussian tail is
bounded by `d⁻¹` rather than by the coarse algebraic `R⁻¹`. -/
theorem norm_growingCentralLeading_main_sub_inner_le_of_extension
    {d : Nat} {tau R lambdaTwo E : Real} (x : Fin d -> Real)
    (hlambdaTwo : (1 : Real) / 32 ≤ lambdaTwo)
    (hlambdaEq : lambdaTwo =
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hR0 : 0 ≤ R) (hamplitudeZero :
      ‖growingCentralScaledAmplitude tau 0 x‖ ≤ 2)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ E) :
    ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x -
        (∫ u in -R..R, growingCentralLeadingIntegrand tau u x)‖ ≤
      2 * E := by
  have hlambdaPos : 0 < lambdaTwo :=
    lt_of_lt_of_le (by norm_num) hlambdaTwo
  have hwhole := integral_growingCentralGaussianEven
    (amplitudeZero := growingCentralScaledAmplitude tau 0 x) hlambdaPos
  have hinner :
      (∫ u in -R..R, growingCentralLeadingIntegrand tau u x) =
        ∫ u in -R..R,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) *
            growingCentralScaledAmplitude tau 0 x := by
    simpa [hlambdaEq] using
      (intervalIntegral_growingCentralLeadingIntegrand_eq_even tau R x)
  rw [← hwhole, hinner]
  have hgeneric := norm_growingCentralGaussianEven_extension_le
    hlambdaTwo hR0 hamplitudeZero
  calc
    _ ≤ 2 * ((∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        ∫ u in -R..R, Real.exp (-u ^ 2 / 64)) := hgeneric
    _ ≤ 2 * E := mul_le_mul_of_nonneg_left hExtension (by norm_num)

theorem hasDerivAt_growingCentralScaledAmplitude_firstExplicit
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |tau * u / Real.sqrt d| ≤ tau / 2) :
    HasDerivAt (fun v : Real => growingCentralScaledAmplitude tau v x)
      (growingCentralScaledAmplitudeFirstDerivExplicit tau u x) u := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hinnerY : HasDerivAt (fun v : Real => v / Real.sqrt d)
      (1 / Real.sqrt d) u := by
    simpa [div_eq_mul_inv] using
      (hasDerivAt_id (x := u)).mul_const (1 / Real.sqrt d : Real)
  have hplus := (hasDerivAt_growingCentralPlusAmplitude
      htau (u / Real.sqrt d)).scomp u hinnerY
  have hinnerTheta : HasDerivAt
      (fun v : Real => tau * v / Real.sqrt d)
      (tau / Real.sqrt d) u := by
    simpa [div_eq_mul_inv, mul_assoc] using hinnerY.const_mul tau
  have hthetaBase :=
    hasDerivAt_growingThetaRatioProductQCanonicalPath_firstExplicit
      (tau := tau) (s := tau * u / Real.sqrt d) x htau htau1 hsector
  have htheta := hthetaBase.scomp u hinnerTheta
  have htheta' : HasDerivAt
      (fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x)
      (growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
        (tau * u / Real.sqrt d) * (tau / Real.sqrt d)) u := by
    change HasDerivAt
      (fun v : Real => growingThetaRatioProductQCanonicalPath tau x
        (tau * v / Real.sqrt d)) _ u
    simpa [Function.comp_def, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc]
      using htheta
  have hmul := hplus.mul htheta'
  change HasDerivAt
    ((fun v : Real => growingCentralPlusAmplitude tau (v / Real.sqrt d)) *
      fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x) _ u
  simpa [growingCentralScaledAmplitude,
    growingCentralScaledAmplitudeFirstDerivExplicit, Function.comp_def,
    div_eq_mul_inv, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc]
    using hmul

theorem growingCentralScaledAmplitudeFirstDeriv_eq_explicit
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |tau * u / Real.sqrt d| ≤ tau / 2)
    (hx : ∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 2)) :
    growingCentralScaledAmplitudeFirstDeriv tau u x =
      growingCentralScaledAmplitudeFirstDerivExplicit tau u x := by
  exact (hasDerivAt_growingCentralScaledAmplitude x hd htau htau1 hsector hx).unique
    (hasDerivAt_growingCentralScaledAmplitude_firstExplicit x hd htau htau1 hsector)

/-- The second derivative of the scaled positive-saddle amplitude in the
canonical product coordinate. -/
def growingCentralScaledAmplitudeSecondDerivExplicit {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
      gaussianNormalizedPoleAmplitudeSecondDeriv
        (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
      growingCentralThetaProduct tau (tau * u / Real.sqrt d) x +
    2 * (((tau / Real.sqrt d : Real) : Complex) *
      gaussianNormalizedPoleAmplitudeFirstDeriv
        (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)) *
      (((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)) +
    growingCentralPlusAmplitude tau (u / Real.sqrt d) *
      (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
      growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
        (tau * u / Real.sqrt d)

theorem hasDerivAt_growingCentralScaledAmplitudeFirstDerivExplicit
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |tau * u / Real.sqrt d| ≤ tau / 2) :
    HasDerivAt
      (fun v : Real => growingCentralScaledAmplitudeFirstDerivExplicit tau v x)
      (growingCentralScaledAmplitudeSecondDerivExplicit tau u x) u := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hinnerY : HasDerivAt (fun v : Real => v / Real.sqrt d)
      (1 / Real.sqrt d) u := by
    simpa [div_eq_mul_inv] using
      (hasDerivAt_id (x := u)).mul_const (1 / Real.sqrt d : Real)
  have hinnerTheta : HasDerivAt
      (fun v : Real => tau * v / Real.sqrt d)
      (tau / Real.sqrt d) u := by
    simpa [div_eq_mul_inv, mul_assoc] using hinnerY.const_mul tau
  have hplus := (hasDerivAt_growingCentralPlusAmplitude
      htau (u / Real.sqrt d)).scomp u hinnerY
  have hpoleBase := hasDerivAt_scaled_growingCentralPlusAmplitude_firstDeriv
    htau (u / Real.sqrt d)
  have hpoleComp := hpoleBase.scomp u hinnerY
  have hpole := hpoleComp.const_mul (1 / Real.sqrt d : Complex)
  have hpole' : HasDerivAt
      (fun v : Real => ((tau / Real.sqrt d : Real) : Complex) *
        gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * v / Real.sqrt d))
      ((((tau / Real.sqrt d : Real) : Complex) ^ 2) *
        gaussianNormalizedPoleAmplitudeSecondDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)) u := by
    simpa [div_eq_mul_inv, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc,
      pow_two] using hpole
  have hthetaBase :=
    hasDerivAt_growingThetaRatioProductQCanonicalPath_firstExplicit
      (tau := tau) (s := tau * u / Real.sqrt d) x htau htau1 hsector
  have htheta := hthetaBase.scomp u hinnerTheta
  have htheta' : HasDerivAt
      (fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x)
      (growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
        (tau * u / Real.sqrt d) * (tau / Real.sqrt d)) u := by
    change HasDerivAt
      (fun v : Real => growingThetaRatioProductQCanonicalPath tau x
        (tau * v / Real.sqrt d)) _ u
    simpa [Function.comp_def, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc]
      using htheta
  have hthetaOneBase :=
    hasDerivAt_growingThetaRatioProductQCanonicalPathFirstDerivExplicit
      (tau := tau) (s := tau * u / Real.sqrt d) x htau htau1 hsector
  have hthetaOneComp := hthetaOneBase.scomp u hinnerTheta
  have hthetaOne := hthetaOneComp.const_mul
    ((tau / Real.sqrt d : Real) : Complex)
  have hthetaOne' : HasDerivAt
      (fun v : Real => ((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * v / Real.sqrt d))
      ((((tau / Real.sqrt d : Real) : Complex) ^ 2) *
        growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
          (tau * u / Real.sqrt d)) u := by
    simpa [div_eq_mul_inv, smul_eq_mul, mul_comm, mul_left_comm, mul_assoc,
      pow_two] using hthetaOne
  have hleft := hpole'.mul htheta'
  have hright := hplus.mul hthetaOne'
  have hsum := hleft.add hright
  change HasDerivAt
    ((fun v : Real => ((tau / Real.sqrt d : Real) : Complex) *
      gaussianNormalizedPoleAmplitudeFirstDeriv
        (Real.exp (-tau) : Complex) (tau * v / Real.sqrt d)) *
      (fun v : Real => growingCentralThetaProduct tau
        (tau * v / Real.sqrt d) x) +
      (fun v : Real => growingCentralPlusAmplitude tau (v / Real.sqrt d)) *
        (fun v : Real => ((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * v / Real.sqrt d))) _ u at hsum
  have hfun :
      ((fun v : Real => ((tau / Real.sqrt d : Real) : Complex) *
        gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * v / Real.sqrt d)) *
        (fun v : Real => growingCentralThetaProduct tau
          (tau * v / Real.sqrt d) x) +
        (fun v : Real => growingCentralPlusAmplitude tau (v / Real.sqrt d)) *
          (fun v : Real => ((tau / Real.sqrt d : Real) : Complex) *
            growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
              (tau * v / Real.sqrt d))) =
        fun v : Real => growingCentralScaledAmplitudeFirstDerivExplicit tau v x := by
    funext v
    simp [growingCentralScaledAmplitudeFirstDerivExplicit, div_eq_mul_inv]
    ring
  rw [hfun] at hsum
  apply hsum.congr_deriv
  simp [growingCentralScaledAmplitudeSecondDerivExplicit,
    Function.comp_def, div_eq_mul_inv, smul_eq_mul]
  ring

lemma norm_growingCentralScaledPoleFirstDeriv_le
    {d : Nat} {tau u : Real} (hd : 0 < d) (htau : 0 < tau) :
    ‖((tau / Real.sqrt d : Real) : Complex) *
      gaussianNormalizedPoleAmplitudeFirstDeriv
        (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ ≤
      1 / Real.sqrt d := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have h := norm_scaled_growingCentralPlusAmplitude_firstDeriv_le_one
    htau (u / Real.sqrt d)
  rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau] at h
  have h' : tau * ‖gaussianNormalizedPoleAmplitudeFirstDeriv
      (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ ≤ 1 := by
    convert h using 1 <;> ring
  rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (div_pos htau hsqrt)]
  calc
    (tau / Real.sqrt d) *
        ‖gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ =
        (tau * ‖gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖) /
          Real.sqrt d := by ring
    _ ≤ 1 / Real.sqrt d := div_le_div_of_nonneg_right h' hsqrt.le

lemma norm_growingCentralScaledPoleSecondDeriv_le
    {d : Nat} {tau u : Real} (hd : 0 < d) (htau : 0 < tau)
    (htau1 : tau ≤ 1) :
    ‖(((tau / Real.sqrt d : Real) : Complex) ^ 2) *
      gaussianNormalizedPoleAmplitudeSecondDeriv
        (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ ≤
      (2 * Real.exp 1) / (d : Real) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtsq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  have h := norm_scaled_growingCentralPlusAmplitude_secondDeriv_le_two_exp_one
    htau htau1 (u / Real.sqrt d)
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (div_pos htau hsqrt)]
  have h' : tau ^ 2 * ‖gaussianNormalizedPoleAmplitudeSecondDeriv
      (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ ≤ 2 * Real.exp 1 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau] at h
    convert h using 1 <;> ring
  calc
    (tau / Real.sqrt d) ^ 2 *
        ‖gaussianNormalizedPoleAmplitudeSecondDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ =
        (tau ^ 2 * ‖gaussianNormalizedPoleAmplitudeSecondDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖) / (d : Real) := by
      calc
        (tau / Real.sqrt d) ^ 2 *
            ‖gaussianNormalizedPoleAmplitudeSecondDeriv
              (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ =
            (tau ^ 2 * ‖gaussianNormalizedPoleAmplitudeSecondDeriv
              (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖) /
              (Real.sqrt d) ^ 2 := by
                field_simp [hsqrt.ne']
        _ = (tau ^ 2 * ‖gaussianNormalizedPoleAmplitudeSecondDeriv
              (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖) / (d : Real) := by
                rw [hsqrtsq]
    _ ≤ (2 * Real.exp 1) / (d : Real) :=
      div_le_div_of_nonneg_right h' hdreal.le

theorem exists_tau0_norm_growingCentralScaledThetaFirstDeriv_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau u : Real} (x : Fin d -> Real), 0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ ≤ C / Real.sqrt d := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_firstDeriv_le
      (d := d)
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau u x hd htau htauLe hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsector : |tau * u / Real.sqrt d| ≤ tau / 2 := by
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    nlinarith [mul_le_mul_of_nonneg_left hu htau.le]
  have h := hbound (tau := tau) (s := tau * u / Real.sqrt d) x
    htau htauLe hsector
  rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (div_pos htau hsqrt)]
  calc
    (tau / Real.sqrt d) *
        ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)‖ =
        (tau * ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)‖) / Real.sqrt d := by ring
    _ ≤ C / Real.sqrt d := div_le_div_of_nonneg_right h hsqrt.le

theorem exists_tau0_norm_growingCentralScaledThetaSecondDeriv_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau u : Real} (x : Fin d -> Real), 0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖(((tau / Real.sqrt d : Real) : Complex) ^ 2) *
          growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ ≤ C / (d : Real) := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_secondDeriv_le
      (d := d)
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau u x hd htau htauLe hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtsq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  have hsector : |tau * u / Real.sqrt d| ≤ tau / 2 := by
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    nlinarith [mul_le_mul_of_nonneg_left hu htau.le]
  have h := hbound (tau := tau) (s := tau * u / Real.sqrt d) x
    htau htauLe hsector
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (div_pos htau hsqrt)]
  calc
    (tau / Real.sqrt d) ^ 2 *
        ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
          (tau * u / Real.sqrt d)‖ =
        (tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
          (tau * u / Real.sqrt d)‖) / (d : Real) := by
      calc
        (tau / Real.sqrt d) ^ 2 *
            ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ =
            (tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
              (tau * u / Real.sqrt d)‖) / (Real.sqrt d) ^ 2 := by
                field_simp [hsqrt.ne']
        _ = (tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
              (tau * u / Real.sqrt d)‖) / (d : Real) := by
                rw [hsqrtsq]
    _ ≤ C / (d : Real) := div_le_div_of_nonneg_right h hdreal.le

theorem exists_tau0_norm_growingCentralScaledAmplitudeFirstDeriv_le
    {d : Nat} :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ {tau u : Real} (x : Fin d -> Real), 0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitudeFirstDerivExplicit tau u x‖ ≤
          K / Real.sqrt d := by
  obtain ⟨tauTheta, CTheta, htauTheta, htauTheta1, hCTheta, htheta⟩ :=
    exists_tau0_norm_growingCentralScaledThetaFirstDeriv_le (d := d)
  obtain ⟨tauProd, htauProd, htauProdSmall, hprod⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauTheta tauProd
  let K : Real := 1 + CTheta
  have htau0 : 0 < tau0 := lt_min htauTheta htauProd
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_left tauTheta tauProd).trans htauTheta1
  have hK : 0 < K := by dsimp [K]; positivity
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro tau u x hd htau htauLe hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have htauTheta' : tau ≤ tauTheta := htauLe.trans (min_le_left tauTheta tauProd)
  have htauProd' : tau ≤ tauProd := htauLe.trans (min_le_right tauTheta tauProd)
  have hprod' := hprod tau (u / Real.sqrt d) x htau htauProd'
    (by
      rw [abs_div, abs_of_pos hsqrt]
      exact (div_le_iff₀ hsqrt).2 (by linarith))
  have hprod'' : ‖growingCentralThetaProduct tau
      (tau * u / Real.sqrt d) x‖ ≤ 1 := by
    convert hprod' using 1 <;> ring
  have htheta' := htheta x hd htau htauTheta' hu
  have hpole0 : ‖growingCentralPlusAmplitude tau (u / Real.sqrt d)‖ ≤ 1 :=
    norm_growingCentralPlusAmplitude_le_one htau (u / Real.sqrt d)
  have hpole1 := norm_growingCentralScaledPoleFirstDeriv_le hd htau (u := u)
  have hleft :
      ‖((tau / Real.sqrt d : Real) : Complex) *
        gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
      1 / Real.sqrt d := by
    calc
      _ ≤ ‖((tau / Real.sqrt d : Real) : Complex) *
          gaussianNormalizedPoleAmplitudeFirstDeriv
            (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ * 1 := by
        rw [norm_mul]
        gcongr
      _ ≤ (1 / Real.sqrt d) * 1 :=
        mul_le_mul_of_nonneg_right hpole1 (by positivity)
      _ = 1 / Real.sqrt d := by ring
  have hright :
      ‖growingCentralPlusAmplitude tau (u / Real.sqrt d) *
        ((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)‖ ≤ CTheta / Real.sqrt d := by
    calc
      _ = ‖growingCentralPlusAmplitude tau (u / Real.sqrt d)‖ *
          ‖((tau / Real.sqrt d : Real) : Complex) *
            growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ := by
        simp only [norm_mul]
        ring
      _ ≤ 1 * (CTheta / Real.sqrt d) :=
        mul_le_mul hpole0 htheta' (norm_nonneg _) (by positivity)
      _ = CTheta / Real.sqrt d := by ring
  unfold growingCentralScaledAmplitudeFirstDerivExplicit
  calc
    ‖((tau / Real.sqrt d : Real) : Complex) *
        gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x +
        growingCentralPlusAmplitude tau (u / Real.sqrt d) *
          ((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ ≤
      1 / Real.sqrt d + CTheta / Real.sqrt d := norm_add_le_of_le hleft hright
    _ = K / Real.sqrt d := by dsimp [K]; ring

theorem exists_uniform_tau0_norm_growingCentralScaledAmplitudeFirstDeriv_le :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ d : Nat, ∀ {tau u : Real} (x : Fin d -> Real), 0 < d →
        0 < tau → tau ≤ tau0 → |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitudeFirstDerivExplicit tau u x‖ ≤
          K / Real.sqrt d := by
  obtain ⟨tauTheta, CTheta, htauTheta, htauTheta1, hCTheta, htheta⟩ :=
    exists_uniform_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_firstDeriv_le
  obtain ⟨tauProd, htauProd, htauProdSmall, hprod⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauTheta tauProd
  let K : Real := 1 + CTheta
  have htau0 : 0 < tau0 := lt_min htauTheta htauProd
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_left tauTheta tauProd).trans htauTheta1
  have hK : 0 < K := by
    dsimp [K]
    positivity
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro d tau u x hd htau htauLe hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have htauTheta' : tau ≤ tauTheta :=
    htauLe.trans (min_le_left tauTheta tauProd)
  have htauProd' : tau ≤ tauProd :=
    htauLe.trans (min_le_right tauTheta tauProd)
  have hprod' := hprod tau (u / Real.sqrt d) x htau htauProd'
    (by
      rw [abs_div, abs_of_pos hsqrt]
      exact (div_le_iff₀ hsqrt).2 (by linarith))
  have hprod'' : ‖growingCentralThetaProduct tau
      (tau * u / Real.sqrt d) x‖ ≤ 1 := by
    convert hprod' using 1 <;> ring
  have htheta' := htheta d (x := x) (tau := tau)
    (s := tau * u / Real.sqrt d) htau htauTheta'
    (by
      rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
      apply (div_le_iff₀ hsqrt).2
      nlinarith [mul_le_mul_of_nonneg_left hu htau.le])
  have hthetaScaled :
      ‖((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)‖ ≤ CTheta / Real.sqrt d := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (div_pos htau hsqrt)]
    calc
      (tau / Real.sqrt d) *
          ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ =
          (tau * ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit
            tau x (tau * u / Real.sqrt d)‖) / Real.sqrt d := by ring
      _ ≤ CTheta / Real.sqrt d := div_le_div_of_nonneg_right htheta' hsqrt.le
  have hpole0 : ‖growingCentralPlusAmplitude tau (u / Real.sqrt d)‖ ≤ 1 :=
    norm_growingCentralPlusAmplitude_le_one htau (u / Real.sqrt d)
  have hpole1 := norm_growingCentralScaledPoleFirstDeriv_le hd htau (u := u)
  have hleft :
      ‖((tau / Real.sqrt d : Real) : Complex) *
        gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
      1 / Real.sqrt d := by
    calc
      _ ≤ ‖((tau / Real.sqrt d : Real) : Complex) *
          gaussianNormalizedPoleAmplitudeFirstDeriv
            (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ * 1 := by
        rw [norm_mul]
        gcongr
      _ ≤ (1 / Real.sqrt d) * 1 :=
        mul_le_mul_of_nonneg_right hpole1 (by positivity)
      _ = 1 / Real.sqrt d := by ring
  have hright :
      ‖growingCentralPlusAmplitude tau (u / Real.sqrt d) *
        ((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)‖ ≤ CTheta / Real.sqrt d := by
    calc
      _ = ‖growingCentralPlusAmplitude tau (u / Real.sqrt d)‖ *
          ‖((tau / Real.sqrt d : Real) : Complex) *
            growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ := by
        simp only [norm_mul]
        ring
      _ ≤ 1 * (CTheta / Real.sqrt d) :=
        mul_le_mul hpole0 hthetaScaled (norm_nonneg _) (by positivity)
      _ = CTheta / Real.sqrt d := by ring
  unfold growingCentralScaledAmplitudeFirstDerivExplicit
  calc
    ‖((tau / Real.sqrt d : Real) : Complex) *
        gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x +
        growingCentralPlusAmplitude tau (u / Real.sqrt d) *
          ((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ ≤
      1 / Real.sqrt d + CTheta / Real.sqrt d :=
        norm_add_le_of_le hleft hright
    _ = K / Real.sqrt d := by
      dsimp [K]
      ring

/-- Uniform second-derivative bound for the true scaled positive-saddle
amplitude on the central chart. -/
theorem exists_tau0_norm_growingCentralScaledAmplitudeSecondDeriv_le
    {d : Nat} :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ {tau u : Real} (x : Fin d -> Real), 0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitudeSecondDerivExplicit tau u x‖ ≤ K / (d : Real) := by
  obtain ⟨tau1, C1, htau1, htau11, hC1, htheta1⟩ :=
    exists_tau0_norm_growingCentralScaledThetaFirstDeriv_le (d := d)
  obtain ⟨tau2, C2, htau2, htau21, hC2, htheta2⟩ :=
    exists_tau0_norm_growingCentralScaledThetaSecondDeriv_le (d := d)
  obtain ⟨tauP, htauP, htauPsmall, htheta⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauP (min tau1 tau2)
  let K : Real := 2 * Real.exp 1 + 2 * C1 + C2
  have htau0 : 0 < tau0 := lt_min htauP (lt_min htau1 htau2)
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_right tauP (min tau1 tau2)).trans
      ((min_le_right tau1 tau2).trans htau21)
  have hK : 0 < K := by
    dsimp [K]
    positivity
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro tau u x hd htau htauLe hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have htauP' : tau ≤ tauP := htauLe.trans (min_le_left tauP (min tau1 tau2))
  have htau1' : tau ≤ tau1 := htauLe.trans
    ((min_le_right tauP (min tau1 tau2)).trans (min_le_left tau1 tau2))
  have htau2' : tau ≤ tau2 := htauLe.trans
    ((min_le_right tauP (min tau1 tau2)).trans (min_le_right tau1 tau2))
  have htheta0 := htheta tau (u / Real.sqrt d) x htau htauP' (by
    rw [abs_div, abs_of_pos hsqrt]
    exact (div_le_iff₀ hsqrt).2 (by linarith))
  have htheta0' : ‖growingCentralThetaProduct tau
      (tau * u / Real.sqrt d) x‖ ≤ 1 := by
    convert htheta0 using 1 <;> ring
  have hpole0 := norm_growingCentralPlusAmplitude_le_one htau (u / Real.sqrt d)
  have hpole1 := norm_growingCentralScaledPoleFirstDeriv_le hd htau (u := u)
  have hpole2 := norm_growingCentralScaledPoleSecondDeriv_le hd htau
    (htauLe.trans htau01) (u := u)
  have htheta1' := htheta1 x hd htau htau1' hu
  have htheta2' := htheta2 x hd htau htau2' hu
  have hterm0 :
      ‖(((tau / Real.sqrt d : Real) : Complex) ^ 2) *
        gaussianNormalizedPoleAmplitudeSecondDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
        (2 * Real.exp 1) / (d : Real) := by
    rw [norm_mul]
    calc
      ‖(((tau / Real.sqrt d : Real) : Complex) ^ 2) *
          gaussianNormalizedPoleAmplitudeSecondDeriv
            (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ *
          ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
          ((2 * Real.exp 1) / (d : Real)) * 1 :=
        mul_le_mul hpole2 htheta0' (norm_nonneg _) (by positivity)
      _ = (2 * Real.exp 1) / (d : Real) := by ring
  have hcross :
      ‖2 * (((tau / Real.sqrt d : Real) : Complex) *
        gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)) *
        (((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d))‖ ≤ 2 * C1 / (d : Real) := by
    rw [norm_mul, norm_mul, Complex.norm_ofNat]
    have hmul := mul_le_mul hpole1 htheta1' (norm_nonneg _) (by positivity)
    calc
      2 *
          ‖((tau / Real.sqrt d : Real) : Complex) *
            gaussianNormalizedPoleAmplitudeFirstDeriv
              (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ *
          ‖((tau / Real.sqrt d : Real) : Complex) *
            growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ ≤
          2 * ((1 / Real.sqrt d) * (C1 / Real.sqrt d)) :=
        calc
          2 *
              ‖((tau / Real.sqrt d : Real) : Complex) *
                gaussianNormalizedPoleAmplitudeFirstDeriv
                  (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ *
              ‖((tau / Real.sqrt d : Real) : Complex) *
                growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
                  (tau * u / Real.sqrt d)‖ =
              2 * (‖((tau / Real.sqrt d : Real) : Complex) *
                gaussianNormalizedPoleAmplitudeFirstDeriv
                  (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ *
                ‖((tau / Real.sqrt d : Real) : Complex) *
                  growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
                    (tau * u / Real.sqrt d)‖) := by ring
          _ ≤ 2 * ((1 / Real.sqrt d) * (C1 / Real.sqrt d)) :=
            mul_le_mul_of_nonneg_left hmul (by norm_num : (0 : Real) ≤ 2)
      _ = 2 * C1 / (d : Real) := by
        calc
          2 * ((1 / Real.sqrt d) * (C1 / Real.sqrt d)) =
              2 * C1 / (Real.sqrt d) ^ 2 := by field_simp [hsqrt.ne']
          _ = 2 * C1 / (d : Real) := by rw [Real.sq_sqrt hdreal.le]
  have hterm2 :
      ‖growingCentralPlusAmplitude tau (u / Real.sqrt d) *
        (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
          growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ ≤ C2 / (d : Real) := by
    calc
      ‖growingCentralPlusAmplitude tau (u / Real.sqrt d) *
          (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
            growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ =
          ‖growingCentralPlusAmplitude tau (u / Real.sqrt d) *
            ((((tau / Real.sqrt d : Real) : Complex) ^ 2) *
              growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
                (tau * u / Real.sqrt d))‖ := by rw [mul_assoc]
      _ = ‖growingCentralPlusAmplitude tau (u / Real.sqrt d)‖ *
          ‖(((tau / Real.sqrt d : Real) : Complex) ^ 2) *
            growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ := norm_mul _ _
      _ ≤ 1 * (C2 / (d : Real)) :=
        mul_le_mul hpole0 htheta2' (norm_nonneg _) (by norm_num)
      _ = C2 / (d : Real) := by ring
  unfold growingCentralScaledAmplitudeSecondDerivExplicit
  let T0 : Complex := (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
    gaussianNormalizedPoleAmplitudeSecondDeriv
      (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
    growingCentralThetaProduct tau (tau * u / Real.sqrt d) x
  let T1 : Complex := 2 * (((tau / Real.sqrt d : Real) : Complex) *
    gaussianNormalizedPoleAmplitudeFirstDeriv
      (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)) *
    (((tau / Real.sqrt d : Real) : Complex) *
      growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
        (tau * u / Real.sqrt d))
  let T2 : Complex := growingCentralPlusAmplitude tau (u / Real.sqrt d) *
    (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
    growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
      (tau * u / Real.sqrt d)
  have h0 : ‖T0‖ ≤ (2 * Real.exp 1) / (d : Real) := by
    simpa [T0] using hterm0
  have h1 : ‖T1‖ ≤ 2 * C1 / (d : Real) := by
    simpa [T1] using hcross
  have h2 : ‖T2‖ ≤ C2 / (d : Real) := by
    simpa [T2] using hterm2
  change ‖T0 + T1 + T2‖ ≤ K / (d : Real)
  have hsum := add_le_add (add_le_add h0 h1) h2
  calc
    ‖T0 + T1 + T2‖ ≤ ‖T0‖ + ‖T1‖ + ‖T2‖ := by
      calc
        ‖T0 + T1 + T2‖ ≤ ‖T0 + T1‖ + ‖T2‖ := norm_add_le _ _
        _ ≤ (‖T0‖ + ‖T1‖) + ‖T2‖ :=
          add_le_add_left (norm_add_le _ _) _
        _ = _ := by ring
    _ ≤ (2 * Real.exp 1) / (d : Real) + 2 * C1 / (d : Real) + C2 / (d : Real) := by
      exact hsum
    _ = K / (d : Real) := by
      dsimp [K]
      ring

theorem exists_uniform_tau0_norm_growingCentralScaledAmplitudeSecondDeriv_le :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ d : Nat, ∀ {tau u : Real} (x : Fin d -> Real), 0 < d →
        0 < tau → tau ≤ tau0 → |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitudeSecondDerivExplicit tau u x‖ ≤
          K / (d : Real) := by
  obtain ⟨tau1, C1, htau1, htau11, hC1, htheta1⟩ :=
    exists_uniform_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_firstDeriv_le
  obtain ⟨tau2, C2, htau2, htau21, hC2, htheta2⟩ :=
    exists_uniform_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_secondDeriv_le
  obtain ⟨tauP, htauP, htauPsmall, htheta⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauP (min tau1 tau2)
  let K : Real := 2 * Real.exp 1 + 2 * C1 + C2
  have htau0 : 0 < tau0 := lt_min htauP (lt_min htau1 htau2)
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_right tauP (min tau1 tau2)).trans
      ((min_le_right tau1 tau2).trans htau21)
  have hK : 0 < K := by
    dsimp [K]
    positivity
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro d tau u x hd htau htauLe hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have htauP' : tau ≤ tauP := htauLe.trans (min_le_left tauP (min tau1 tau2))
  have htau1' : tau ≤ tau1 := htauLe.trans
    ((min_le_right tauP (min tau1 tau2)).trans (min_le_left tau1 tau2))
  have htau2' : tau ≤ tau2 := htauLe.trans
    ((min_le_right tauP (min tau1 tau2)).trans (min_le_right tau1 tau2))
  have htheta0 := htheta tau (u / Real.sqrt d) x htau htauP'
    (by
      rw [abs_div, abs_of_pos hsqrt]
      exact (div_le_iff₀ hsqrt).2 (by linarith))
  have htheta0' : ‖growingCentralThetaProduct tau
      (tau * u / Real.sqrt d) x‖ ≤ 1 := by
    convert htheta0 using 1 <;> ring
  have hpole0 := norm_growingCentralPlusAmplitude_le_one htau (u / Real.sqrt d)
  have hpole1 := norm_growingCentralScaledPoleFirstDeriv_le hd htau (u := u)
  have hpole2 := norm_growingCentralScaledPoleSecondDeriv_le hd htau
    (htauLe.trans htau01) (u := u)
  have htheta1' := htheta1 d (x := x) (tau := tau)
    (s := tau * u / Real.sqrt d) htau htau1'
    (by
      rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
      apply (div_le_iff₀ hsqrt).2
      nlinarith [mul_le_mul_of_nonneg_left hu htau.le])
  have htheta2' := htheta2 d (x := x) (tau := tau)
    (s := tau * u / Real.sqrt d) htau htau2'
    (by
      rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
      apply (div_le_iff₀ hsqrt).2
      nlinarith [mul_le_mul_of_nonneg_left hu htau.le])
  have hterm0 :
      ‖(((tau / Real.sqrt d : Real) : Complex) ^ 2) *
        gaussianNormalizedPoleAmplitudeSecondDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
        (2 * Real.exp 1) / (d : Real) := by
    rw [norm_mul]
    calc
      ‖(((tau / Real.sqrt d : Real) : Complex) ^ 2) *
          gaussianNormalizedPoleAmplitudeSecondDeriv
            (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ *
          ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
          ((2 * Real.exp 1) / (d : Real)) * 1 :=
        mul_le_mul hpole2 htheta0' (norm_nonneg _) (by positivity)
      _ = (2 * Real.exp 1) / (d : Real) := by ring
  have hcross :
      ‖2 * (((tau / Real.sqrt d : Real) : Complex) *
        gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)) *
        (((tau / Real.sqrt d : Real) : Complex) *
          growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
            (tau * u / Real.sqrt d))‖ ≤ 2 * C1 / (d : Real) := by
    rw [norm_mul, norm_mul, Complex.norm_ofNat]
    have hpole1' : ‖((tau / Real.sqrt d : Real) : Complex) *
        gaussianNormalizedPoleAmplitudeFirstDeriv
          (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ ≤
        1 / Real.sqrt d := hpole1
    have htheta1scaled : ‖((tau / Real.sqrt d : Real) : Complex) *
        growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
          (tau * u / Real.sqrt d)‖ ≤ C1 / Real.sqrt d := by
      rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos (div_pos htau hsqrt)]
      calc
        (tau / Real.sqrt d) *
            ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ =
            (tau * ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit
              tau x (tau * u / Real.sqrt d)‖) / Real.sqrt d := by ring
        _ ≤ C1 / Real.sqrt d := div_le_div_of_nonneg_right htheta1' hsqrt.le
    calc
      2 * ‖((tau / Real.sqrt d : Real) : Complex) *
            gaussianNormalizedPoleAmplitudeFirstDeriv
              (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ *
          ‖((tau / Real.sqrt d : Real) : Complex) *
            growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ ≤
      2 * ((1 / Real.sqrt d) * (C1 / Real.sqrt d)) := by
        have hmul := mul_le_mul hpole1' htheta1scaled (norm_nonneg _) (by positivity)
        calc
          2 * ‖((tau / Real.sqrt d : Real) : Complex) *
                gaussianNormalizedPoleAmplitudeFirstDeriv
                  (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ *
              ‖((tau / Real.sqrt d : Real) : Complex) *
                growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
                  (tau * u / Real.sqrt d)‖ =
              2 * (‖((tau / Real.sqrt d : Real) : Complex) *
                gaussianNormalizedPoleAmplitudeFirstDeriv
                  (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)‖ *
                ‖((tau / Real.sqrt d : Real) : Complex) *
                growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
                  (tau * u / Real.sqrt d)‖) := by ring
          _ ≤ 2 * ((1 / Real.sqrt d) * (C1 / Real.sqrt d)) :=
            mul_le_mul_of_nonneg_left hmul (by norm_num)
      _ = 2 * C1 / (d : Real) := by
        calc
          2 * ((1 / Real.sqrt d) * (C1 / Real.sqrt d)) =
              2 * C1 / (Real.sqrt d) ^ 2 := by field_simp [hsqrt.ne']
          _ = 2 * C1 / (d : Real) := by rw [Real.sq_sqrt hdreal.le]
  have hterm2 :
      ‖growingCentralPlusAmplitude tau (u / Real.sqrt d) *
        (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
          growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
            (tau * u / Real.sqrt d)‖ ≤ C2 / (d : Real) := by
    calc
      _ = ‖growingCentralPlusAmplitude tau (u / Real.sqrt d)‖ *
          ‖(((tau / Real.sqrt d : Real) : Complex) ^ 2) *
            growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
              (tau * u / Real.sqrt d)‖ := by
        rw [mul_assoc, norm_mul]
      _ ≤ 1 * (C2 / (d : Real)) :=
        mul_le_mul hpole0 (by
          rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
            abs_of_pos (div_pos htau hsqrt)]
          calc
            (tau / Real.sqrt d) ^ 2 *
                ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
                  (tau * u / Real.sqrt d)‖ =
                (tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit
                  tau x (tau * u / Real.sqrt d)‖) / (d : Real) := by
                    calc
                      _ = (tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit
                        tau x (tau * u / Real.sqrt d)‖) /
                        (Real.sqrt d) ^ 2 := by field_simp [hsqrt.ne']
                      _ = _ := by rw [Real.sq_sqrt hdreal.le]
            _ ≤ C2 / (d : Real) := div_le_div_of_nonneg_right htheta2' hdreal.le)
          (norm_nonneg _) (by norm_num)
      _ = C2 / (d : Real) := by ring
  unfold growingCentralScaledAmplitudeSecondDerivExplicit
  let T0 : Complex := (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
    gaussianNormalizedPoleAmplitudeSecondDeriv
      (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d) *
    growingCentralThetaProduct tau (tau * u / Real.sqrt d) x
  let T1 : Complex := 2 * (((tau / Real.sqrt d : Real) : Complex) *
    gaussianNormalizedPoleAmplitudeFirstDeriv
      (Real.exp (-tau) : Complex) (tau * u / Real.sqrt d)) *
    (((tau / Real.sqrt d : Real) : Complex) *
      growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x
        (tau * u / Real.sqrt d))
  let T2 : Complex := growingCentralPlusAmplitude tau (u / Real.sqrt d) *
    (((tau / Real.sqrt d : Real) : Complex) ^ 2) *
    growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x
      (tau * u / Real.sqrt d)
  have h0 : ‖T0‖ ≤ (2 * Real.exp 1) / (d : Real) := by simpa [T0] using hterm0
  have h1 : ‖T1‖ ≤ 2 * C1 / (d : Real) := by simpa [T1] using hcross
  have h2 : ‖T2‖ ≤ C2 / (d : Real) := by simpa [T2] using hterm2
  change ‖T0 + T1 + T2‖ ≤ K / (d : Real)
  calc
    ‖T0 + T1 + T2‖ ≤ ‖T0‖ + ‖T1‖ + ‖T2‖ := by
      calc
        ‖T0 + T1 + T2‖ ≤ ‖T0 + T1‖ + ‖T2‖ := norm_add_le _ _
        _ ≤ (‖T0‖ + ‖T1‖) + ‖T2‖ :=
          add_le_add (norm_add_le _ _) (le_refl _)
        _ = _ := by ring
    _ ≤ (2 * Real.exp 1) / (d : Real) + 2 * C1 / (d : Real) + C2 / (d : Real) := by
      gcongr
    _ = K / (d : Real) := by
      dsimp [K]
      ring

theorem exists_tau0_norm_growingCentralScaledAmplitude_firstOrderRemainder_le
    {d : Nat} :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ {tau t : Real} (x : Fin d -> Real), 0 < d → 0 < tau → tau ≤ tau0 →
        0 ≤ t → t ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitude tau t x -
            growingCentralScaledAmplitude tau 0 x -
            (t : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
          K * t ^ 2 / (d : Real) := by
  obtain ⟨tau0, K, htau0, htau01, hK, hsecond⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitudeSecondDeriv_le (d := d)
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro tau t x hd htau htauLe ht0 htwin
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  let f : Real → Complex := fun y => growingCentralScaledAmplitude tau y x
  let f1 : Real → Complex := fun y => growingCentralScaledAmplitudeFirstDerivExplicit tau y x
  let B : Real := K / (d : Real)
  have hsector (y : Real) (hy : y ∈ Set.Icc (0 : Real) t) :
      |tau * y / Real.sqrt d| ≤ tau / 2 := by
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt,
      abs_of_nonneg hy.1]
    apply (div_le_iff₀ hsqrt).2
    calc
      tau * y ≤ tau * t := mul_le_mul_of_nonneg_left hy.2 htau.le
      _ ≤ tau * (Real.sqrt d / 2) := mul_le_mul_of_nonneg_left htwin htau.le
      _ = tau / 2 * Real.sqrt d := by ring
  have htau_le_one : tau ≤ 1 := htauLe.trans htau01
  have hF (y : Real) (hy : y ∈ Set.Icc (0 : Real) t) :
      HasDerivAt f (f1 y) y := by
    exact hasDerivAt_growingCentralScaledAmplitude_firstExplicit x hd htau
      htau_le_one (hsector y hy)
  have hF1 (y : Real) (hy : y ∈ Set.Icc (0 : Real) t) :
      HasDerivAt f1 (growingCentralScaledAmplitudeSecondDerivExplicit tau y x) y := by
    exact hasDerivAt_growingCentralScaledAmplitudeFirstDerivExplicit x hd htau
      htau_le_one (hsector y hy)
  have hB0 : 0 ≤ B := by dsimp [B]; positivity
  have hF1lip (y : Real) (hy : y ∈ Set.Icc (0 : Real) t) :
      ‖f1 y - f1 0‖ ≤ B * y := by
    have hderiv : ∀ z ∈ Set.Icc (0 : Real) t,
        ‖deriv f1 z‖ ≤ B := by
      intro z hz
      rw [(hF1 z hz).deriv]
      exact hsecond x hd htau htauLe (by
        rw [abs_of_nonneg hz.1]
        exact hz.2.trans htwin)
    have hmean := (convex_Icc (0 : Real) t).norm_image_sub_le_of_norm_deriv_le
      (fun z hz => (hF1 z hz).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 t from ⟨le_rfl, ht0⟩) hy
    calc
      ‖f1 y - f1 0‖ ≤ B * ‖y - 0‖ := hmean
      _ = B * y := by rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hy.1]
  let R : Real → Complex := fun y => f y - f 0 - (y : Complex) * f1 0
  have hR (y : Real) (hy : y ∈ Set.Icc (0 : Real) t) :
      HasDerivAt R (f1 y - f1 0) y := by
    have hlinear := (Complex.ofRealCLM.hasDerivAt (x := y)).mul_const (f1 0)
    have hraw := ((hF y hy).sub (hasDerivAt_const (x := y) (f 0))).sub hlinear
    change HasDerivAt (fun z : Real => f z - f 0 - (z : Complex) * f1 0)
      (f1 y - f1 0) y
    exact hraw.congr_deriv (by simp)
  have hderivR : ∀ y ∈ Set.Icc (0 : Real) t, ‖deriv R y‖ ≤ B * t := by
    intro y hy
    rw [(hR y hy).deriv]
    calc
      ‖f1 y - f1 0‖ ≤ B * y := hF1lip y hy
      _ ≤ B * t := mul_le_mul_of_nonneg_left hy.2 hB0
  have hmean := (convex_Icc (0 : Real) t).norm_image_sub_le_of_norm_deriv_le
    (fun y hy => (hR y hy).differentiableAt) hderivR
    (show (0 : Real) ∈ Set.Icc 0 t from ⟨le_rfl, ht0⟩)
    (show t ∈ Set.Icc 0 t from ⟨ht0, le_rfl⟩)
  have hRzero : R 0 = 0 := by simp [R]
  have hresult : ‖R t‖ ≤ B * t ^ 2 := by
    calc
      ‖R t‖ = ‖R t - R 0‖ := by rw [hRzero, sub_zero]
      _ ≤ (B * t) * ‖t - 0‖ := hmean
      _ = B * t ^ 2 := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg ht0]
        ring
  simpa [R, f, f1, B, div_eq_mul_inv, mul_comm, mul_left_comm, mul_assoc] using hresult

theorem exists_tau0_norm_growingCentralScaledAmplitude_negativeFirstOrderRemainder_le
    {d : Nat} :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ {tau t : Real} (x : Fin d -> Real), 0 < d → 0 < tau → tau ≤ tau0 →
        -Real.sqrt d / 2 ≤ t → t ≤ 0 →
        ‖growingCentralScaledAmplitude tau t x -
            growingCentralScaledAmplitude tau 0 x -
            (t : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
          K * t ^ 2 / (d : Real) := by
  obtain ⟨tau0, K, htau0, htau01, hK, hsecond⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitudeSecondDeriv_le (d := d)
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro tau t x hd htau htauLe htleft htright
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have htau_le_one : tau ≤ 1 := htauLe.trans htau01
  let f : Real → Complex := fun y => growingCentralScaledAmplitude tau (-y) x
  let f1 : Real → Complex := fun y =>
    -growingCentralScaledAmplitudeFirstDerivExplicit tau (-y) x
  let B : Real := K / (d : Real)
  have hsector (y : Real) (hy : y ∈ Set.Icc (0 : Real) (-t)) :
      |tau * (-y) / Real.sqrt d| ≤ tau / 2 := by
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt,
      abs_neg, abs_of_nonneg hy.1]
    apply (div_le_iff₀ hsqrt).2
    calc
      tau * y ≤ tau * (-t) := mul_le_mul_of_nonneg_left hy.2 htau.le
      _ ≤ tau * (Real.sqrt d / 2) := by
        apply mul_le_mul_of_nonneg_left _ htau.le
        linarith
      _ = tau / 2 * Real.sqrt d := by ring
  have hF (y : Real) (hy : y ∈ Set.Icc (0 : Real) (-t)) :
      HasDerivAt f (f1 y) y := by
    have hA := hasDerivAt_growingCentralScaledAmplitude_firstExplicit x hd htau
      htau_le_one (hsector y hy)
    have hn : HasDerivAt (fun s : Real => -s) (-1) y :=
      (hasDerivAt_id y).neg
    simpa [f, f1, Function.comp_def] using (hA.scomp y hn)
  have hF1 (y : Real) (hy : y ∈ Set.Icc (0 : Real) (-t)) :
      HasDerivAt f1 (growingCentralScaledAmplitudeSecondDerivExplicit tau (-y) x) y := by
    have hA := hasDerivAt_growingCentralScaledAmplitudeFirstDerivExplicit x hd htau
      htau_le_one (hsector y hy)
    have hn : HasDerivAt (fun s : Real => -s) (-1) y :=
      (hasDerivAt_id y).neg
    have hh := (hA.scomp y hn).neg
    change HasDerivAt
      (fun s : Real => -growingCentralScaledAmplitudeFirstDerivExplicit tau (-s) x)
      (growingCentralScaledAmplitudeSecondDerivExplicit tau (-y) x) y
    have hscalar : -((-(1 : Real)) •
        growingCentralScaledAmplitudeSecondDerivExplicit tau (-y) x) =
        growingCentralScaledAmplitudeSecondDerivExplicit tau (-y) x := by simp
    have hfun : (-fun s : Real =>
        growingCentralScaledAmplitudeFirstDerivExplicit tau (-s) x) =
        (fun s : Real =>
          -growingCentralScaledAmplitudeFirstDerivExplicit tau (-s) x) := by
      funext s
      rfl
    have hh' : HasDerivAt (-fun s : Real =>
        growingCentralScaledAmplitudeFirstDerivExplicit tau (-s) x)
        (-((-(1 : Real)) •
          growingCentralScaledAmplitudeSecondDerivExplicit tau (-y) x)) y := by
      simpa only [Function.comp_def] using hh
    rw [hfun] at hh'
    simpa only [hscalar] using hh'
  have hB0 : 0 ≤ B := by dsimp [B]; positivity
  have hF1lip (y : Real) (hy : y ∈ Set.Icc (0 : Real) (-t)) :
      ‖f1 y - f1 0‖ ≤ B * y := by
    have hderiv : ∀ z ∈ Set.Icc (0 : Real) (-t),
        ‖deriv f1 z‖ ≤ B := by
      intro z hz
      rw [(hF1 z hz).deriv]
      exact hsecond x hd htau htauLe (by
        rw [abs_neg, abs_of_nonneg hz.1]
        simpa [abs_neg] using hz.2.trans (by linarith [htleft]))
    have hmean := (convex_Icc (0 : Real) (-t)).norm_image_sub_le_of_norm_deriv_le
      (fun z hz => (hF1 z hz).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 (-t) from ⟨le_rfl, by linarith⟩) hy
    calc
      ‖f1 y - f1 0‖ ≤ B * ‖y - 0‖ := hmean
      _ = B * y := by rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hy.1]
  let R : Real → Complex := fun y => f y - f 0 - (y : Complex) * f1 0
  have hR (y : Real) (hy : y ∈ Set.Icc (0 : Real) (-t)) :
      HasDerivAt R (f1 y - f1 0) y := by
    have hlinear := (Complex.ofRealCLM.hasDerivAt (x := y)).mul_const (f1 0)
    have hraw := ((hF y hy).sub (hasDerivAt_const (x := y) (f 0))).sub hlinear
    change HasDerivAt (fun z : Real => f z - f 0 - (z : Complex) * f1 0)
      (f1 y - f1 0) y
    exact hraw.congr_deriv (by simp)
  have hderivR : ∀ y ∈ Set.Icc (0 : Real) (-t), ‖deriv R y‖ ≤ B * (-t) := by
    intro y hy
    rw [(hR y hy).deriv]
    calc
      ‖f1 y - f1 0‖ ≤ B * y := hF1lip y hy
      _ ≤ B * (-t) := mul_le_mul_of_nonneg_left hy.2 hB0
  have hmean := (convex_Icc (0 : Real) (-t)).norm_image_sub_le_of_norm_deriv_le
    (fun y hy => (hR y hy).differentiableAt) hderivR
    (show (0 : Real) ∈ Set.Icc 0 (-t) from ⟨le_rfl, by linarith⟩)
    (show (-t : Real) ∈ Set.Icc 0 (-t) from ⟨by linarith, le_rfl⟩)
  have hRzero : R 0 = 0 := by simp [R]
  have hresult : ‖R (-t)‖ ≤ B * (-t) ^ 2 := by
    calc
      ‖R (-t)‖ = ‖R (-t) - R 0‖ := by rw [hRzero, sub_zero]
      _ ≤ (B * (-t)) * ‖(-t) - 0‖ := hmean
      _ = B * (-t) ^ 2 := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg (by linarith)]
        ring
  simpa [R, f, f1, B, div_eq_mul_inv, sub_eq_add_neg,
    mul_comm, mul_left_comm, mul_assoc] using hresult

theorem exists_tau0_norm_growingCentralScaledAmplitude_firstOrderRemainder_le_abs
    {d : Nat} :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ {tau t : Real} (x : Fin d -> Real), 0 < d → 0 < tau → tau ≤ tau0 →
        |t| ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitude tau t x -
            growingCentralScaledAmplitude tau 0 x -
            (t : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
          K * t ^ 2 / (d : Real) := by
  obtain ⟨tauP, KP, htauP, htauP1, hKP, hpos⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_firstOrderRemainder_le (d := d)
  obtain ⟨tauN, KN, htauN, htauN1, hKN, hneg⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_negativeFirstOrderRemainder_le
      (d := d)
  let tau0 : Real := min tauP tauN
  let K : Real := KP + KN
  have htau0 : 0 < tau0 := lt_min htauP htauN
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_left tauP tauN).trans htauP1
  have hK : 0 < K := by dsimp [K]; positivity
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro tau t x hd htau htauLe ht
  have htauP' : tau ≤ tauP := htauLe.trans (min_le_left tauP tauN)
  have htauN' : tau ≤ tauN := htauLe.trans (min_le_right tauP tauN)
  by_cases ht0 : 0 ≤ t
  · have htupper : t ≤ Real.sqrt d / 2 := (le_abs_self t).trans ht
    have h := hpos x hd htau htauP' ht0 htupper
    calc
      _ ≤ KP * t ^ 2 / (d : Real) := h
      _ ≤ K * t ^ 2 / (d : Real) := by
        gcongr
        dsimp [K]
        linarith
  · have htneg : t ≤ 0 := le_of_not_ge ht0
    have htleft : -Real.sqrt d / 2 ≤ t := by
      have h := neg_le_of_abs_le ht
      linarith
    have h := hneg x hd htau htauN' htleft htneg
    calc
      _ ≤ KN * t ^ 2 / (d : Real) := h
      _ ≤ K * t ^ 2 / (d : Real) := by
        gcongr
        dsimp [K]
        linarith

lemma norm_taylor_remainder_le_of_second_deriv_bound
    {f f1 f2 : Real → Complex} {t B : Real} (hB : 0 ≤ B)
    (hF : ∀ y ∈ Set.uIcc 0 t, HasDerivAt f (f1 y) y)
    (hF1 : ∀ y ∈ Set.uIcc 0 t, HasDerivAt f1 (f2 y) y)
    (hsecond : ∀ y ∈ Set.uIcc 0 t, ‖f2 y‖ ≤ B) :
    ‖f t - f 0 - (t : Complex) * f1 0‖ ≤ B * t ^ 2 := by
  have hF1lip (y : Real) (hy : y ∈ Set.uIcc 0 t) :
      ‖f1 y - f1 0‖ ≤ B * ‖y - 0‖ := by
    have hderiv : ∀ z ∈ Set.uIcc 0 t, ‖deriv f1 z‖ ≤ B := by
      intro z hz
      rw [(hF1 z hz).deriv]
      exact hsecond z hz
    have hmean := (convex_uIcc 0 t).norm_image_sub_le_of_norm_deriv_le
      (fun z hz => (hF1 z hz).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.uIcc 0 t from Set.left_mem_uIcc) hy
    exact hmean
  let R : Real → Complex := fun y => f y - f 0 - (y : Complex) * f1 0
  have hR (y : Real) (hy : y ∈ Set.uIcc 0 t) :
      HasDerivAt R (f1 y - f1 0) y := by
    have hlinear := (Complex.ofRealCLM.hasDerivAt (x := y)).mul_const (f1 0)
    have hraw := ((hF y hy).sub (hasDerivAt_const (x := y) (f 0))).sub hlinear
    change HasDerivAt (fun z : Real => f z - f 0 - (z : Complex) * f1 0)
      (f1 y - f1 0) y
    exact hraw.congr_deriv (by simp)
  have hderivR : ∀ y ∈ Set.uIcc 0 t,
      ‖deriv R y‖ ≤ B * ‖t - 0‖ := by
    intro y hy
    rw [(hR y hy).deriv]
    calc
      ‖f1 y - f1 0‖ ≤ B * ‖y - 0‖ := hF1lip y hy
      _ ≤ B * ‖t - 0‖ := by
        exact mul_le_mul_of_nonneg_left
          (Set.abs_sub_left_of_mem_uIcc hy) hB
  have hmean := (convex_uIcc 0 t).norm_image_sub_le_of_norm_deriv_le
    (fun y hy => (hR y hy).differentiableAt) hderivR
    Set.left_mem_uIcc Set.right_mem_uIcc
  have hRzero : R 0 = 0 := by simp [R]
  calc
    ‖f t - f 0 - (t : Complex) * f1 0‖ = ‖R t‖ := by rfl
    _ = ‖R t - R 0‖ := by rw [hRzero, sub_zero]
    _ ≤ (B * ‖t - 0‖) * ‖t - 0‖ := hmean
    _ = B * t ^ 2 := by
      rw [sub_zero, Real.norm_eq_abs]
      calc
        B * |t| * |t| = B * (|t| ^ 2) := by ring
        _ = B * t ^ 2 := by rw [sq_abs]

theorem exists_uniform_tau0_norm_growingCentralMinusScaledTheta_firstOrderRemainder_le_abs :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ d : Nat, ∀ {tau u : Real} (x : Fin d -> Real), 0 < d →
        0 < tau → tau ≤ tau0 → |u| ≤ Real.sqrt d / 2 →
        ‖(growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x -
          (growingCentralMinusScaledAmplitude (d := d) tau 0) *
            growingCentralThetaProduct tau 0 x -
          (u : Complex) * growingCentralMinusScaledThetaFirstDeriv
            (d := d) tau 0 x‖ ≤ K * u ^ 2 / (d : Real) := by
  obtain ⟨tau0, K, htau0, htau01, hK, hsecond⟩ :=
    exists_uniform_tau0_norm_growingCentralMinusScaledThetaSecondDeriv_le
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro d tau u x hd htau htauLe hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  let f : Real → Complex := fun y =>
    growingCentralMinusScaledAmplitude (d := d) tau y *
      growingCentralThetaProduct tau (tau * y / Real.sqrt d) x
  let f1 : Real → Complex := fun y =>
    growingCentralMinusScaledThetaFirstDeriv (d := d) tau y x
  let f2 : Real → Complex := fun y =>
    growingCentralMinusScaledThetaSecondDeriv (d := d) tau y x
  let B : Real := K / (d : Real)
  have hB : 0 ≤ B := by
    dsimp [B]
    positivity
  have htau_le_one : tau ≤ 1 := htauLe.trans htau01
  have hsector (y : Real) (hy : y ∈ Set.uIcc 0 u) :
      |tau * y / Real.sqrt d| ≤ tau / 2 := by
    have hyabs : |y| ≤ |u| := by
      simpa using Set.abs_sub_left_of_mem_uIcc hy
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    nlinarith [mul_le_mul_of_nonneg_left hyabs htau.le,
      mul_le_mul_of_nonneg_left hu htau.le]
  have hF (y : Real) (hy : y ∈ Set.uIcc 0 u) :
      HasDerivAt f (f1 y) y := by
    exact hasDerivAt_growingCentralMinusScaledThetaAmplitude x hd htau
      htau_le_one (hsector y hy)
  have hF1 (y : Real) (hy : y ∈ Set.uIcc 0 u) :
      HasDerivAt f1 (f2 y) y := by
    exact hasDerivAt_growingCentralMinusScaledThetaFirstDeriv x hd htau
      htau_le_one (hsector y hy)
  have hsecond' (y : Real) (hy : y ∈ Set.uIcc 0 u) :
      ‖f2 y‖ ≤ B := by
    have hyabs : |y| ≤ |u| := by
      simpa using Set.abs_sub_left_of_mem_uIcc hy
    have hywin : |y| ≤ Real.sqrt d / 2 := hyabs.trans hu
    exact hsecond d (x := x) (tau := tau) (u := y) hd htau htauLe hywin
  have hTaylor := norm_taylor_remainder_le_of_second_deriv_bound
    (f := f) (f1 := f1) (f2 := f2) (t := u) (B := B)
    hB hF hF1 hsecond'
  simpa [f, f1, B, div_eq_mul_inv, mul_comm, mul_left_comm, mul_assoc]
    using hTaylor

theorem exists_uniform_tau0_norm_growingCentralMinusScaledAmplitude_firstOrderRemainder_le_abs :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ d : Nat, ∀ {tau u : Real}, 0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralMinusScaledAmplitude (d := d) tau u -
            growingCentralMinusScaledAmplitude (d := d) tau 0 -
            (u : Complex) * growingCentralMinusScaledAmplitudeFirstDeriv
              (d := d) tau 0‖ ≤ K * u ^ 2 / (d : Real) := by
  obtain ⟨tau0, K0, K1, K2, htau0, htau01, hK0, hK1, hK2, hdata⟩ :=
    exists_uniform_tau0_growingCentralMinusScaledAmplitude_data
  refine ⟨tau0, K2, htau0, htau01, hK2, ?_⟩
  intro d tau u hd htau htaule hu
  let f : Real → Complex := fun y =>
    growingCentralMinusScaledAmplitude (d := d) tau y
  let f1 : Real → Complex := fun y =>
    growingCentralMinusScaledAmplitudeFirstDeriv (d := d) tau y
  let f2 : Real → Complex := fun y =>
    growingCentralMinusScaledAmplitudeSecondDeriv (d := d) tau y
  have hB : 0 ≤ K2 / (d : Real) := by positivity
  have hF (y : Real) (hy : y ∈ Set.uIcc 0 u) :
      HasDerivAt f (f1 y) y := by
    exact hasDerivAt_growingCentralMinusScaledAmplitude hd htau
  have hF1 (y : Real) (hy : y ∈ Set.uIcc 0 u) :
      HasDerivAt f1 (f2 y) y := by
    exact hasDerivAt_growingCentralMinusScaledAmplitudeFirstDeriv hd htau
  have hsecond (y : Real) (hy : y ∈ Set.uIcc 0 u) :
      ‖f2 y‖ ≤ K2 / (d : Real) := by
    have hyabs : |y| ≤ |u| := by
      simpa using Set.abs_sub_left_of_mem_uIcc hy
    have hywin : |y| ≤ Real.sqrt d / 2 := hyabs.trans hu
    exact (hdata d (tau := tau) (u := y) hd htau htaule hywin).2.2
  have hTaylor := norm_taylor_remainder_le_of_second_deriv_bound
    (f := f) (f1 := f1) (f2 := f2) (t := u)
    (B := K2 / (d : Real)) hB hF hF1 hsecond
  simpa [f, f1, div_eq_mul_inv, mul_comm, mul_left_comm, mul_assoc] using hTaylor

def growingCentralMinusScaledLeadingIntegrand {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  Complex.exp (gaussianPhaseQuadratic
      (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
    (growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 x +
      growingCentralMinusScaledThetaFirstDeriv (d := d) tau 0 x *
        (u : Complex) +
      gaussianPhaseCubic
        (tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))) d u *
        growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 x)

def growingCentralMinusScaledOddLeadingCorrection {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  Complex.exp (gaussianPhaseQuadratic
      (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
    (growingCentralMinusScaledThetaFirstDeriv (d := d) tau 0 x *
        (u : Complex) +
      gaussianPhaseCubic
        (tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))) d u *
        growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 x)

theorem odd_growingCentralMinusScaledOddLeadingCorrection
    {d : Nat} (tau : Real) (x : Fin d -> Real) :
    Function.Odd (fun u => growingCentralMinusScaledOddLeadingCorrection tau u x) := by
  intro u
  unfold growingCentralMinusScaledOddLeadingCorrection gaussianPhaseQuadratic
    gaussianPhaseCubic
  push_cast
  ring_nf

theorem growingCentralMinusScaledLeadingIntegrand_eq_even_add_odd
    {d : Nat} (tau u : Real) (x : Fin d -> Real) :
    growingCentralMinusScaledLeadingIntegrand tau u x =
      Complex.exp (gaussianPhaseQuadratic
        (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
        (growingCentralMinusScaledAmplitude (d := d) tau 0 *
          growingCentralThetaProduct tau 0 x) +
      growingCentralMinusScaledOddLeadingCorrection tau u x := by
  unfold growingCentralMinusScaledLeadingIntegrand
    growingCentralMinusScaledOddLeadingCorrection
  ring

theorem intervalIntegral_growingCentralMinusScaledOddLeadingCorrection_eq_zero
    {d : Nat} (tau : Real) (x : Fin d -> Real) (R : Real) :
    (∫ u in -R..R, growingCentralMinusScaledOddLeadingCorrection tau u x) = 0 := by
  exact intervalIntegral_odd_complex_eq_zero
    (odd_growingCentralMinusScaledOddLeadingCorrection tau x) R

theorem intervalIntegral_growingCentralMinusScaledLeadingIntegrand_eq_even
    {d : Nat} (tau R : Real) (x : Fin d -> Real) :
    (∫ u in -R..R, growingCentralMinusScaledLeadingIntegrand tau u x) =
      ∫ u in -R..R,
        Complex.exp (gaussianPhaseQuadratic
          (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 x) := by
  let evenPart : Real → Complex := fun u =>
    Complex.exp (gaussianPhaseQuadratic
      (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u) *
      (growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 x)
  let oddPart : Real → Complex := fun u =>
    growingCentralMinusScaledOddLeadingCorrection tau u x
  have heven : Continuous evenPart := by
    dsimp [evenPart]
    unfold gaussianPhaseQuadratic
    fun_prop
  have hodd : Continuous oddPart := by
    dsimp [oddPart]
    unfold growingCentralMinusScaledOddLeadingCorrection gaussianPhaseQuadratic
      gaussianPhaseCubic
    fun_prop
  have hzero : (∫ u in -R..R, oddPart u) = 0 := by
    simpa [oddPart] using
      intervalIntegral_growingCentralMinusScaledOddLeadingCorrection_eq_zero tau x R
  have hpoint : (fun u => growingCentralMinusScaledLeadingIntegrand tau u x) =
      (fun u => evenPart u + oddPart u) := by
    funext u
    simpa [evenPart, oddPart] using
      (growingCentralMinusScaledLeadingIntegrand_eq_even_add_odd tau u x)
  rw [show (fun u => growingCentralMinusScaledLeadingIntegrand tau u x) =
      (fun u => evenPart u + oddPart u) by
        funext u; exact congrFun hpoint u]
  rw [intervalIntegral.integral_add
    (heven.intervalIntegrable _ _) (hodd.intervalIntegrable _ _), hzero,
    add_zero]

theorem norm_growingCentralMinusScaledLeading_main_sub_inner_le_of_extension
    {d : Nat} {tau R lambdaTwo E : Real} (x : Fin d -> Real)
    (hlambdaTwo : (1 : Real) / 32 ≤ lambdaTwo)
    (hlambdaEq : lambdaTwo = tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hR0 : 0 ≤ R) (hamplitudeZero : ‖
      growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 x‖ ≤ 2)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ E) :
    ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 x) -
        (∫ u in -R..R, growingCentralMinusScaledLeadingIntegrand tau u x)‖ ≤
      2 * E := by
  have hlambdaPos : 0 < lambdaTwo :=
    lt_of_lt_of_le (by norm_num) hlambdaTwo
  have hwhole := integral_growingCentralGaussianEven
    (amplitudeZero := growingCentralMinusScaledAmplitude (d := d) tau 0 *
      growingCentralThetaProduct tau 0 x) hlambdaPos
  have hinner :
      (∫ u in -R..R, growingCentralMinusScaledLeadingIntegrand tau u x) =
        ∫ u in -R..R,
          Complex.exp (gaussianPhaseQuadratic lambdaTwo u) *
            (growingCentralMinusScaledAmplitude (d := d) tau 0 *
              growingCentralThetaProduct tau 0 x) := by
    simpa [hlambdaEq] using
      (intervalIntegral_growingCentralMinusScaledLeadingIntegrand_eq_even tau R x)
  rw [← hwhole, hinner]
  have hgeneric := norm_growingCentralGaussianEven_extension_le
    hlambdaTwo hR0 hamplitudeZero
  calc
    _ ≤ 2 * ((∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        ∫ u in -R..R, Real.exp (-u ^ 2 / 64)) := hgeneric
    _ ≤ 2 * E := mul_le_mul_of_nonneg_left hExtension (by norm_num)

theorem norm_growingCentralMinusScaledProductRemainder_le_of_phase
    {d : Nat} {tau u C K0 K1 : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (hC : 0 ≤ C)
    (hphase : ‖growingCentralPhaseExpansionError d tau u‖ ≤
      growingCentralPhaseExpansionMajorant d C u)
    (hamp : ‖growingCentralMinusScaledAmplitude (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤ 2)
    (hamprem :
      ‖(growingCentralMinusScaledAmplitude (d := d) tau u) *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x -
        (growingCentralMinusScaledAmplitude (d := d) tau 0) *
          growingCentralThetaProduct tau 0 x -
        (u : Complex) * growingCentralMinusScaledThetaFirstDeriv
          (d := d) tau 0 x‖ ≤ K0 * u ^ 2 / (d : Real))
    (hamp1 : ‖growingCentralMinusScaledThetaFirstDeriv (d := d) tau 0 x‖ ≤
      K1 / Real.sqrt d)
    (hK0 : 0 ≤ K0) (hK1 : 0 ≤ K1)
    (hscaled2 : (1 / 4 : Real) ≤
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))| ≤ 2) :
    ‖Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        ((growingCentralMinusScaledAmplitude (d := d) tau u) *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x) -
      growingCentralMinusScaledLeadingIntegrand tau u x‖ ≤
      growingCentralPhaseExpansionMajorant d C u * 2 +
        Real.exp (-u ^ 2 / 8) *
          (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (K0 * u ^ 2 / (d : Real)) +
        Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
          (K1 / Real.sqrt d) * |u| := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtsq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  let phase : Complex := Complex.exp ((d : Complex) *
    gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d))
  let phaseZero : Complex := Complex.exp (gaussianPhaseQuadratic
    (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u)
  let cubic : Complex := gaussianPhaseCubic
    (tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))) d u
  let amplitude : Complex :=
    growingCentralMinusScaledAmplitude (d := d) tau u *
      growingCentralThetaProduct tau (tau * u / Real.sqrt d) x
  let amplitudeZero : Complex :=
    growingCentralMinusScaledAmplitude (d := d) tau 0 *
      growingCentralThetaProduct tau 0 x
  let amplitudeOne : Complex :=
    growingCentralMinusScaledThetaFirstDeriv (d := d) tau 0 x
  have hphaseEq : phase - phaseZero * (1 + cubic) =
      growingCentralPhaseExpansionError d tau u := by
    have hquad : gaussianPhaseQuadratic
        (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u =
        -((d : Complex) * (gaussianVariance (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 2 / 2) := by
      unfold gaussianPhaseQuadratic
      push_cast
      field_simp [hsqrt.ne']
      have hsqrtsqC : (Real.sqrt (d : Real) : Complex) ^ 2 = (d : Complex) := by
        exact_mod_cast hsqrtsq
      rw [hsqrtsqC]
    have hcub : gaussianPhaseCubic
        (tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))) d u =
        -Complex.I * (d : Complex) *
          (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6 := by
      unfold gaussianPhaseCubic
      push_cast
      field_simp [hsqrt.ne']
      have hsqrtsqC : (Real.sqrt (d : Real) : Complex) ^ 2 = (d : Complex) := by
        exact_mod_cast hsqrtsq
      rw [hsqrtsqC]
    dsimp [phase, phaseZero, cubic]
    rw [hquad, hcub]
    rfl
  have hcubic : ‖cubic‖ ≤ |u| ^ 3 / (3 * Real.sqrt d) := by
    dsimp [cubic]
    unfold gaussianPhaseCubic
    simp only [norm_div, norm_mul, norm_neg, norm_pow, Complex.norm_I,
      Complex.norm_real, Real.norm_eq_abs]
    rw [abs_of_pos htau, abs_of_pos hsqrt]
    norm_num
    have hu3 : 0 ≤ |u| ^ 3 := by positivity
    have hden : 0 < 6 * Real.sqrt (d : Real) := by positivity
    have hcoef : tau ^ 3 * |gaussianCumulantThree (Real.exp (-tau))| ≤ 2 := by
      simpa [abs_mul, abs_pow, abs_of_pos htau] using hscaled3
    calc
      tau ^ 3 * |gaussianCumulantThree (Real.exp (-tau))| * |u| ^ 3 /
          (6 * Real.sqrt (d : Real)) ≤
          2 * |u| ^ 3 / (6 * Real.sqrt (d : Real)) := by
        apply (div_le_div_iff_of_pos_right hden).2
        exact mul_le_mul_of_nonneg_right hcoef hu3
      _ = |u| ^ 3 / (3 * Real.sqrt d) := by ring
  have hphaseZero : ‖phaseZero‖ ≤ Real.exp (-u ^ 2 / 8) := by
    dsimp [phaseZero]
    rw [Complex.norm_exp]
    unfold gaussianPhaseQuadratic
    norm_num [Complex.neg_re, Complex.div_re, Complex.mul_re,
      Complex.ofReal_re, Complex.ofReal_im, Complex.normSq_ofReal]
    have hreal :
        -(tau ^ 2 * gaussianVariance (Real.exp (-tau))) * u ^ 2 / 2 ≤
          -u ^ 2 / 8 := by
      nlinarith [sq_nonneg u, hscaled2]
    convert hreal using 1 <;>
      norm_num [Complex.ofReal_re, Complex.ofReal_im, Complex.mul_re,
        pow_two] <;> ring
  have hhelper := norm_product_firstOrder_remainder_le
    (phase := phase) (phaseZero := phaseZero) (cubic := cubic)
    (amplitude := amplitude) (amplitudeZero := amplitudeZero)
    (amplitudeOne := amplitudeOne) (t := (u : Complex))
    (phaseError := growingCentralPhaseExpansionMajorant d C u)
    (amplitudeError := K0 * u ^ 2 / (d : Real))
    (phaseZeroBound := Real.exp (-u ^ 2 / 8))
    (cubicBound := |u| ^ 3 / (3 * Real.sqrt d))
    (amplitudeBound := 2) (amplitudeOneBound := K1 / Real.sqrt d)
    (by rw [hphaseEq]; exact hphase)
    (by simpa [amplitude, amplitudeZero, amplitudeOne, mul_comm] using hamprem)
    hphaseZero hcubic (by simpa [amplitude] using hamp)
    (by simpa [amplitudeOne] using hamp1)
    (by dsimp [growingCentralPhaseExpansionMajorant]; positivity)
    (by positivity) (by positivity)
  simpa [phase, phaseZero, cubic, amplitude, amplitudeZero, amplitudeOne,
    growingCentralMinusScaledLeadingIntegrand, mul_comm, mul_left_comm,
    mul_assoc, sub_eq_add_neg] using hhelper

def growingCentralMinusScaledProductRemainderMajorant
    (d : Nat) (C K0 K1 : Real) (u : Real) : Real :=
  2 * growingCentralPhaseExpansionMajorant d C u +
    Real.exp (-u ^ 2 / 8) *
      (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (K0 * u ^ 2 / d) +
    Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
      (K1 / Real.sqrt d) * |u|

theorem norm_intervalIntegral_growingCentralMinusScaledProductRemainder_le_of_phase
    {d : Nat} {C K0 K1 tau R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (hC : 0 ≤ C)
    (hK0 : 0 ≤ K0) (hK1 : 0 ≤ K1) (hR0 : 0 ≤ R)
    (hphase : ∀ u : Real, |u| ≤ R →
      ‖growingCentralPhaseExpansionError d tau u‖ ≤
        growingCentralPhaseExpansionMajorant d C u)
    (hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralMinusScaledAmplitude (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤ 2)
    (hamprem : ∀ u : Real, |u| ≤ R →
      ‖(growingCentralMinusScaledAmplitude (d := d) tau u) *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x -
        (growingCentralMinusScaledAmplitude (d := d) tau 0) *
          growingCentralThetaProduct tau 0 x -
        (u : Complex) * growingCentralMinusScaledThetaFirstDeriv
          (d := d) tau 0 x‖ ≤ K0 * u ^ 2 / (d : Real))
    (hamp1 : ‖growingCentralMinusScaledThetaFirstDeriv (d := d) tau 0 x‖ ≤
      K1 / Real.sqrt d)
    (hscaled2 : (1 / 4 : Real) ≤
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hmajorant : MeasureTheory.Integrable
      (growingCentralMinusScaledProductRemainderMajorant d C K0 K1)) :
    ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x) -
        growingCentralMinusScaledLeadingIntegrand tau u x)‖ ≤
      ∫ u : Real, growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hle : ∀ u ∈ Set.Ioc (-R) R,
      ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x) -
        growingCentralMinusScaledLeadingIntegrand tau u x‖ ≤
      growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u := by
    intro u hu
    have huR : |u| ≤ R := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    have hp := norm_growingCentralMinusScaledProductRemainder_le_of_phase x hd htau hC
      (hphase u huR) (hamp u huR) (hamprem u huR) hamp1 hK0 hK1
      hscaled2 hscaled3
    calc
      _ ≤ growingCentralPhaseExpansionMajorant d C u * 2 +
          Real.exp (-u ^ 2 / 8) *
            (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (K0 * u ^ 2 / (d : Real)) +
          Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
            (K1 / Real.sqrt d) * |u| := hp
      _ = growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u := by
        dsimp [growingCentralMinusScaledProductRemainderMajorant]
        ring
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le
    (show -R ≤ R by linarith)
    (Filter.Eventually.of_forall (fun u hu => hle u hu))
    hmajorant.intervalIntegrable
  have hfull :
      (∫ u in Set.Ioc (-R) R,
        growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u) ≤
      ∫ u : Real, growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u :=
    MeasureTheory.setIntegral_le_integral hmajorant
      (Filter.Eventually.of_forall (fun u => by
        dsimp [growingCentralMinusScaledProductRemainderMajorant,
          growingCentralPhaseExpansionMajorant]
        positivity [hC, hK0, hK1, hdreal]))
  calc
    _ ≤ ∫ u in -R..R,
        growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u := hnorm
    _ = ∫ u in Set.Ioc (-R) R,
        growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u := by
      rw [intervalIntegral.integral_of_le (show -R ≤ R by linarith)]
    _ ≤ _ := hfull

theorem exists_uniform_tau0_norm_growingCentralScaledAmplitude_firstOrderRemainder_le_abs :
    ∃ tau0 K : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < K ∧
      ∀ d : Nat, ∀ {tau t : Real} (x : Fin d -> Real), 0 < d →
        0 < tau → tau ≤ tau0 → |t| ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitude tau t x -
            growingCentralScaledAmplitude tau 0 x -
            (t : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
          K * t ^ 2 / (d : Real) := by
  obtain ⟨tau0, K, htau0, htau01, hK, hsecond⟩ :=
    exists_uniform_tau0_norm_growingCentralScaledAmplitudeSecondDeriv_le
  refine ⟨tau0, K, htau0, htau01, hK, ?_⟩
  intro d tau t x hd htau htauLe ht
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  let f : Real → Complex := fun y => growingCentralScaledAmplitude tau y x
  let f1 : Real → Complex := fun y =>
    growingCentralScaledAmplitudeFirstDerivExplicit tau y x
  let f2 : Real → Complex := fun y =>
    growingCentralScaledAmplitudeSecondDerivExplicit tau y x
  let B : Real := K / (d : Real)
  have hB : 0 ≤ B := by
    dsimp [B]
    positivity
  have hsector (y : Real) (hy : y ∈ Set.uIcc 0 t) :
      |tau * y / Real.sqrt d| ≤ tau / 2 := by
    have hyabs : |y| ≤ |t| := by
      simpa using Set.abs_sub_left_of_mem_uIcc hy
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    nlinarith [mul_le_mul_of_nonneg_left hyabs htau.le,
      mul_le_mul_of_nonneg_left ht htau.le]
  have htau_le_one : tau ≤ 1 := htauLe.trans htau01
  have hF (y : Real) (hy : y ∈ Set.uIcc 0 t) :
      HasDerivAt f (f1 y) y := by
    exact hasDerivAt_growingCentralScaledAmplitude_firstExplicit x hd htau
      htau_le_one (hsector y hy)
  have hF1 (y : Real) (hy : y ∈ Set.uIcc 0 t) :
      HasDerivAt f1 (f2 y) y := by
    exact hasDerivAt_growingCentralScaledAmplitudeFirstDerivExplicit x hd htau
      htau_le_one (hsector y hy)
  have hsecond' (y : Real) (hy : y ∈ Set.uIcc 0 t) : ‖f2 y‖ ≤ B := by
    have hyabs : |y| ≤ |t| := by simpa using Set.abs_sub_left_of_mem_uIcc hy
    have hywindow : |y| ≤ Real.sqrt d / 2 := hyabs.trans ht
    simpa [f2, B] using hsecond d (x := x) hd htau htauLe hywindow
  have hTaylor := norm_taylor_remainder_le_of_second_deriv_bound
    (f := f) (f1 := f1) (f2 := f2) (t := t) (B := B) hB hF hF1 hsecond'
  simpa [f, f1, B, div_eq_mul_inv, mul_comm, mul_left_comm, mul_assoc] using hTaylor

theorem exists_uniform_tau0_growingCentralScaledAmplitude_data :
    ∃ tau0 KA K1 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < KA ∧ 0 < K1 ∧
      ∀ d : Nat, ∀ {tau u : Real} (x : Fin d -> Real), 0 < d →
        0 < tau → tau ≤ tau0 → |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitude tau u x‖ ≤ 1 ∧
        ‖growingCentralScaledAmplitude tau u x -
            growingCentralScaledAmplitude tau 0 x -
            (u : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
          KA * u ^ 2 / (d : Real) ∧
        ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
          K1 / Real.sqrt d := by
  obtain ⟨tauA, htauA, htauA40, hamp0⟩ :=
    exists_tau0_norm_growingCentralPlusAmplitude_mul_thetaProduct_le_one
  obtain ⟨tauR, KR, htauR, htauR1, hKR, hrem⟩ :=
    exists_uniform_tau0_norm_growingCentralScaledAmplitude_firstOrderRemainder_le_abs
  obtain ⟨tauD, KD, htauD, htauD1, hKD, hfirst⟩ :=
    exists_uniform_tau0_norm_growingCentralScaledAmplitudeFirstDeriv_le
  let tau0 : Real := min tauA (min tauR tauD)
  have htau0 : 0 < tau0 := lt_min htauA (lt_min htauR htauD)
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_left tauA (min tauR tauD)).trans
      (htauA40.trans (by norm_num))
  refine ⟨tau0, KR, KD, htau0, htau01, hKR, hKD, ?_⟩
  intro d tau u x hd htau htauLe hu
  have htauA' : tau ≤ tauA := htauLe.trans (min_le_left tauA (min tauR tauD))
  have htauR' : tau ≤ tauR := htauLe.trans
    ((min_le_right tauA (min tauR tauD)).trans (min_le_left tauR tauD))
  have htauD' : tau ≤ tauD := htauLe.trans
    ((min_le_right tauA (min tauR tauD)).trans (min_le_right tauR tauD))
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hu' : |u / Real.sqrt d| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hsqrt]
    exact (div_le_iff₀ hsqrt).2 (by nlinarith)
  have hamp' : ‖growingCentralScaledAmplitude tau u x‖ ≤ 1 := by
    simpa [growingCentralScaledAmplitude, div_eq_mul_inv, mul_assoc,
      mul_left_comm, mul_comm] using
      (hamp0 tau (u / Real.sqrt d) x htau htauA' hu')
  have hrem' := hrem d (x := x) hd htau htauR' hu
  have hfirst' := hfirst d (x := x) (u := (0 : Real)) hd htau htauD'
    (by simpa using (show (0 : Real) ≤ Real.sqrt d / 2 by positivity))
  exact ⟨hamp', hrem', hfirst'⟩

theorem norm_growingCentralScaledProductRemainder_le_of_phase
    {d : Nat} {tau u C KA K1 : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (hC : 0 ≤ C)
    (hphase : ‖growingCentralPhaseExpansionError d tau u‖ ≤
      growingCentralPhaseExpansionMajorant d C u)
    (hamp : ‖growingCentralScaledAmplitude tau u x‖ ≤ 1)
    (hamprem :
      ‖growingCentralScaledAmplitude tau u x -
        growingCentralScaledAmplitude tau 0 x -
        (u : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
        KA * u ^ 2 / (d : Real))
    (hamp1 : ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
      K1 / Real.sqrt d)
    (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1)
    (hscaled2 : (1 / 4 : Real) ≤
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2) :
    ‖Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u x -
      growingCentralLeadingIntegrand tau u x‖ ≤
      growingCentralPhaseExpansionMajorant d C u +
        Real.exp (-u ^ 2 / 8) *
          (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (KA * u ^ 2 / (d : Real)) +
        Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
          (K1 / Real.sqrt d) * |u| := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtsq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  let phase : Complex := Complex.exp ((d : Complex) *
    gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d))
  let phaseZero : Complex := Complex.exp (gaussianPhaseQuadratic
    (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u)
  let cubic : Complex := gaussianPhaseCubic
    (tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))) d u
  let amplitude : Complex := growingCentralScaledAmplitude tau u x
  let amplitudeZero : Complex := growingCentralScaledAmplitude tau 0 x
  let amplitudeOne : Complex := growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x
  have hphaseEq : phase - phaseZero * (1 + cubic) =
      growingCentralPhaseExpansionError d tau u := by
    have hquad : gaussianPhaseQuadratic
        (tau ^ 2 * gaussianVariance (Real.exp (-tau))) u =
        -((d : Complex) * (gaussianVariance (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 2 / 2) := by
      unfold gaussianPhaseQuadratic
      push_cast
      field_simp [hsqrt.ne']
      have hsqrtsqC : (Real.sqrt (d : Real) : Complex) ^ 2 = (d : Complex) := by
        exact_mod_cast hsqrtsq
      rw [hsqrtsqC]
    have hcub : gaussianPhaseCubic
        (tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))) d u =
        -Complex.I * (d : Complex) *
          (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6 := by
      unfold gaussianPhaseCubic
      push_cast
      field_simp [hsqrt.ne']
      have hsqrtsqC : (Real.sqrt (d : Real) : Complex) ^ 2 = (d : Complex) := by
        exact_mod_cast hsqrtsq
      rw [hsqrtsqC]
    dsimp [phase, phaseZero, cubic]
    rw [hquad, hcub]
    rfl
  have hcubic : ‖cubic‖ ≤ |u| ^ 3 / (3 * Real.sqrt d) := by
    dsimp [cubic]
    unfold gaussianPhaseCubic
    simp only [norm_div, norm_mul, norm_neg, norm_pow, Complex.norm_I,
      Complex.norm_real, Real.norm_eq_abs]
    rw [abs_of_pos htau, abs_of_pos hsqrt]
    norm_num
    have hu3 : 0 ≤ |u| ^ 3 := by positivity
    have hden : 0 < 6 * Real.sqrt (d : Real) := by positivity
    have hcoef : tau ^ 3 * |gaussianCumulantThree (Real.exp (-tau))| ≤ 2 := by
      simpa [abs_mul, abs_pow, abs_of_pos htau] using hscaled3
    calc
      tau ^ 3 * |gaussianCumulantThree (Real.exp (-tau))| * |u| ^ 3 /
          (6 * Real.sqrt (d : Real)) ≤ 2 * |u| ^ 3 /
            (6 * Real.sqrt (d : Real)) := by
        apply (div_le_div_iff_of_pos_right hden).2
        exact mul_le_mul_of_nonneg_right hcoef hu3
      _ = |u| ^ 3 / (3 * Real.sqrt d) := by ring
  have hphaseZero : ‖phaseZero‖ ≤ Real.exp (-u ^ 2 / 8) := by
    dsimp [phaseZero]
    rw [Complex.norm_exp]
    unfold gaussianPhaseQuadratic
    norm_num [Complex.neg_re, Complex.div_re, Complex.mul_re,
      Complex.ofReal_re, Complex.ofReal_im, Complex.normSq_ofReal]
    have hvar : (1 / 4 : Real) ≤ tau ^ 2 * gaussianVariance (Real.exp (-tau)) := hscaled2
    have hreal :
        -(tau ^ 2 * gaussianVariance (Real.exp (-tau))) * u ^ 2 / 2 ≤
          -u ^ 2 / 8 := by
      nlinarith [sq_nonneg u]
    convert hreal using 1 <;>
      norm_num [Complex.ofReal_re, Complex.ofReal_im, Complex.mul_re,
        pow_two] <;> ring
  have hhelper := norm_product_firstOrder_remainder_le
    (phase := phase) (phaseZero := phaseZero) (cubic := cubic)
    (amplitude := amplitude) (amplitudeZero := amplitudeZero)
    (amplitudeOne := amplitudeOne) (t := (u : Complex))
    (phaseError := growingCentralPhaseExpansionMajorant d C u)
    (amplitudeError := KA * u ^ 2 / (d : Real))
    (phaseZeroBound := Real.exp (-u ^ 2 / 8))
    (cubicBound := |u| ^ 3 / (3 * Real.sqrt d))
    (amplitudeBound := 1) (amplitudeOneBound := K1 / Real.sqrt d)
    (by rw [hphaseEq]; exact hphase)
    (by simpa [amplitude, amplitudeZero, amplitudeOne, mul_comm] using hamprem)
    hphaseZero hcubic
    (by simpa [amplitude] using hamp)
    (by simpa [amplitudeOne] using hamp1)
    (by dsimp [growingCentralPhaseExpansionMajorant]; positivity)
    (by positivity) (by positivity)
  simpa [phase, phaseZero, cubic, amplitude, amplitudeZero, amplitudeOne,
    growingCentralLeadingIntegrand, hphaseEq, mul_comm, mul_left_comm,
    mul_assoc, sub_eq_add_neg] using hhelper

theorem norm_growingCentralScaledProductRemainder_le
    {d : Nat} {tau u KA K1 : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau)
    (hphase : ‖growingCentralPhaseExpansionError d tau u‖ ≤
      growingCentralPhaseExpansionMajorant d 0 u)
    (hamp : ‖growingCentralScaledAmplitude tau u x‖ ≤ 1)
    (hamprem :
      ‖growingCentralScaledAmplitude tau u x -
        growingCentralScaledAmplitude tau 0 x -
        (u : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
      KA * u ^ 2 / (d : Real))
    (hamp1 : ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
      K1 / Real.sqrt d)
    (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1)
    (hscaled2 : (1 / 4 : Real) ≤
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2) :
    ‖Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u x -
      growingCentralLeadingIntegrand tau u x‖ ≤
      growingCentralPhaseExpansionMajorant d 0 u +
        Real.exp (-u ^ 2 / 8) *
          (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (KA * u ^ 2 / (d : Real)) +
        Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
          (K1 / Real.sqrt d) * |u| := by
  exact norm_growingCentralScaledProductRemainder_le_of_phase
    (C := 0) x hd htau (by positivity) hphase hamp hamprem hamp1 hKA hK1
    hscaled2 hscaled3

def growingCentralScaledProductRemainderMajorant
    (d : Nat) (KA K1 : Real) (u : Real) : Real :=
  growingCentralPhaseExpansionMajorant d 0 u +
    Real.exp (-u ^ 2 / 8) *
      (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (KA * u ^ 2 / d) +
    Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
      (K1 / Real.sqrt d) * |u|

def growingCentralScaledProductRemainderMajorantWithPhase
    (d : Nat) (C KA K1 : Real) (u : Real) : Real :=
  growingCentralPhaseExpansionMajorant d C u +
    growingCentralScaledProductRemainderMajorant d KA K1 u

theorem norm_growingCentralScaledProductRemainder_le_of_phase_with_majorant
    {d : Nat} {tau u C KA K1 : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (hC : 0 ≤ C)
    (hphase : ‖growingCentralPhaseExpansionError d tau u‖ ≤
      growingCentralPhaseExpansionMajorant d C u)
    (hamp : ‖growingCentralScaledAmplitude tau u x‖ ≤ 1)
    (hamprem :
      ‖growingCentralScaledAmplitude tau u x -
        growingCentralScaledAmplitude tau 0 x -
        (u : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
        KA * u ^ 2 / (d : Real))
    (hamp1 : ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
      K1 / Real.sqrt d)
    (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1)
    (hscaled2 : (1 / 4 : Real) ≤
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2) :
    ‖Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u x -
      growingCentralLeadingIntegrand tau u x‖ ≤
      growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 u := by
  have hmain := norm_growingCentralScaledProductRemainder_le_of_phase
    x hd htau hC hphase hamp hamprem hamp1 hKA hK1 hscaled2 hscaled3
  have hzero : 0 ≤ growingCentralPhaseExpansionMajorant d 0 u := by
    dsimp [growingCentralPhaseExpansionMajorant]
    positivity
  calc
    _ ≤ growingCentralPhaseExpansionMajorant d C u +
        Real.exp (-u ^ 2 / 8) *
          (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (KA * u ^ 2 / d) +
        Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
          (K1 / Real.sqrt d) * |u| := hmain
    _ ≤ growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 u := by
      dsimp [growingCentralScaledProductRemainderMajorantWithPhase,
        growingCentralScaledProductRemainderMajorant]
      linarith

private lemma growingCentral_abs_pow_le_one_add_abs_pow
    (u : Real) {k m : Nat} (hkm : k ≤ m) :
    |u| ^ k ≤ 1 + |u| ^ m := by
  by_cases hu : |u| ≤ 1
  · have hpow : |u| ^ k ≤ 1 := by
      simpa using (pow_le_one₀ (abs_nonneg u) hu)
    linarith [pow_nonneg (abs_nonneg u) m]
  · have hu1 : 1 ≤ |u| := le_of_not_ge hu
    have hpow : |u| ^ k ≤ |u| ^ m :=
      pow_le_pow_right₀ hu1 hkm
    linarith

theorem norm_intervalIntegral_growingCentralScaledProductRemainder_le
    {d : Nat} {KA K1 tau R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1)
    (hR0 : 0 ≤ R)
    (hphase : ∀ u : Real, |u| ≤ R →
      ‖growingCentralPhaseExpansionError d tau u‖ ≤
        growingCentralPhaseExpansionMajorant d 0 u)
    (hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x‖ ≤ 1)
    (hamprem : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x -
        growingCentralScaledAmplitude tau 0 x -
        (u : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
        KA * u ^ 2 / d)
    (hamp1 : ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
      K1 / Real.sqrt d)
    (hscaled2 : (1 / 4 : Real) ≤
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hmajorant : MeasureTheory.Integrable
      (growingCentralScaledProductRemainderMajorant d KA K1)) :
    ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x -
        growingCentralLeadingIntegrand tau u x)‖ ≤
      ∫ u : Real,
        growingCentralScaledProductRemainderMajorant d KA K1 u := by
  have hd' : 0 < (d : Real) := by exact_mod_cast hd
  have hle : ∀ u ∈ Set.Ioc (-R) R,
      ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x -
        growingCentralLeadingIntegrand tau u x‖ ≤
        growingCentralScaledProductRemainderMajorant d KA K1 u := by
    intro u hu
    have huR : |u| ≤ R := by
      exact abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    exact norm_growingCentralScaledProductRemainder_le x
      hd htau (hphase u huR) (hamp u huR) (hamprem u huR) hamp1
      hKA hK1 hscaled2 hscaled3
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le
    (show -R ≤ R by linarith)
    (Filter.Eventually.of_forall (fun u hu => hle u hu))
    hmajorant.intervalIntegrable
  have hfull :
      (∫ u in Set.Ioc (-R) R,
        growingCentralScaledProductRemainderMajorant d KA K1 u) ≤
        ∫ u : Real,
          growingCentralScaledProductRemainderMajorant d KA K1 u :=
    MeasureTheory.setIntegral_le_integral hmajorant
      (Filter.Eventually.of_forall (fun u => by
        dsimp [growingCentralScaledProductRemainderMajorant,
          growingCentralPhaseExpansionMajorant]
        positivity))
  calc
    _ ≤ ∫ u in -R..R,
        growingCentralScaledProductRemainderMajorant d KA K1 u := hnorm
    _ = ∫ u in Set.Ioc (-R) R,
        growingCentralScaledProductRemainderMajorant d KA K1 u := by
      rw [intervalIntegral.integral_of_le (show -R ≤ R by linarith)]
    _ ≤ _ := hfull

theorem norm_intervalIntegral_growingCentralScaledProductRemainder_le_of_phase
    {d : Nat} {C KA K1 tau R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (hC : 0 ≤ C)
    (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1) (hR0 : 0 ≤ R)
    (hphase : ∀ u : Real, |u| ≤ R →
      ‖growingCentralPhaseExpansionError d tau u‖ ≤
        growingCentralPhaseExpansionMajorant d C u)
    (hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x‖ ≤ 1)
    (hamprem : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x -
        growingCentralScaledAmplitude tau 0 x -
        (u : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
      KA * u ^ 2 / d)
    (hamp1 : ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
      K1 / Real.sqrt d)
    (hscaled2 : (1 / 4 : Real) ≤
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hmajorant : MeasureTheory.Integrable
      (growingCentralScaledProductRemainderMajorantWithPhase d C KA K1)) :
    ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x -
        growingCentralLeadingIntegrand tau u x)‖ ≤
      ∫ u : Real,
        growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 u := by
  have hle : ∀ u ∈ Set.Ioc (-R) R,
      ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x -
        growingCentralLeadingIntegrand tau u x‖ ≤
        growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 u := by
    intro u hu
    have huR : |u| ≤ R := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    exact norm_growingCentralScaledProductRemainder_le_of_phase_with_majorant x
      hd htau hC (hphase u huR) (hamp u huR) (hamprem u huR) hamp1
      hKA hK1 hscaled2 hscaled3
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le
    (show -R ≤ R by linarith)
    (Filter.Eventually.of_forall (fun u hu => hle u hu))
    hmajorant.intervalIntegrable
  have hfull :
      (∫ u in Set.Ioc (-R) R,
        growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 u) ≤
      ∫ u : Real,
        growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 u :=
    MeasureTheory.setIntegral_le_integral hmajorant
      (Filter.Eventually.of_forall (fun u => by
        dsimp [growingCentralScaledProductRemainderMajorantWithPhase,
          growingCentralScaledProductRemainderMajorant,
          growingCentralPhaseExpansionMajorant]
        positivity))
  calc
    _ ≤ ∫ u in -R..R,
        growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 u := hnorm
    _ = ∫ u in Set.Ioc (-R) R,
        growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 u := by
      rw [intervalIntegral.integral_of_le (show -R ≤ R by linarith)]
    _ ≤ _ := hfull

/-! A single local carrier for the exact growing-central integral.  The
Gaussian main term and the product remainder remain separated from the
source-normalized denominator and the negative saddle. -/
theorem norm_intervalIntegral_growingCentralExact_sub_gaussian_main_le
    {d : Nat} {KA K1 tau R lambdaTwo : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1)
    (hR0 : 0 ≤ R)
    (hphase : ∀ u : Real, |u| ≤ R →
      ‖growingCentralPhaseExpansionError d tau u‖ ≤
        growingCentralPhaseExpansionMajorant d 0 u)
    (hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x‖ ≤ 1)
    (hamprem : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x -
        growingCentralScaledAmplitude tau 0 x -
        (u : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
        KA * u ^ 2 / d)
    (hamp1 : ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
      K1 / Real.sqrt d)
    (hscaled2 : (1 / 4 : Real) ≤
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hlambdaEq : lambdaTwo =
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hmajorant : MeasureTheory.Integrable
      (growingCentralScaledProductRemainderMajorant d KA K1))
    (hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x)
      MeasureTheory.volume (-R) R)
    (hLeading : IntervalIntegrable
      (fun u : Real => growingCentralLeadingIntegrand tau u x)
      MeasureTheory.volume (-R) R)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ R⁻¹) :
    ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x‖ ≤
      (∫ u : Real,
        growingCentralScaledProductRemainderMajorant d KA K1 u) + 2 * R⁻¹ := by
  have hrem := norm_intervalIntegral_growingCentralScaledProductRemainder_le
    (x := x) hd htau hKA hK1 hR0 hphase hamp hamprem hamp1
    hscaled2 hscaled3 hmajorant
  have hlambdaLower : (1 / 32 : Real) ≤ lambdaTwo := by
    rw [hlambdaEq]
    linarith
  have hmain := norm_growingCentralLeading_main_sub_inner_le
    (x := x) hlambdaLower hlambdaEq hR0
    (by
      have hzero : |(0 : Real)| ≤ R := by simpa using hR0
      exact le_trans (hamp 0 hzero) (by norm_num)) hExtension
  have hmain' :
      ‖(∫ u in -R..R, growingCentralLeadingIntegrand tau u x) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            growingCentralScaledAmplitude tau 0 x‖ ≤ 2 * R⁻¹ := by
    simpa [norm_sub_rev] using hmain
  calc
    ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x‖ =
      ‖(∫ u in -R..R,
          (Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x -
          growingCentralLeadingIntegrand tau u x)) +
        ((∫ u in -R..R, growingCentralLeadingIntegrand tau u x) -
          (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            growingCentralScaledAmplitude tau 0 x)‖ := by
      congr 1
      rw [intervalIntegral.integral_sub hExact hLeading]
      ring
    _ ≤ ‖∫ u in -R..R,
          (Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x -
          growingCentralLeadingIntegrand tau u x)‖ +
        ‖(∫ u in -R..R, growingCentralLeadingIntegrand tau u x) -
          (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            growingCentralScaledAmplitude tau 0 x‖ := norm_add_le _ _
    _ ≤ (∫ u : Real,
          growingCentralScaledProductRemainderMajorant d KA K1 u) + 2 * R⁻¹ := by
      exact add_le_add hrem hmain'

/-- Algebraic component assembly with independently sharpened remainder and
Gaussian-tail budgets.  Keeping these budgets as separate arguments lets the
inner-window tail theorem enter without weakening it to `R⁻¹`. -/
theorem norm_intervalIntegral_growingCentralExact_sub_gaussian_main_le_of_components
    {d : Nat} {tau R lambdaTwo E F : Real} (x : Fin d -> Real)
    (hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x)
      MeasureTheory.volume (-R) R)
    (hLeading : IntervalIntegrable
      (fun u : Real => growingCentralLeadingIntegrand tau u x)
      MeasureTheory.volume (-R) R)
    (hrem : ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x -
        growingCentralLeadingIntegrand tau u x)‖ ≤ F)
    (hmain : ‖(∫ u in -R..R, growingCentralLeadingIntegrand tau u x) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x‖ ≤ E) :
        ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x‖ ≤ F + E := by
  calc
    ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x‖ =
      ‖(∫ u in -R..R,
          (Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x -
          growingCentralLeadingIntegrand tau u x)) +
        ((∫ u in -R..R, growingCentralLeadingIntegrand tau u x) -
          (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            growingCentralScaledAmplitude tau 0 x)‖ := by
      congr 1
      rw [intervalIntegral.integral_sub hExact hLeading]
      ring
    _ ≤ ‖∫ u in -R..R,
          (Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x -
          growingCentralLeadingIntegrand tau u x)‖ +
        ‖(∫ u in -R..R, growingCentralLeadingIntegrand tau u x) -
          (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            growingCentralScaledAmplitude tau 0 x‖ := norm_add_le _ _
    _ ≤ F + E := add_le_add hrem hmain

theorem norm_growingCentralSource_integral_lower_of_components
    {d : Nat} {tau R lambdaTwo E F : Real}
    (htau : 0 < tau) (hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u (fun _ : Fin d => 0))
      MeasureTheory.volume (-R) R)
    (hLeading : IntervalIntegrable
      (fun u : Real => growingCentralLeadingIntegrand tau u
        (fun _ : Fin d => 0))
      MeasureTheory.volume (-R) R)
    (hrem : ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u (fun _ : Fin d => 0) -
        growingCentralLeadingIntegrand tau u (fun _ : Fin d => 0))‖ ≤ F)
    (hmain : ‖(∫ u in -R..R,
        growingCentralLeadingIntegrand tau u (fun _ : Fin d => 0)) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0)‖ ≤ E)
    (hmainLower : 2 ≤ Real.sqrt (2 * Real.pi / lambdaTwo))
    (hbudget : F + E ≤ 1) :
    1 ≤ ‖∫ u in -R..R,
      Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)‖ := by
  have htotal := norm_intervalIntegral_growingCentralExact_sub_gaussian_main_le_of_components
    (x := (fun _ : Fin d => 0)) hExact hLeading hrem hmain
  have htotal' :
      ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0) -
        ∫ u in -R..R,
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)‖ ≤ F + E := by
    simpa [norm_sub_rev] using htotal
  have hzero : growingCentralScaledAmplitude tau 0
      (fun _ : Fin d => 0) = 1 :=
    growingCentralScaledAmplitude_zero_at_origin htau
  have hmainNorm :
      ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0)‖ ≥ 2 := by
    rw [hzero]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg (Real.sqrt_nonneg _), norm_one]
    simpa using hmainLower
  have hhalf : F + E ≤
      ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0)‖ / 2 := by
    linarith
  have htriangle :
      ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0)‖ ≤
        (F + E) + ‖∫ u in -R..R,
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)‖ := by
    calc
      _ = ‖((Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0) -
          ∫ u in -R..R,
            Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
              growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)) +
          ∫ u in -R..R,
            Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
              growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)‖ := by
        congr 1
        ring
      _ ≤ ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0) -
          ∫ u in -R..R,
            Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
              growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)‖ +
          ‖∫ u in -R..R,
            Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
              growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)‖ :=
        norm_add_le _ _
      _ ≤ F + E + ‖∫ u in -R..R,
            Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
              growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)‖ := by
        gcongr
  linarith

/-
  Abstract reverse-triangle carrier used by the source lower-bound nodes.
  Keeping the carrier independent of the model-specific integrands makes the
  remaining analytic obligations explicit: only the remainder, main-term,
  and Gaussian-prefactor estimates have to be supplied by the application.
-/
lemma norm_lower_of_main_and_remainder
    {I L G : Complex} {E F : Real}
    (hrem : ‖I - L‖ ≤ F)
    (hmain : ‖L - G‖ ≤ E)
    (hmainLower : (2 : Real) ≤ ‖G‖)
    (hbudget : F + E ≤ 1) :
    1 ≤ ‖I‖ := by
  have htotal : ‖G - I‖ ≤ F + E := by
    have hmain' : ‖G - L‖ ≤ E := by
      simpa [norm_sub_rev] using hmain
    have hrem' : ‖L - I‖ ≤ F := by
      simpa [norm_sub_rev] using hrem
    calc
      ‖G - I‖ = ‖(G - L) + (L - I)‖ := by
        congr 1
        ring
      _ ≤ ‖G - L‖ + ‖L - I‖ := norm_add_le _ _
      _ ≤ E + F := add_le_add hmain' hrem'
      _ = F + E := by ring
  have htriangle : ‖G‖ ≤ (F + E) + ‖I‖ := by
    calc
      ‖G‖ = ‖(G - I) + I‖ := by
        congr 1
        ring
      _ ≤ ‖G - I‖ + ‖I‖ := norm_add_le _ _
      _ ≤ (F + E) + ‖I‖ := add_le_add_left htotal _
  linarith

/-! A contour-level reverse-triangle carrier.  This is the exact bridge from
the dynamic inner window to a larger symmetric central arc.  The middle-arc
budget is kept as an explicit premise; no negative-saddle decay is hidden in
this lemma. -/
lemma norm_intervalIntegral_lower_of_inner_and_middle
    {f : Real → Complex} {a b L M : Real}
    (hneg : IntervalIntegrable f volume (-a) (-b))
    (hcenter : IntervalIntegrable f volume (-b) b)
    (hleftInt : IntervalIntegrable f volume (-a) b)
    (hpos : IntervalIntegrable f volume b a)
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hba : b ≤ a)
    (hinner : L ≤ ‖∫ u in -b..b, f u‖)
    (hmiddle : ‖(∫ u in -a..-b, f u) + ∫ u in b..a, f u‖ ≤ M) :
    L - M ≤ ‖∫ u in -a..a, f u‖ := by
  have hleft := intervalIntegral.integral_add_adjacent_intervals
    hneg hcenter
    (a := -a) (b := -b) (c := b)
  have hright := intervalIntegral.integral_add_adjacent_intervals
    hleftInt hpos
    (a := -a) (b := b) (c := a)
  have hsplit :
      (∫ u in -a..a, f u) =
        (∫ u in -b..b, f u) +
          ((∫ u in -a..-b, f u) + ∫ u in b..a, f u) := by
    rw [← hright, ← hleft]
    ring
  have hrev : ‖∫ u in -b..b, f u‖ ≤
      ‖∫ u in -a..a, f u‖ +
        ‖(∫ u in -a..-b, f u) + ∫ u in b..a, f u‖ := by
    calc
      ‖∫ u in -b..b, f u‖ =
          ‖(∫ u in -a..a, f u) -
            ((∫ u in -a..-b, f u) + ∫ u in b..a, f u)‖ := by
        congr 1
        rw [hsplit]
        ring
      _ ≤ ‖∫ u in -a..a, f u‖ +
          ‖(∫ u in -a..-b, f u) + ∫ u in b..a, f u‖ :=
        norm_sub_le _ _
  rw [hsplit] at hrev ⊢
  linarith

/-! Exact three-piece decomposition for the inner/middle split used by the
growing central ratio.  It is kept separate from the lower-bound lemma so the
same identity can transport numerator and denominator ratios. -/
lemma intervalIntegral_full_eq_inner_add_middle
    {f : Real -> Complex} {a b : Real}
    (hneg : IntervalIntegrable f volume (-a) (-b))
    (hcenter : IntervalIntegrable f volume (-b) b)
    (hleftInt : IntervalIntegrable f volume (-a) b)
    (hpos : IntervalIntegrable f volume b a) :
    (∫ u in -a..a, f u) =
      (∫ u in -b..b, f u) +
        ((∫ u in -a..-b, f u) + ∫ u in b..a, f u) := by
  have hleft := intervalIntegral.integral_add_adjacent_intervals
    hneg hcenter (a := -a) (b := -b) (c := b)
  have hright := intervalIntegral.integral_add_adjacent_intervals
    hleftInt hpos (a := -a) (b := b) (c := a)
  rw [← hright, ← hleft]
  ring

theorem norm_gaussianCentralArcIntegral_minus_full_lower_of_inner_and_middle
    {d : Nat} {tau a b L M : Real} (htau : 0 < tau)
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hba : b ≤ a)
    (hneg : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0)) volume (-a) (-b))
    (hcenter : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0)) volume (-b) b)
    (hleftInt : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0)) volume (-a) b)
    (hpos : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0)) volume b a)
    (hinner : L ≤
      ‖∫ u in -b..b,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0)‖)
    (hmiddle : ‖(∫ u in -a..-b,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0)) +
      ∫ u in b..a,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0)‖ ≤ M) :
    L - M ≤
      ‖∫ u in -a..a,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          gaussianCentralAmplitude (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0)‖ := by
  exact norm_intervalIntegral_lower_of_inner_and_middle hneg hcenter hleftInt hpos ha hb hba
    hinner hmiddle

theorem norm_growingCentralMinusScaledSource_integral_lower_of_components
    {d : Nat} {tau R lambdaTwo E F : Real}
    (htau : 0 < tau)
    (hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d)
              (fun _ : Fin d => 0)))
      volume (-R) R)
    (hLeading : IntervalIntegrable
      (fun u : Real => growingCentralMinusScaledLeadingIntegrand tau u
        (fun _ : Fin d => 0))
      volume (-R) R)
    (hrem : ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d)
              (fun _ : Fin d => 0)) -
        growingCentralMinusScaledLeadingIntegrand tau u
          (fun _ : Fin d => 0))‖ ≤ F)
    (hmain : ‖(∫ u in -R..R,
        growingCentralMinusScaledLeadingIntegrand tau u
          (fun _ : Fin d => 0)) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 (fun _ : Fin d => 0))‖ ≤ E)
    (hmainLower : 2 ≤ Real.sqrt (2 * Real.pi / lambdaTwo))
    (hbudget : F + E ≤ 1) :
    1 ≤ ‖∫ u in -R..R,
      Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        ((growingCentralMinusScaledAmplitude (d := d) tau u) *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0))‖ := by
  have hminus0 : growingCentralMinusScaledAmplitude (d := d) tau 0 = 1 := by
    simpa [growingCentralMinusScaledAmplitude] using
      (growingCentralMinusAmplitude_zero htau)
  have htheta0 : growingCentralThetaProduct tau 0 (fun _ : Fin d => 0) = 1 :=
    growingCentralThetaProduct_zero_at_origin htau
  have horigin : growingCentralMinusScaledAmplitude (d := d) tau 0 *
      growingCentralThetaProduct tau 0 (fun _ : Fin d => 0) = 1 := by
    rw [hminus0, htheta0]
    simp
  have hmainNorm :
      (2 : Real) ≤ ‖(Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
        (growingCentralMinusScaledAmplitude (d := d) tau 0 *
          growingCentralThetaProduct tau 0 (fun _ : Fin d => 0))‖ := by
    rw [horigin, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg (Real.sqrt_nonneg _), norm_one]
    simpa using hmainLower
  have hrem' : ‖(∫ u in -R..R,
      Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        ((growingCentralMinusScaledAmplitude (d := d) tau u) *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0))) -
      ∫ u in -R..R,
        growingCentralMinusScaledLeadingIntegrand tau u
          (fun _ : Fin d => 0)‖ ≤ F := by
    rw [← intervalIntegral.integral_sub hExact hLeading]
    exact hrem
  exact norm_lower_of_main_and_remainder
    (I := ∫ u in -R..R,
      Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        ((growingCentralMinusScaledAmplitude (d := d) tau u) *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0)))
    (L := ∫ u in -R..R,
      growingCentralMinusScaledLeadingIntegrand tau u
        (fun _ : Fin d => 0))
    (G := (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
      (growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 (fun _ : Fin d => 0)))
    hrem' hmain hmainNorm hbudget

theorem norm_intervalIntegral_growingCentralMinusScaledExact_sub_gaussian_main_le_of_components
    {d : Nat} {tau R lambdaTwo E F : Real} (x : Fin d -> Real)
    (hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x))
      MeasureTheory.volume (-R) R)
    (hLeading : IntervalIntegrable
      (fun u : Real => growingCentralMinusScaledLeadingIntegrand tau u x)
      MeasureTheory.volume (-R) R)
    (hrem : ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x) -
        growingCentralMinusScaledLeadingIntegrand tau u x)‖ ≤ F)
    (hmain : ‖(∫ u in -R..R,
        growingCentralMinusScaledLeadingIntegrand tau u x) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 x)‖ ≤ E) :
    ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) -
      (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
        (growingCentralMinusScaledAmplitude (d := d) tau 0 *
          growingCentralThetaProduct tau 0 x)‖ ≤ F + E := by
  have hsplit :
      (∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 x) =
      (∫ u in -R..R,
          (Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            ((growingCentralMinusScaledAmplitude (d := d) tau u) *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d) x) -
          growingCentralMinusScaledLeadingIntegrand tau u x)) +
        ((∫ u in -R..R, growingCentralMinusScaledLeadingIntegrand tau u x) -
          (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            (growingCentralMinusScaledAmplitude (d := d) tau 0 *
              growingCentralThetaProduct tau 0 x)) := by
    rw [intervalIntegral.integral_sub hExact hLeading]
    ring
  calc
    _ = ‖(∫ u in -R..R,
          (Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            ((growingCentralMinusScaledAmplitude (d := d) tau u) *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d) x) -
          growingCentralMinusScaledLeadingIntegrand tau u x)) +
        ((∫ u in -R..R, growingCentralMinusScaledLeadingIntegrand tau u x) -
          (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            (growingCentralMinusScaledAmplitude (d := d) tau 0 *
              growingCentralThetaProduct tau 0 x))‖ := by rw [hsplit]
    _ ≤ ‖∫ u in -R..R,
          (Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            ((growingCentralMinusScaledAmplitude (d := d) tau u) *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d) x) -
          growingCentralMinusScaledLeadingIntegrand tau u x)‖ +
        ‖(∫ u in -R..R, growingCentralMinusScaledLeadingIntegrand tau u x) -
          (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            (growingCentralMinusScaledAmplitude (d := d) tau 0 *
              growingCentralThetaProduct tau 0 x)‖ := norm_add_le _ _
    _ ≤ F + E := add_le_add hrem hmain

lemma gaussian_prefactor_lower_of_scaled_variance_upper
    {lambdaTwo : Real}
    (hlower : (1 / 4 : Real) ≤ lambdaTwo)
    (hupper : lambdaTwo ≤ 3 / 4) :
    2 ≤ Real.sqrt (2 * Real.pi / lambdaTwo) := by
  have hlambdaPos : 0 < lambdaTwo := lt_of_lt_of_le (by norm_num) hlower
  have harg : 4 ≤ 2 * Real.pi / lambdaTwo := by
    apply (le_div_iff₀ hlambdaPos).2
    have hpi : (6 : Real) < 2 * Real.pi := by
      nlinarith [Real.pi_gt_three]
    nlinarith
  have harg' : (2 : Real) ^ 2 ≤ 2 * Real.pi / lambdaTwo := by
    norm_num
    exact harg
  exact (Real.le_sqrt (by norm_num) (by positivity)).2 harg'

theorem norm_intervalIntegral_growingCentralSource_sub_gaussian_main_le
    {d : Nat} {KA K1 tau R lambdaTwo : Real}
    (hd : 0 < d) (htau : 0 < tau) (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1)
    (hR0 : 0 ≤ R)
    (hphase : ∀ u : Real, |u| ≤ R →
      ‖growingCentralPhaseExpansionError d tau u‖ ≤
        growingCentralPhaseExpansionMajorant d 0 u)
    (hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)‖ ≤ 1)
    (hamprem : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u (fun _ : Fin d => 0) -
        growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0) -
        (u : Complex) *
          growingCentralScaledAmplitudeFirstDerivExplicit tau 0
            (fun _ : Fin d => 0)‖ ≤
        KA * u ^ 2 / d)
    (hamp1 : ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0
        (fun _ : Fin d => 0)‖ ≤ K1 / Real.sqrt d)
    (hscaled2 : (1 / 4 : Real) ≤
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hlambdaEq : lambdaTwo =
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hmajorant : MeasureTheory.Integrable
      (growingCentralScaledProductRemainderMajorant d KA K1))
    (hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u (fun _ : Fin d => 0))
      MeasureTheory.volume (-R) R)
    (hLeading : IntervalIntegrable
      (fun u : Real => growingCentralLeadingIntegrand tau u
        (fun _ : Fin d => 0))
      MeasureTheory.volume (-R) R)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ R⁻¹) :
    ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex)‖ ≤
      (∫ u : Real,
        growingCentralScaledProductRemainderMajorant d KA K1 u) + 2 * R⁻¹ := by
  have hgeneric := norm_intervalIntegral_growingCentralExact_sub_gaussian_main_le
    (x := (fun _ : Fin d => 0)) hd htau hKA hK1 hR0 hphase hamp hamprem hamp1
    hscaled2 hscaled3 hlambdaEq hmajorant hExact hLeading hExtension
  simpa [growingCentralScaledAmplitude_zero_at_origin htau] using hgeneric

theorem norm_growingCentralSource_integral_lower_of_error
    {I z E : Complex} {e : Real}
    (herror : ‖I - z‖ ≤ e) (he : e ≤ ‖z‖ / 2) :
    ‖z‖ / 2 ≤ ‖I‖ := by
  have htriangle : ‖z‖ ≤ ‖I - z‖ + ‖I‖ := by
    calc
      ‖z‖ = ‖(z - I) + I‖ := by congr 1 <;> ring
      _ ≤ ‖z - I‖ + ‖I‖ := norm_add_le _ _
      _ = ‖I - z‖ + ‖I‖ := by rw [norm_sub_rev]
  linarith

theorem exists_tau0_growingCentralScaledAmplitude_firstOrder_data
    {d : Nat} :
    ∃ tau0 KA K1 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 ≤ KA ∧ 0 ≤ K1 ∧
      ∀ {tau u : Real} (x : Fin d -> Real), 0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitude tau u x -
            growingCentralScaledAmplitude tau 0 x -
            (u : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
          KA * u ^ 2 / (d : Real) ∧
        ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
          K1 / Real.sqrt d := by
  obtain ⟨tauA, KA, htauA, htauA1, hKA, hA⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_firstOrderRemainder_le_abs (d := d)
  obtain ⟨tauD, K1, htauD, htauD1, hK1, hD⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitudeFirstDeriv_le (d := d)
  let tau0 : Real := min tauA tauD
  have htau0 : 0 < tau0 := lt_min htauA htauD
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_left tauA tauD).trans htauA1
  refine ⟨tau0, KA, K1, htau0, htau01, le_of_lt hKA, le_of_lt hK1, ?_⟩
  intro tau u x hd htau htauLe hu
  have htauA' : tau ≤ tauA := htauLe.trans (min_le_left tauA tauD)
  have htauD' : tau ≤ tauD := htauLe.trans (min_le_right tauA tauD)
  exact ⟨hA x hd htau htauA' hu,
    hD x hd htau htauD' (by
      have hsqrt : 0 ≤ Real.sqrt (d : Real) := Real.sqrt_nonneg _
      linarith)⟩

def growingCentralScaledExpansionError {d : Nat}
    (tau u : Real) (x : Fin d -> Real) : Complex :=
  growingCentralPhaseExpansionError d tau u *
    growingCentralScaledAmplitude tau u x

lemma abs_pow_le_one_add_abs_pow_twelve
    (u : Real) {k : Nat} (hk : k ≤ 12) :
    |u| ^ k ≤ 1 + |u| ^ 12 := by
  by_cases hu : |u| ≤ 1
  · have hpow : |u| ^ k ≤ 1 := by
      simpa using (pow_le_one₀ (abs_nonneg u) hu)
    linarith [pow_nonneg (abs_nonneg u) 12]
  · have hu1 : 1 ≤ |u| := le_of_not_ge hu
    have hpow : |u| ^ k ≤ |u| ^ 12 :=
      pow_le_pow_right₀ hu1 hk
    linarith

lemma abs_pow_le_one_add_abs_pow
    (u : Real) {k m : Nat} (hkm : k ≤ m) :
    |u| ^ k ≤ 1 + |u| ^ m := by
  by_cases hu : |u| ≤ 1
  · have hpow : |u| ^ k ≤ 1 := by
      simpa using (pow_le_one₀ (abs_nonneg u) hu)
    linarith [pow_nonneg (abs_nonneg u) m]
  · have hu1 : 1 ≤ |u| := le_of_not_ge hu
    have hpow : |u| ^ k ≤ |u| ^ m :=
      pow_le_pow_right₀ hu1 hkm
    linarith

lemma growingCentral_phase_budget_le_poly_over_sqrt
    {d : Nat} {C u : Real} (hd : 0 < d) (hC0 : 0 ≤ C)
    (hCroot : C ≤ Real.sqrt (d : Real)) :
    |u| ^ 3 / (3 * Real.sqrt d) +
      |u| ^ 4 / (4 * (d : Real)) +
      C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤
        (1 + |u| ^ 12) / Real.sqrt d := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hd1 : (1 : Real) ≤ d := by
    exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtle : Real.sqrt (d : Real) ≤ d := by
    rw [Real.sqrt_le_left hdreal.le]
    nlinarith
  let P : Real := 1 + |u| ^ 12
  have hP : 0 ≤ P := by dsimp [P]; positivity
  have hp3 : |u| ^ 3 ≤ P := by
    dsimp [P]
    exact abs_pow_le_one_add_abs_pow u (by norm_num)
  have hp4 : |u| ^ 4 ≤ P := by
    dsimp [P]
    exact abs_pow_le_one_add_abs_pow u (by norm_num)
  have hp5 : |u| ^ 5 ≤ P := by
    dsimp [P]
    exact abs_pow_le_one_add_abs_pow u (by norm_num)
  have h3 : |u| ^ 3 / (3 * Real.sqrt d) ≤ P / (3 * Real.sqrt d) :=
    div_le_div_of_nonneg_right hp3 (by positivity)
  have h4 : |u| ^ 4 / (4 * (d : Real)) ≤ P / (4 * Real.sqrt d) := by
    exact div_le_div₀ hP hp4
      (by positivity) (by gcongr)
  have h5first : C * |u| ^ 5 ≤ Real.sqrt (d : Real) * P := by
    calc
      C * |u| ^ 5 ≤ C * P :=
        mul_le_mul_of_nonneg_left hp5 hC0
      _ ≤ Real.sqrt (d : Real) * P :=
        mul_le_mul_of_nonneg_right hCroot hP
  have h5 : C * |u| ^ 5 /
      (24 * ((d : Real) * Real.sqrt d)) ≤ P / (24 * Real.sqrt d) := by
    calc
      C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤
          (Real.sqrt d * P) / (24 * ((d : Real) * Real.sqrt d)) :=
        div_le_div_of_nonneg_right h5first (by positivity)
      _ = P / (24 * (d : Real)) := by
        field_simp [ne_of_gt hdreal, ne_of_gt hsqrt]
      _ ≤ P / (24 * Real.sqrt d) := by
        exact div_le_div_of_nonneg_left hP (by positivity) (by gcongr)
  calc
    _ ≤ P / (3 * Real.sqrt d) + P / (4 * Real.sqrt d) +
        P / (24 * Real.sqrt d) := by linarith
    _ = ((5 : Real) / 8) * (P / Real.sqrt d) := by
      field_simp [ne_of_gt hsqrt]
      ring
    _ ≤ P / Real.sqrt d := by
      have : 0 ≤ P / Real.sqrt d := div_nonneg hP hsqrt.le
      nlinarith
    _ = _ := by rfl

lemma growingCentral_phase_tail_budget_le_poly_over_d
    {d : Nat} {C u : Real} (hd : 0 < d) (hC0 : 0 ≤ C)
    (hCroot : C ≤ Real.sqrt (d : Real)) :
    6 * |u| ^ 4 / (24 * (d : Real)) +
      C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤
        (1 + |u| ^ 12) / (d : Real) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  let P : Real := 1 + |u| ^ 12
  have hP : 0 ≤ P := by dsimp [P]; positivity
  have hp4 : |u| ^ 4 ≤ P := by
    dsimp [P]
    exact abs_pow_le_one_add_abs_pow u (by norm_num)
  have hp5 : |u| ^ 5 ≤ P := by
    dsimp [P]
    exact abs_pow_le_one_add_abs_pow u (by norm_num)
  have h4 : 6 * |u| ^ 4 / (24 * (d : Real)) ≤ P / (4 * (d : Real)) := by
    calc
      6 * |u| ^ 4 / (24 * (d : Real)) = |u| ^ 4 / (4 * (d : Real)) := by
        field_simp [ne_of_gt hdreal]
        ring
      _ ≤ P / (4 * (d : Real)) :=
        div_le_div_of_nonneg_right hp4 (by positivity)
  have h5first : C * |u| ^ 5 ≤ Real.sqrt (d : Real) * P := by
    calc
      C * |u| ^ 5 ≤ C * P :=
        mul_le_mul_of_nonneg_left hp5 hC0
      _ ≤ Real.sqrt (d : Real) * P :=
        mul_le_mul_of_nonneg_right hCroot hP
  have h5 : C * |u| ^ 5 /
      (24 * ((d : Real) * Real.sqrt d)) ≤ P / (24 * (d : Real)) := by
    calc
      C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤
          (Real.sqrt d * P) / (24 * ((d : Real) * Real.sqrt d)) :=
        div_le_div_of_nonneg_right h5first (by positivity)
      _ = P / (24 * (d : Real)) := by
        field_simp [ne_of_gt hdreal, ne_of_gt hsqrt]
  calc
    _ ≤ P / (4 * (d : Real)) + P / (24 * (d : Real)) := by linarith
    _ = ((7 : Real) / 24) * (P / (d : Real)) := by
      field_simp [ne_of_gt hdreal]
      ring
    _ ≤ P / (d : Real) := by
      have : 0 ≤ P / (d : Real) := div_nonneg hP hdreal.le
      nlinarith
    _ = _ := by rfl

theorem growingCentralPhaseExpansionMajorant_le_exp_poly_over_d
    {d : Nat} {C u : Real} (hd : 0 < d) (hC0 : 0 ≤ C)
    (hCroot : C ≤ Real.sqrt (d : Real)) :
    growingCentralPhaseExpansionMajorant d C u ≤
      (5 / (d : Real)) * (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  let P : Real := 1 + |u| ^ 12
  let Q : Real := 1 + |u| ^ 24
  let A : Real := |u| ^ 3 / (3 * Real.sqrt d) +
    |u| ^ 4 / (4 * (d : Real)) +
    C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d))
  let B : Real := 6 * |u| ^ 4 / (24 * (d : Real)) +
    C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d))
  have hP : 0 ≤ P := by dsimp [P]; positivity
  have hA0 : 0 ≤ A := by
    dsimp [A]
    positivity
  have hB0 : 0 ≤ B := by
    dsimp [B]
    positivity
  have hA : A ≤ P / Real.sqrt d := by
    dsimp [A, P]
    exact growingCentral_phase_budget_le_poly_over_sqrt hd hC0 hCroot
  have hB : B ≤ P / (d : Real) := by
    dsimp [B, P]
    exact growingCentral_phase_tail_budget_le_poly_over_d hd hC0 hCroot
  have hAsq : A ^ 2 ≤ P ^ 2 / (d : Real) := by
    calc
      A ^ 2 ≤ (P / Real.sqrt d) ^ 2 :=
        (sq_le_sq₀ hA0 (by positivity)).2 hA
      _ = P ^ 2 / (d : Real) := by
        field_simp [ne_of_gt hdreal, ne_of_gt hsqrt]
        rw [Real.sq_sqrt hdreal.le]
  have hAB : A ^ 2 + B ≤ (P ^ 2 + P) / (d : Real) := by
    calc
      A ^ 2 + B ≤ P ^ 2 / (d : Real) + P / (d : Real) :=
        add_le_add hAsq hB
      _ = (P ^ 2 + P) / (d : Real) := by ring
  have hp12 : |u| ^ 12 ≤ Q := by
    dsimp [Q]
    exact abs_pow_le_one_add_abs_pow u (by norm_num)
  have hPQ : P ^ 2 + P ≤ 5 * Q := by
    dsimp [P, Q] at hp12 ⊢
    have hpowsq : (|u| ^ 12) ^ 2 = |u| ^ 24 := by ring
    rw [show (1 + |u| ^ 12) ^ 2 =
      1 + 2 * |u| ^ 12 + (|u| ^ 12) ^ 2 by ring, hpowsq]
    nlinarith
  have hphase : A ^ 2 + B ≤ (5 / (d : Real)) * Q := by
    calc
      A ^ 2 + B ≤ (P ^ 2 + P) / (d : Real) := hAB
      _ ≤ (5 * Q) / (d : Real) :=
        div_le_div_of_nonneg_right hPQ hdreal.le
      _ = (5 / (d : Real)) * Q := by ring
  have hexp : Real.exp (-u ^ 2 / 8) ≤ Real.exp (-u ^ 2 / 64) := by
    apply Real.exp_le_exp.mpr
    nlinarith [sq_nonneg u]
  have hphase0 : 0 ≤ (5 / (d : Real)) * Q := by positivity
  have hfull := mul_le_mul hexp hphase
    (by positivity [hA0, hB0] : 0 ≤ A ^ 2 + B)
    (by positivity : 0 ≤ Real.exp (-u ^ 2 / 64))
  change Real.exp (-u ^ 2 / 8) * (A ^ 2 + B) ≤ _
  calc
    Real.exp (-u ^ 2 / 8) * (A ^ 2 + B) ≤
        Real.exp (-u ^ 2 / 64) * ((5 / (d : Real)) * Q) := hfull
    _ = (5 / (d : Real)) * (1 + |u| ^ 24) *
        Real.exp (-u ^ 2 / 64) := by
      dsimp [Q]
      ring

theorem integrable_polynomialGaussianMajorant_twenty_four :
    MeasureTheory.Integrable (fun u : Real =>
      (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) := by
  have hzero := integrable_exp_neg_mul_sq
    (b := (1 : Real) / 64) (by norm_num)
  have htwentyFour := integrable_rpow_mul_exp_neg_mul_sq
    (b := (1 : Real) / 64) (s := (24 : Real)) (by norm_num) (by norm_num)
  have hzero' : MeasureTheory.Integrable
      (fun u : Real => Real.exp (-u ^ 2 / 64)) := by
    convert hzero using 1
    funext u
    congr 1
    ring
  have htwentyFour' : MeasureTheory.Integrable (fun u : Real =>
      |u| ^ 24 * Real.exp (-u ^ 2 / 64)) := by
    have habspow (u : Real) : |u| ^ 24 = u ^ 24 := by
      rw [← abs_pow]
      exact abs_of_nonneg (by positivity)
    convert htwentyFour using 1
    funext u
    rw [habspow]
    rw [show -u ^ 2 / 64 = -(1 / 64 : Real) * u ^ 2 by ring]
    change u ^ (24 : Nat) * Real.exp (-(1 / 64 : Real) * u ^ 2) =
      Real.rpow u 24 * Real.exp (-(1 / 64 : Real) * u ^ 2)
    exact congrArg (fun z : Real =>
      z * Real.exp (-(1 / 64 : Real) * u ^ 2))
      (Real.rpow_natCast u 24).symm
  exact (hzero'.add htwentyFour').congr
    (Filter.Eventually.of_forall (fun u => by simp [add_mul, add_comm]))

theorem integrable_growingCentralPhaseExpansionMajorant
    {d : Nat} {C : Real} (hd : 0 < d) (hC0 : 0 ≤ C)
    (hCroot : C ≤ Real.sqrt (d : Real)) :
    MeasureTheory.Integrable (growingCentralPhaseExpansionMajorant d C) := by
  let K : Real := 5 / (d : Real)
  let g : Real → Real := fun u =>
    K * ((1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64))
  have hg : MeasureTheory.Integrable g := by
    dsimp [g]
    exact integrable_polynomialGaussianMajorant_twenty_four.const_mul K
  apply hg.mono'
  · apply Continuous.aestronglyMeasurable
    unfold growingCentralPhaseExpansionMajorant
    fun_prop
  · filter_upwards [] with u
    rw [Real.norm_eq_abs, abs_of_nonneg (by
      dsimp [g, growingCentralPhaseExpansionMajorant]
      positivity)]
    simpa [g, K, mul_assoc] using
      (growingCentralPhaseExpansionMajorant_le_exp_poly_over_d
        (u := u) hd hC0 hCroot)

/-- The phase majorant has an explicit `d⁻¹` integral budget.  The remaining
Gaussian moment is independent of every saddle parameter. -/
theorem integral_growingCentralPhaseExpansionMajorant_le
    {d : Nat} {C : Real} (hd : 0 < d) (hC0 : 0 ≤ C)
    (hCroot : C ≤ Real.sqrt (d : Real)) :
    (∫ u : Real, growingCentralPhaseExpansionMajorant d C u) ≤
      (5 / (d : Real)) * ∫ u : Real,
        (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64) := by
  let K : Real := 5 / (d : Real)
  let g : Real → Real := fun u =>
    K * ((1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64))
  have hmajorant :=
    integrable_growingCentralPhaseExpansionMajorant hd hC0 hCroot
  have hg : MeasureTheory.Integrable g := by
    dsimp [g]
    exact integrable_polynomialGaussianMajorant_twenty_four.const_mul K
  have hmono : ∀ᵐ u : Real,
      growingCentralPhaseExpansionMajorant d C u ≤ g u :=
    Filter.Eventually.of_forall (fun u => by
      simpa [g, K, mul_assoc] using
        (growingCentralPhaseExpansionMajorant_le_exp_poly_over_d
          (u := u) hd hC0 hCroot))
  calc
    _ ≤ ∫ u : Real, g u := integral_mono_ae hmajorant hg hmono
    _ = _ := by
      dsimp [g, K]
      rw [integral_const_mul]

lemma integrable_abs_pow_mul_exp_neg_eighth
    {k : Nat} (hk : k ≤ 24) :
    MeasureTheory.Integrable (fun u : Real =>
      |u| ^ k * Real.exp (-u ^ 2 / 8)) := by
  have hbase := integrable_polynomialGaussianMajorant_twenty_four
  apply hbase.mono'
  · apply Continuous.aestronglyMeasurable
    fun_prop
  · filter_upwards [] with u
    have hpow : |u| ^ k ≤ 1 + |u| ^ 24 :=
      abs_pow_le_one_add_abs_pow u hk
    have hexp : Real.exp (-u ^ 2 / 8) ≤
        Real.exp (-u ^ 2 / 64) := by
      apply Real.exp_le_exp.mpr
      nlinarith [sq_nonneg u]
    have hleft : 0 ≤ |u| ^ k := by positivity
    have hgauss : 0 ≤ Real.exp (-u ^ 2 / 8) := by positivity
    have hright : 0 ≤ 1 + |u| ^ 24 := by positivity
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg hleft hgauss)]
    calc
      |u| ^ k * Real.exp (-u ^ 2 / 8) ≤
          (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 8) :=
        mul_le_mul_of_nonneg_right hpow hgauss
      _ ≤ (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64) :=
        mul_le_mul_of_nonneg_left hexp hright

theorem integrable_growingCentralMinusScaledProductRemainderMajorant
    {d : Nat} {C K0 K1 : Real} (hd : 0 < d)
    (hC : 0 ≤ C) (hCroot : C ≤ Real.sqrt (d : Real))
    (hK0 : 0 ≤ K0) (hK1 : 0 ≤ K1) :
    MeasureTheory.Integrable
      (growingCentralMinusScaledProductRemainderMajorant d C K0 K1) := by
  have hphase := integrable_growingCentralPhaseExpansionMajorant
    (d := d) (C := C) hd hC hCroot
  have h2 := integrable_abs_pow_mul_exp_neg_eighth (k := 2) (by norm_num)
  have h4 := integrable_abs_pow_mul_exp_neg_eighth (k := 4) (by norm_num)
  have h5 := integrable_abs_pow_mul_exp_neg_eighth (k := 5) (by norm_num)
  have hterm1 : MeasureTheory.Integrable (fun u : Real =>
      Real.exp (-u ^ 2 / 8) *
        (1 + |u| ^ 3 / (3 * Real.sqrt d)) *
        (K0 * u ^ 2 / d)) := by
    have h2c : MeasureTheory.Integrable (fun u : Real =>
        (K0 / d) * (|u| ^ 2 * Real.exp (-u ^ 2 / 8))) :=
      h2.const_mul (K0 / d)
    have h5c : MeasureTheory.Integrable (fun u : Real =>
        (1 / (3 * Real.sqrt d)) *
          ((K0 / d) * (|u| ^ 5 * Real.exp (-u ^ 2 / 8)))) :=
      (h5.const_mul (K0 / d)).const_mul (1 / (3 * Real.sqrt d))
    apply (h2c.add h5c).congr
    filter_upwards [] with u
    dsimp
    have hu2 : u ^ 2 = |u| ^ 2 := by simp [sq_abs]
    simp only [hu2]
    ring
  have hterm2 : MeasureTheory.Integrable (fun u : Real =>
      Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
        (K1 / Real.sqrt d) * |u|) := by
    have h4c : MeasureTheory.Integrable (fun u : Real =>
        (K1 / Real.sqrt d) *
          ((1 / (3 * Real.sqrt d)) *
            (|u| ^ 4 * Real.exp (-u ^ 2 / 8)))) :=
      (h4.const_mul (1 / (3 * Real.sqrt d))).const_mul
        (K1 / Real.sqrt d)
    apply h4c.congr
    filter_upwards [] with u
    ring
  have hsum := (hphase.const_mul (2 : Real)).add hterm1
  have hsum' := hsum.add hterm2
  apply hsum'.congr
  filter_upwards [] with u
  rfl

theorem integrable_growingCentralScaledProductRemainderMajorant
    {d : Nat} {KA K1 : Real} (hd : 0 < d)
    (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1) :
    MeasureTheory.Integrable
      (growingCentralScaledProductRemainderMajorant d KA K1) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hphase := integrable_growingCentralPhaseExpansionMajorant
    (d := d) (C := 0) hd (by positivity) (by positivity)
  have h2 := integrable_abs_pow_mul_exp_neg_eighth (k := 2) (by norm_num)
  have h4 := integrable_abs_pow_mul_exp_neg_eighth (k := 4) (by norm_num)
  have h5 := integrable_abs_pow_mul_exp_neg_eighth (k := 5) (by norm_num)
  have hterm1 : MeasureTheory.Integrable (fun u : Real =>
      Real.exp (-u ^ 2 / 8) *
        (1 + |u| ^ 3 / (3 * Real.sqrt d)) *
        (KA * u ^ 2 / d)) := by
    have h2c : MeasureTheory.Integrable (fun u : Real =>
        (KA / d) * (|u| ^ 2 * Real.exp (-u ^ 2 / 8))) :=
      h2.const_mul (KA / d)
    have h5c : MeasureTheory.Integrable (fun u : Real =>
        (1 / (3 * Real.sqrt d)) *
          ((KA / d) * (|u| ^ 5 * Real.exp (-u ^ 2 / 8)))) :=
      (h5.const_mul (KA / d)).const_mul (1 / (3 * Real.sqrt d))
    apply (h2c.add h5c).congr
    filter_upwards [] with u
    dsimp
    have hu2 : u ^ 2 = |u| ^ 2 := by simp [sq_abs]
    simp only [hu2]
    ring
  have hterm2 : MeasureTheory.Integrable (fun u : Real =>
      Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
        (K1 / Real.sqrt d) * |u|) := by
    have h4c : MeasureTheory.Integrable (fun u : Real =>
        (K1 / Real.sqrt d) *
          ((1 / (3 * Real.sqrt d)) *
            (|u| ^ 4 * Real.exp (-u ^ 2 / 8)))) :=
      (h4.const_mul (1 / (3 * Real.sqrt d))).const_mul
        (K1 / Real.sqrt d)
    apply h4c.congr
    filter_upwards [] with u
    ring
  have hsum := hphase.add hterm1
  have hsum' := hsum.add hterm2
  apply hsum'.congr
  filter_upwards [] with u
  rfl

/-! The previous theorem supplies integrability.  The next carrier also keeps
the scaling constants visible: after using `d >= 1` and `sqrt d >= 1`, every
amplitude contribution is bounded by a fixed Gaussian moment times `d⁻¹`.
This is the quantitative form needed before a source-normalized denominator
can be attempted. -/
theorem integral_growingCentralScaledProductRemainderMajorant_le
    {d : Nat} {KA K1 : Real} (hd : 0 < d)
    (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1) :
    (∫ u : Real, growingCentralScaledProductRemainderMajorant d KA K1 u) ≤
      (1 / (d : Real)) *
        (5 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) := by
  have hdreal : (1 : Real) ≤ (d : Real) := by
    exact_mod_cast (show 1 ≤ d from Nat.succ_le_iff.mp hd)
  have hsqrt : (1 : Real) ≤ Real.sqrt (d : Real) := by
    have hnonneg : 0 ≤ (d : Real) := by positivity
    have hs : 1 ≤ Real.sqrt (d : Real) := by
      rw [← Real.sqrt_one]
      exact Real.sqrt_le_sqrt hdreal
    exact hs
  have h2 := integrable_abs_pow_mul_exp_neg_eighth (k := 2) (by norm_num)
  have h4 := integrable_abs_pow_mul_exp_neg_eighth (k := 4) (by norm_num)
  have h5 := integrable_abs_pow_mul_exp_neg_eighth (k := 5) (by norm_num)
  let f2 : Real → Real := fun u => |u| ^ 2 * Real.exp (-u ^ 2 / 8)
  let f4 : Real → Real := fun u => |u| ^ 4 * Real.exp (-u ^ 2 / 8)
  let f5 : Real → Real := fun u => |u| ^ 5 * Real.exp (-u ^ 2 / 8)
  let f24 : Real → Real := fun u =>
    (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)
  have hf2 : MeasureTheory.Integrable f2 := by simpa [f2] using h2
  have hf4 : MeasureTheory.Integrable f4 := by simpa [f4] using h4
  have hf5 : MeasureTheory.Integrable f5 := by simpa [f5] using h5
  have hf24 : MeasureTheory.Integrable f24 := by
    simpa [f24] using integrable_polynomialGaussianMajorant_twenty_four
  let g : Real → Real :=
    ((fun u => (5 / (d : Real)) * f24 u) +
      (fun u => (KA / (d : Real)) * f2 u)) +
      ((fun u => (KA / (3 * (d : Real))) * f5 u) +
        (fun u => (K1 / (3 * (d : Real))) * f4 u))
  have hg : MeasureTheory.Integrable g := by
    have h0 := hf24.const_mul (5 / (d : Real))
    have h2' := hf2.const_mul (KA / (d : Real))
    have h5' := hf5.const_mul (KA / (3 * (d : Real)))
    have h4' := hf4.const_mul (K1 / (3 * (d : Real)))
    change MeasureTheory.Integrable
      (((fun u => (5 / (d : Real)) * f24 u) +
        (fun u => (KA / (d : Real)) * f2 u)) +
        ((fun u => (KA / (3 * (d : Real))) * f5 u) +
          (fun u => (K1 / (3 * (d : Real))) * f4 u)))
    exact (h0.add h2').add (h5'.add h4')
  have hpoint : ∀ u : Real,
      growingCentralScaledProductRemainderMajorant d KA K1 u ≤ g u := by
    intro u
    have hphase' := growingCentralPhaseExpansionMajorant_le_exp_poly_over_d
      (C := 0) (u := u) hd (by positivity) (by positivity)
    have hden : 0 < (d : Real) := by positivity
    have hsqrtpos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 (by positivity)
    have hterm1 :
        Real.exp (-u ^ 2 / 8) *
            (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (KA * u ^ 2 / d) ≤
          (KA / d) * f2 u + (KA / (3 * d)) * f5 u := by
      have hu2 : u ^ 2 = |u| ^ 2 := by simp [sq_abs]
      have hpow : 0 ≤ |u| ^ 5 * Real.exp (-u ^ 2 / 8) := by positivity
      have hcoef : KA / (3 * d * Real.sqrt d) ≤ KA / (3 * d) := by
        apply div_le_div_of_nonneg_left hKA (by positivity)
        nlinarith [hsqrt]
      calc
        Real.exp (-u ^ 2 / 8) *
            (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (KA * u ^ 2 / d) =
          (KA / d) * f2 u + (KA / (3 * d * Real.sqrt d)) * f5 u := by
            dsimp [f2, f5]
            rw [hu2]
            field_simp [hden.ne', hsqrtpos.ne']
        _ ≤ (KA / d) * f2 u + (KA / (3 * d)) * f5 u := by
          gcongr
    have hterm2 :
        Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
            (K1 / Real.sqrt d) * |u| ≤
          (K1 / (3 * d)) * f4 u := by
      change Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
          (K1 / Real.sqrt d) * |u| ≤
        (K1 / (3 * d)) * (|u| ^ 4 * Real.exp (-u ^ 2 / 8))
      have heq : Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
          (K1 / Real.sqrt d) * |u| =
        (K1 / (3 * (Real.sqrt d) ^ 2)) *
          (|u| ^ 4 * Real.exp (-u ^ 2 / 8)) := by
        field_simp [hsqrtpos.ne']
      rw [heq, Real.sq_sqrt (by positivity)]
    dsimp [growingCentralScaledProductRemainderMajorant, g, f24]
    have hphase0 : growingCentralPhaseExpansionMajorant d 0 u ≤
        (5 / (d : Real)) * ((1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) :=
      by simpa [mul_assoc] using hphase'
    have hsum1 := add_le_add hphase0 hterm1
    have hsum2 := add_le_add hsum1 hterm2
    calc
      growingCentralPhaseExpansionMajorant d 0 u +
          (Real.exp (-u ^ 2 / 8) *
            (1 + |u| ^ 3 / (3 * Real.sqrt d)) * (KA * u ^ 2 / d)) +
          (Real.exp (-u ^ 2 / 8) * (|u| ^ 3 / (3 * Real.sqrt d)) *
            (K1 / Real.sqrt d) * |u|) ≤
        ((5 / (d : Real)) * ((1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          ((KA / d) * f2 u + (KA / (3 * d)) * f5 u)) +
            (K1 / (3 * d)) * f4 u := by
              simpa [add_assoc, add_comm, add_left_comm] using hsum2
      _ = g u := by
        dsimp [g, f2, f4, f5]
        ring
  have hmono : ∀ᵐ u : Real,
      growingCentralScaledProductRemainderMajorant d KA K1 u ≤ g u :=
    Filter.Eventually.of_forall hpoint
  have hmajorant := integrable_growingCentralScaledProductRemainderMajorant
    hd hKA hK1
  calc
    (∫ u : Real, growingCentralScaledProductRemainderMajorant d KA K1 u) ≤
        ∫ u : Real, g u := integral_mono_ae hmajorant hg hmono
    _ = (1 / (d : Real)) *
        (5 * (∫ u : Real, f24 u) +
          KA * ((∫ u : Real, f2 u) +
            (1 / 3 : Real) * (∫ u : Real, f5 u)) +
          (K1 / 3) * (∫ u : Real, f4 u)) := by
      let g0 : Real → Real := fun u => (5 / (d : Real)) * f24 u
      let g2 : Real → Real := fun u => (KA / (d : Real)) * f2 u
      let g5 : Real → Real := fun u => (KA / (3 * (d : Real))) * f5 u
      let g4 : Real → Real := fun u => (K1 / (3 * (d : Real))) * f4 u
      have hg0 : MeasureTheory.Integrable g0 := by
        simpa [g0] using hf24.const_mul (5 / (d : Real))
      have hg2 : MeasureTheory.Integrable g2 := by
        simpa [g2] using hf2.const_mul (KA / (d : Real))
      have hg5 : MeasureTheory.Integrable g5 := by
        simpa [g5] using hf5.const_mul (KA / (3 * (d : Real)))
      have hg4 : MeasureTheory.Integrable g4 := by
        simpa [g4] using hf4.const_mul (K1 / (3 * (d : Real)))
      change (∫ u : Real, ((g0 u + g2 u) + (g5 u + g4 u))) = _
      calc
        (∫ u : Real, ((g0 u + g2 u) + (g5 u + g4 u))) =
            (∫ u : Real, g0 u + g2 u) +
              (∫ u : Real, g5 u + g4 u) := by
                exact integral_add (hg0.add hg2) (hg5.add hg4)
        _ = ((∫ u : Real, g0 u) + (∫ u : Real, g2 u)) +
              ((∫ u : Real, g5 u) + (∫ u : Real, g4 u)) := by
                rw [integral_add hg0 hg2, integral_add hg5 hg4]
        _ = _ := by
          simp only [g0, g2, g5, g4, MeasureTheory.integral_const_mul]
          ring
    _ = (1 / (d : Real)) *
        (5 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) := by
      rfl

theorem exists_tau0_norm_growingCentralScaledAmplitude_le_one :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 40 ∧
      ∀ {d : Nat} (tau u : Real) (x : Fin d -> Real),
        0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖growingCentralScaledAmplitude tau u x‖ ≤ 1 := by
  obtain ⟨tau0, htau0, htau040, hamp⟩ :=
    exists_tau0_norm_growingCentralPlusAmplitude_mul_thetaProduct_le_one
  refine ⟨tau0, htau0, htau040, ?_⟩
  intro d tau u x hd htau htaule hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hu' : |u / Real.sqrt d| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hsqrt]
    exact (div_le_iff₀ hsqrt).2 (by nlinarith)
  simpa [growingCentralScaledAmplitude, div_eq_mul_inv, mul_assoc,
    mul_left_comm, mul_comm] using
    (hamp tau (u / Real.sqrt d) x htau htaule hu')

theorem exists_tau0_norm_growingCentralScaledAmplitude_zero_le_one :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 40 ∧
      ∀ {d : Nat} (tau : Real) (x : Fin d -> Real),
        0 < d → 0 < tau → tau ≤ tau0 →
        ‖growingCentralScaledAmplitude tau 0 x‖ ≤ 1 := by
  obtain ⟨tau0, htau0, htau040, hamp⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_le_one
  refine ⟨tau0, htau0, htau040, ?_⟩
  intro d tau x hd htau htaule
  exact hamp tau 0 x hd htau htaule (by
    simpa only [abs_zero] using
      (show (0 : Real) ≤ Real.sqrt (d : Real) / 2 by positivity))

theorem norm_growingCentralScaledExpansionError_le
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hamp : ‖growingCentralScaledAmplitude tau u x‖ ≤ 1) :
    ‖growingCentralScaledExpansionError tau u x‖ ≤
      ‖growingCentralPhaseExpansionError d tau u‖ := by
  unfold growingCentralScaledExpansionError
  rw [norm_mul]
  calc
    ‖growingCentralPhaseExpansionError d tau u‖ *
        ‖growingCentralScaledAmplitude tau u x‖ ≤
        ‖growingCentralPhaseExpansionError d tau u‖ * 1 := by
      gcongr
    _ = _ := by ring

theorem growingCentralPhaseExpansionError_norm_le
    {d : Nat} {tau eta C u : Real} (hd : 0 < d) (htau : 0 < tau)
    (htau1 : tau ≤ 1) (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (hC : 0 ≤ C)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (hscaled2 : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hscaled4 : |tau ^ 4 *
      gaussianCumulantFour (Real.exp (-tau))| ≤ 6)
    (hu : |u| ≤ eta * Real.sqrt d)
    (hsmall :
      |u| ^ 3 / (3 * Real.sqrt d) +
        |u| ^ 4 / (4 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤ 1) :
    ‖growingCentralPhaseExpansionError d tau u‖ ≤
      growingCentralPhaseExpansionMajorant d C u := by
  have hpoint := norm_growingCentral_saddle_expansion_remainder_le
    hd htau htau1 heta0 heta hC hbound hscaled2 hscaled3 hscaled4 hu hsmall
  exact hpoint

theorem norm_intervalIntegral_growingCentralPhaseExpansionError_le
    {d : Nat} {tau eta C R : Real} (hd : 0 < d) (htau : 0 < tau)
    (htau1 : tau ≤ 1) (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (hC : 0 ≤ C)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (hscaled2 : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hscaled4 : |tau ^ 4 *
      gaussianCumulantFour (Real.exp (-tau))| ≤ 6)
    (hR0 : 0 ≤ R) (hRwindow : R ≤ gaussianInnerWindowScale d)
    (hwindowEmbed : gaussianInnerWindowScale d ≤ eta * Real.sqrt d)
    (hsmall : ∀ u : Real, |u| ≤ R →
      |u| ^ 3 / (3 * Real.sqrt d) +
        |u| ^ 4 / (4 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤ 1)
    (hmajorant : MeasureTheory.Integrable
      (growingCentralPhaseExpansionMajorant d C)) :
    ‖∫ u in -R..R, growingCentralPhaseExpansionError d tau u‖ ≤
      ∫ u : Real, growingCentralPhaseExpansionMajorant d C u := by
  have hle : ∀ u ∈ Set.Ioc (-R) R,
      ‖growingCentralPhaseExpansionError d tau u‖ ≤
        growingCentralPhaseExpansionMajorant d C u := by
    intro u hu
    have huR : |u| ≤ R := by
      exact abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    have hueta : |u| ≤ eta * Real.sqrt d := by
      exact huR.trans (hRwindow.trans hwindowEmbed)
    exact growingCentralPhaseExpansionError_norm_le
      hd htau htau1 heta0 heta hC hbound hscaled2 hscaled3 hscaled4 hueta
      (hsmall u huR)
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le
    (show -R ≤ R by linarith)
    (Filter.Eventually.of_forall (fun u hu => hle u hu))
    hmajorant.intervalIntegrable
  have hfull :
      (∫ u in Set.Ioc (-R) R,
        growingCentralPhaseExpansionMajorant d C u) ≤
        ∫ u : Real, growingCentralPhaseExpansionMajorant d C u :=
    MeasureTheory.setIntegral_le_integral hmajorant
      (Filter.Eventually.of_forall (fun u => by
        dsimp [growingCentralPhaseExpansionMajorant]
        positivity))
  calc
    _ ≤ ∫ u in -R..R, growingCentralPhaseExpansionMajorant d C u := hnorm
    _ = ∫ u in Set.Ioc (-R) R,
        growingCentralPhaseExpansionMajorant d C u := by
      rw [intervalIntegral.integral_of_le (show -R ≤ R by linarith)]
    _ ≤ _ := hfull

theorem norm_intervalIntegral_growingCentralPhaseExpansionError_innerWindow_le
    {d : Nat} {tau eta C R : Real} (hd : 0 < d)
    (hdlarge : (256 : Real) ^ 5 ≤ (d : Real)) (hC0 : 0 ≤ C)
    (hCd : C ≤ (d : Real)) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (hscaled2 : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hscaled4 : |tau ^ 4 *
      gaussianCumulantFour (Real.exp (-tau))| ≤ 6)
    (hR0 : 0 ≤ R) (hRwindow : R ≤ gaussianInnerWindowScale d)
    (hwindowEmbed : gaussianInnerWindowScale d ≤ eta * Real.sqrt d)
    (hmajorant : MeasureTheory.Integrable
      (growingCentralPhaseExpansionMajorant d C)) :
    ‖∫ u in -R..R, growingCentralPhaseExpansionError d tau u‖ ≤
      ∫ u : Real, growingCentralPhaseExpansionMajorant d C u := by
  apply norm_intervalIntegral_growingCentralPhaseExpansionError_le
    hd htau htau1 heta0 heta hC0 hbound hscaled2 hscaled3 hscaled4
    hR0 hRwindow hwindowEmbed ?_ hmajorant
  intro u hu
  have huScale : |u| ≤ gaussianInnerWindowScale d := hu.trans hRwindow
  exact growingCentral_innerWindow_perturbation_small
    hd hdlarge hC0 hCd huScale

theorem norm_intervalIntegral_growingCentralScaledExpansionError_le
    {d : Nat} {tau eta C R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau)
    (htau1 : tau ≤ 1) (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (hC : 0 ≤ C)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (hscaled2 : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hscaled4 : |tau ^ 4 *
      gaussianCumulantFour (Real.exp (-tau))| ≤ 6)
    (hR0 : 0 ≤ R) (hRwindow : R ≤ gaussianInnerWindowScale d)
    (hwindowEmbed : gaussianInnerWindowScale d ≤ eta * Real.sqrt d)
    (hsmall : ∀ u : Real, |u| ≤ R →
      |u| ^ 3 / (3 * Real.sqrt d) +
        |u| ^ 4 / (4 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤ 1)
    (hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x‖ ≤ 1)
    (hmajorant : MeasureTheory.Integrable
      (growingCentralPhaseExpansionMajorant d C)) :
    ‖∫ u in -R..R, growingCentralScaledExpansionError tau u x‖ ≤
      ∫ u : Real, growingCentralPhaseExpansionMajorant d C u := by
  have hle : ∀ u ∈ Set.Ioc (-R) R,
      ‖growingCentralScaledExpansionError tau u x‖ ≤
        growingCentralPhaseExpansionMajorant d C u := by
    intro u hu
    have huR : |u| ≤ R := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    calc
      ‖growingCentralScaledExpansionError tau u x‖ ≤
          ‖growingCentralPhaseExpansionError d tau u‖ :=
        norm_growingCentralScaledExpansionError_le x (hamp u huR)
      _ ≤ growingCentralPhaseExpansionMajorant d C u :=
        growingCentralPhaseExpansionError_norm_le
          hd htau htau1 heta0 heta hC hbound hscaled2 hscaled3 hscaled4
          (huR.trans (hRwindow.trans hwindowEmbed)) (hsmall u huR)
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le
    (show -R ≤ R by linarith)
    (Filter.Eventually.of_forall (fun u hu => hle u hu))
    hmajorant.intervalIntegrable
  have hfull :
      (∫ u in Set.Ioc (-R) R,
        growingCentralPhaseExpansionMajorant d C u) ≤
        ∫ u : Real, growingCentralPhaseExpansionMajorant d C u :=
    MeasureTheory.setIntegral_le_integral hmajorant
      (Filter.Eventually.of_forall (fun u => by
        dsimp [growingCentralPhaseExpansionMajorant]
        positivity))
  calc
    _ ≤ ∫ u in -R..R, growingCentralPhaseExpansionMajorant d C u := hnorm
    _ = ∫ u in Set.Ioc (-R) R,
        growingCentralPhaseExpansionMajorant d C u := by
      rw [intervalIntegral.integral_of_le (show -R ≤ R by linarith)]
    _ ≤ _ := hfull

theorem exists_tau0_norm_intervalIntegral_growingCentralScaledExpansionError_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 40 ∧
      ∀ {d : Nat} {tau eta C R : Real} (x : Fin d -> Real),
        0 < d → 0 < tau → tau ≤ tau0 → tau ≤ 1 →
        0 < eta → eta < 1 / 2 → 0 ≤ C →
        (∀ y : Real, |y| ≤ eta * tau →
          ‖(tau : Complex) ^ 5 *
            gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C) →
        (1 / 4 : Real) ≤ tau ^ 2 * gaussianVariance (Real.exp (-tau)) →
        |tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))| ≤ 2 →
        |tau ^ 4 * gaussianCumulantFour (Real.exp (-tau))| ≤ 6 →
        0 ≤ R → R ≤ gaussianInnerWindowScale d →
        gaussianInnerWindowScale d ≤ eta * Real.sqrt d →
        R ≤ Real.sqrt d / 2 →
        (∀ u : Real, |u| ≤ R →
          |u| ^ 3 / (3 * Real.sqrt d) +
            |u| ^ 4 / (4 * (d : Real)) +
            C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤ 1) →
        MeasureTheory.Integrable (growingCentralPhaseExpansionMajorant d C) →
        ‖∫ u in -R..R, growingCentralScaledExpansionError tau u x‖ ≤
          ∫ u : Real, growingCentralPhaseExpansionMajorant d C u := by
  obtain ⟨tau0, htau0, htau040, hamp⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_le_one
  refine ⟨tau0, htau0, htau040, ?_⟩
  intro d tau eta C R x hd htau htaule htau1 heta0 heta hC hbound hscaled2
    hscaled3 hscaled4 hR0 hRwindow hwindowEmbed hRhalf hsmall hmajorant
  apply norm_intervalIntegral_growingCentralScaledExpansionError_le x
    hd htau htau1 heta0 heta hC hbound hscaled2 hscaled3 hscaled4
    hR0 hRwindow hwindowEmbed hsmall ?_ hmajorant
  intro u hu
  exact hamp tau u x hd htau htaule (hu.trans hRhalf)

theorem norm_intervalIntegral_growingCentralScaledExpansionError_explicit_le
    {d : Nat} {tau eta C R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (hCroot : C ≤ Real.sqrt (d : Real))
    (hdlarge : (256 : Real) ^ 5 ≤ (d : Real)) (hC0 : 0 ≤ C)
    (hCd : C ≤ (d : Real)) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (hscaled2 : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hscaled4 : |tau ^ 4 *
      gaussianCumulantFour (Real.exp (-tau))| ≤ 6)
    (hR0 : 0 ≤ R) (hRwindow : R ≤ gaussianInnerWindowScale d)
    (hwindowEmbed : gaussianInnerWindowScale d ≤ eta * Real.sqrt d)
    (hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x‖ ≤ 1) :
    ‖∫ u in -R..R, growingCentralScaledExpansionError tau u x‖ ≤
      ∫ u : Real, growingCentralPhaseExpansionMajorant d C u := by
  apply norm_intervalIntegral_growingCentralScaledExpansionError_le x
    hd htau htau1 heta0 heta hC0 hbound hscaled2 hscaled3 hscaled4
    hR0 hRwindow hwindowEmbed ?_ hamp
    (integrable_growingCentralPhaseExpansionMajorant hd hC0 hCroot)
  intro u hu
  have huScale : |u| ≤ gaussianInnerWindowScale d := hu.trans hRwindow
  exact growingCentral_innerWindow_perturbation_small
    hd hdlarge hC0 hCd huScale

/-- The actual positive-saddle phase-expansion error has a parameter-uniform
`d⁻¹` budget on the inner window. -/
theorem norm_intervalIntegral_growingCentralScaledExpansionError_explicit_poly_le
    {d : Nat} {tau eta C R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (hCroot : C ≤ Real.sqrt (d : Real))
    (hdlarge : (256 : Real) ^ 5 ≤ (d : Real)) (hC0 : 0 ≤ C)
    (hCd : C ≤ (d : Real)) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (hscaled2 : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hscaled4 : |tau ^ 4 *
      gaussianCumulantFour (Real.exp (-tau))| ≤ 6)
    (hR0 : 0 ≤ R) (hRwindow : R ≤ gaussianInnerWindowScale d)
    (hwindowEmbed : gaussianInnerWindowScale d ≤ eta * Real.sqrt d)
    (hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x‖ ≤ 1) :
    ‖∫ u in -R..R, growingCentralScaledExpansionError tau u x‖ ≤
      (5 / (d : Real)) * ∫ u : Real,
        (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64) := by
  calc
    _ ≤ ∫ u : Real, growingCentralPhaseExpansionMajorant d C u :=
      norm_intervalIntegral_growingCentralScaledExpansionError_explicit_le x
        hd hCroot hdlarge hC0 hCd htau htau1 heta0 heta hbound
        hscaled2 hscaled3 hscaled4 hR0 hRwindow hwindowEmbed hamp
    _ ≤ _ := integral_growingCentralPhaseExpansionMajorant_le hd hC0 hCroot

/-! The remaining measure-theoretic premise in the positive central carrier is
    internal: the phase derivative chain on the Poisson sector and the explicit
    amplitude derivative give continuity of the actual scaled integrand. -/
theorem continuousOn_growingCentralScaledExactIntegrand
    {d : Nat} {tau R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR0 : 0 ≤ R) (hRhalf : R ≤ Real.sqrt d / 2) :
    ContinuousOn
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x)
      (Set.uIcc (-R) R) := by
  intro u hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have huabs : |u| ≤ R := by
    have huIcc : u ∈ Set.Icc (-R) R := by
      rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
      exact hu
    exact (abs_le).2 ⟨by linarith [huIcc.1], huIcc.2⟩
  have hsector : |tau * u / Real.sqrt d| ≤ tau / 2 := by
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    calc
      tau * |u| ≤ tau * R :=
        mul_le_mul_of_nonneg_left huabs htau.le
      _ ≤ tau * (Real.sqrt d / 2) :=
        mul_le_mul_of_nonneg_left hRhalf htau.le
      _ = (tau / 2) * Real.sqrt d := by ring
  have hphase0 :=
    (growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := -(tau * u / Real.sqrt d))
      htau htau1 (by simpa [abs_neg] using hsector)).1
  have hphaseAt : HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
      (gaussianCentralPhaseDerivOne (Real.exp (-tau))
        (tau * u / Real.sqrt d)) (tau * u / Real.sqrt d) := by
    convert hphase0 using 1 <;> ring
  have hinner : HasDerivAt (fun v : Real => tau * v / Real.sqrt d)
      (tau / Real.sqrt d) u := by
    have hinner0 := (hasDerivAt_id (x := u)).const_mul tau
    have hinner1 := hinner0.mul_const (1 / Real.sqrt d : Real)
    simpa [div_eq_mul_inv, mul_assoc, mul_comm, mul_left_comm] using hinner1
  have hphase := hphaseAt.scomp u hinner
  have hamp := hasDerivAt_growingCentralScaledAmplitude_firstExplicit
    x hd htau htau1 hsector
  have hphaseCont : ContinuousAt
      (fun v : Real => gaussianCentralPhase (Real.exp (-tau))
        (tau * v / Real.sqrt d)) u := hphase.continuousAt
  have hscaledCont : ContinuousAt
      (fun v : Real => (d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * v / Real.sqrt d)) u :=
    continuousAt_const.mul hphaseCont
  have hexpCont : ContinuousAt
      (fun v : Real => Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * v / Real.sqrt d))) u := by
    simpa [Function.comp_def] using
      (Complex.continuous_exp.continuousAt.comp hscaledCont)
  exact (hexpCont.mul hamp.continuousAt).continuousWithinAt

theorem intervalIntegrable_growingCentralScaledExactIntegrand
    {d : Nat} {tau R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR0 : 0 ≤ R) (hRhalf : R ≤ Real.sqrt d / 2) :
    IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x)
      MeasureTheory.volume (-R) R := by
  apply (continuousOn_growingCentralScaledExactIntegrand x hd htau htau1
    hR0 hRhalf).intervalIntegrable

theorem continuousOn_growingCentralMinusScaledExactIntegrand
    {d : Nat} {tau R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR0 : 0 ≤ R) (hRhalf : R ≤ Real.sqrt d / 2) :
    ContinuousOn
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x))
      (Set.uIcc (-R) R) := by
  intro u hu
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have huabs : |u| ≤ R := by
    have huIcc : u ∈ Set.Icc (-R) R := by
      rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
      exact hu
    exact (abs_le).2 ⟨by linarith [huIcc.1], huIcc.2⟩
  have hsector : |tau * u / Real.sqrt d| ≤ tau / 2 := by
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    calc
      tau * |u| ≤ tau * R :=
        mul_le_mul_of_nonneg_left huabs htau.le
      _ ≤ tau * (Real.sqrt d / 2) :=
        mul_le_mul_of_nonneg_left hRhalf htau.le
      _ = (tau / 2) * Real.sqrt d := by ring
  have hphase0 :=
    (growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := -(tau * u / Real.sqrt d))
      htau htau1 (by simpa [abs_neg] using hsector)).1
  have hphaseAt : HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
      (gaussianCentralPhaseDerivOne (Real.exp (-tau))
        (tau * u / Real.sqrt d)) (tau * u / Real.sqrt d) := by
    convert hphase0 using 1 <;> ring
  have hinner : HasDerivAt (fun v : Real => tau * v / Real.sqrt d)
      (tau / Real.sqrt d) u := by
    have hinner0 := (hasDerivAt_id (x := u)).const_mul tau
    have hinner1 := hinner0.mul_const (1 / Real.sqrt d : Real)
    simpa [div_eq_mul_inv, mul_assoc, mul_comm, mul_left_comm] using hinner1
  have hphase := hphaseAt.scomp u hinner
  have hamp := hasDerivAt_growingCentralMinusScaledThetaAmplitude
    x hd htau htau1 hsector
  have hphaseCont : ContinuousAt
      (fun v : Real => gaussianCentralPhase (Real.exp (-tau))
        (tau * v / Real.sqrt d)) u := hphase.continuousAt
  have hscaledCont : ContinuousAt
      (fun v : Real => (d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * v / Real.sqrt d)) u :=
    continuousAt_const.mul hphaseCont
  have hexpCont : ContinuousAt
      (fun v : Real => Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * v / Real.sqrt d))) u := by
    simpa [Function.comp_def] using
      (Complex.continuous_exp.continuousAt.comp hscaledCont)
  exact (hexpCont.mul hamp.continuousAt).continuousWithinAt

theorem intervalIntegrable_growingCentralMinusScaledExactIntegrand
    {d : Nat} {tau R : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR0 : 0 ≤ R) (hRhalf : R ≤ Real.sqrt d / 2) :
    IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x))
      MeasureTheory.volume (-R) R := by
  exact (continuousOn_growingCentralMinusScaledExactIntegrand x hd htau htau1
    hR0 hRhalf).intervalIntegrable

theorem integrable_growingCentralScaledProductRemainderMajorantWithPhase
    {d : Nat} {C KA K1 : Real} (hd : 0 < d)
    (hC0 : 0 ≤ C) (hCroot : C ≤ Real.sqrt (d : Real))
    (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1) :
    MeasureTheory.Integrable
      (growingCentralScaledProductRemainderMajorantWithPhase d C KA K1) := by
  have hphase := integrable_growingCentralPhaseExpansionMajorant
    (d := d) (C := C) hd hC0 hCroot
  have hrest := integrable_growingCentralScaledProductRemainderMajorant hd hKA hK1
  have heq : growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 =
      (fun u => growingCentralPhaseExpansionMajorant d C u) +
        growingCentralScaledProductRemainderMajorant d KA K1 := by
    funext u
    simp [growingCentralScaledProductRemainderMajorantWithPhase,
      add_assoc]
  rw [heq]
  exact hphase.add hrest

theorem integral_growingCentralScaledProductRemainderMajorantWithPhase_le
    {d : Nat} {C KA K1 : Real} (hd : 0 < d)
    (hC0 : 0 ≤ C) (hCroot : C ≤ Real.sqrt (d : Real))
    (hKA : 0 ≤ KA) (hK1 : 0 ≤ K1) :
    (∫ u : Real,
      growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 u) ≤
      (1 / (d : Real)) *
        (10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) := by
  have hphase := integral_growingCentralPhaseExpansionMajorant_le
    (d := d) (C := C) hd hC0 hCroot
  have hrest := integral_growingCentralScaledProductRemainderMajorant_le
    (d := d) (KA := KA) (K1 := K1) hd hKA hK1
  have hphaseInt := integrable_growingCentralPhaseExpansionMajorant
    (d := d) (C := C) hd hC0 hCroot
  have hrestInt := integrable_growingCentralScaledProductRemainderMajorant hd hKA hK1
  have heq : growingCentralScaledProductRemainderMajorantWithPhase d C KA K1 =
      (fun u => growingCentralPhaseExpansionMajorant d C u) +
        growingCentralScaledProductRemainderMajorant d KA K1 := by
    funext u
    simp [growingCentralScaledProductRemainderMajorantWithPhase, add_assoc]
  rw [heq]
  change (∫ u : Real,
      growingCentralPhaseExpansionMajorant d C u +
        growingCentralScaledProductRemainderMajorant d KA K1 u) ≤ _
  rw [integral_add hphaseInt hrestInt]
  calc
    (∫ u : Real, growingCentralPhaseExpansionMajorant d C u) +
        ∫ u : Real, growingCentralScaledProductRemainderMajorant d KA K1 u ≤
      (5 / (d : Real)) *
          (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
        (1 / (d : Real)) *
          (5 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
            KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
              (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
            (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) :=
      add_le_add hphase hrest
    _ = (1 / (d : Real)) *
        (10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) := by
      ring

/-
theorem integrable_growingCentralMinusScaledProductRemainderMajorant
    {d : Nat} {C K0 K1 : Real} (hd : 0 < d)
    (hC0 : 0 ≤ C) (hCroot : C ≤ Real.sqrt (d : Real))
    (hK0 : 0 ≤ K0) (hK1 : 0 ≤ K1) :
    MeasureTheory.Integrable
      (growingCentralMinusScaledProductRemainderMajorant d C K0 K1) := by
  have hphase := integrable_growingCentralPhaseExpansionMajorant
    (d := d) (C := C) hd hC0 hCroot
  have hprod := integrable_growingCentralScaledProductRemainderMajorantWithPhase
    (d := d) (C := C) (KA := K0) (K1 := K1) hd hC0 hCroot hK0 hK1
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have heq : growingCentralMinusScaledProductRemainderMajorant d C K0 K1 =
      (fun u => growingCentralPhaseExpansionMajorant d C u) +
        growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 := by
    funext u
    simp [growingCentralMinusScaledProductRemainderMajorant,
      growingCentralScaledProductRemainderMajorantWithPhase,
      growingCentralScaledProductRemainderMajorant]
    field_simp [ne_of_gt hdreal, ne_of_gt (Real.sqrt_pos.2 hdreal)]
    have hsqrtsq : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
      Real.sq_sqrt hdreal.le
    trace_state
    ring_nf
    nlinarith [hsqrtsq]
  rw [heq]
  exact hphase.add hprod

theorem integral_growingCentralMinusScaledProductRemainderMajorant_le
    {d : Nat} {C K0 K1 : Real} (hd : 0 < d)
    (hC0 : 0 ≤ C) (hCroot : C ≤ Real.sqrt (d : Real))
    (hK0 : 0 ≤ K0) (hK1 : 0 ≤ K1) :
    (∫ u : Real,
      growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u) ≤
      (1 / (d : Real)) *
        (15 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) := by
  have hphase := integral_growingCentralPhaseExpansionMajorant_le
    (d := d) (C := C) hd hC0 hCroot
  have hprod := integral_growingCentralScaledProductRemainderMajorantWithPhase_le
    (d := d) (C := C) (KA := K0) (K1 := K1) hd hC0 hCroot hK0 hK1
  have hphaseInt := integrable_growingCentralPhaseExpansionMajorant
    (d := d) (C := C) hd hC0 hCroot
  have hprodInt := integrable_growingCentralScaledProductRemainderMajorantWithPhase
    (d := d) (C := C) (KA := K0) (K1 := K1) hd hC0 hCroot hK0 hK1
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have heq : growingCentralMinusScaledProductRemainderMajorant d C K0 K1 =
      (fun u => growingCentralPhaseExpansionMajorant d C u) +
        growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 := by
    funext u
    simp [growingCentralMinusScaledProductRemainderMajorant,
      growingCentralScaledProductRemainderMajorantWithPhase,
      growingCentralScaledProductRemainderMajorant]
    field_simp [ne_of_gt hdreal, ne_of_gt (Real.sqrt_pos.2 hdreal)]
    have hsqrtsq : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
      Real.sq_sqrt hdreal.le
    ring_nf
    rw [hsqrtsq]
    have hu2 : u ^ 2 = |u| ^ 2 := by simp [sq_abs]
    rw [hu2]
    ring
  rw [heq]
  change (∫ u : Real,
      growingCentralPhaseExpansionMajorant d C u +
        growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u) ≤ _
  rw [integral_add hphaseInt hprodInt]
  calc
    (∫ u : Real, growingCentralPhaseExpansionMajorant d C u) +
        ∫ u : Real, growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u ≤
      (5 / (d : Real)) *
          (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
        (1 / (d : Real)) *
          (10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
            K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
              (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
            (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) :=
      add_le_add hphase hprod
    _ = _ := by ring

-/

/-! A fully instantiated positive-saddle carrier for the growing `L` range.
The hypotheses are obtained from the common `alpha` threshold, the uniform
amplitude package, the inner-window threshold, and the Gaussian tail theorem.
No negative-saddle or source-normalization assertion is included here. -/
theorem exists_growingCentral_productRemainder_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ C KA K1 : Real,
      1 ≤ alpha0 ∧ 0 < C ∧ 0 < KA ∧ 0 < K1 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d -> Real,
        ‖∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            (Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              growingCentralScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u x -
            growingCentralLeadingIntegrand
              (d := d) (gaussianSaddleTau ((n : Real) / d)) u x)‖ ≤
          (1 / (d : Real)) *
            (10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
              KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
                (1 / 3 : Real) *
                  (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
              (K1 / 3) *
                (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) := by
  obtain ⟨alphaC, tauC, C, hCAlpha, htauC, htauC1, hCpos, hCdata⟩ :=
    exists_growingCentral_saddle_central_data heta0 heta
  obtain ⟨tauA, KA, K1, htauA, htauA1, hKA, hK1, hAmp⟩ :=
    exists_uniform_tau0_growingCentralScaledAmplitude_data
  have htauev : ∀ᶠ alpha : Real in atTop,
      gaussianSaddleTau alpha ≤ tauA :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauA htauA).mono fun _ h => h.le
  obtain ⟨alphaA, halphaA_event⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaC (max alphaA 1)
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaA 1)
      (le_max_right alphaC (max alphaA 1))
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt heta0
      (C := C)
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  let d0 : Nat := max dInner dTail
  refine ⟨alpha0, d0, C, KA, K1, halpha01, hCpos, hKA, hK1, ?_⟩
  intro d n hd0 hdpd halpha x
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have halpha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    have hprod : 0 < alpha0 * (d : Real) := mul_pos halpha0 hdreal
    exact_mod_cast (lt_of_lt_of_le hprod halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have halpha0 : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halpha
  have halphaC : alphaC ≤ alpha :=
    (le_max_left alphaC (max alphaA 1)).trans halpha0
  have halphaA_le : alphaA ≤ alpha :=
    (le_trans (le_max_left alphaA 1)
      (le_max_right alphaC (max alphaA 1))).trans halpha0
  have hcentral := hCdata alpha halphaC
  have htau : 0 < tau := by
    dsimp [tau, alpha]
    exact gaussianSaddleTau_pos halphaPos
  have htauC' : tau ≤ tauC := by simpa [tau] using hcentral.2.1
  have hvar : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)) := by
    simpa [tau] using hcentral.2.2.1
  have h3 : |tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))| ≤ 2 := by
    simpa [tau] using hcentral.2.2.2.1
  have h4 : |tau ^ 4 * gaussianCumulantFour (Real.exp (-tau))| ≤ 6 := by
    simpa [tau] using hcentral.2.2.2.2.1
  have hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C := by
    simpa [tau] using hcentral.2.2.2.2.2
  have htauA' : tau ≤ tauA := by
    dsimp [tau]
    exact halphaA_event alpha halphaA_le
  have htau1 : tau ≤ 1 :=
    htauC'.trans (htauC1.trans (by norm_num))
  obtain ⟨hdlarge, hdC, hdroot, hdeta, hdhalf⟩ :=
    hdInner d (le_trans (le_max_left dInner dTail) hd0)
  have hdTail' :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
    simpa [R] using hdTail d (le_trans (le_max_right dInner dTail) hd0)
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hRhalf : R ≤ Real.sqrt d / 2 := by simpa [R] using hdhalf
  have hReta : R ≤ eta * Real.sqrt d := by simpa [R] using hdeta
  have hphase : ∀ u : Real, |u| ≤ R →
      ‖growingCentralPhaseExpansionError d tau u‖ ≤
        growingCentralPhaseExpansionMajorant d C u := by
    intro u hu
    exact growingCentralPhaseExpansionError_norm_le
      hdpd htau htau1 heta0 heta hCpos.le hbound hvar h3 h4
      (hu.trans (hReta))
      (growingCentral_innerWindow_perturbation_small
        hdpd hdlarge hCpos.le hdC hu)
  have hAdata := hAmp d (tau := tau) (u := (0 : Real)) x
    hdpd htau htauA' (by simp; positivity)
  have hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x‖ ≤ 1 := by
    intro u hu
    exact (hAmp d (tau := tau) (u := u) x hdpd htau htauA'
      (hu.trans hdhalf)).1
  have hamprem : ∀ u : Real, |u| ≤ R →
      ‖growingCentralScaledAmplitude tau u x -
        growingCentralScaledAmplitude tau 0 x -
        (u : Complex) * growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
      KA * u ^ 2 / (d : Real) := by
    intro u hu
    exact (hAmp d (tau := tau) (u := u) x hdpd htau htauA'
      (hu.trans hdhalf)).2.1
  have hamp1 :
      ‖growingCentralScaledAmplitudeFirstDerivExplicit tau 0 x‖ ≤
        K1 / Real.sqrt d :=
    hAdata.2.2
  have hmajorant :=
    integrable_growingCentralScaledProductRemainderMajorantWithPhase
      hdpd hCpos.le hdroot hKA.le hK1.le
  have hrem := norm_intervalIntegral_growingCentralScaledProductRemainder_le_of_phase
    (x := x) hdpd htau hCpos.le hKA.le hK1.le hR0 hphase hamp hamprem hamp1 hvar h3
    hmajorant
  have hbudget := integral_growingCentralScaledProductRemainderMajorantWithPhase_le
    (d := d) (C := C) (KA := KA) (K1 := K1) hdpd hCpos.le hdroot hKA.le hK1.le
  have hrem' :
      ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x -
        growingCentralLeadingIntegrand tau u x)‖ ≤
      (1 / (d : Real)) *
        (10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) :=
    hrem.trans hbudget
  have hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x)
      MeasureTheory.volume (-R) R := by
    exact intervalIntegrable_growingCentralScaledExactIntegrand x
      hdpd htau htau1 hR0 hRhalf
  have hLeading : IntervalIntegrable
      (fun u : Real => growingCentralLeadingIntegrand tau u x)
      MeasureTheory.volume (-R) R := by
    have hcont : Continuous (fun u : Real =>
        growingCentralLeadingIntegrand tau u x) := by
      unfold growingCentralLeadingIntegrand gaussianPhaseQuadratic
        gaussianPhaseCubic
      fun_prop
    exact hcont.intervalIntegrable _ _
  simpa [R, tau, alpha] using hrem'

theorem integral_growingCentralMinusScaledProductRemainderMajorant_le_local
    {d : Nat} {C K0 K1 : Real} (hd : 0 < d)
    (hC0 : 0 ≤ C) (hCroot : C ≤ Real.sqrt (d : Real))
    (hK0 : 0 ≤ K0) (hK1 : 0 ≤ K1) :
    (∫ u : Real,
      growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u) ≤
      (1 / (d : Real)) *
        (15 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) := by
  have hphase := integral_growingCentralPhaseExpansionMajorant_le
    (d := d) (C := C) hd hC0 hCroot
  have hprod := integral_growingCentralScaledProductRemainderMajorantWithPhase_le
    (d := d) (C := C) (KA := K0) (K1 := K1) hd hC0 hCroot hK0 hK1
  have hphaseInt := integrable_growingCentralPhaseExpansionMajorant
    (d := d) (C := C) hd hC0 hCroot
  have hprodInt := integrable_growingCentralScaledProductRemainderMajorantWithPhase
    (d := d) (C := C) (KA := K0) (K1 := K1) hd hC0 hCroot hK0 hK1
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hpoint : ∀ u : Real,
      growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u ≤
        growingCentralPhaseExpansionMajorant d C u +
          growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u := by
    intro u
    have hphase0 : 0 ≤ growingCentralPhaseExpansionMajorant d 0 u := by
      dsimp [growingCentralPhaseExpansionMajorant]
      positivity
    have heq : growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u +
        growingCentralPhaseExpansionMajorant d 0 u =
        growingCentralPhaseExpansionMajorant d C u +
          growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u := by
      simp [growingCentralMinusScaledProductRemainderMajorant,
        growingCentralScaledProductRemainderMajorantWithPhase,
        growingCentralScaledProductRemainderMajorant]
      field_simp [ne_of_gt hdreal, ne_of_gt (Real.sqrt_pos.2 hdreal)]
      have hsqrtsq : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
        Real.sq_sqrt hdreal.le
      ring_nf
    linarith
  have hnegInt := integrable_growingCentralMinusScaledProductRemainderMajorant
    (d := d) (C := C) (K0 := K0) (K1 := K1) hd hC0 hCroot hK0 hK1
  have hsumInt := hphaseInt.add hprodInt
  have hleInt := MeasureTheory.integral_mono_ae hnegInt hsumInt
    (Filter.Eventually.of_forall hpoint)
  calc
    (∫ u : Real,
      growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u) ≤
      ∫ u : Real,
        growingCentralPhaseExpansionMajorant d C u +
          growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u :=
      hleInt
    _ = (∫ u : Real, growingCentralPhaseExpansionMajorant d C u) +
        ∫ u : Real,
          growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u :=
      integral_add hphaseInt hprodInt
    _ ≤
      (5 / (d : Real)) *
          (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
        (1 / (d : Real)) *
          (10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
            K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
              (1 / 3 : Real) *
                (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
            (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) :=
      add_le_add hphase hprod
    _ = _ := by ring

/-! A fully instantiated negative-saddle carrier for the first-order product
    remainder.  It shares the central phase/window thresholds with the
    positive carrier, while using the literal negative pole and theta product. -/
theorem exists_growingCentralMinusScaled_productRemainder_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ C K0 K1 : Real,
      1 ≤ alpha0 ∧ 0 < C ∧ 0 < K0 ∧ 0 < K1 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d -> Real,
        ‖∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            (Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              (growingCentralMinusScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u *
                growingCentralThetaProduct
                  (gaussianSaddleTau ((n : Real) / d))
                  (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d) x) -
            growingCentralMinusScaledLeadingIntegrand
              (d := d) (gaussianSaddleTau ((n : Real) / d)) u x)‖ ≤
          (1 / (d : Real)) *
            (15 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
              K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
                (1 / 3 : Real) *
                  (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
              (K1 / 3) *
                (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) := by
  obtain ⟨alphaC, tauC, C, hCAlpha, htauC, htauC1, hCpos, hCdata⟩ :=
    exists_growingCentral_saddle_central_data heta0 heta
  obtain ⟨tauAmp, htauAmp, htauAmp1, hAmp⟩ :=
    exists_uniform_tau0_norm_growingCentralMinusScaledThetaAmplitude_le_two
  obtain ⟨tauDeriv, K1, htauDeriv, htauDeriv1, hK1, hDeriv⟩ :=
    exists_uniform_tau0_norm_growingCentralMinusScaledThetaFirstDeriv_le
  obtain ⟨tauRem, K0, htauRem, htauRem1, hK0, hRem⟩ :=
    exists_uniform_tau0_norm_growingCentralMinusScaledTheta_firstOrderRemainder_le_abs
  let tauProd : Real := min tauAmp (min tauDeriv tauRem)
  have htauProd : 0 < tauProd :=
    lt_min htauAmp (lt_min htauDeriv htauRem)
  have htauProd1 : tauProd ≤ 1 := by
    exact (min_le_left tauAmp (min tauDeriv tauRem)).trans htauAmp1
  have htauev : ∀ᶠ alpha : Real in atTop,
      gaussianSaddleTau alpha ≤ tauProd :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauProd htauProd).mono fun _ h => h.le
  obtain ⟨alphaProd, halphaProd_event⟩ :=
    Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaC (max alphaProd 1)
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaProd 1)
      (le_max_right alphaC (max alphaProd 1))
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt heta0
      (C := C)
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  let d0 : Nat := max dInner dTail
  refine ⟨alpha0, d0, C, K0, K1, halpha01, hCpos, hK0, hK1, ?_⟩
  intro d n hd0 hdpd halpha x
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have halpha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    have hprod : 0 < alpha0 * (d : Real) := mul_pos halpha0 hdreal
    exact_mod_cast (lt_of_lt_of_le hprod halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have halpha0 : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halpha
  have halphaC : alphaC ≤ alpha :=
    (le_max_left alphaC (max alphaProd 1)).trans halpha0
  have halphaProd_le : alphaProd ≤ alpha :=
    (le_trans (le_max_left alphaProd 1)
      (le_max_right alphaC (max alphaProd 1))).trans halpha0
  have hcentral := hCdata alpha halphaC
  have htau : 0 < tau := by
    dsimp [tau, alpha]
    exact gaussianSaddleTau_pos halphaPos
  have htauC' : tau ≤ tauC := by simpa [tau] using hcentral.2.1
  have hvar : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)) := by
    simpa [tau] using hcentral.2.2.1
  have h3 : |tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))| ≤ 2 := by
    simpa [tau] using hcentral.2.2.2.1
  have h4 : |tau ^ 4 * gaussianCumulantFour (Real.exp (-tau))| ≤ 6 := by
    simpa [tau] using hcentral.2.2.2.2.1
  have hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C := by
    simpa [tau] using hcentral.2.2.2.2.2
  have htauProd' : tau ≤ tauProd := by
    dsimp [tau]
    exact halphaProd_event alpha halphaProd_le
  have htauAmp' : tau ≤ tauAmp := htauProd'.trans
    (min_le_left tauAmp (min tauDeriv tauRem))
  have htauDeriv' : tau ≤ tauDeriv := htauProd'.trans
    ((min_le_right tauAmp (min tauDeriv tauRem)).trans
      (min_le_left tauDeriv tauRem))
  have htauRem' : tau ≤ tauRem := htauProd'.trans
    ((min_le_right tauAmp (min tauDeriv tauRem)).trans
      (min_le_right tauDeriv tauRem))
  have htau1 : tau ≤ 1 := htauC'.trans (htauC1.trans (by norm_num))
  obtain ⟨hdlarge, hdC, hdroot, hdeta, hdhalf⟩ :=
    hdInner d (le_trans (le_max_left dInner dTail) hd0)
  have hdTail' :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
    simpa [R] using hdTail d (le_trans (le_max_right dInner dTail) hd0)
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hRhalf : R ≤ Real.sqrt d / 2 := by simpa [R] using hdhalf
  have hReta : R ≤ eta * Real.sqrt d := by simpa [R] using hdeta
  have hphase : ∀ u : Real, |u| ≤ R →
      ‖growingCentralPhaseExpansionError d tau u‖ ≤
        growingCentralPhaseExpansionMajorant d C u := by
    intro u hu
    exact growingCentralPhaseExpansionError_norm_le
      hdpd htau htau1 heta0 heta hCpos.le hbound hvar h3 h4
      (hu.trans hReta)
      (growingCentral_innerWindow_perturbation_small
        hdpd hdlarge hCpos.le hdC hu)
  have hamp : ∀ u : Real, |u| ≤ R →
      ‖growingCentralMinusScaledAmplitude (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤ 2 := by
    intro u hu
    exact hAmp d (x := x) (tau := tau) (u := u) hdpd htau htauAmp'
      (hu.trans hdhalf)
  have hamprem : ∀ u : Real, |u| ≤ R →
      ‖(growingCentralMinusScaledAmplitude (d := d) tau u) *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x -
        (growingCentralMinusScaledAmplitude (d := d) tau 0) *
          growingCentralThetaProduct tau 0 x -
        (u : Complex) * growingCentralMinusScaledThetaFirstDeriv
          (d := d) tau 0 x‖ ≤ K0 * u ^ 2 / (d : Real) := by
    intro u hu
    exact hRem d (x := x) (tau := tau) (u := u) hdpd htau htauRem'
      (hu.trans hdhalf)
  have hamp1 :
      ‖growingCentralMinusScaledThetaFirstDeriv (d := d) tau 0 x‖ ≤
        K1 / Real.sqrt d := by
    exact hDeriv d (x := x) (tau := tau) (u := (0 : Real)) hdpd htau
      htauDeriv' (by simp; positivity)
  have hmajorant :=
    integrable_growingCentralMinusScaledProductRemainderMajorant
      hdpd hCpos.le hdroot hK0.le hK1.le
  have hrem := norm_intervalIntegral_growingCentralMinusScaledProductRemainder_le_of_phase
    (x := x) hdpd htau hCpos.le hK0.le hK1.le hR0 hphase hamp hamprem hamp1 hvar h3
    hmajorant
  have hbudget := integral_growingCentralMinusScaledProductRemainderMajorant_le_local
    (d := d) (C := C) (K0 := K0) (K1 := K1) hdpd hCpos.le hdroot hK0.le hK1.le
  have hrem' :
      ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x) -
        growingCentralMinusScaledLeadingIntegrand tau u x)‖ ≤
      (1 / (d : Real)) *
        (15 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) :=
    hrem.trans hbudget
  have hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x))
      MeasureTheory.volume (-R) R := by
    exact intervalIntegrable_growingCentralMinusScaledExactIntegrand x
      hdpd htau htau1 hR0 hRhalf
  have hLeading : IntervalIntegrable
      (fun u : Real => growingCentralMinusScaledLeadingIntegrand tau u x)
      MeasureTheory.volume (-R) R := by
    have hcont : Continuous (fun u : Real =>
        growingCentralMinusScaledLeadingIntegrand tau u x) := by
      unfold growingCentralMinusScaledLeadingIntegrand gaussianPhaseQuadratic
        gaussianPhaseCubic
      fun_prop
    exact hcont.intervalIntegrable _ _
  convert hrem' using 1 <;> simp [R, tau, alpha]

theorem exists_growingCentral_source_integral_lower_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat,
      1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        1 ≤ ‖∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              growingCentralScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u
                (fun _ : Fin d => 0)‖ := by
  obtain ⟨alphaP, dP, C, KA, K1, hPAlpha, hCpos, hKA, hK1, hP⟩ :=
    exists_growingCentral_productRemainder_data heta0 heta
  obtain ⟨alphaV, hVAlpha, hV⟩ :=
    exists_growingCentral_saddle_variance_upper_data
  obtain ⟨alphaC, tauC, Cc, hCAlpha, htauC, htauC1, hCcpos, hCdata⟩ :=
    exists_growingCentral_saddle_central_data heta0 heta
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt heta0
      (C := C)
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  let M : Real :=
    10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
      KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
        (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
      (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))
  let dBudget : Nat := Nat.ceil (M + 2) + 1
  let alpha0 : Real := max alphaP (max alphaV (max alphaC 1))
  let d0 : Nat := max dP (max dInner (max dTail dBudget))
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaC 1)
      (le_trans (le_max_right alphaV (max alphaC 1))
        (le_max_right alphaP (max alphaV (max alphaC 1))))
  refine ⟨alpha0, d0, halpha01, ?_⟩
  intro d n hd0 hdpd halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have halpha0pos : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact_mod_cast (lt_of_lt_of_le (mul_pos halpha0pos hdreal) halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have halpha0 : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halpha
  have halphaP : alphaP ≤ alpha :=
    (le_max_left alphaP (max alphaV (max alphaC 1))).trans halpha0
  have halphaV : alphaV ≤ alpha :=
    (le_trans (le_max_left alphaV (max alphaC 1))
      (le_max_right alphaP (max alphaV (max alphaC 1)))).trans halpha0
  have halphaC : alphaC ≤ alpha :=
    (le_trans (le_max_left alphaC 1)
      (le_trans (le_max_right alphaV (max alphaC 1))
        (le_max_right alphaP (max alphaV (max alphaC 1))))).trans halpha0
  have hcentral := hCdata alpha halphaC
  have htau : 0 < tau := by
    dsimp [tau, alpha]
    exact gaussianSaddleTau_pos halphaPos
  have htauC' : tau ≤ tauC := by simpa [tau] using hcentral.2.1
  have htau1 : tau ≤ 1 := htauC'.trans (htauC1.trans (by norm_num))
  have hvar : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)) := by
    simpa [tau] using hcentral.2.2.1
  have hvarUpper : tau ^ 2 * gaussianVariance (Real.exp (-tau)) ≤ 3 / 4 := by
    have h := hV alpha halphaV
    simpa [tau] using h
  have hlambda : (1 / 32 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)) := by linarith
  obtain ⟨hdlarge, hdC, hdroot, hdeta, hdhalf⟩ :=
    hdInner d (le_trans (le_max_left dInner (max dTail dBudget))
      (le_trans (le_max_right dP (max dInner (max dTail dBudget))) hd0))
  have hdTail' :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
    simpa [R] using hdTail d (le_trans (le_max_left dTail dBudget)
      (le_trans (le_max_right dInner (max dTail dBudget))
        (le_trans (le_max_right dP (max dInner (max dTail dBudget))) hd0)))
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hRhalf : R ≤ Real.sqrt d / 2 := by simpa [R] using hdhalf
  have hrem := hP d n
    (le_trans (le_max_left dP (max dInner (max dTail dBudget))) hd0)
    hdpd ((le_div_iff₀ hdreal).1 halphaP) (fun _ : Fin d => 0)
  have hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u (fun _ : Fin d => 0))
      MeasureTheory.volume (-R) R := by
    exact intervalIntegrable_growingCentralScaledExactIntegrand
      (fun _ : Fin d => 0) hdpd htau htau1 hR0 hRhalf
  have hLeading : IntervalIntegrable
      (fun u : Real => growingCentralLeadingIntegrand tau u
        (fun _ : Fin d => 0)) MeasureTheory.volume (-R) R := by
    have hcont : Continuous (fun u : Real =>
        growingCentralLeadingIntegrand tau u (fun _ : Fin d => 0)) := by
      unfold growingCentralLeadingIntegrand gaussianPhaseQuadratic gaussianPhaseCubic
      fun_prop
    exact hcont.intervalIntegrable _ _
  have hmain := norm_growingCentralLeading_main_sub_inner_le_of_extension
    (x := (fun _ : Fin d => 0)) (R := R)
    (lambdaTwo := tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    hlambda (by rfl) hR0 (by simpa using (show
      ‖growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0)‖ ≤ 2 by
        rw [growingCentralScaledAmplitude_zero_at_origin htau]
        norm_num)) hdTail'
  have hmain' : ‖(∫ u in -R..R, growingCentralLeadingIntegrand tau u
      (fun _ : Fin d => 0)) -
        (Real.sqrt (2 * Real.pi /
          (tau ^ 2 * gaussianVariance (Real.exp (-tau)))) : Complex) *
          growingCentralScaledAmplitude tau 0 (fun _ : Fin d => 0)‖ ≤
      2 * (d : Real)⁻¹ := by
    simpa [norm_sub_rev] using hmain
  have hmainLower := gaussian_prefactor_lower_of_scaled_variance_upper
    hvar hvarUpper
  have hBudgetNat : Nat.ceil (M + 2) ≤ d := by
    have hceilBudget : Nat.ceil (M + 2) ≤ dBudget := by
      dsimp [dBudget]
      exact Nat.le_succ _
    exact le_trans hceilBudget
      (le_trans (le_max_right dTail dBudget)
        (le_trans (le_max_right dInner (max dTail dBudget))
          (le_trans (le_max_right dP (max dInner (max dTail dBudget))) hd0)))
  have hMd : M + 2 ≤ (d : Real) := by
    have hceil : M + 2 ≤ (Nat.ceil (M + 2) : Real) := Nat.le_ceil _
    have hcast : (Nat.ceil (M + 2) : Real) ≤ (d : Real) := by
      exact_mod_cast hBudgetNat
    exact hceil.trans hcast
  have hM0 : 0 ≤ M := by
    dsimp [M]
    positivity
  have hbudget : M / (d : Real) + 2 * (d : Real)⁻¹ ≤ 1 := by
    have hdpos : 0 < (d : Real) := hdreal
    have hfrac : (M + 2) / (d : Real) ≤ 1 := by
      exact (div_le_iff₀ hdpos).2 (by linarith)
    convert hfrac using 1 <;> field_simp [ne_of_gt hdpos] <;> ring
  have hbudget' :
      (1 / (d : Real)) *
          (10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
            KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
              (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
            (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) +
        2 * (d : Real)⁻¹ ≤ 1 := by
    calc
      (1 / (d : Real)) *
          (10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
            KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
              (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
            (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) +
          2 * (d : Real)⁻¹ =
          M / (d : Real) + 2 * (d : Real)⁻¹ := by
            dsimp [M]
            field_simp [ne_of_gt hdreal]
      _ ≤ 1 := hbudget
  have hsource := norm_growingCentralSource_integral_lower_of_components
    (tau := tau) (R := R)
    htau hExact hLeading hrem hmain' hmainLower hbudget'
  simpa [R, tau, alpha, M] using hsource

theorem exists_growingCentralMinusScaled_source_integral_lower_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        1 ≤ ‖∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              (growingCentralMinusScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u *
                growingCentralThetaProduct (gaussianSaddleTau ((n : Real) / d))
                  (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)
                  (fun _ : Fin d => 0))‖ := by
  obtain ⟨alphaP, dP, C, K0, K1, hPAlpha, hCpos, hK0, hK1, hP⟩ :=
    exists_growingCentralMinusScaled_productRemainder_data heta0 heta
  obtain ⟨alphaV, hVAlpha, hV⟩ :=
    exists_growingCentral_saddle_variance_upper_data
  obtain ⟨alphaC, tauC, Cc, hCAlpha, htauC, htauC1, hCcpos, hCdata⟩ :=
    exists_growingCentral_saddle_central_data heta0 heta
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt heta0 (C := C)
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  let M : Real :=
    15 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
      K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
        (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
      (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))
  let dBudget : Nat := Nat.ceil (M + 2) + 1
  let alpha0 : Real := max alphaP (max alphaV (max alphaC 1))
  let d0 : Nat := max dP (max dInner (max dTail dBudget))
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaC 1)
      (le_trans (le_max_right alphaV (max alphaC 1))
        (le_max_right alphaP (max alphaV (max alphaC 1))))
  refine ⟨alpha0, d0, halpha01, ?_⟩
  intro d n hd0 hdpd halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have ha : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact_mod_cast (lt_of_lt_of_le (mul_pos ha hdreal) halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have halpha0 : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halpha
  have halphaP : alphaP ≤ alpha :=
    (le_max_left alphaP (max alphaV (max alphaC 1))).trans halpha0
  have halphaV : alphaV ≤ alpha :=
    (le_trans (le_max_left alphaV (max alphaC 1))
      (le_max_right alphaP (max alphaV (max alphaC 1)))).trans halpha0
  have halphaC : alphaC ≤ alpha :=
    (le_trans (le_max_left alphaC 1)
      (le_trans (le_max_right alphaV (max alphaC 1))
        (le_max_right alphaP (max alphaV (max alphaC 1))))).trans halpha0
  have hcentral := hCdata alpha halphaC
  have htau : 0 < tau := by
    dsimp [tau, alpha]
    exact gaussianSaddleTau_pos halphaPos
  have htauC' : tau ≤ tauC := by simpa [tau] using hcentral.2.1
  have htau1 : tau ≤ 1 := htauC'.trans (htauC1.trans (by norm_num))
  have hvar : (1 / 4 : Real) ≤ tau ^ 2 * gaussianVariance (Real.exp (-tau)) := by
    simpa [tau] using hcentral.2.2.1
  have hvarUpper : tau ^ 2 * gaussianVariance (Real.exp (-tau)) ≤ 3 / 4 := by
    simpa [tau] using hV alpha halphaV
  have hlambda : (1 / 32 : Real) ≤ tau ^ 2 * gaussianVariance (Real.exp (-tau)) := by
    linarith
  obtain ⟨hdlarge, hdC, hdroot, hdeta, hdhalf⟩ :=
    hdInner d (le_trans (le_max_left dInner (max dTail dBudget))
      (le_trans (le_max_right dP (max dInner (max dTail dBudget))) hd0))
  have hdTail' :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
    simpa [R] using hdTail d (le_trans (le_max_left dTail dBudget)
      (le_trans (le_max_right dInner (max dTail dBudget))
        (le_trans (le_max_right dP (max dInner (max dTail dBudget))) hd0)))
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hRhalf : R ≤ Real.sqrt d / 2 := by simpa [R] using hdhalf
  have hrem := hP d n
    (le_trans (le_max_left dP (max dInner (max dTail dBudget))) hd0)
    hdpd ((le_div_iff₀ hdreal).1 halphaP) (fun _ : Fin d => 0)
  have hExact : IntervalIntegrable
      (fun u : Real => Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d)
              (fun _ : Fin d => 0))) MeasureTheory.volume (-R) R := by
    exact intervalIntegrable_growingCentralMinusScaledExactIntegrand
      (fun _ : Fin d => 0) hdpd htau htau1 hR0 hRhalf
  have hLeading : IntervalIntegrable
      (fun u : Real => growingCentralMinusScaledLeadingIntegrand tau u
        (fun _ : Fin d => 0)) MeasureTheory.volume (-R) R := by
    have hcont : Continuous (fun u : Real =>
        growingCentralMinusScaledLeadingIntegrand tau u (fun _ : Fin d => 0)) := by
      unfold growingCentralMinusScaledLeadingIntegrand gaussianPhaseQuadratic gaussianPhaseCubic
      fun_prop
    exact hcont.intervalIntegrable _ _
  have hmain := norm_growingCentralMinusScaledLeading_main_sub_inner_le_of_extension
    (x := (fun _ : Fin d => 0)) (R := R)
    (lambdaTwo := tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    hlambda (by rfl) hR0 (by simpa using (show
      ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 (fun _ : Fin d => 0)‖ ≤ 2 by
      have hminus0 : growingCentralMinusScaledAmplitude (d := d) tau 0 = 1 := by
        simpa [growingCentralMinusScaledAmplitude] using
          (growingCentralMinusAmplitude_zero htau)
      rw [hminus0, growingCentralThetaProduct_zero_at_origin htau]
      simp)) hdTail'
  have hmain' : ‖(∫ u in -R..R, growingCentralMinusScaledLeadingIntegrand tau u
      (fun _ : Fin d => 0)) -
        (Real.sqrt (2 * Real.pi /
          (tau ^ 2 * gaussianVariance (Real.exp (-tau)))) : Complex) *
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 (fun _ : Fin d => 0))‖ ≤
      2 * (d : Real)⁻¹ := by
    simpa [norm_sub_rev] using hmain
  have hmainLower := gaussian_prefactor_lower_of_scaled_variance_upper hvar hvarUpper
  have hBudgetNat : Nat.ceil (M + 2) ≤ d := by
    have hceilBudget : Nat.ceil (M + 2) ≤ dBudget := by
      dsimp [dBudget]
      exact Nat.le_succ _
    exact le_trans hceilBudget (le_trans (le_max_right dTail dBudget)
      (le_trans (le_max_right dInner (max dTail dBudget))
        (le_trans (le_max_right dP (max dInner (max dTail dBudget))) hd0)))
  have hMd : M + 2 ≤ (d : Real) := by
    exact (Nat.le_ceil _).trans (by exact_mod_cast hBudgetNat)
  have hbudget : M / (d : Real) + 2 * (d : Real)⁻¹ ≤ 1 := by
    have hfrac : (M + 2) / (d : Real) ≤ 1 :=
      (div_le_iff₀ hdreal).2 (by linarith)
    convert hfrac using 1 <;> field_simp [ne_of_gt hdreal] <;> ring
  have hbudget' :
      (1 / (d : Real)) * M + 2 * (d : Real)⁻¹ ≤ 1 := by
    calc
      (1 / (d : Real)) * M + 2 * (d : Real)⁻¹ =
          M / (d : Real) + 2 * (d : Real)⁻¹ := by ring
      _ ≤ 1 := hbudget
  have hsource := norm_growingCentralMinusScaledSource_integral_lower_of_components
    (tau := tau) (R := R) htau hExact hLeading hrem hmain' hmainLower hbudget'
  simpa [R, tau, alpha, M] using hsource

/-! The Gaussian carrier now closes the fixed central-window extension of the
source lower.  The statement is still for the source-normalized scaled
integrand; the pole/arc transfer remains a separate exact bridge. -/
theorem exists_growingCentralMinusScaled_source_full_integral_lower_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (1 / 2 : Real) ≤
          ‖∫ u in -(eta * Real.sqrt (d : Real))..
              eta * Real.sqrt (d : Real),
              Complex.exp ((d : Complex) *
                gaussianCentralPhase
                  (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                  (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
                (growingCentralMinusScaledAmplitude (d := d)
                  (gaussianSaddleTau ((n : Real) / d)) u *
                  growingCentralThetaProduct
                    (gaussianSaddleTau ((n : Real) / d))
                    (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)
                    (fun _ : Fin d => 0))‖ := by
  obtain ⟨alphaS, dS, hSAlpha, hsource⟩ :=
    exists_growingCentralMinusScaled_source_integral_lower_data heta0 heta
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauTheta, hTheta0, hTheta1, hThetaData⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauPhase tauTheta
  have htau0 : 0 < tau0 := lt_min hPhase0 hTheta0
  have htau01 : tau0 ≤ 1 :=
    (min_le_left _ _).trans hPhase1
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tau0 htau0).mono fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaS (max alphaT 1)
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaT 1)
      (le_max_right alphaS (max alphaT 1))
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
      (eta := eta) (C := 0) heta0
  let d0 : Nat := max dS (max dTail (max dInner 8))
  refine ⟨alpha0, d0, halpha01, ?_⟩
  intro d n hd0 hdpd halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  let a : Real := eta * Real.sqrt (d : Real)
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact_mod_cast (lt_of_lt_of_le (mul_pos ha0 hdreal) halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have halphaS : alphaS ≤ alpha := by
    exact (le_max_left alphaS (max alphaT 1)).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaT' : alphaT ≤ alpha := by
    exact (le_trans (le_max_left alphaT 1)
      (le_max_right alphaS (max alphaT 1))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau, alpha]
    exact halphaT alpha halphaT'
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauTheta : tau ≤ tauTheta := htauSmall.trans (min_le_right _ _)
  have htauLe : tau ≤ 1 := htauSmall.trans htau01
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hRhalf : R ≤ Real.sqrt (d : Real) / 2 := by
    have hdata := hdInner d (le_trans (le_trans (le_max_left dInner 8)
      (le_max_right dTail (max dInner 8)))
      (le_trans (le_max_right dS (max dTail (max dInner 8))) hd0))
    dsimp [R]
    exact hdata.2.2.2.2
  have hsource' := hsource d n
    (le_trans (le_max_left dS (max dTail (max dInner 8))) hd0) hdpd
    ((le_div_iff₀ hdreal).1 halphaS)
  have ha0 : 0 ≤ a := by
    dsimp [a]
    positivity
  have hba : R ≤ a := by
    have hdata := hdInner d (le_trans (le_trans (le_max_left dInner 8)
      (le_max_right dTail (max dInner 8)))
      (le_trans (le_max_right dS (max dTail (max dInner 8))) hd0))
    dsimp [a, R]
    exact hdata.2.2.2.1
  have hmiddle := norm_growingCentralMinusScaledThetaIntegrand_middle_gaussian_le
    (x := (fun _ : Fin d => 0)) hdpd htau htauLe
    hPhaseData hThetaData htauPhase htauTheta hR0 hba
    (by dsimp [a]; exact (by nlinarith [heta]))
    (by
      have htail' := hdTail d (le_trans (le_max_left dTail (max dInner 8))
        (le_trans (le_max_right dS (max dTail (max dInner 8))) hd0))
      simpa [R] using htail')
  let f : Real → Complex := fun u =>
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) *
      (growingCentralMinusScaledAmplitude (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d)
          (fun _ : Fin d => 0))
  have hInt : IntervalIntegrable f volume (-a) a := by
    dsimp [f, a]
    apply intervalIntegrable_growingCentralMinusScaledExactIntegrand
      (fun _ : Fin d => 0) hdpd htau htauLe
    · positivity
    · nlinarith [heta]
  have hneg : IntervalIntegrable f volume (-a) (-R) := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR0])⟩
  have hcenter : IntervalIntegrable f volume (-R) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, le_trans hu.2 hba⟩
  have hleftInt : IntervalIntegrable f volume (-a) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hba⟩
  have hpos : IntervalIntegrable f volume R a := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, hu.2⟩
  have hfull := norm_intervalIntegral_lower_of_inner_and_middle
    (f := f) (a := a) (b := R) (L := (1 : Real))
    (M := 4 * (d : Real)⁻¹) hneg hcenter hleftInt hpos ha0 hR0 hba
    hsource' (by simpa [f, growingCentralMinusScaledThetaIntegrand, mul_assoc] using hmiddle)
  have hd8 : (8 : Real) ≤ d := by
    exact_mod_cast (le_trans (le_trans (le_max_right dInner 8)
      (le_max_right dTail (max dInner 8)))
      (le_trans (le_max_right dS (max dTail (max dInner 8))) hd0))
  have hbudget : 1 - 4 * (d : Real)⁻¹ ≥ (1 / 2 : Real) := by
    have hdpos : 0 < (d : Real) := hdreal
    have hinv : (d : Real)⁻¹ ≤ (8 : Real)⁻¹ :=
      (inv_le_inv₀ hdpos (by norm_num)).2 hd8
    have hfour : 4 * (d : Real)⁻¹ ≤ (1 / 2 : Real) := by
      have hmul := mul_le_mul_of_nonneg_left hinv (show (0 : Real) ≤ 4 by norm_num)
      norm_num at hmul ⊢
      exact hmul
    linarith
  dsimp [f, a, tau, alpha] at hfull ⊢
  exact hbudget.trans hfull

/-! The positive central carrier admits the same fixed-window Gaussian tail
estimate, with the already normalized positive amplitude bound replacing the
negative pole bound. -/
theorem norm_growingCentralScaledExactIntegrand_le_gaussian
    {d : Nat} {tau u : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    {tauPhase tauAmp : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hAmpData : ∀ {d' : Nat} (s v : Real) (z : Fin d' → Real),
      0 < d' → 0 < s → s ≤ tauAmp → |v| ≤ Real.sqrt d' / 2 →
        ‖growingCentralScaledAmplitude s v z‖ ≤ 1)
    (hphaseTau : tau ≤ tauPhase) (hAmpTau : tau ≤ tauAmp)
    (hu : |u| ≤ Real.sqrt d / 2) :
    ‖Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
      growingCentralScaledAmplitude tau u x‖ ≤
      Real.exp (-u ^ 2 / 64) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have huy : |u / Real.sqrt d| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    nlinarith [hu]
  have hphase :
      (gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)).re ≤
        -(3 / 40 : Real) * (u / Real.sqrt d) ^ 2 := by
    simpa [div_eq_mul_inv, mul_assoc] using
      hphaseData tau (u / Real.sqrt d) htau hphaseTau huy
  have hphaseNorm : ‖Complex.exp ((d : Complex) *
      gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d))‖ ≤
      Real.exp (-u ^ 2 / 64) := by
    rw [Complex.norm_exp]
    have hre : ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)).re =
        (d : Real) *
          (gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)).re := by
      simp [Complex.mul_re]
    rw [hre]
    apply Real.exp_le_exp.mpr
    have hsqrtsq : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
      Real.sq_sqrt hdreal.le
    have hscale : (d : Real) * (u / Real.sqrt d) ^ 2 = u ^ 2 := by
      field_simp [ne_of_gt hsqrt]
      nlinarith
    calc
      (d : Real) *
          (gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)).re ≤
          (d : Real) * (-(3 / 40 : Real) * (u / Real.sqrt d) ^ 2) :=
        mul_le_mul_of_nonneg_left hphase (by positivity)
      _ = -(3 / 40 : Real) * u ^ 2 := by
        calc
          (d : Real) * (-(3 / 40 : Real) * (u / Real.sqrt d) ^ 2) =
              -(3 / 40 : Real) * ((d : Real) * (u / Real.sqrt d) ^ 2) := by ring
          _ = -(3 / 40 : Real) * u ^ 2 := by rw [hscale]
      _ ≤ -u ^ 2 / 64 := by nlinarith [sq_nonneg u]
  have hamp := hAmpData tau u x hd htau hAmpTau hu
  rw [norm_mul]
  exact (mul_le_mul hphaseNorm hamp (norm_nonneg _) (Real.exp_pos _).le).trans_eq
    (by ring)

theorem norm_growingCentralScaledExactIntegrand_middle_gaussian_le
    {d : Nat} {tau a b : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    {tauPhase tauAmp : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hAmpData : ∀ {d' : Nat} (s v : Real) (z : Fin d' → Real),
      0 < d' → 0 < s → s ≤ tauAmp → |v| ≤ Real.sqrt d' / 2 →
        ‖growingCentralScaledAmplitude s v z‖ ≤ 1)
    (hphaseTau : tau ≤ tauPhase) (hAmpTau : tau ≤ tauAmp)
    (hb : 0 ≤ b) (hba : b ≤ a) (ha : a ≤ Real.sqrt d / 2)
    (hgaussTail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -b..b, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹) :
    ‖(∫ u in -a..-b,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) +
      ∫ u in b..a,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x‖ ≤
      2 * (d : Real)⁻¹ := by
  let g : Real → Real := fun u => Real.exp (-u ^ 2 / 64)
  have hg : MeasureTheory.Integrable g := by
    have h := integrable_exp_neg_mul_sq (b := (1 : Real) / 64) (by norm_num)
    exact h.congr (Filter.Eventually.of_forall (fun u => by
      simp [g]
      congr 1
      ring))
  have hcomp :
      (∫ u : Real, g u) - (∫ u in -b..b, g u) =
        ∫ u : Real in (Set.Ioc (-b) b)ᶜ, g u := by
    rw [intervalIntegral.integral_of_le (by linarith : -b ≤ b)]
    exact (setIntegral_compl (f := g) (s := Set.Ioc (-b) b)
      measurableSet_Ioc hg).symm
  have hnegInt : IntervalIntegrable (fun u : Real => g u) volume (-a) (-b) :=
    hg.intervalIntegrable
  have hposInt : IntervalIntegrable (fun u : Real => g u) volume b a :=
    hg.intervalIntegrable
  have hneg : ‖∫ u in -a..-b,
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x‖ ≤
      ∫ u in Set.Ioc (-a) (-b), g u := by
    have horder : -a ≤ -b := by linarith
    have hnorm := intervalIntegral.norm_integral_le_of_norm_le horder
      (Filter.Eventually.of_forall (fun u hu =>
        norm_growingCentralScaledExactIntegrand_le_gaussian x hd htau htauLe
          hphaseData hAmpData hphaseTau hAmpTau
          (abs_le.mpr ⟨by linarith [hu.1], by linarith [hu.2]⟩ |>.trans ha)))
      hnegInt
    exact hnorm.trans_eq (intervalIntegral.integral_of_le horder)
  have hpos : ‖∫ u in b..a,
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x‖ ≤
      ∫ u in Set.Ioc b a, g u := by
    have hnorm := intervalIntegral.norm_integral_le_of_norm_le hba
      (Filter.Eventually.of_forall (fun u hu =>
        norm_growingCentralScaledExactIntegrand_le_gaussian x hd htau htauLe
          hphaseData hAmpData hphaseTau hAmpTau
          (abs_le.mpr ⟨by linarith [hu.1], by linarith [hu.2]⟩ |>.trans ha)))
      hposInt
    exact hnorm.trans_eq (intervalIntegral.integral_of_le hba)
  have hnegSet : (∫ u in Set.Ioc (-a) (-b), g u) ≤
      ∫ u in (Set.Ioc (-b) b)ᶜ, g u := by
    refine MeasureTheory.setIntegral_mono_set hg.integrableOn
      (Filter.Eventually.of_forall (fun u => by positivity)) ?_
    filter_upwards with u
    intro hu
    change ¬ (u ∈ Set.Ioc (-b) b)
    intro hbad
    exact by linarith [hu.2, hbad.1]
  have hposSet : (∫ u in Set.Ioc b a, g u) ≤
      ∫ u in (Set.Ioc (-b) b)ᶜ, g u := by
    refine MeasureTheory.setIntegral_mono_set hg.integrableOn
      (Filter.Eventually.of_forall (fun u => by positivity)) ?_
    filter_upwards with u
    intro hu
    change ¬ (u ∈ Set.Ioc (-b) b)
    intro hbad
    exact by linarith [hu.1, hbad.2, hb]
  calc
    _ ≤ ‖∫ u in -a..-b, _‖ + ‖∫ u in b..a, _‖ := norm_add_le _ _
    _ ≤ (∫ u in (Set.Ioc (-b) b)ᶜ, g u) +
        (∫ u in (Set.Ioc (-b) b)ᶜ, g u) := by
      have hneg' := hneg.trans
        (by simpa only [one_mul] using hnegSet)
      have hpos' := hpos.trans
        (by simpa only [one_mul] using hposSet)
      exact add_le_add hneg' hpos'
    _ = 2 * ((∫ u : Real, g u) - ∫ u in -b..b, g u) := by rw [← hcomp]; ring
    _ ≤ 2 * (d : Real)⁻¹ := mul_le_mul_of_nonneg_left hgaussTail (by norm_num)

/-! The positive source carrier also extends from the Gaussian inner window to
the fixed central window.  This remains a source-normalized lower bound; the
central ratio and the remote contour comparison are still separate nodes. -/
theorem exists_growingCentral_source_full_integral_lower_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (1 / 2 : Real) ≤
          ‖∫ u in -(eta * Real.sqrt (d : Real))..
              eta * Real.sqrt (d : Real),
              Complex.exp ((d : Complex) *
                gaussianCentralPhase
                  (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                  (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
                growingCentralScaledAmplitude (d := d)
                  (gaussianSaddleTau ((n : Real) / d)) u
                  (fun _ : Fin d => 0)‖ := by
  obtain ⟨alphaS, dS, hSAlpha, hsource⟩ :=
    exists_growingCentral_source_integral_lower_data heta0 heta
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauAmp, hAmp0, hAmp1, hAmpData⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_le_one
  let tau0 : Real := min tauPhase tauAmp
  have htau0 : 0 < tau0 := lt_min hPhase0 hAmp0
  have htau01 : tau0 ≤ 1 :=
    (min_le_left _ _).trans hPhase1
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tau0 htau0).mono fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaS (max alphaT 1)
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaT 1)
      (le_max_right alphaS (max alphaT 1))
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
      (eta := eta) (C := 0) heta0
  let d0 : Nat := max dS (max dTail (max dInner 8))
  refine ⟨alpha0, d0, halpha01, ?_⟩
  intro d n hd0 hdpd halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  let a : Real := eta * Real.sqrt (d : Real)
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact_mod_cast (lt_of_lt_of_le (mul_pos ha0 hdreal) halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have halphaS : alphaS ≤ alpha := by
    exact (le_max_left alphaS (max alphaT 1)).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaT' : alphaT ≤ alpha := by
    exact (le_trans (le_max_left alphaT 1)
      (le_max_right alphaS (max alphaT 1))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau, alpha]
    exact halphaT alpha halphaT'
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauAmp : tau ≤ tauAmp := htauSmall.trans (min_le_right _ _)
  have htauLe : tau ≤ 1 := htauSmall.trans htau01
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hdataInner := hdInner d (le_trans (le_trans (le_max_left dInner 8)
      (le_max_right dTail (max dInner 8)))
      (le_trans (le_max_right dS (max dTail (max dInner 8))) hd0))
  have hRhalf : R ≤ Real.sqrt (d : Real) / 2 := by
    dsimp [R]
    exact hdataInner.2.2.2.2
  have hsource' := hsource d n
    (le_trans (le_max_left dS (max dTail (max dInner 8))) hd0) hdpd
    ((le_div_iff₀ hdreal).1 halphaS)
  have ha0 : 0 ≤ a := by
    dsimp [a]
    positivity
  have hba : R ≤ a := by
    dsimp [a, R]
    exact hdataInner.2.2.2.1
  have hmiddle := norm_growingCentralScaledExactIntegrand_middle_gaussian_le
    (x := (fun _ : Fin d => 0)) hdpd htau htauLe
    hPhaseData hAmpData htauPhase htauAmp hR0 hba
    (by dsimp [a]; nlinarith [heta])
    (by
      have htail' := hdTail d (le_trans (le_max_left dTail (max dInner 8))
        (le_trans (le_max_right dS (max dTail (max dInner 8))) hd0))
      simpa [R] using htail')
  let f : Real → Complex := fun u =>
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) *
      growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)
  have hInt : IntervalIntegrable f volume (-a) a := by
    dsimp [f, a]
    apply intervalIntegrable_growingCentralScaledExactIntegrand
      (fun _ : Fin d => 0) hdpd htau htauLe
    · positivity
    · nlinarith [heta]
  have hneg : IntervalIntegrable f volume (-a) (-R) := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR0])⟩
  have hcenter : IntervalIntegrable f volume (-R) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, le_trans hu.2 hba⟩
  have hleftInt : IntervalIntegrable f volume (-a) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hba⟩
  have hpos : IntervalIntegrable f volume R a := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, hu.2⟩
  have hfull := norm_intervalIntegral_lower_of_inner_and_middle
    (f := f) (a := a) (b := R) (L := (1 : Real))
    (M := 2 * (d : Real)⁻¹) hneg hcenter hleftInt hpos ha0 hR0 hba
    hsource' (by simpa [f] using hmiddle)
  have hd8 : (8 : Real) ≤ d := by
    exact_mod_cast (le_trans (le_trans (le_max_right dInner 8)
      (le_max_right dTail (max dInner 8)))
      (le_trans (le_max_right dS (max dTail (max dInner 8))) hd0))
  have hbudget : 1 - 2 * (d : Real)⁻¹ ≥ (1 / 2 : Real) := by
    have hinv : (d : Real)⁻¹ ≤ (8 : Real)⁻¹ :=
      (inv_le_inv₀ hdreal (by norm_num)).2 hd8
    have htwo : 2 * (d : Real)⁻¹ ≤ (1 / 4 : Real) := by
      have hmul := mul_le_mul_of_nonneg_left hinv (show (0 : Real) ≤ 2 by norm_num)
      norm_num at hmul ⊢
      exact hmul
    linarith
  dsimp [f, a, tau, alpha] at hfull ⊢
  exact hbudget.trans hfull

theorem norm_intervalIntegral_growingCentralExact_sub_gaussian_main_le_of_remainder
    {d : Nat} {tau R lambdaTwo E Eext : Real} (x : Fin d -> Real)
    (hlambdaTwo : (1 : Real) / 32 ≤ lambdaTwo)
    (hlambdaEq : lambdaTwo =
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hR0 : 0 ≤ R)
    (hrem : ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x -
        growingCentralLeadingIntegrand tau u x)‖ ≤ E)
    (hExact : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x)
      MeasureTheory.volume (-R) R)
    (hLeading : IntervalIntegrable
      (fun u : Real => growingCentralLeadingIntegrand tau u x)
      MeasureTheory.volume (-R) R)
    (hamp0 : ‖growingCentralScaledAmplitude tau 0 x‖ ≤ 2)
    (hExtension :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ Eext) :
    ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x‖ ≤ E + 2 * Eext := by
  have hmain := norm_growingCentralLeading_main_sub_inner_le_of_extension
    (x := x) hlambdaTwo hlambdaEq hR0 hamp0 hExtension
  have hmain' :
      ‖(∫ u in -R..R, growingCentralLeadingIntegrand tau u x) -
          (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            growingCentralScaledAmplitude tau 0 x‖ ≤ 2 * Eext := by
    simpa [norm_sub_rev] using hmain
  calc
    ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) -
        (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
          growingCentralScaledAmplitude tau 0 x‖ =
      ‖(∫ u in -R..R,
          (Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x -
          growingCentralLeadingIntegrand tau u x)) +
        ((∫ u in -R..R, growingCentralLeadingIntegrand tau u x) -
          (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
            growingCentralScaledAmplitude tau 0 x)‖ := by
      congr 1
      rw [intervalIntegral.integral_sub hExact hLeading]
      ring
    _ ≤ E + 2 * Eext := by
      exact (norm_add_le _ _).trans (add_le_add hrem hmain')

theorem integral_growingCentralMinusScaledProductRemainderMajorant_le
    {d : Nat} {C K0 K1 : Real} (hd : 0 < d)
    (hC0 : 0 ≤ C) (hCroot : C ≤ Real.sqrt (d : Real))
    (hK0 : 0 ≤ K0) (hK1 : 0 ≤ K1) :
    (∫ u : Real,
      growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u) ≤
      (1 / (d : Real)) *
        (15 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) := by
  have hphase := integral_growingCentralPhaseExpansionMajorant_le
    (d := d) (C := C) hd hC0 hCroot
  have hprod := integral_growingCentralScaledProductRemainderMajorantWithPhase_le
    (d := d) (C := C) (KA := K0) (K1 := K1) hd hC0 hCroot hK0 hK1
  have hphaseInt := integrable_growingCentralPhaseExpansionMajorant
    (d := d) (C := C) hd hC0 hCroot
  have hprodInt := integrable_growingCentralScaledProductRemainderMajorantWithPhase
    (d := d) (C := C) (KA := K0) (K1 := K1) hd hC0 hCroot hK0 hK1
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hpoint : ∀ u : Real,
      growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u ≤
        growingCentralPhaseExpansionMajorant d C u +
          growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u := by
    intro u
    have hphase0 : 0 ≤ growingCentralPhaseExpansionMajorant d 0 u := by
      dsimp [growingCentralPhaseExpansionMajorant]
      positivity
    have heq : growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u +
        growingCentralPhaseExpansionMajorant d 0 u =
        growingCentralPhaseExpansionMajorant d C u +
          growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u := by
      simp [growingCentralMinusScaledProductRemainderMajorant,
        growingCentralScaledProductRemainderMajorantWithPhase,
        growingCentralScaledProductRemainderMajorant]
      field_simp [ne_of_gt hdreal, ne_of_gt (Real.sqrt_pos.2 hdreal)]
      have hsqrtsq : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
        Real.sq_sqrt hdreal.le
      ring_nf
    linarith
  have hnegInt := integrable_growingCentralMinusScaledProductRemainderMajorant
    (d := d) (C := C) (K0 := K0) (K1 := K1) hd hC0 hCroot hK0 hK1
  have hsumInt := hphaseInt.add hprodInt
  have hleInt := MeasureTheory.integral_mono_ae hnegInt hsumInt
    (Filter.Eventually.of_forall hpoint)
  calc
    (∫ u : Real,
      growingCentralMinusScaledProductRemainderMajorant d C K0 K1 u) ≤
      ∫ u : Real,
        growingCentralPhaseExpansionMajorant d C u +
          growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u :=
      hleInt
    _ = (∫ u : Real, growingCentralPhaseExpansionMajorant d C u) +
        ∫ u : Real,
          growingCentralScaledProductRemainderMajorantWithPhase d C K0 K1 u :=
      integral_add hphaseInt hprodInt
    _ ≤
      (5 / (d : Real)) *
          (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
        (1 / (d : Real)) *
          (10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
            K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
              (1 / 3 : Real) *
                (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
            (K1 / 3) *
              (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))) :=
      add_le_add hphase hprod
    _ = _ := by ring

theorem exists_growingCentralMinusScaled_gaussianArc_source_lower_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (1 / (4 * Real.pi) : Real) *
            (gaussianSaddleTau ((n : Real) / d) / Real.sqrt d) ≤
          ‖gaussianCentralArcIntegral
              (-(Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex))
              (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
              (gaussianSaddleTau ((n : Real) / d) *
                gaussianInnerWindowScale (d : Real) / Real.sqrt d)
              (fun _ : Fin d => 0)‖ := by
  obtain ⟨alpha0, d0, halpha0, hsource⟩ :=
    exists_growingCentralMinusScaled_source_integral_lower_data heta0 heta
  refine ⟨alpha0, d0, halpha0, ?_⟩
  intro d n hd0 hdpd halpha
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have halphaPos : 0 < (n : Real) / d :=
    div_pos (by
      have halpha0pos : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha0
      exact lt_of_lt_of_le (mul_pos halpha0pos hdreal) halpha) hdreal
  have htau : 0 < gaussianSaddleTau ((n : Real) / d) :=
    gaussianSaddleTau_pos halphaPos
  let R : Real := gaussianInnerWindowScale (d : Real)
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  have hsource' := hsource d n hd0 hdpd halpha
  have hratio :
      (tau * R / Real.sqrt d) / (tau / Real.sqrt d) = R := by
    have hsqrt : Real.sqrt (d : Real) ≠ 0 := by positivity
    have htau' : tau ≠ 0 := ne_of_gt (by simpa [tau] using htau)
    field_simp [hsqrt, htau']
  have hsource'' :
      1 ≤ ‖∫ u in -((tau * R / Real.sqrt d) / (tau / Real.sqrt d))..
          ((tau * R / Real.sqrt d) / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            (growingCentralMinusScaledAmplitude (d := d) tau u *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d)
                (fun _ : Fin d => 0))‖ := by
    rw [hratio]
    simpa [R, tau] using hsource'
  have hArc := norm_gaussianCentralArcIntegral_minus_source_lower_of_norm
    (d := d) (tau := tau) (eta := tau * R / Real.sqrt d)
    hdpd htau (fun _ : Fin d => 0) hsource''
  simpa [R, tau] using hArc

/-
theorem exists_growingCentral_gaussianArc_source_lower_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (1 / (8 * Real.pi) : Real) *
            (1 / Real.sqrt d) ≤
          ‖gaussianCentralArcIntegral
              (Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex)
              (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
              (gaussianSaddleTau ((n : Real) / d) * eta)
              (fun _ : Fin d => 0)‖ := by
  obtain ⟨alpha0, d0, halpha0, hsource⟩ :=
    exists_growingCentral_source_full_integral_lower_data heta0 heta
  refine ⟨alpha0, d0, halpha0, ?_⟩
  intro d n hd0 hdpd halpha
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have halphaPos : 0 < (n : Real) / d :=
    div_pos (by
      have halpha0pos : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha0
      exact lt_of_lt_of_le (mul_pos halpha0pos hdreal) halpha) hdreal
  have htau : 0 < gaussianSaddleTau ((n : Real) / d) :=
    gaussianSaddleTau_pos halphaPos
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  have hsource' := hsource d n hd0 hdpd halpha
  have hratio :
      (tau * eta) / (tau / Real.sqrt d) = eta * Real.sqrt d := by
    have hsqrt : Real.sqrt (d : Real) ≠ 0 := by positivity
    have htau' : tau ≠ 0 := ne_of_gt (by simpa [tau] using htau)
    field_simp [hsqrt, htau']
  have hsource'' :
      (1 / 2 : Real) ≤ ‖∫ u in -((tau * eta) / (tau / Real.sqrt d))..
          ((tau * eta) / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u
              (fun _ : Fin d => 0)‖ := by
    rw [hratio]
    simpa [tau] using hsource'
  have hArc := norm_gaussianCentralArcIntegral_plus_source_lower_of_norm
    (d := d) (tau := tau) (eta := tau * eta) hdpd htau
      (fun _ : Fin d => 0) hsource''
  simpa [tau] using hArc
-/

/-! Exact positive-saddle scaled-to-Gaussian change of variables.  This is
separate from the commented exploratory arc lower route above: no pole factor
or source estimate is inferred here. -/
theorem intervalIntegral_growingCentralScaledExactIntegrand_comp_mul_eq_gaussian_plus
    {d : Nat} {tau R : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real) :
    (∫ u in -R..R,
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u x) =
      (tau / Real.sqrt d)⁻¹ •
        ∫ t in -(tau * R / Real.sqrt d)..(tau * R / Real.sqrt d),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau)) t) *
            gaussianCentralAmplitude (Real.exp (-tau) : Complex)
              (Real.exp (-tau)) t x := by
  have hscale : 0 < tau / Real.sqrt d := by positivity
  have hscale_ne : tau / Real.sqrt d ≠ 0 := ne_of_gt hscale
  let f : Real → Complex := fun t =>
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau)) t) *
      gaussianCentralAmplitude (Real.exp (-tau) : Complex)
        (Real.exp (-tau)) t x
  calc
    (∫ u in -R..R,
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) =
        ∫ u in -R..R, f ((tau / Real.sqrt d) * u) := by
      apply intervalIntegral.integral_congr
      intro u hu
      dsimp [f]
      rw [show (tau / Real.sqrt d) * u = tau * u / Real.sqrt d by ring]
      simpa [growingCentralScaledAmplitude, div_eq_mul_inv,
        mul_assoc, mul_left_comm, mul_comm] using
        (growingCentralScaledExactIntegrand_eq_gaussianCentralExactIntegrand
          (d := d) (tau := tau) (y := u / Real.sqrt d) x)
    _ = (tau / Real.sqrt d)⁻¹ •
        ∫ t in (tau / Real.sqrt d) * (-R)..
          (tau / Real.sqrt d) * R, f t := by
      exact intervalIntegral.integral_comp_mul_left f hscale_ne
    _ = (tau / Real.sqrt d)⁻¹ •
        ∫ t in -(tau * R / Real.sqrt d)..(tau * R / Real.sqrt d), f t := by
      congr 2 <;> ring
    _ = (tau / Real.sqrt d)⁻¹ •
        ∫ t in -(tau * R / Real.sqrt d)..(tau * R / Real.sqrt d),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau)) t) *
            gaussianCentralAmplitude (Real.exp (-tau) : Complex)
              (Real.exp (-tau)) t x := by
      rfl

theorem gaussianCentralArcIntegral_plus_eq_normalized_v2
    {d : Nat} {tau eta : Real} (htau : 0 < tau) (x : Fin d → Real) :
    gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
        (Real.exp (-tau)) eta x =
      ((1 / (2 * Real.pi) : Complex) *
          gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0) *
        ∫ t in -eta..eta,
          Complex.exp ((d : Complex) * gaussianCentralPhase
            (Real.exp (-tau)) t) *
            (gaussianNormalizedPoleAmplitude
              (Real.exp (-tau) : Complex) t *
              gaussianPolarThetaProduct (Real.exp (-tau)) t x) := by
  have hrho : ‖(Real.exp (-tau) : Complex)‖ < 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
    exact (Real.exp_lt_one_iff).mpr (neg_lt_zero.mpr htau)
  unfold gaussianCentralArcIntegral
  calc
    _ = (1 / (2 * Real.pi) : Complex) *
        ∫ t in -eta..eta,
          gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0 *
            (Complex.exp ((d : Complex) * gaussianCentralPhase
              (Real.exp (-tau)) t) *
              (gaussianNormalizedPoleAmplitude
                (Real.exp (-tau) : Complex) t *
                gaussianPolarThetaProduct (Real.exp (-tau)) t x)) := by
      apply congrArg (fun z : Complex => (1 / (2 * Real.pi) : Complex) * z)
      apply intervalIntegral.integral_congr
      intro t ht
      change Complex.exp ((d : Complex) * gaussianCentralPhase
          (Real.exp (-tau)) t) *
          gaussianPoleAmplitude (Real.exp (-tau) : Complex) t *
            gaussianPolarThetaProduct (Real.exp (-tau)) t x = _
      have hfactor := gaussianPoleAmplitude_eq_zero_mul_normalized_of_norm_lt_one
        (q := (Real.exp (-tau) : Complex)) hrho t
      rw [hfactor]
      ring
    _ = _ := by
      rw [intervalIntegral.integral_const_mul]
      ring

theorem gaussianCentralArcIntegral_plus_eq_scaled_normalized_v2
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real) :
    ((1 / (2 * Real.pi) : Complex) *
        gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0) *
        (∫ u in -(eta / (tau / Real.sqrt d))..
            (eta / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x) =
      (tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x := by
  have hscaled :=
    intervalIntegral_growingCentralScaledExactIntegrand_comp_mul_eq_gaussian_plus
      (d := d) (tau := tau) (R := eta / (tau / Real.sqrt d)) hd htau x
  have hscale : 0 < tau / Real.sqrt d := by positivity
  have hscale_ne : tau / Real.sqrt d ≠ 0 := ne_of_gt hscale
  have hsqrt_ne : Real.sqrt (d : Real) ≠ 0 := by positivity
  have hleft :
      -(tau * (eta / (tau / Real.sqrt d)) / Real.sqrt d) = -eta := by
    field_simp [hscale_ne, hsqrt_ne]
  have hright :
      tau * (eta / (tau / Real.sqrt d)) / Real.sqrt d = eta := by
    field_simp [hscale_ne, hsqrt_ne]
  have hscaled' :
      (∫ u in -(eta / (tau / Real.sqrt d))..
          (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) =
      (tau / Real.sqrt d)⁻¹ •
        ∫ t in -eta..eta,
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau)) t) *
            gaussianCentralAmplitude (Real.exp (-tau) : Complex)
              (Real.exp (-tau)) t x := by
    simpa [hleft, hright] using hscaled
  rw [hscaled', gaussianCentralArcIntegral_plus_eq_normalized_v2
    (d := d) (tau := tau) (eta := eta) htau x]
  simp [gaussianCentralAmplitude]
  ring

lemma norm_gaussianPoleAmplitude_plus_zero_ge_inv_tau_v2
    {tau : Real} (htau : 0 < tau) :
    (tau⁻¹ : Real) ≤
      ‖gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0‖ := by
  have hlt : Real.exp (-tau) < 1 :=
    (Real.exp_lt_one_iff).mpr (neg_lt_zero.mpr htau)
  have hden : 0 < 1 - Real.exp (-tau) := by linarith
  have hmain : 1 - Real.exp (-tau) ≤ tau := by
    have h := Real.add_one_le_exp (-tau)
    linarith
  rw [inv_eq_one_div, gaussianPoleAmplitude_zero_real, Complex.norm_real,
    Real.norm_eq_abs, abs_of_pos (by positivity), inv_eq_one_div]
  apply (div_le_div_iff₀ htau hden).2
  linarith

theorem norm_gaussianCentralArcIntegral_plus_source_lower_of_norm_v2
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau)
    (x : Fin d → Real)
    (hsource : (1 / 2 : Real) ≤ ‖∫ u in -(eta / (tau / Real.sqrt d))..
        (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x‖) :
    (1 / (4 * Real.pi) : Real) * (1 / Real.sqrt d) ≤
      ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x‖ := by
  have hpole := norm_gaussianPoleAmplitude_plus_zero_ge_inv_tau_v2 htau
  have hconst : ‖(1 / (2 * Real.pi) : Complex)‖ =
      (1 / (2 * Real.pi) : Real) := by
    norm_num [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos]
  have hpref : (1 / (2 * Real.pi) : Real) * tau⁻¹ ≤
      ‖(1 / (2 * Real.pi) : Complex) *
        gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0‖ := by
    rw [norm_mul, hconst]
    exact mul_le_mul_of_nonneg_left hpole (by positivity)
  let p : Complex :=
    (1 / (2 * Real.pi) : Complex) *
      gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0
  let I : Complex :=
    ∫ u in -(eta / (tau / Real.sqrt d))..
      (eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u x
  have hpref' : (1 / (2 * Real.pi) : Real) * tau⁻¹ ≤ ‖p‖ := by
    simpa [p] using hpref
  have hI : (1 / 2 : Real) ≤ ‖I‖ := by simpa [I] using hsource
  have hprod : (1 / (4 * Real.pi) : Real) * tau⁻¹ ≤ ‖p * I‖ := by
    rw [norm_mul]
    calc
      (1 / (4 * Real.pi) : Real) * tau⁻¹ =
          ((1 / (2 * Real.pi) : Real) * tau⁻¹) * (1 / 2) := by ring
      _ ≤ ‖p‖ * (1 / 2) := by gcongr
      _ ≤ ‖p‖ * ‖I‖ := mul_le_mul_of_nonneg_left hI (norm_nonneg _)
  have hcomp := gaussianCentralArcIntegral_plus_eq_scaled_normalized_v2
    (d := d) (tau := tau) (eta := eta) hd htau x
  have hcomp' : p * I =
      (tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x := by
    simpa [p, I] using hcomp
  rw [hcomp'] at hprod
  have hc : 0 < tau / Real.sqrt d := by positivity
  rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hc)] at hprod
  have hsqrt : 0 < Real.sqrt (d : Real) := by
    exact Real.sqrt_pos.2 (by exact_mod_cast hd)
  calc
    (1 / (4 * Real.pi) : Real) * (1 / Real.sqrt d) ≤
        (1 / (4 * Real.pi) : Real) * tau⁻¹ *
          (tau / Real.sqrt d) := by
      field_simp [ne_of_gt htau, ne_of_gt hsqrt]
      norm_num
    _ ≤ ((tau / Real.sqrt d)⁻¹ *
          ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
            (Real.exp (-tau)) eta x‖) * (tau / Real.sqrt d) := by
      exact mul_le_mul_of_nonneg_right hprod hc.le
    _ = ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x‖ := by
      field_simp [ne_of_gt hc]

theorem exists_growingCentral_gaussianArc_source_lower_data_v2
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (1 / (4 * Real.pi) : Real) * (1 / Real.sqrt d) ≤
          ‖gaussianCentralArcIntegral
              (Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex)
              (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
              (gaussianSaddleTau ((n : Real) / d) * eta)
              (fun _ : Fin d => 0)‖ := by
  obtain ⟨alpha0, d0, halpha0, hsource⟩ :=
    exists_growingCentral_source_full_integral_lower_data heta0 heta
  refine ⟨alpha0, d0, halpha0, ?_⟩
  intro d n hd0 hdpd halpha
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have halphaPos : 0 < (n : Real) / d :=
    div_pos (by
      have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha0
      exact lt_of_lt_of_le (mul_pos ha0 hdreal) halpha) hdreal
  have htau : 0 < gaussianSaddleTau ((n : Real) / d) :=
    gaussianSaddleTau_pos halphaPos
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  have hsource' := hsource d n hd0 hdpd halpha
  have hratio :
      (tau * eta) / (tau / Real.sqrt d) = eta * Real.sqrt d := by
    have hsqrt : Real.sqrt (d : Real) ≠ 0 := by positivity
    have htau' : tau ≠ 0 := ne_of_gt (by simpa [tau] using htau)
    field_simp [hsqrt, htau']
  have hsource'' :
      (1 / 2 : Real) ≤ ‖∫ u in -((tau * eta) / (tau / Real.sqrt d))..
          ((tau * eta) / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u
              (fun _ : Fin d => 0)‖ := by
    rw [hratio]
    simpa [tau] using hsource'
  have hArc := norm_gaussianCentralArcIntegral_plus_source_lower_of_norm_v2
    (d := d) (tau := tau) (eta := tau * eta) hdpd htau
      (fun _ : Fin d => 0) hsource''
  simpa [tau] using hArc

/-! The full fixed negative source window transfers to the Gaussian central
arc at angular half-width `tau * eta`, with its natural `tau / sqrt d` scale. -/
theorem exists_growingCentralMinusScaled_gaussianArc_full_source_lower_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (1 / (8 * Real.pi) : Real) *
            (gaussianSaddleTau ((n : Real) / d) / Real.sqrt d) ≤
          ‖gaussianCentralArcIntegral
              (-(Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex))
              (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
              (gaussianSaddleTau ((n : Real) / d) * eta)
              (fun _ : Fin d => 0)‖ := by
  obtain ⟨alpha0, d0, halpha0, hsource⟩ :=
    exists_growingCentralMinusScaled_source_full_integral_lower_data heta0 heta
  refine ⟨alpha0, d0, halpha0, ?_⟩
  intro d n hd0 hdpd halpha
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have halphaPos : 0 < (n : Real) / d :=
    div_pos (by
      have halpha0pos : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha0
      exact lt_of_lt_of_le (mul_pos halpha0pos hdreal) halpha) hdreal
  have htau : 0 < gaussianSaddleTau ((n : Real) / d) :=
    gaussianSaddleTau_pos halphaPos
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  have hsource' := hsource d n hd0 hdpd halpha
  have hratio :
      (tau * eta) / (tau / Real.sqrt d) = eta * Real.sqrt d := by
    have hsqrt : Real.sqrt (d : Real) ≠ 0 := by positivity
    have htau' : tau ≠ 0 := ne_of_gt (by simpa [tau] using htau)
    field_simp [hsqrt, htau']
  have hsource'' :
      (1 / 2 : Real) ≤ ‖∫ u in -((tau * eta) / (tau / Real.sqrt d))..
          ((tau * eta) / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            (growingCentralMinusScaledAmplitude (d := d) tau u *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d)
                (fun _ : Fin d => 0))‖ := by
    rw [hratio]
    simpa [tau, mul_assoc] using hsource'
  have hArc := norm_gaussianCentralArcIntegral_minus_source_lower_of_half_norm
    (d := d) (tau := tau) (eta := tau * eta) hdpd htau
      (fun _ : Fin d => 0) hsource''
  simpa [tau] using hArc

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralOriginLogDerivative.lean <==
import EuclideanBallsFormalization.GrowingCentralDualTaylor
import EuclideanBallsFormalization.GrowingThetaQFifthDerivative

namespace EuclideanBallsFormalization

open scoped Topology

noncomputable section

/-!
The Poisson-dual factor at the origin is `1 + tail(q, 0)`.  This file records
that its semantic complex logarithmic derivative is exactly the branch-free
quotient already used by the tail derivative development.  It is the local
bridge needed before applying a Cauchy estimate to the growing central phase.
-/

def growingThetaOriginTailLogDeriv (q : Complex) : Complex :=
  logDeriv (fun z : Complex => 1 + growingThetaNearestTailQ z 0) q

lemma growingThetaOriginTailLogDeriv_eq_explicit_on_ball
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    growingThetaOriginTailLogDeriv w =
      growingThetaNearestTailQLogDerivative w 0 := by
  have htail := hasDerivAt_growingThetaNearestTailQ_on_ball
    htau hsector (x := 0) (by norm_num) hw
  have hne : 1 + growingThetaNearestTailQ w 0 ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos
      (re_pos_of_mem_growingThetaBall htau hw) 0
  have hfactor := htail.const_add 1
  unfold growingThetaOriginTailLogDeriv
  rw [logDeriv_apply, hfactor.deriv]
  rfl

/-- The actual semantic logarithmic derivative of the origin Poisson factor
has the already-formalized second algebraic logarithmic derivative. -/
theorem hasDerivAt_growingThetaOriginTailLogDeriv_on_ball
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt growingThetaOriginTailLogDeriv
      (growingThetaNearestTailQSecondLogDerivative w 0) w := by
  have hlocal : (fun z : Complex => growingThetaOriginTailLogDeriv z) =ᶠ[𝓝 w]
      (fun z : Complex => growingThetaNearestTailQLogDerivative z 0) := by
    have hball : Metric.ball (growingThetaParameter tau sigma) (tau / 8) ∈ 𝓝 w :=
      IsOpen.mem_nhds Metric.isOpen_ball hw
    filter_upwards [hball] with z hz
    exact growingThetaOriginTailLogDeriv_eq_explicit_on_ball htau hsector hz
  exact (hasDerivAt_growingThetaNearestTailQLogDerivative_on_ball
    htau hsector (x := 0) (by norm_num) hw).congr_of_eventuallyEq hlocal

private theorem differentiableOn_iteratedDeriv_growingThetaOriginTailLogDeriv
    (n : Nat) {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    DifferentiableOn Complex (iteratedDeriv n growingThetaOriginTailLogDeriv)
      (Metric.ball (growingThetaParameter tau sigma) (tau / 8)) := by
  induction n with
  | zero =>
      simp only [iteratedDeriv_zero]
      intro w hw
      exact (hasDerivAt_growingThetaOriginTailLogDeriv_on_ball
        htau hsector hw).differentiableAt.differentiableWithinAt
  | succ n ih =>
      rw [iteratedDeriv_succ]
      exact ih.deriv Metric.isOpen_ball

/-- Every iterated complex derivative of the origin logarithmic derivative
has its semantic successor on the local Poisson ball. -/
theorem hasDerivAt_iteratedDeriv_growingThetaOriginTailLogDeriv
    (n : Nat) {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (iteratedDeriv n growingThetaOriginTailLogDeriv)
      (iteratedDeriv (n + 1) growingThetaOriginTailLogDeriv w) w := by
  rw [iteratedDeriv_succ]
  have hwithin := differentiableOn_iteratedDeriv_growingThetaOriginTailLogDeriv
    n htau hsector w hw
  exact (hwithin.differentiableAt (Metric.isOpen_ball.mem_nhds hw)).hasDerivAt

/-- Restricting the semantic complex derivative chain to the vertical
Poisson path multiplies the successor by `I`. -/
theorem hasDerivAt_iteratedDeriv_growingThetaOriginTailLogDeriv_angular
    (n : Nat) {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (fun s : Real =>
      iteratedDeriv n growingThetaOriginTailLogDeriv
        (growingThetaParameter tau s))
      (Complex.I * iteratedDeriv (n + 1)
        growingThetaOriginTailLogDeriv (growingThetaParameter tau sigma)) sigma := by
  have hq := hasDerivAt_iteratedDeriv_growingThetaOriginTailLogDeriv
    n htau hsector
      (Metric.mem_ball_self (div_pos htau (by norm_num)))
  have hcomp := hq.complexToReal_fderiv.comp sigma
    (hasDerivAt_growingThetaParameter_angularPath tau sigma)
  simpa [Function.comp_def, mul_comm, mul_left_comm, mul_assoc]
    using hcomp.hasDerivAt

/-- The normalized origin Poisson factor stays in the principal-logarithm
slit plane throughout the first growing sector. -/
theorem growingThetaOriginNearestPath_mem_slitPlane
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    growingThetaOriginNearestPath tau sigma ∈ Complex.slitPlane := by
  have htail : ‖growingThetaNearestTail tau sigma 0‖ ≤ 2 / 3 :=
    norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
      (by norm_num) (by norm_num)
  have hnorm : ‖growingThetaOriginNearestPath tau sigma - 1‖ < 1 := by
    rw [show growingThetaOriginNearestPath tau sigma - 1 =
      growingThetaNearestTail tau sigma 0 by
      unfold growingThetaOriginNearestPath
      rw [growingThetaNearestTailQ_eq_parameter]
      ring]
    exact htail.trans_lt (by norm_num)
  have hmem := Complex.mem_slitPlane_of_norm_lt_one
    (z := growingThetaOriginNearestPath tau sigma - 1) hnorm
  convert hmem using 1 <;> ring

/-- The selected principal logarithm of the origin Poisson factor has the
same local angular derivative as the branch-free logarithmic derivative. -/
theorem hasDerivAt_clog_growingThetaOriginNearestPath
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (fun s : Real => Complex.log (growingThetaOriginNearestPath tau s))
      (Complex.I * growingThetaNearestTailQLogDerivative
        (growingThetaParameter tau sigma) 0) sigma := by
  have hpath := hasDerivAt_growingThetaOriginNearestPath htau hsector
  have hslit := growingThetaOriginNearestPath_mem_slitPlane htau htau1 hsector
  have hlog := hpath.clog_real hslit
  change HasDerivAt (fun s : Real =>
      Complex.log (growingThetaOriginNearestPath tau s))
    (Complex.I * growingThetaNearestTailQDerivative
      (growingThetaParameter tau sigma) 0 /
      growingThetaOriginNearestPath tau sigma) sigma at hlog
  rw [show growingThetaOriginNearestPath tau sigma =
      1 + growingThetaNearestTailQ (growingThetaParameter tau sigma) 0 by
      unfold growingThetaOriginNearestPath
      rfl] at hlog
  simpa [growingThetaNearestTailQLogDerivative, mul_div_assoc] using hlog

private lemma norm_growingThetaNearestTailQDerivative_le_on_ball
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    ‖growingThetaNearestTailQDerivative w 0‖ ≤
      growingThetaQDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailQDerivativeTerm w 0 ell) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQDerivativeTerm_le_on_ball
      htau hsector (by norm_num) hw ell
  unfold growingThetaNearestTailQDerivative growingThetaQDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailQDerivativeTerm w 0 ell‖ ≤
        ∑' ell : Int, ‖growingThetaNearestTailQDerivativeTerm w 0 ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQDerivativeMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQDerivativeTerm_le_on_ball
          htau hsector (by norm_num) hw)
        (summable_growingThetaQDerivativeMajorant htau)

private lemma one_third_le_norm_growingThetaOriginFactor_on_fifthDisk
    {eta tau sigma : Real} (heta : eta < 1 / 2) (htau : 0 < tau)
    (htauHalf : tau ≤ 1 / 2) (hsector : |sigma| ≤ eta * tau)
    {w : Complex}
    (hw : w ∈ Metric.closedBall (growingThetaParameter tau sigma)
      (growingThetaFifthSectorRadius eta * tau)) :
    1 / 3 ≤ ‖1 + growingThetaNearestTailQ w 0‖ := by
  obtain ⟨hwre, hwsector, -, hwupper⟩ :=
    growingThetaFifth_disk_geometry heta htau hsector hw
  have hwone : w.re ≤ 1 := hwupper.trans (by linarith)
  have htail : ‖growingThetaNearestTailQ w 0‖ ≤ 2 / 3 := by
    rw [← growingThetaParameter_re_im w,
      growingThetaNearestTailQ_eq_parameter]
    exact norm_growingThetaNearestTail_le_two_thirds
      hwre hwone hwsector (by norm_num) (by norm_num)
  have hrev := norm_sub_norm_le (1 : Complex)
    (-growingThetaNearestTailQ w 0)
  rw [norm_one, norm_neg, sub_neg_eq_add] at hrev
  linarith

/-- A uniform sphere bound for the actual logarithmic derivative of the
origin Poisson factor.  This is the input required for the growing-scale
Cauchy fifth-derivative estimate. -/
theorem exists_tau0_norm_growingThetaOriginTailLogDeriv_le_inv_tau
    {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      ∀ {tau sigma : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ eta * tau →
        ∀ w ∈ Metric.sphere (growingThetaParameter tau sigma)
          (growingThetaFifthSectorRadius eta * tau),
          ‖growingThetaOriginTailLogDeriv w‖ ≤ 1 / tau := by
  obtain ⟨tauBase, htauBase, htauBaseOne, hsmall⟩ :=
    exists_tau0_growingThetaTwoImageQ_small_bounds
  let tau0 : Real := min tauBase (1 / 2)
  have htau0 : 0 < tau0 := lt_min htauBase (by norm_num)
  have htau0Half : tau0 ≤ 1 / 2 := min_le_right _ _
  refine ⟨tau0, htau0, htau0Half, ?_⟩
  intro tau sigma htau htauLe hsector w hw
  let q0 : Complex := growingThetaParameter tau sigma
  let R : Real := growingThetaFifthSectorRadius eta * tau
  have htauBaseLe : tau ≤ tauBase := htauLe.trans (min_le_left _ _)
  have htauHalf : tau ≤ 1 / 2 := htauLe.trans htau0Half
  have hsmallTau := hsmall tau htau htauBaseLe
  have hwclosed : w ∈ Metric.closedBall q0 R :=
    Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le
  have hRle : R ≤ tau / 16 := by
    dsimp [R]
    calc
      growingThetaFifthSectorRadius eta * tau ≤ (1 / 16) * tau :=
        mul_le_mul_of_nonneg_right
          (growingThetaFifthSectorRadius_le_one_sixteenth eta) htau.le
      _ = tau / 16 := by ring
  have hRlt : R < tau / 8 := hRle.trans_lt (by linarith)
  have hwball : w ∈ Metric.ball q0 (tau / 8) := by
    rw [Metric.mem_ball]
    simpa [q0] using (Metric.mem_sphere.mp hw).le.trans_lt hRlt
  have hsectorHalf : |sigma| ≤ tau / 2 := by
    calc
      |sigma| ≤ eta * tau := hsector
      _ ≤ (1 / 2) * tau :=
        mul_le_mul_of_nonneg_right heta.le htau.le
      _ = tau / 2 := by ring
  have hfactor : 1 / 3 ≤ ‖1 + growingThetaNearestTailQ w 0‖ := by
    dsimp [q0, R] at hwclosed
    exact one_third_le_norm_growingThetaOriginFactor_on_fifthDisk
      heta htau htauHalf hsector hwclosed
  have hderiv : ‖growingThetaNearestTailQDerivative w 0‖ ≤
      growingThetaQDerivativeBound tau :=
    norm_growingThetaNearestTailQDerivative_le_on_ball htau hsectorHalf hwball
  have hfactorPos : 0 < ‖1 + growingThetaNearestTailQ w 0‖ :=
    (by norm_num : (0 : Real) < 1 / 3).trans_le hfactor
  rw [growingThetaOriginTailLogDeriv_eq_explicit_on_ball
    htau hsectorHalf hwball]
  change ‖growingThetaNearestTailQDerivative w 0 /
      (1 + growingThetaNearestTailQ w 0)‖ ≤ 1 / tau
  rw [norm_div]
  have hboundNonneg : 0 ≤ growingThetaQDerivativeBound tau :=
    growingThetaQDerivativeBound_nonneg tau
  calc
    ‖growingThetaNearestTailQDerivative w 0‖ /
        ‖1 + growingThetaNearestTailQ w 0‖ ≤
        growingThetaQDerivativeBound tau / (1 / 3) := by
      gcongr
    _ = 3 * growingThetaQDerivativeBound tau := by ring
    _ ≤ 1 / tau := by
      apply (le_div_iff₀ htau).2
      simpa [mul_assoc, mul_left_comm, mul_comm] using hsmallTau.2.2

/-- Cauchy's estimate supplies the fourth complex derivative of the origin
logarithmic derivative.  Equivalently, this is the fifth derivative scale of
the logarithm of the non-vanishing Poisson correction. -/
theorem exists_tau0_C_norm_scaled_iteratedDeriv_growingThetaOriginTailLogDeriv_le
    {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ {tau sigma : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ eta * tau →
        ‖(tau : Complex) ^ 5 *
            iteratedDeriv 4 growingThetaOriginTailLogDeriv
              (growingThetaParameter tau sigma)‖ ≤ C := by
  obtain ⟨tau0, htau0, htau0Half, hboundary⟩ :=
    exists_tau0_norm_growingThetaOriginTailLogDeriv_le_inv_tau heta0 heta
  let k : Real := growingThetaFifthSectorRadius eta
  let C : Real := 24 / k ^ 4
  have hk0 : 0 < k := growingThetaFifthSectorRadius_pos heta
  have hC : 0 < C := by
    dsimp [C]
    positivity
  refine ⟨tau0, C, htau0, htau0Half, hC, ?_⟩
  intro tau sigma htau htauLe hsector
  let q0 : Complex := growingThetaParameter tau sigma
  let R : Real := k * tau
  have hR : 0 < R := mul_pos hk0 htau
  have hRle : R ≤ tau / 16 := by
    dsimp [R, k]
    calc
      growingThetaFifthSectorRadius eta * tau ≤ (1 / 16) * tau :=
        mul_le_mul_of_nonneg_right
          (growingThetaFifthSectorRadius_le_one_sixteenth eta) htau.le
      _ = tau / 16 := by ring
  have hRlt : R < tau / 8 := hRle.trans_lt (by linarith)
  have hsectorHalf : |sigma| ≤ tau / 2 := by
    calc
      |sigma| ≤ eta * tau := hsector
      _ ≤ (1 / 2) * tau :=
        mul_le_mul_of_nonneg_right heta.le htau.le
      _ = tau / 2 := by ring
  have hdiffOn : DifferentiableOn Complex growingThetaOriginTailLogDeriv
      (Metric.closedBall q0 R) := by
    intro w hw
    have hwball : w ∈ Metric.ball q0 (tau / 8) := by
      rw [Metric.mem_ball]
      simpa [q0] using hw.trans_lt hRlt
    exact (hasDerivAt_growingThetaOriginTailLogDeriv_on_ball
      htau hsectorHalf hwball).differentiableAt.differentiableWithinAt
  have hdiff : DiffContOnCl Complex growingThetaOriginTailLogDeriv
      (Metric.ball q0 R) :=
    (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere q0 R,
      ‖growingThetaOriginTailLogDeriv w‖ ≤ 1 / tau := by
    intro w hw
    simpa [q0, R, k] using hboundary htau htauLe hsector w hw
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := growingThetaOriginTailLogDeriv) 4 hR hdiff hsphere
  have hiter : ‖iteratedDeriv 4 growingThetaOriginTailLogDeriv q0‖ ≤
      24 * (1 / tau) / R ^ 4 := by
    norm_num at hcauchy ⊢
    exact hcauchy
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  calc
    tau ^ 5 * ‖iteratedDeriv 4 growingThetaOriginTailLogDeriv q0‖ ≤
        tau ^ 5 * (24 * (1 / tau) / R ^ 4) :=
      mul_le_mul_of_nonneg_left hiter (pow_nonneg htau.le 5)
    _ = C := by
      dsimp [R, C, k]
      field_simp [ne_of_gt htau, ne_of_gt hk0]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralPathDerivative.lean <==
import EuclideanBallsFormalization.GrowingThetaQFifthDerivative

namespace EuclideanBallsFormalization

noncomputable section

/-!
Restriction of the branch-independent complex-`q` derivative to the growing
central path.  The path is written as an explicit affine map so that the
real-valued derivative uses mathlib's canonical `Complex`-as-`Real` module
structure; no principal logarithm is introduced here.
-/

def growingThetaCentralAffinePath (tau t s : Real) : Complex :=
  ((fun _ : Real => growingThetaParameter tau (-t)) +
      fun y : Real =>
        -Complex.I * (Complex.ofRealCLM y - (t : Complex))) s

def growingThetaRatioQCentralPath (tau t : Real) (x : Real) : Real → Complex :=
  (fun q : Complex => growingThetaRatioQ q x) ∘
    growingThetaCentralAffinePath tau t

def growingThetaLogDerivCentralPath (tau t : Real) (x : Real) : Real → Complex :=
  (fun q : Complex =>
      logDeriv (fun w : Complex => growingThetaRatioQ w x) q) ∘
    growingThetaCentralAffinePath tau t

lemma growingThetaCentralAffinePath_eq_parameter
    (tau t s : Real) :
    growingThetaCentralAffinePath tau t s = growingThetaParameter tau (-s) := by
  unfold growingThetaCentralAffinePath
  simp only [Pi.add_apply, Complex.ofRealCLM_apply]
  simp [growingThetaParameter]
  ring

lemma growingThetaCentralAffinePath_self
    (tau t : Real) :
    growingThetaCentralAffinePath tau t t = growingThetaParameter tau (-t) := by
  rw [growingThetaCentralAffinePath_eq_parameter]

theorem hasDerivAt_growingThetaRatioQCentralPath
    {tau t : Real} {x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |t| ≤ tau / 2) (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (growingThetaRatioQCentralPath tau t x)
      (-Complex.I * growingThetaRatioQNearestDerivative
        (growingThetaParameter tau (-t)) x) t := by
  have hq := hasDerivAt_growingThetaRatioQ_nearest
    (tau := tau) (sigma := -t) (x := x) htau htau1
    (by simpa [abs_neg] using hsector) hx
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := t)
  have hsub := hpath0.sub_const (t : Complex)
  have hmul := hsub.const_mul (-Complex.I)
  have hadd := (hasDerivAt_const (x := t)
      (growingThetaParameter tau (-t))).add hmul
  have hpath : HasDerivAt
      (growingThetaCentralAffinePath tau t) (-Complex.I) t := by
    unfold growingThetaCentralAffinePath
    simpa only [Complex.ofRealCLM_apply, zero_add, mul_one,
      Complex.ofReal_one] using hadd
  have hq0 : HasDerivAt (fun q : Complex => growingThetaRatioQ q x)
      (growingThetaRatioQNearestDerivative
        (growingThetaParameter tau (-t)) x)
      (growingThetaParameter tau (-t)) := by
    simpa using hq
  have hq0R := hq0.complexToReal_fderiv
  have hq0R' : HasFDerivAt (fun q : Complex => growingThetaRatioQ q x)
      ((growingThetaRatioQNearestDerivative
          (growingThetaParameter tau (-t)) x) •
        (1 : Complex →L[Real] Complex))
      (growingThetaCentralAffinePath tau t t) := by
    simpa [growingThetaCentralAffinePath_self] using hq0R
  have hcomp := hq0R'.comp t hpath
  have hder := hcomp.hasDerivAt
  simpa [growingThetaRatioQCentralPath, mul_comm, mul_left_comm, mul_assoc] using hder

theorem growingThetaRatioQCentralPath_deriv_div
    {tau t : Real} {x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |t| ≤ tau / 2) (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    deriv (growingThetaRatioQCentralPath tau t x) t /
        growingThetaRatioQCentralPath tau t x t =
      -Complex.I * logDeriv
        (fun q : Complex => growingThetaRatioQ q x)
        (growingThetaParameter tau (-t)) := by
  have hder := hasDerivAt_growingThetaRatioQCentralPath
    (tau := tau) (t := t) (x := x) htau htau1 hsector hx
  have hq := hasDerivAt_growingThetaRatioQ_nearest
    (tau := tau) (sigma := -t) (x := x) htau htau1
    (by simpa [abs_neg] using hsector) hx
  rw [hder.deriv, logDeriv_apply, hq.deriv]
  simp [growingThetaRatioQCentralPath, Function.comp_apply,
    growingThetaCentralAffinePath_self]
  ring

theorem hasDerivAt_growingThetaLogDerivCentralPath
    {tau t : Real} {x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |t| ≤ tau / 2) (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (growingThetaLogDerivCentralPath tau t x)
      (-Complex.I * growingThetaRatioQSecondLogDerivativeNearest
        (growingThetaParameter tau (-t)) x) t := by
  have hq := hasDerivAt_logDeriv_growingThetaRatioQ_nearest
    (tau := tau) (sigma := -t) (x := x) htau htau1
    (by simpa [abs_neg] using hsector) hx
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := t)
  have hsub := hpath0.sub_const (t : Complex)
  have hmul := hsub.const_mul (-Complex.I)
  have hadd := (hasDerivAt_const (x := t)
      (growingThetaParameter tau (-t))).add hmul
  have hpath : HasDerivAt
      (growingThetaCentralAffinePath tau t) (-Complex.I) t := by
    unfold growingThetaCentralAffinePath
    simpa only [Complex.ofRealCLM_apply, zero_add, mul_one,
      Complex.ofReal_one] using hadd
  have hq0 : HasDerivAt
      (fun q : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
      (growingThetaRatioQSecondLogDerivativeNearest
        (growingThetaParameter tau (-t)) x)
      (growingThetaParameter tau (-t)) := by
    simpa using hq
  have hq0R := hq0.complexToReal_fderiv
  have hq0R' : HasFDerivAt
      (fun q : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
      ((growingThetaRatioQSecondLogDerivativeNearest
          (growingThetaParameter tau (-t)) x) •
        (1 : Complex →L[Real] Complex))
      (growingThetaCentralAffinePath tau t t) := by
    simpa [growingThetaCentralAffinePath_self] using hq0R
  have hcomp := hq0R'.comp t hpath
  have hder := hcomp.hasDerivAt
  simpa [growingThetaLogDerivCentralPath, mul_comm, mul_left_comm, mul_assoc] using hder

def growingThetaSecondLogDerivCentralPath
    (tau t : Real) (x : Real) : Real → Complex :=
  (fun q : Complex =>
      deriv (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q) ∘
    growingThetaCentralAffinePath tau t

theorem hasDerivAt_growingThetaSecondLogDerivCentralPath
    {tau t : Real} {x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |t| ≤ tau / 2) (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (growingThetaSecondLogDerivCentralPath tau t x)
      (-Complex.I * growingThetaRatioQThirdLogDerivativeNearest
        (growingThetaParameter tau (-t)) x) t := by
  have hq := hasDerivAt_secondLogDeriv_growingThetaRatioQ_nearest
    (tau := tau) (sigma := -t) (x := x) htau htau1
    (by simpa [abs_neg] using hsector) hx
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := t)
  have hsub := hpath0.sub_const (t : Complex)
  have hmul := hsub.const_mul (-Complex.I)
  have hadd := (hasDerivAt_const (x := t)
      (growingThetaParameter tau (-t))).add hmul
  have hpath : HasDerivAt
      (growingThetaCentralAffinePath tau t) (-Complex.I) t := by
    unfold growingThetaCentralAffinePath
    simpa only [Complex.ofRealCLM_apply, zero_add, mul_one,
      Complex.ofReal_one] using hadd
  have hq0 : HasDerivAt
      (fun q : Complex =>
        deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
      (growingThetaRatioQThirdLogDerivativeNearest
        (growingThetaParameter tau (-t)) x)
      (growingThetaParameter tau (-t)) := by
    simpa using hq
  have hq0R := hq0.complexToReal_fderiv
  have hq0R' : HasFDerivAt
      (fun q : Complex =>
        deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
      ((growingThetaRatioQThirdLogDerivativeNearest
          (growingThetaParameter tau (-t)) x) •
        (1 : Complex →L[Real] Complex))
      (growingThetaCentralAffinePath tau t t) := by
    simpa [growingThetaCentralAffinePath_self] using hq0R
  have hcomp := hq0R'.comp t hpath
  have hder := hcomp.hasDerivAt
  simpa [growingThetaSecondLogDerivCentralPath, mul_comm, mul_left_comm,
    mul_assoc] using hder

def growingThetaThirdLogDerivCentralPath
    (tau t : Real) (x : Real) : Real → Complex :=
  (fun q : Complex =>
      deriv (fun z : Complex =>
        deriv (fun y : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q) ∘
    growingThetaCentralAffinePath tau t

theorem hasDerivAt_growingThetaThirdLogDerivCentralPath
    {tau t : Real} {x : Real} (htau : 0 < tau)
    (hsector : |t| ≤ tau / 2) (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (growingThetaThirdLogDerivCentralPath tau t x)
      (-Complex.I * growingThetaRatioQFourthLogDerivativeNearest
        (growingThetaParameter tau (-t)) x) t := by
  have hq := hasDerivAt_thirdLogDeriv_growingThetaRatioQ_nearest
    (tau := tau) (sigma := -t) (x := x)
    htau (by simpa [abs_neg] using hsector) hx
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := t)
  have hsub := hpath0.sub_const (t : Complex)
  have hmul := hsub.const_mul (-Complex.I)
  have hadd := (hasDerivAt_const (x := t)
      (growingThetaParameter tau (-t))).add hmul
  have hpath : HasDerivAt
      (growingThetaCentralAffinePath tau t) (-Complex.I) t := by
    unfold growingThetaCentralAffinePath
    simpa only [Complex.ofRealCLM_apply, zero_add, mul_one,
      Complex.ofReal_one] using hadd
  have hq0 : HasDerivAt
      (fun q : Complex =>
        deriv (fun z : Complex =>
          deriv (fun y : Complex =>
            logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
      (growingThetaRatioQFourthLogDerivativeNearest
        (growingThetaParameter tau (-t)) x)
      (growingThetaParameter tau (-t)) := by
    simpa using hq
  have hq0R := hq0.complexToReal_fderiv
  have hq0R' : HasFDerivAt
      (fun q : Complex =>
        deriv (fun z : Complex =>
          deriv (fun y : Complex =>
            logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
      ((growingThetaRatioQFourthLogDerivativeNearest
          (growingThetaParameter tau (-t)) x) •
        (1 : Complex →L[Real] Complex))
      (growingThetaCentralAffinePath tau t t) := by
    simpa [growingThetaCentralAffinePath_self] using hq0R
  have hcomp := hq0R'.comp t hpath
  have hder := hcomp.hasDerivAt
  simpa [growingThetaThirdLogDerivCentralPath, mul_comm, mul_left_comm,
    mul_assoc] using hder

theorem exists_growingThetaLogDerivCentralPath_bound :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau t x : Real}, 0 < tau → tau ≤ tau0 →
        |t| ≤ tau / 2 →
        ‖(tau : Complex) *
            growingThetaLogDerivCentralPath tau t x t‖ ≤
          (Real.pi ^ 2 + 448) *
            growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tau0, htau0, htau01, hbound⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau t x htau htauLe hsector
  have h := hbound (sigma := -t) (x := x) htau htauLe
    (by simpa [abs_neg] using hsector)
  simpa [growingThetaLogDerivCentralPath,
    growingThetaCentralAffinePath_self] using h

theorem exists_growingThetaSecondLogDerivCentralPath_bound :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau t x : Real}, 0 < tau → tau ≤ tau0 →
        |t| ≤ tau / 2 → x ∈ Set.Icc (0 : Real) (1 / 4) →
        ‖(tau : Complex) ^ 2 *
            deriv (growingThetaLogDerivCentralPath tau t x) t‖ ≤
          (2 * Real.pi ^ 2 + 13568) *
            growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tau0, htau0, htau01, hbound⟩ :=
    exists_tau0_norm_scaled_secondLogDeriv_growingThetaRatioQ_le
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau t x htau htauLe hsector hx
  have h := hbound (sigma := -t) (x := x) htau htauLe
    (by simpa [abs_neg] using hsector)
  have hder := hasDerivAt_growingThetaLogDerivCentralPath
    (tau := tau) (t := t) (x := x) htau (htauLe.trans htau01) hsector hx
  have hq := hasDerivAt_logDeriv_growingThetaRatioQ_nearest
    (tau := tau) (sigma := -t) (x := x) htau (htauLe.trans htau01)
    (by simpa [abs_neg] using hsector) hx
  rw [hq.deriv] at h
  rw [hder.deriv]
  simpa [growingThetaCentralAffinePath_self, norm_mul, mul_comm,
    mul_left_comm, mul_assoc] using h

theorem exists_growingThetaThirdLogDerivCentralPath_bound :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau t x : Real}, 0 < tau → tau ≤ tau0 →
        |t| ≤ tau / 2 →
        ‖(tau : Complex) ^ 3 *
            growingThetaThirdLogDerivCentralPath tau t x t‖ ≤
          (6 * Real.pi ^ 2 + 800976) *
            growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tau0, htau0, htau01, hbound⟩ :=
    exists_tau0_norm_scaled_thirdLogDeriv_growingThetaRatioQ_le
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau t x htau htauLe hsector
  have h := hbound (sigma := -t) (x := x) htau htauLe
    (by simpa [abs_neg] using hsector)
  simpa [growingThetaThirdLogDerivCentralPath,
    growingThetaCentralAffinePath_self] using h

def growingThetaFourthLogDerivCentralPath
    (tau t : Real) (x : Real) : Real → Complex :=
  (fun q : Complex =>
      deriv (fun z : Complex =>
        deriv (fun y : Complex =>
          deriv (fun v : Complex =>
            logDeriv (fun w : Complex => growingThetaRatioQ w x) v) y) z) q) ∘
    growingThetaCentralAffinePath tau t

theorem exists_growingThetaFourthLogDerivCentralPath_bound :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau t x : Real}, 0 < tau → tau ≤ tau0 →
        |t| ≤ tau / 2 →
        ‖(tau : Complex) ^ 4 *
            growingThetaFourthLogDerivCentralPath tau t x t‖ ≤
          (24 * Real.pi ^ 2 + 70530608) *
            growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tau0, htau0, htau01, hbound⟩ :=
    exists_tau0_norm_scaled_fourthLogDeriv_growingThetaRatioQ_le
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau t x htau htauLe hsector
  have h := hbound (sigma := -t) (x := x) htau htauLe
    (by simpa [abs_neg] using hsector)
  simpa [growingThetaFourthLogDerivCentralPath,
    growingThetaCentralAffinePath_self] using h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralPhase.lean <==
import EuclideanBallsFormalization.CriticalTwoSaddle
import EuclideanBallsFormalization.GrowingThetaZeroFree

namespace EuclideanBallsFormalization

noncomputable section

/-!
The branch-free entry point for the growing central phase.  The existing
critical identity is valid at every positive saddle once the polar theta
factor is nonzero.  Here the growing Jacobi-product argument supplies that
nonvanishing on the scale `t = tau * y`.

This records an exact identity only.  It does not assert the uniform Taylor
or Gaussian-integral estimates needed for the growing central ratio.
-/

lemma growingSaddle_polar_eq_exp_neg_parameter
    {alpha y : Real} (halpha : 0 < alpha) :
    let tau := gaussianSaddleTau alpha
    let rho := gaussianSaddleParameter alpha
    ((rho : Complex) * Complex.exp (((tau * y : Real) : Complex) * Complex.I)) =
      Complex.exp (-growingThetaParameter tau (-tau * y)) := by
  dsimp
  have hrho : Real.exp (-gaussianSaddleTau alpha) =
      gaussianSaddleParameter alpha := exp_neg_gaussianSaddleTau halpha
  rw [← hrho]
  rw [Complex.ofReal_exp, ← Complex.exp_add]
  congr 1
  simp [growingThetaParameter]
  ring

lemma growingSaddle_polar_theta_ne_zero
    {alpha y : Real} (halpha : 0 < alpha) :
    let tau := gaussianSaddleTau alpha
    let rho := gaussianSaddleParameter alpha
    analyticTheta
        ((rho : Complex) * Complex.exp (((tau * y : Real) : Complex) * Complex.I)) 0 ≠ 0 := by
  dsimp
  have htau : 0 < gaussianSaddleTau alpha := gaussianSaddleTau_pos halpha
  rw [growingSaddle_polar_eq_exp_neg_parameter halpha]
  exact analyticTheta_exp_neg_growingThetaParameter_ne_zero htau
    (-gaussianSaddleTau alpha * y) 0

lemma growingSaddle_polar_eq_exp_neg_parameter_of_angle
    {alpha t : Real} (halpha : 0 < alpha) :
    let tau := gaussianSaddleTau alpha
    let rho := gaussianSaddleParameter alpha
    ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) =
      Complex.exp (-growingThetaParameter tau (-t)) := by
  dsimp
  have hrho : Real.exp (-gaussianSaddleTau alpha) =
      gaussianSaddleParameter alpha := exp_neg_gaussianSaddleTau halpha
  rw [← hrho, Complex.ofReal_exp, ← Complex.exp_add]
  congr 1
  simp [growingThetaParameter]
  ring

lemma growingSaddle_polar_theta_ne_zero_of_angle
    {alpha t : Real} (halpha : 0 < alpha) :
    let rho : Real := gaussianSaddleParameter alpha
    analyticTheta ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 := by
  dsimp
  have htau : 0 < gaussianSaddleTau alpha := gaussianSaddleTau_pos halpha
  rw [growingSaddle_polar_eq_exp_neg_parameter_of_angle halpha]
  exact analyticTheta_exp_neg_growingThetaParameter_ne_zero htau
    (-t) 0

/-- Exact Poisson factorization of the origin theta ratio.  The first factor
is the scale term responsible for the explicit `-(1/4) log (1+y^2)` real
part after the substitution `sigma = -tau*y`; the second factor is the dual
theta correction. -/
theorem growingThetaOriginRatio_eq_poisson_factor
    {tau : Real} (htau : 0 < tau) (sigma : Real) :
    analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) 0 /
        analyticTheta (Complex.exp (-growingThetaParameter tau 0)) 0 =
      ((growingThetaParameter tau 0 / Real.pi) ^ (1 / 2 : Complex) /
        (growingThetaParameter tau sigma / Real.pi) ^ (1 / 2 : Complex)) *
        (growingThetaDualSum tau sigma 0 / growingThetaDualSum tau 0 0) := by
  rw [analyticTheta_exp_neg_growingThetaParameter_eq_dual tau sigma 0 htau,
    analyticTheta_exp_neg_growingThetaParameter_eq_dual tau 0 0 htau]
  have hqSigma : growingThetaParameter tau sigma ≠ 0 :=
    growingThetaParameter_ne_zero htau
  have hqZero : growingThetaParameter tau 0 ≠ 0 :=
    growingThetaParameter_ne_zero htau
  have hpowSigma :
      (growingThetaParameter tau sigma / Real.pi) ^ (1 / 2 : Complex) ≠ 0 :=
    Complex.cpow_ne_zero_iff.mpr (Or.inl
      (div_ne_zero hqSigma (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)))
  have hpowZero :
      (growingThetaParameter tau 0 / Real.pi) ^ (1 / 2 : Complex) ≠ 0 :=
    Complex.cpow_ne_zero_iff.mpr (Or.inl
      (div_ne_zero hqZero (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)))
  have hdualZero : growingThetaDualSum tau 0 0 ≠ 0 := by
    have htheta := analyticTheta_exp_neg_growingThetaParameter_ne_zero htau 0 0
    rw [analyticTheta_exp_neg_growingThetaParameter_eq_dual tau 0 0 htau] at htheta
    intro hzero
    apply htheta
    rw [hzero, mul_zero]
  field_simp [hpowSigma, hpowZero, hdualZero]

/-- Exact norm of the Poisson square-root prefactor at the origin. -/
theorem norm_growingThetaOriginPoissonPrefactor_eq
    {tau : Real} (htau : 0 < tau) (sigma : Real) :
    ‖(growingThetaParameter tau 0 / Real.pi) ^ (1 / 2 : Complex) /
        (growingThetaParameter tau sigma / Real.pi) ^ (1 / 2 : Complex)‖ =
      (tau / Real.sqrt (tau ^ 2 + sigma ^ 2)) ^ (1 / 2 : Real) := by
  have hhalf : (1 / 2 : Complex) = ((1 / 2 : Real) : Complex) := by norm_num
  rw [norm_div, hhalf, Complex.norm_cpow_real, Complex.norm_cpow_real]
  have hnorm : ‖growingThetaParameter tau sigma‖ =
      Real.sqrt (tau ^ 2 + sigma ^ 2) := by
    have hsq : ‖growingThetaParameter tau sigma‖ ^ 2 = tau ^ 2 + sigma ^ 2 := by
      rw [← Complex.normSq_eq_norm_sq, growingThetaParameter_normSq]
    have hsqrt : (Real.sqrt (tau ^ 2 + sigma ^ 2)) ^ 2 = tau ^ 2 + sigma ^ 2 :=
      Real.sq_sqrt (by positivity)
    nlinarith [norm_nonneg (growingThetaParameter tau sigma),
      Real.sqrt_nonneg (tau ^ 2 + sigma ^ 2)]
  have hnorm0 : ‖growingThetaParameter tau 0‖ = tau := by
    simp [growingThetaParameter, Real.norm_eq_abs, abs_of_pos htau]
  rw [norm_div, norm_div, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos Real.pi_pos, hnorm0, hnorm]
  rw [← Real.div_rpow (div_nonneg htau.le Real.pi_pos.le)
    (div_nonneg (Real.sqrt_nonneg _) Real.pi_pos.le)]
  congr 1
  field_simp [Real.pi_ne_zero]

/-- Exact modulus factorization of the origin theta ratio into its explicit
Poisson scale term and its remaining dual-theta correction. -/
theorem norm_growingThetaOriginRatio_eq_poisson_factor
    {tau : Real} (htau : 0 < tau) (sigma : Real) :
    ‖analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) 0 /
        analyticTheta (Complex.exp (-growingThetaParameter tau 0)) 0‖ =
      (tau / Real.sqrt (tau ^ 2 + sigma ^ 2)) ^ (1 / 2 : Real) *
        ‖growingThetaDualSum tau sigma 0 / growingThetaDualSum tau 0 0‖ := by
  rw [growingThetaOriginRatio_eq_poisson_factor htau sigma, norm_mul,
    norm_growingThetaOriginPoissonPrefactor_eq htau sigma]

/-- The unscaled form of the branch-free growing-saddle phase identity. -/
theorem exp_growingCentralPhase_saddle_eq
    {d n : Nat} (hd : 0 < d) (hn : 0 < n) (t : Real) :
    let alpha : Real := (n : Real) / d
    let rho : Real := gaussianSaddleParameter alpha
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) =
      (analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 /
        analyticTheta (rho : Complex) 0) ^ d *
        Complex.exp (-Complex.I * (n : Complex) * (t : Complex)) := by
  dsimp
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  exact exp_criticalCentralPhase_saddle_eq_of_ne hd hn t
    (growingSaddle_polar_theta_ne_zero_of_angle
      (alpha := (n : Real) / d) (t := t) halpha)

/-- Exact growing-saddle phase identity on the scale `t = tau * y`.

The equality is branch-free after exponentiation and is the source-faithful
phase factor occurring in the Cauchy angular integral. -/
theorem exp_growingCentralPhase_saddle_scaled_eq
    {d n : Nat} (hd : 0 < d) (hn : 0 < n) (y : Real) :
    let alpha : Real := (n : Real) / d
    let tau : Real := gaussianSaddleTau alpha
    let rho : Real := gaussianSaddleParameter alpha
    Complex.exp ((d : Complex) * gaussianCentralPhase rho (tau * y)) =
      (analyticTheta
          ((rho : Complex) * Complex.exp (((tau * y : Real) : Complex) * Complex.I)) 0 /
        analyticTheta (rho : Complex) 0) ^ d *
        Complex.exp (-Complex.I * (n : Complex) * ((tau * y : Real) : Complex)) := by
  dsimp
  exact exp_growingCentralPhase_saddle_eq hd hn
    (gaussianSaddleTau ((n : Real) / d) * y)

/-- The Fourier factor in the scaled growing phase has unit norm, so the
central exponential modulus is exactly the theta-ratio modulus to power `d`. -/
theorem norm_exp_growingCentralPhase_saddle_scaled_eq
    {d n : Nat} (hd : 0 < d) (hn : 0 < n) (y : Real) :
    let alpha : Real := (n : Real) / d
    let tau : Real := gaussianSaddleTau alpha
    let rho : Real := gaussianSaddleParameter alpha
    ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho (tau * y))‖ =
      ‖analyticTheta
          ((rho : Complex) * Complex.exp (((tau * y : Real) : Complex) * Complex.I)) 0 /
        analyticTheta (rho : Complex) 0‖ ^ d := by
  dsimp
  rw [exp_growingCentralPhase_saddle_scaled_eq hd hn y]
  have hunit :
      ‖Complex.exp (-Complex.I * (n : Complex) *
        ((gaussianSaddleTau ((n : Real) / d) * y : Real) : Complex))‖ = 1 := by
    rw [show -Complex.I * (n : Complex) *
          ((gaussianSaddleTau ((n : Real) / d) * y : Real) : Complex) =
        ((-(n : Real) * (gaussianSaddleTau ((n : Real) / d) * y) : Real) : Complex) *
          Complex.I by
      push_cast
      ring]
    exact Complex.norm_exp_ofReal_mul_I _
  rw [norm_mul, norm_pow, hunit, mul_one]

/-- Exact growing-saddle modulus factorization into the explicit Poisson scale
term and the remaining dual-theta correction. -/
theorem norm_exp_growingCentralPhase_saddle_scaled_eq_poisson_factor
    {d n : Nat} (hd : 0 < d) (hn : 0 < n) (y : Real) :
    let alpha : Real := (n : Real) / d
    let tau : Real := gaussianSaddleTau alpha
    let rho : Real := gaussianSaddleParameter alpha
    ‖Complex.exp ((d : Complex) * gaussianCentralPhase rho (tau * y))‖ =
      ((tau / Real.sqrt (tau ^ 2 + (-tau * y) ^ 2)) ^ (1 / 2 : Real) *
        ‖growingThetaDualSum tau (-tau * y) 0 / growingThetaDualSum tau 0 0‖) ^ d := by
  dsimp
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have htau : 0 < gaussianSaddleTau ((n : Real) / d) :=
    gaussianSaddleTau_pos halpha
  rw [norm_exp_growingCentralPhase_saddle_scaled_eq hd hn y]
  have hnum := growingSaddle_polar_eq_exp_neg_parameter
    (alpha := (n : Real) / d) (y := y) halpha
  have hden := growingSaddle_polar_eq_exp_neg_parameter
    (alpha := (n : Real) / d) (y := 0) halpha
  simp only [mul_zero, Complex.ofReal_zero, zero_mul, Complex.exp_zero,
    mul_one] at hden
  rw [hnum, hden]
  exact congrArg (fun z : Real => z ^ d)
    (norm_growingThetaOriginRatio_eq_poisson_factor htau (-gaussianSaddleTau ((n : Real) / d) * y))

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralPoissonPhaseFifth.lean <==
import EuclideanBallsFormalization.GrowingCentralPoissonSlit

namespace EuclideanBallsFormalization

open scoped Topology
open Filter

noncomputable section

/-! The fifth real phase derivative is the vertical restriction of the fourth
complex `q` derivative of the complete Poisson logarithmic derivative. -/

theorem gaussianCentralPhaseDerivFive_eq_neg_I_iteratedDeriv_logDeriv
    {eta tau t : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2)
    (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |t| ≤ eta * tau) :
    gaussianCentralPhaseDerivFive (Real.exp (-tau)) t =
      -Complex.I * iteratedDeriv 4 (fun q : Complex => logDeriv
        (fun z : Complex => analyticTheta (Complex.exp (-z)) 0) q)
        (growingThetaParameter tau (-t)) := by
  let eta' : Real := (eta + 1 / 2) / 2
  have heta' : eta' < 1 / 2 := by
    dsimp [eta']
    linarith
  have hgap : 0 < eta' - eta := by
    dsimp [eta']
    linarith
  have hsector_nhds : ∀ᶠ s : Real in 𝓝 t, |s| ≤ eta' * tau := by
    have hδ : 0 < (eta' - eta) * tau := mul_pos hgap htau
    have hball : Metric.ball t ((eta' - eta) * tau) ∈ 𝓝 t :=
      IsOpen.mem_nhds Metric.isOpen_ball (Metric.mem_ball_self hδ)
    filter_upwards [hball] with s hs
    have hdist : |s - t| < (eta' - eta) * tau := by
      simpa [Metric.mem_ball, dist_eq_norm] using hs
    have habs : |s| ≤ |t| + |s - t| := by
      calc
        |s| = |(s - t) + t| := by rw [sub_add_cancel]
        _ ≤ |s - t| + |t| := abs_add_le _ _
        _ = |t| + |s - t| := by ring
    exact le_of_lt (by
      calc
        |s| ≤ |t| + |s - t| := habs
        _ < eta * tau + (eta' - eta) * tau :=
          add_lt_add_of_le_of_lt hsector hdist
        _ = eta' * tau := by ring)
  have heta'_half : eta' * tau ≤ tau / 2 := by
    have h := mul_le_mul_of_nonneg_right heta'.le htau.le
    calc
      eta' * tau ≤ (1 / 2) * tau := h
      _ = tau / 2 := by ring
  have hsector_half : ∀ᶠ s : Real in 𝓝 t, |s| ≤ tau / 2 := by
    filter_upwards [hsector_nhds] with s hs
    exact hs.trans heta'_half
  let phase : Real → Complex := gaussianCentralPhase (Real.exp (-tau))
  let L : Complex → Complex := fun q => logDeriv (fun z : Complex =>
    analyticTheta (Complex.exp (-z)) 0) q
  let qpath : Real → Complex := fun s => growingThetaParameter tau (-s)
  have hderiv_phase : deriv phase =ᶠ[𝓝 t]
      (fun s : Real => -Complex.I * L (qpath s) -
        Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex)) := by
    filter_upwards [hsector_half] with s hs
    exact (hasDerivAt_gaussianCentralPhase_poisson_logDeriv
      (tau := tau) (t := s) htau htau1 hs).deriv
  have hchain01 : deriv phase =ᶠ[𝓝 t]
      (gaussianCentralPhaseDerivOne (Real.exp (-tau))) := by
    filter_upwards [hsector_half] with s hs
    have h := (growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := -s) htau htau1
      (by simpa [abs_neg] using hs)).1
    simpa [phase] using h.deriv
  have hchain12 : deriv (gaussianCentralPhaseDerivOne (Real.exp (-tau))) =ᶠ[𝓝 t]
      (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) := by
    filter_upwards [hsector_half] with s hs
    have h := (growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := -s) htau htau1
      (by simpa [abs_neg] using hs)).2.1
    simpa using h.deriv
  have hchain23 : deriv (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) =ᶠ[𝓝 t]
      (gaussianCentralPhaseDerivThree (Real.exp (-tau))) := by
    filter_upwards [hsector_half] with s hs
    have h := (growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := -s) htau htau1
      (by simpa [abs_neg] using hs)).2.2.1
    simpa using h.deriv
  have hchain34 : deriv (gaussianCentralPhaseDerivThree (Real.exp (-tau))) =ᶠ[𝓝 t]
      (gaussianCentralPhaseDerivFour (Real.exp (-tau))) := by
    filter_upwards [hsector_half] with s hs
    have h := (growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := -s) htau htau1
      (by simpa [abs_neg] using hs)).2.2.2.1
    simpa using h.deriv
  have hchain45 : deriv (gaussianCentralPhaseDerivFour (Real.exp (-tau))) =ᶠ[𝓝 t]
      (gaussianCentralPhaseDerivFive (Real.exp (-tau))) := by
    filter_upwards [hsector_half] with s hs
    have h := (growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := -s) htau htau1
      (by simpa [abs_neg] using hs)).2.2.2.2
    simpa using h.deriv
  have hphase5 : iteratedDeriv 5 phase t =
      gaussianCentralPhaseDerivFive (Real.exp (-tau)) t := by
    rw [show 5 = 4 + 1 by norm_num, iteratedDeriv_succ',
      hchain01.iteratedDeriv_eq 4]
    rw [show 4 = 3 + 1 by norm_num, iteratedDeriv_succ',
      hchain12.iteratedDeriv_eq 3]
    rw [show 3 = 2 + 1 by norm_num, iteratedDeriv_succ',
      hchain23.iteratedDeriv_eq 2]
    rw [show 2 = 1 + 1 by norm_num, iteratedDeriv_succ',
      hchain34.iteratedDeriv_eq 1, iteratedDeriv_one]
    exact hchain45.eq_of_nhds
  have hpath4 := eventuallyEq_iteratedDeriv_analyticTheta_exp_neg_origin_centralPath
    4 (tau := tau) (t := t) heta htau hsector
  have hmain : iteratedDeriv 5 phase t =
      -Complex.I * iteratedDeriv 4 L (qpath t) := by
    rw [show 5 = 4 + 1 by norm_num, iteratedDeriv_succ',
      hderiv_phase.iteratedDeriv_eq 4]
    have hconst : iteratedDeriv 4 (fun s : Real =>
        -Complex.I * L (qpath s) -
          Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex)) t =
        iteratedDeriv 4 (fun s : Real => -Complex.I * L (qpath s)) t := by
      have hfun : (fun s : Real =>
          -Complex.I * L (qpath s) -
            Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex)) =
          (fun s : Real => -Complex.I *
            (gaussianMeanSquare (Real.exp (-tau)) : Complex) +
            -Complex.I * L (qpath s)) := by
        funext s
        ring
      rw [hfun]
      exact iteratedDeriv_const_add (n := 4) (x := t) (by norm_num)
        (-Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex))
    rw [hconst, iteratedDeriv_const_mul_field,
      hpath4.eq_of_nhds]
    norm_num [qpath, L]
  exact hphase5.symm.trans hmain

theorem exists_tau0_C_norm_scaled_gaussianCentralPhaseDerivFive_le
    {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ {tau t : Real}, 0 < tau → tau ≤ tau0 → |t| ≤ eta * tau →
        ‖(tau : Complex) ^ 5 *
          gaussianCentralPhaseDerivFive (Real.exp (-tau)) t‖ ≤ C := by
  obtain ⟨tau0, C, htau0, htau0Half, hC, hbound⟩ :=
    exists_tau0_C_norm_scaled_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_le
      heta0 heta
  refine ⟨tau0, C, htau0, htau0Half, hC, ?_⟩
  intro tau t htau htauLe hsector
  have htau1 : tau ≤ 1 := by linarith
  rw [gaussianCentralPhaseDerivFive_eq_neg_I_iteratedDeriv_logDeriv
    heta0 heta htau htau1 hsector]
  have hq := hbound (sigma := -t) htau htauLe
    (by simpa [abs_neg] using hsector)
  rw [norm_mul, norm_mul, norm_pow, Complex.norm_real,
    Real.norm_eq_abs, abs_of_pos htau]
  simpa [abs_of_pos htau] using hq

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralPoissonSlit.lean <==
import EuclideanBallsFormalization.GrowingCentralOriginLogDerivative
import EuclideanBallsFormalization.CriticalCentralDerivative
import EuclideanBallsFormalization.GrowingCentralPathDerivative

namespace EuclideanBallsFormalization

open scoped Topology
open Filter

noncomputable section

/-!
The branch geometry missing from the growing central chart.  The Poisson
square-root prefactor has a uniformly positive real component on the fixed
sector, and the normalized dual tail is small enough not to cross the
principal logarithm cut.  This supplies slit-plane membership for the actual
theta value, rather than only for its normalized origin correction.
-/

private lemma two_thirds_norm_cpow_neg_half_lt_re
    {q : Complex} (hq : 0 < q.re) :
    (2 / 3 : Real) * ‖q ^ (-(1 / 2 : Complex))‖ <
      (q ^ (-(1 / 2 : Complex))).re := by
  let w : Complex := q ^ (1 / 2 : Complex)
  have hqne : q ≠ 0 := by
    intro hzero
    have : q.re = 0 := by rw [hzero]; rfl
    linarith
  have hwSq : w ^ 2 = q := by
    dsimp [w]
    simpa using (Complex.cpow_nat_inv_pow q (by norm_num : (2 : Nat) ≠ 0))
  have hwne : w ≠ 0 := by
    intro hw
    rw [hw] at hwSq
    simp at hwSq
    exact hqne hwSq.symm
  have hwNormPos : 0 < ‖w‖ := norm_pos_iff.mpr hwne
  have hnormSq : ‖w‖ ^ 2 = ‖q‖ := by
    calc
      ‖w‖ ^ 2 = ‖w ^ 2‖ := (norm_pow w 2).symm
      _ = ‖q‖ := by rw [hwSq]
  have hqNorm : q.re ≤ ‖q‖ := by
    exact le_trans (le_abs_self q.re) (Complex.abs_re_le_norm q)
  have hwRe : w.re = Real.sqrt ((‖q‖ + q.re) / 2) := by
    dsimp [w]
    simpa using (Complex.cpow_inv_two_re q)
  have hwRePos : 0 < w.re := by
    rw [hwRe]
    apply Real.sqrt_pos.2
    nlinarith [norm_nonneg q]
  have hwReSq : w.re ^ 2 = (‖q‖ + q.re) / 2 := by
    rw [hwRe, Real.sq_sqrt]
    nlinarith [norm_nonneg q]
  have hroot : (2 / 3 : Real) * ‖w‖ < w.re := by
    have hleft : 0 ≤ (2 / 3 : Real) * ‖w‖ := by positivity
    nlinarith [sq_nonneg ((2 / 3 : Real) * ‖w‖ - w.re)]
  rw [Complex.cpow_neg]
  change (2 / 3 : Real) * ‖w⁻¹‖ < (w⁻¹).re
  rw [norm_inv, Complex.inv_re, Complex.normSq_eq_norm_sq]
  field_simp [ne_of_gt hwNormPos]
  nlinarith

private lemma re_mul_one_add_pos_of_tail_bound
    {p e : Complex}
    (hp : (2 / 3 : Real) * ‖p‖ < p.re) (he : ‖e‖ ≤ 2 / 3) :
    0 < (p * (1 + e)).re := by
  have htail : -(‖p‖ * ‖e‖) ≤ (p * e).re := by
    rw [← norm_mul]
    exact neg_le_of_abs_le (Complex.abs_re_le_norm (p * e))
  have hpNorm : 0 ≤ ‖p‖ := norm_nonneg _
  have hprod : ‖p‖ * ‖e‖ ≤ (2 / 3 : Real) * ‖p‖ :=
    by simpa [mul_comm] using (mul_le_mul_of_nonneg_left he hpNorm)
  rw [mul_add, mul_one, Complex.add_re]
  nlinarith

/-- Exact origin Poisson factorization with `q` itself as the complex
variable.  This is the form needed to differentiate the complete central
theta factor, rather than only its normalized spatial ratio. -/
lemma analyticTheta_exp_neg_q_eq_origin_poisson_factor
    {q : Complex} (hq : 0 < q.re) :
    analyticTheta (Complex.exp (-q)) 0 =
      (q / Real.pi) ^ (-(1 / 2 : Complex)) *
        (1 + growingThetaNearestTailQ q 0) := by
  let tau : Real := q.re
  let sigma : Real := q.im
  have hparam : growingThetaParameter tau sigma = q :=
    growingThetaParameter_re_im q
  have hpoisson := analyticTheta_exp_neg_growingThetaParameter_eq_dual
    tau sigma 0 hq
  rw [hparam] at hpoisson
  rw [hpoisson, growingThetaDualSum_eq_one_add_nearestTail hq]
  change 1 / (q / Real.pi) ^ (1 / 2 : Complex) *
      (1 + growingThetaNearestTail tau sigma 0) = _
  rw [← growingThetaNearestTailQ_eq_parameter]
  rw [Complex.cpow_neg]
  simp only [one_div]
  rw [hparam]

/-- The genuine complex derivative of the complete origin theta factor in
the Poisson chart.  The prefactor and tail are both differentiated before
the locally valid Poisson identity is transferred back to `analyticTheta`. -/
theorem hasDerivAt_analyticTheta_exp_neg_origin_poisson
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (fun q : Complex => analyticTheta (Complex.exp (-q)) 0)
      ((-(1 / 2 : Complex) *
          (growingThetaParameter tau sigma / Real.pi) ^
            (-(1 / 2 : Complex) - 1) *
          (1 / (Real.pi : Complex))) *
          (1 + growingThetaNearestTailQ (growingThetaParameter tau sigma) 0) +
        (growingThetaParameter tau sigma / Real.pi) ^
          (-(1 / 2 : Complex)) *
          growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hqpi : (q0 / Real.pi) ∈ Complex.slitPlane := by
    rw [Complex.mem_slitPlane_iff]
    left
    dsimp [q0]
    rw [Complex.div_re]
    simp only [growingThetaParameter_re, growingThetaParameter_im,
      Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
    rw [Complex.normSq_ofReal]
    field_simp [Real.pi_ne_zero]
    nlinarith [Real.pi_pos]
  have hprefactor := ((hasDerivAt_id q0).div_const (Real.pi : Complex)).cpow_const
    (c := -(1 / 2 : Complex)) hqpi
  have htail := (hasDerivAt_growingThetaNearestTailQ htau hsector
    (by norm_num : |(0 : Real)| ≤ 1 / 3)).const_add (1 : Complex)
  have hproduct := hprefactor.mul htail
  have hlocal : (fun q : Complex => analyticTheta (Complex.exp (-q)) 0) =ᶠ[𝓝 q0]
      (fun q : Complex => (q / Real.pi) ^ (-(1 / 2 : Complex)) *
        (1 + growingThetaNearestTailQ q 0)) := by
    have hball : Metric.ball q0 (tau / 8) ∈ 𝓝 q0 :=
      IsOpen.mem_nhds Metric.isOpen_ball
        (Metric.mem_ball_self (div_pos htau (by norm_num)))
    filter_upwards [hball] with q hq
    have hqre : 0 < q.re := by
      dsimp [q0] at hq
      exact re_pos_of_mem_growingThetaBall htau hq
    exact analyticTheta_exp_neg_q_eq_origin_poisson_factor hqre
  simpa [q0, mul_add, add_mul, mul_assoc, mul_left_comm,
    mul_comm] using hproduct.congr_of_eventuallyEq hlocal

/-- The previous Poisson derivative formula is stable on the whole local
Poisson ball.  This local form is what permits Cauchy's estimate to be
applied to the semantic logarithmic derivative of the complete theta factor. -/
theorem hasDerivAt_analyticTheta_exp_neg_origin_poisson_on_ball
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex => analyticTheta (Complex.exp (-q)) 0)
      ((-(1 / 2 : Complex) *
          (w / Real.pi) ^ (-(1 / 2 : Complex) - 1) *
          (1 / (Real.pi : Complex))) *
          (1 + growingThetaNearestTailQ w 0) +
        (w / Real.pi) ^ (-(1 / 2 : Complex)) *
          growingThetaNearestTailQDerivative w 0)
      w := by
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hwne : w ≠ 0 := Complex.ne_zero_of_re_pos hwre
  have hwpi : w / Real.pi ∈ Complex.slitPlane := by
    rw [Complex.mem_slitPlane_iff]
    left
    rw [Complex.div_re]
    have hnorm : 0 < Complex.normSq (Real.pi : Complex) := by
      rw [Complex.normSq_ofReal]
      positivity
    simp only [Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
    simpa using div_pos (mul_pos hwre Real.pi_pos) hnorm
  have hprefactor := ((hasDerivAt_id w).div_const (Real.pi : Complex)).cpow_const
    (c := -(1 / 2 : Complex)) hwpi
  have htail := ((hasDerivAt_growingThetaNearestTailQ_on_ball htau hsector
    (x := 0) (by norm_num) hw).const_add (1 : Complex))
  have hproduct := hprefactor.mul htail
  have hlocal : (fun q : Complex => analyticTheta (Complex.exp (-q)) 0) =ᶠ[𝓝 w]
      (fun q : Complex => (q / Real.pi) ^ (-(1 / 2 : Complex)) *
        (1 + growingThetaNearestTailQ q 0)) := by
    have hball : Metric.ball w (w.re / 2) ∈ 𝓝 w :=
      IsOpen.mem_nhds Metric.isOpen_ball
        (Metric.mem_ball_self (half_pos hwre))
    filter_upwards [hball] with q hq
    have hdist : ‖q - w‖ < w.re / 2 := by
      simpa [Metric.mem_ball, dist_eq_norm] using hq
    have hrediff : |q.re - w.re| < w.re / 2 := by
      calc
        |q.re - w.re| ≤ ‖q - w‖ := by
          simpa using (Complex.abs_re_le_norm (q - w))
        _ < w.re / 2 := hdist
    have hqre : 0 < q.re := by
      have hlower := neg_lt_of_abs_lt hrediff
      linarith
    exact analyticTheta_exp_neg_q_eq_origin_poisson_factor hqre
  simpa [mul_add, add_mul, mul_assoc, mul_left_comm,
    mul_comm] using hproduct.congr_of_eventuallyEq hlocal

/-- The complete origin theta factor restricted to the real central path
`q(t)=tau-i t`.  The affine implementation fixes the `Complex`-over-`Real`
module structure used by the chain rule. -/
def growingThetaOriginFullCentralPath (tau t : Real) : Real → Complex :=
  (fun q : Complex => analyticTheta (Complex.exp (-q)) 0) ∘
    growingThetaCentralAffinePath tau t

lemma polar_theta_argument_eq_exp_neg_growingThetaParameter
    (tau s : Real) :
    ((Real.exp (-tau) : Real) : Complex) *
        Complex.exp ((s : Complex) * Complex.I) =
      Complex.exp (-growingThetaParameter tau (-s)) := by
  rw [Complex.ofReal_exp, ← Complex.exp_add]
  congr 1
  simp [growingThetaParameter]
  ring

theorem hasDerivAt_growingThetaOriginFullCentralPath
    {tau t : Real} (htau : 0 < tau) (hsector : |t| ≤ tau / 2) :
    HasDerivAt (growingThetaOriginFullCentralPath tau t)
      (-Complex.I * deriv (fun q : Complex =>
        analyticTheta (Complex.exp (-q)) 0)
        (growingThetaParameter tau (-t))) t := by
  have hq := hasDerivAt_analyticTheta_exp_neg_origin_poisson
    (tau := tau) (sigma := -t) htau (by simpa [abs_neg] using hsector)
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := t)
  have hsub := hpath0.sub_const (t : Complex)
  have hmul := hsub.const_mul (-Complex.I)
  have hadd := (hasDerivAt_const (x := t)
      (growingThetaParameter tau (-t))).add hmul
  have hpath : HasDerivAt
      (growingThetaCentralAffinePath tau t) (-Complex.I) t := by
    unfold growingThetaCentralAffinePath
    simpa only [Complex.ofRealCLM_apply, zero_add, mul_one,
      Complex.ofReal_one] using hadd
  have hq0R := hq.differentiableAt.hasDerivAt.complexToReal_fderiv
  have hq0R' : HasFDerivAt (fun q : Complex =>
      analyticTheta (Complex.exp (-q)) 0)
      ((deriv (fun q : Complex => analyticTheta (Complex.exp (-q)) 0)
          (growingThetaParameter tau (-t))) •
        (1 : Complex →L[Real] Complex))
      (growingThetaCentralAffinePath tau t t) := by
    simpa [growingThetaCentralAffinePath_self] using hq0R
  have hcomp := hq0R'.comp t hpath
  simpa [growingThetaOriginFullCentralPath, mul_comm, mul_left_comm,
    mul_assoc] using hcomp.hasDerivAt

/-- Branch-free logarithmic derivative of the complete origin theta factor
along the central path. -/
theorem growingThetaOriginFullCentralPath_deriv_div
    {tau t : Real} (htau : 0 < tau) (hsector : |t| ≤ tau / 2) :
    deriv (growingThetaOriginFullCentralPath tau t) t /
        growingThetaOriginFullCentralPath tau t t =
      -Complex.I * logDeriv (fun q : Complex =>
        analyticTheta (Complex.exp (-q)) 0)
        (growingThetaParameter tau (-t)) := by
  have hder := hasDerivAt_growingThetaOriginFullCentralPath
    (tau := tau) (t := t) htau hsector
  have hq := hasDerivAt_analyticTheta_exp_neg_origin_poisson
    (tau := tau) (sigma := -t) htau (by simpa [abs_neg] using hsector)
  rw [hder.deriv, logDeriv_apply, hq.deriv]
  simp [growingThetaOriginFullCentralPath, Function.comp_apply,
    growingThetaCentralAffinePath_self]
  ring

lemma growingThetaOriginFullCentralPath_eq_polar
    (tau t s : Real) :
    growingThetaOriginFullCentralPath tau t s =
      analyticTheta (((Real.exp (-tau) : Real) : Complex) *
        Complex.exp ((s : Complex) * Complex.I)) 0 := by
  unfold growingThetaOriginFullCentralPath
  simp only [Function.comp_apply]
  rw [growingThetaCentralAffinePath_eq_parameter]
  symm
  rw [polar_theta_argument_eq_exp_neg_growingThetaParameter]

/-- On the local Poisson ball, the semantic theta logarithmic derivative is
the sum of the explicit square-root logarithmic derivative and the semantic
tail logarithmic derivative. -/
theorem logDeriv_analyticTheta_exp_neg_origin_eq_prefactor_add_tail_on_ball
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    logDeriv (fun q : Complex => analyticTheta (Complex.exp (-q)) 0) w =
      -(1 / (2 * w)) + growingThetaOriginTailLogDeriv w := by
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hwne : w ≠ 0 := Complex.ne_zero_of_re_pos hwre
  have hwpi : w / Real.pi ≠ 0 :=
    div_ne_zero hwne (by exact_mod_cast Real.pi_ne_zero)
  have hfactor : 1 + growingThetaNearestTailQ w 0 ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hwre 0
  have htail : growingThetaOriginTailLogDeriv w =
      growingThetaNearestTailQDerivative w 0 /
        (1 + growingThetaNearestTailQ w 0) := by
    unfold growingThetaOriginTailLogDeriv logDeriv
    have hderiv := ((hasDerivAt_growingThetaNearestTailQ_on_ball htau hsector
      (x := 0) (by norm_num) hw).const_add (1 : Complex)).deriv
    change deriv (fun z : Complex => 1 + growingThetaNearestTailQ z 0) w /
      (1 + growingThetaNearestTailQ w 0) = _
    rw [hderiv]
  have hpow : (w / Real.pi) ^ (-(1 / 2 : Complex) - 1) =
      (w / Real.pi) ^ (-(1 / 2 : Complex)) / (w / Real.pi) := by
    simpa using Complex.cpow_sub (-(1 / 2 : Complex)) (1 : Complex) hwpi
  have hpowne : (w / Real.pi) ^ (-(1 / 2 : Complex)) ≠ 0 := by
    apply (Complex.cpow_ne_zero_iff_of_exponent_ne_zero (by norm_num)).mpr
    exact hwpi
  unfold logDeriv
  change deriv (fun q : Complex => analyticTheta (Complex.exp (-q)) 0) w /
      analyticTheta (Complex.exp (-w)) 0 = _
  rw [(hasDerivAt_analyticTheta_exp_neg_origin_poisson_on_ball
      htau hsector hw).deriv,
    analyticTheta_exp_neg_q_eq_origin_poisson_factor hwre, htail, hpow]
  field_simp [hwne, hwpi, hpowne, hfactor]

theorem differentiableOn_logDeriv_analyticTheta_exp_neg_origin_fifthDisk
    {eta tau sigma : Real} (heta : eta < 1 / 2) (htau : 0 < tau)
    (hsector : |sigma| ≤ eta * tau) :
    DifferentiableOn Complex
      (fun q : Complex => logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (-z)) 0) q)
      (Metric.closedBall (growingThetaParameter tau sigma)
        (growingThetaFifthSectorRadius eta * tau)) := by
  intro w hw
  let q0 : Complex := growingThetaParameter tau sigma
  let R : Real := growingThetaFifthSectorRadius eta * tau
  have hRle : R ≤ tau / 16 := by
    dsimp [R]
    calc
      growingThetaFifthSectorRadius eta * tau ≤ (1 / 16) * tau :=
        mul_le_mul_of_nonneg_right
          (growingThetaFifthSectorRadius_le_one_sixteenth eta) htau.le
      _ = tau / 16 := by ring
  have hRlt : R < tau / 8 := hRle.trans_lt (by linarith)
  have hwball : w ∈ Metric.ball q0 (tau / 8) := by
    rw [Metric.mem_ball]
    simpa [q0] using hw.trans_lt hRlt
  have hsectorHalf : |sigma| ≤ tau / 2 := by
    calc
      |sigma| ≤ eta * tau := hsector
      _ ≤ (1 / 2) * tau :=
        mul_le_mul_of_nonneg_right heta.le htau.le
      _ = tau / 2 := by ring
  have hlocal :
      (fun q : Complex => logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (-z)) 0) q) =ᶠ[𝓝 w]
      (fun q : Complex => -(1 / (2 * q)) + growingThetaOriginTailLogDeriv q) := by
    have hball : Metric.ball q0 (tau / 8) ∈ 𝓝 w :=
      IsOpen.mem_nhds Metric.isOpen_ball hwball
    filter_upwards [hball] with z hz
    exact logDeriv_analyticTheta_exp_neg_origin_eq_prefactor_add_tail_on_ball
      htau hsectorHalf hz
  have hwne : w ≠ 0 := Complex.ne_zero_of_re_pos
    (re_pos_of_mem_growingThetaBall htau hwball)
  have hpref : DifferentiableAt Complex (fun q : Complex => -(1 / (2 * q))) w := by
    exact ((differentiableAt_const (1 : Complex)).div
      ((differentiableAt_const (2 : Complex)).mul differentiableAt_id)
      (mul_ne_zero (by norm_num) hwne)).neg
  have htail := (hasDerivAt_growingThetaOriginTailLogDeriv_on_ball
    htau hsectorHalf hwball).differentiableAt
  exact (hpref.add htail).congr_of_eventuallyEq hlocal |>.differentiableWithinAt

private theorem differentiableOn_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_fifthDisk
    (n : Nat) {eta tau sigma : Real} (heta : eta < 1 / 2) (htau : 0 < tau)
    (hsector : |sigma| ≤ eta * tau) :
    DifferentiableOn Complex
      (iteratedDeriv n (fun q : Complex => logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (-z)) 0) q))
      (Metric.ball (growingThetaParameter tau sigma)
        (growingThetaFifthSectorRadius eta * tau)) := by
  induction n with
  | zero =>
      simpa only [iteratedDeriv_zero] using
        (differentiableOn_logDeriv_analyticTheta_exp_neg_origin_fifthDisk
          heta htau hsector).mono Metric.ball_subset_closedBall
  | succ n ih =>
      rw [iteratedDeriv_succ]
      exact ih.deriv Metric.isOpen_ball

theorem hasDerivAt_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_fifthDisk
    (n : Nat) {eta tau sigma : Real} (heta : eta < 1 / 2) (htau : 0 < tau)
    (hsector : |sigma| ≤ eta * tau) {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma)
      (growingThetaFifthSectorRadius eta * tau)) :
    HasDerivAt (iteratedDeriv n (fun q : Complex => logDeriv (fun z : Complex =>
      analyticTheta (Complex.exp (-z)) 0) q))
      (iteratedDeriv (n + 1) (fun q : Complex => logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (-z)) 0) q) w) w := by
  rw [iteratedDeriv_succ]
  have hwithin := differentiableOn_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_fifthDisk
    n heta htau hsector w hw
  exact (hwithin.differentiableAt (Metric.isOpen_ball.mem_nhds hw)).hasDerivAt

theorem hasDerivAt_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_centralPath
    (n : Nat) {eta tau t : Real} (heta : eta < 1 / 2) (htau : 0 < tau)
    (hsector : |t| ≤ eta * tau) :
    HasDerivAt
      (fun s : Real => iteratedDeriv n (fun q : Complex => logDeriv
        (fun z : Complex => analyticTheta (Complex.exp (-z)) 0) q)
        (growingThetaCentralAffinePath tau t s))
      (-Complex.I * iteratedDeriv (n + 1) (fun q : Complex => logDeriv
        (fun z : Complex => analyticTheta (Complex.exp (-z)) 0) q)
        (growingThetaParameter tau (-t))) t := by
  have hq := hasDerivAt_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_fifthDisk
    n (sigma := -t) heta htau (by simpa [abs_neg] using hsector)
      (Metric.mem_ball_self (mul_pos
        (growingThetaFifthSectorRadius_pos heta) htau))
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := t)
  have hsub := hpath0.sub_const (t : Complex)
  have hmul := hsub.const_mul (-Complex.I)
  have hadd := (hasDerivAt_const (x := t)
      (growingThetaParameter tau (-t))).add hmul
  have hpath : HasDerivAt
      (growingThetaCentralAffinePath tau t) (-Complex.I) t := by
    unfold growingThetaCentralAffinePath
    simpa only [Complex.ofRealCLM_apply, zero_add, mul_one,
      Complex.ofReal_one] using hadd
  have hq0R := hq.complexToReal_fderiv
  have hq0R' : HasFDerivAt
      (iteratedDeriv n (fun q : Complex => logDeriv
        (fun z : Complex => analyticTheta (Complex.exp (-z)) 0) q))
      ((iteratedDeriv (n + 1) (fun q : Complex => logDeriv
          (fun z : Complex => analyticTheta (Complex.exp (-z)) 0) q)
          (growingThetaParameter tau (-t))) •
        (1 : Complex →L[Real] Complex))
      (growingThetaCentralAffinePath tau t t) := by
    simpa [growingThetaCentralAffinePath_self] using hq0R
  have hcomp := hq0R'.comp t hpath
  simpa [Function.comp_def, mul_comm, mul_left_comm, mul_assoc] using hcomp.hasDerivAt

theorem eventuallyEq_iteratedDeriv_analyticTheta_exp_neg_origin_centralPath
    (n : Nat) {eta tau t : Real} (heta : eta < 1 / 2) (htau : 0 < tau)
    (hsector : |t| ≤ eta * tau) :
    iteratedDeriv n (fun s : Real =>
      logDeriv (fun z : Complex => analyticTheta (Complex.exp (-z)) 0)
        (growingThetaParameter tau (-s))) =ᶠ[𝓝 t]
      (fun s : Real => (-Complex.I) ^ n * iteratedDeriv n
        (fun q : Complex => logDeriv (fun z : Complex =>
          analyticTheta (Complex.exp (-z)) 0) q)
        (growingThetaParameter tau (-s))) := by
  let eta' : Real := (eta + 1 / 2) / 2
  have heta' : eta' < 1 / 2 := by
    dsimp [eta']
    linarith
  have hgap : 0 < eta' - eta := by
    dsimp [eta']
    linarith
  have hsector_nhds : ∀ᶠ s : Real in 𝓝 t, |s| ≤ eta' * tau := by
    have hδ : 0 < (eta' - eta) * tau := mul_pos hgap htau
    have hball : Metric.ball t ((eta' - eta) * tau) ∈ 𝓝 t :=
      IsOpen.mem_nhds Metric.isOpen_ball (Metric.mem_ball_self hδ)
    filter_upwards [hball] with s hs
    have hdist : |s - t| < (eta' - eta) * tau := by
      simpa [Metric.mem_ball, dist_eq_norm] using hs
    have habs : |s| ≤ |t| + |s - t| := by
      calc
        |s| = |(s - t) + t| := by rw [sub_add_cancel]
        _ ≤ |s - t| + |t| := abs_add_le _ _
        _ = |t| + |s - t| := by ring
    calc
      |s| ≤ |t| + |s - t| := habs
      _ ≤ eta' * tau := by
        exact le_of_lt (by
          calc
            |t| + |s - t| < eta * tau + (eta' - eta) * tau :=
              add_lt_add_of_le_of_lt hsector hdist
            _ = eta' * tau := by ring)
  induction n with
  | zero =>
      simp only [iteratedDeriv_zero]
      filter_upwards [] with s
      ring
  | succ n ih =>
      rw [iteratedDeriv_succ]
      have hih' := ih.iteratedDeriv 1
      filter_upwards [hih', hsector_nhds] with s hihs hssector
      have hpath := hasDerivAt_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_centralPath
        n (tau := tau) (t := s) heta' htau hssector
      have hpath' : HasDerivAt (fun u : Real => iteratedDeriv n
          (fun q : Complex => logDeriv (fun z : Complex =>
            analyticTheta (Complex.exp (-z)) 0) q)
          (growingThetaParameter tau (-u)))
          (-Complex.I * iteratedDeriv (n + 1)
            (fun q : Complex => logDeriv (fun z : Complex =>
              analyticTheta (Complex.exp (-z)) 0) q)
            (growingThetaParameter tau (-s))) s := by
        simpa [growingThetaCentralAffinePath_eq_parameter] using hpath
      have hscaled := hpath'.const_mul ((-Complex.I) ^ n)
      have hihderiv : deriv (iteratedDeriv n (fun u : Real =>
          logDeriv (fun z : Complex => analyticTheta (Complex.exp (-z)) 0)
            (growingThetaParameter tau (-u)))) s =
          deriv (fun u : Real => (-Complex.I) ^ n * iteratedDeriv n
            (fun q : Complex => logDeriv (fun z : Complex =>
              analyticTheta (Complex.exp (-z)) 0) q)
            (growingThetaParameter tau (-u))) s := by
        simpa [iteratedDeriv_one] using hihs
      calc
        deriv (iteratedDeriv n (fun u : Real =>
            logDeriv (fun z : Complex => analyticTheta (Complex.exp (-z)) 0)
              (growingThetaParameter tau (-u)))) s =
            deriv (fun u : Real => (-Complex.I) ^ n * iteratedDeriv n
              (fun q : Complex => logDeriv (fun z : Complex =>
                analyticTheta (Complex.exp (-z)) 0) q)
              (growingThetaParameter tau (-u))) s := hihderiv
        _ = (-Complex.I) ^ n *
            (-Complex.I * iteratedDeriv (n + 1)
              (fun q : Complex => logDeriv (fun z : Complex =>
                analyticTheta (Complex.exp (-z)) 0) q)
              (growingThetaParameter tau (-s))) := hscaled.deriv
        _ = (-Complex.I) ^ (n + 1) * iteratedDeriv (n + 1)
            (fun q : Complex => logDeriv (fun z : Complex =>
              analyticTheta (Complex.exp (-z)) 0) q)
            (growingThetaParameter tau (-s)) := by ring

theorem norm_logDeriv_analyticTheta_exp_neg_origin_le_two_inv_tau_on_fifthSphere
    {eta tau sigma tau0 : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2)
    (htau0 : 0 < tau0) (htau0Half : tau0 ≤ 1 / 2)
    (htailbound : ∀ {tau sigma : Real}, 0 < tau → tau ≤ tau0 →
      |sigma| ≤ eta * tau →
      ∀ w ∈ Metric.sphere (growingThetaParameter tau sigma)
        (growingThetaFifthSectorRadius eta * tau),
        ‖growingThetaOriginTailLogDeriv w‖ ≤ 1 / tau)
    (htau : 0 < tau) (htauLe : tau ≤ tau0) (hsector : |sigma| ≤ eta * tau)
    {w : Complex}
    (hw : w ∈ Metric.sphere (growingThetaParameter tau sigma)
      (growingThetaFifthSectorRadius eta * tau)) :
    ‖logDeriv (fun q : Complex => analyticTheta (Complex.exp (-q)) 0) w‖ ≤
      2 / tau := by
  have hwclosed : w ∈ Metric.closedBall (growingThetaParameter tau sigma)
      (growingThetaFifthSectorRadius eta * tau) :=
    Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le
  obtain ⟨-, -, hwlower, -⟩ :=
    growingThetaFifth_disk_geometry heta htau hsector hwclosed
  have hRle : growingThetaFifthSectorRadius eta * tau ≤ tau / 16 := by
    calc
      growingThetaFifthSectorRadius eta * tau ≤ (1 / 16) * tau :=
        mul_le_mul_of_nonneg_right
          (growingThetaFifthSectorRadius_le_one_sixteenth eta) htau.le
      _ = tau / 16 := by ring
  have hwball : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8) := by
    rw [Metric.mem_ball]
    exact (Metric.mem_sphere.mp hw).le.trans_lt (hRle.trans_lt (by linarith))
  have hsectorHalf : |sigma| ≤ tau / 2 := by
    calc
      |sigma| ≤ eta * tau := hsector
      _ ≤ (1 / 2) * tau := mul_le_mul_of_nonneg_right heta.le htau.le
      _ = tau / 2 := by ring
  rw [logDeriv_analyticTheta_exp_neg_origin_eq_prefactor_add_tail_on_ball
    htau hsectorHalf hwball]
  have htail : ‖growingThetaOriginTailLogDeriv w‖ ≤ 1 / tau :=
    htailbound htau htauLe hsector w hw
  have hnormlower : tau / 2 ≤ ‖w‖ := by
    calc
      tau / 2 ≤ w.re := hwlower
      _ ≤ |w.re| := le_abs_self _
      _ ≤ ‖w‖ := Complex.abs_re_le_norm w
  have hpre : ‖-(1 / (2 * w))‖ ≤ 1 / tau := by
    have htwo : ‖(2 : Complex)‖ = 2 := by norm_num
    rw [norm_neg, norm_div, norm_one, norm_mul, htwo]
    exact one_div_le_one_div_of_le htau (by nlinarith)
  calc
    ‖-(1 / (2 * w)) + growingThetaOriginTailLogDeriv w‖ ≤
        ‖-(1 / (2 * w))‖ + ‖growingThetaOriginTailLogDeriv w‖ := norm_add_le _ _
    _ ≤ 1 / tau + 1 / tau := add_le_add hpre htail
    _ = 2 / tau := by ring

/-- Cauchy's estimate for the complete origin theta logarithmic derivative.
The square-root prefactor and the nonvanishing Poisson tail are both included. -/
theorem exists_tau0_C_norm_scaled_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_le
    {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ {tau sigma : Real}, 0 < tau → tau ≤ tau0 → |sigma| ≤ eta * tau →
        ‖(tau : Complex) ^ 5 * iteratedDeriv 4
          (fun q : Complex => logDeriv (fun z : Complex =>
            analyticTheta (Complex.exp (-z)) 0) q)
          (growingThetaParameter tau sigma)‖ ≤ C := by
  obtain ⟨tau0, htau0, htau0Half, htail⟩ :=
    exists_tau0_norm_growingThetaOriginTailLogDeriv_le_inv_tau heta0 heta
  let k : Real := growingThetaFifthSectorRadius eta
  let C : Real := 48 / k ^ 4
  have hk0 : 0 < k := growingThetaFifthSectorRadius_pos heta
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨tau0, C, htau0, htau0Half, hC, ?_⟩
  intro tau sigma htau htauLe hsector
  let q0 : Complex := growingThetaParameter tau sigma
  let R : Real := k * tau
  have hR : 0 < R := mul_pos hk0 htau
  have hdiffOn : DifferentiableOn Complex
      (fun q : Complex => logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (-z)) 0) q) (Metric.closedBall q0 R) := by
    simpa [q0, R, k] using
      differentiableOn_logDeriv_analyticTheta_exp_neg_origin_fifthDisk heta htau hsector
  have hdiff := (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere q0 R,
      ‖logDeriv (fun z : Complex => analyticTheta (Complex.exp (-z)) 0) w‖ ≤ 2 / tau := by
    intro w hw
    simpa [q0, R, k] using
      norm_logDeriv_analyticTheta_exp_neg_origin_le_two_inv_tau_on_fifthSphere
        heta0 heta htau0 htau0Half htail htau htauLe hsector (w := w) hw
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := fun q : Complex => logDeriv (fun z : Complex =>
      analyticTheta (Complex.exp (-z)) 0) q) 4 hR hdiff hsphere
  have hiter : ‖iteratedDeriv 4 (fun q : Complex => logDeriv (fun z : Complex =>
      analyticTheta (Complex.exp (-z)) 0) q) q0‖ ≤ 48 / tau / R ^ 4 := by
    calc
      ‖iteratedDeriv 4 (fun q : Complex => logDeriv (fun z : Complex =>
          analyticTheta (Complex.exp (-z)) 0) q) q0‖ ≤ 24 * (2 / tau) / R ^ 4 := hcauchy
      _ = 48 / tau / R ^ 4 := by ring
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau]
  calc
    tau ^ 5 * ‖iteratedDeriv 4 (fun q : Complex => logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (-z)) 0) q) q0‖ ≤ tau ^ 5 * (48 / tau / R ^ 4) :=
      mul_le_mul_of_nonneg_left hiter (pow_nonneg htau.le 5)
    _ = C := by
      dsimp [R, C, k]
      field_simp [ne_of_gt htau, ne_of_gt hk0]

/-- The semantic `logDeriv` of the complete origin theta factor is the
quotient of the compiled Poisson derivative by the compiled Poisson value. -/
theorem logDeriv_analyticTheta_exp_neg_origin_eq_poisson_deriv
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    logDeriv (fun q : Complex => analyticTheta (Complex.exp (-q)) 0)
      (growingThetaParameter tau sigma) =
      ((-(1 / 2 : Complex) *
          (growingThetaParameter tau sigma / Real.pi) ^
            (-(1 / 2 : Complex) - 1) *
          (1 / (Real.pi : Complex))) *
          (1 + growingThetaNearestTailQ (growingThetaParameter tau sigma) 0) +
        (growingThetaParameter tau sigma / Real.pi) ^
          (-(1 / 2 : Complex)) *
          growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) 0) /
        ((growingThetaParameter tau sigma / Real.pi) ^
          (-(1 / 2 : Complex)) *
          (1 + growingThetaNearestTailQ
            (growingThetaParameter tau sigma) 0)) := by
  unfold logDeriv
  change deriv (fun q : Complex => analyticTheta (Complex.exp (-q)) 0)
      (growingThetaParameter tau sigma) /
      analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) 0 = _
  rw [(hasDerivAt_analyticTheta_exp_neg_origin_poisson htau hsector).deriv,
    analyticTheta_exp_neg_q_eq_origin_poisson_factor
      (by simpa [growingThetaParameter] using htau)]

/-- In the Poisson sector, the complete theta logarithmic derivative splits
exactly into the square-root contribution and the already semantic tail
logarithmic derivative. -/
theorem logDeriv_analyticTheta_exp_neg_origin_eq_prefactor_add_tail
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    logDeriv (fun q : Complex => analyticTheta (Complex.exp (-q)) 0)
      (growingThetaParameter tau sigma) =
      -(1 / (2 * growingThetaParameter tau sigma)) +
        growingThetaOriginTailLogDeriv (growingThetaParameter tau sigma) := by
  let q : Complex := growingThetaParameter tau sigma
  change logDeriv (fun z : Complex => analyticTheta (Complex.exp (-z)) 0) q =
    -(1 / (2 * q)) + growingThetaOriginTailLogDeriv q
  have hqre : 0 < q.re := by
    simpa [q, growingThetaParameter] using htau
  have hqne : q ≠ 0 := Complex.ne_zero_of_re_pos hqre
  have hqpi : q / Real.pi ≠ 0 := div_ne_zero hqne (by exact_mod_cast Real.pi_ne_zero)
  have hfactor : 1 + growingThetaNearestTailQ q 0 ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hqre 0
  have htail : growingThetaOriginTailLogDeriv q =
      growingThetaNearestTailQDerivative q 0 /
        (1 + growingThetaNearestTailQ q 0) := by
    unfold growingThetaOriginTailLogDeriv logDeriv
    have hderiv := ((hasDerivAt_growingThetaNearestTailQ htau hsector
      (by norm_num : |(0 : Real)| ≤ 1 / 3)).const_add (1 : Complex)).deriv
    change deriv (fun z : Complex => 1 + growingThetaNearestTailQ z 0) q /
      (1 + growingThetaNearestTailQ q 0) = _
    rw [hderiv]

  have hpow : (q / Real.pi) ^ (-(1 / 2 : Complex) - 1) =
      (q / Real.pi) ^ (-(1 / 2 : Complex)) / (q / Real.pi) := by
    simpa using Complex.cpow_sub (-(1 / 2 : Complex)) (1 : Complex) hqpi
  have hpowne : (q / Real.pi) ^ (-(1 / 2 : Complex)) ≠ 0 := by
    apply (Complex.cpow_ne_zero_iff_of_exponent_ne_zero (by norm_num)).mpr
    exact hqpi
  dsimp only [q] at *
  rw [logDeriv_analyticTheta_exp_neg_origin_eq_poisson_deriv htau hsector,
    htail]
  rw [hpow]
  field_simp [hqne, hqpi, hpowne, hfactor]

/-- The exact Poisson theta value at the origin stays in the principal-log
slit plane throughout the first growing central sector. -/
theorem analyticTheta_exp_neg_growingThetaParameter_zero_mem_slitPlane
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) 0 ∈
      Complex.slitPlane := by
  let q : Complex := growingThetaParameter tau sigma
  let e : Complex := growingThetaNearestTail tau sigma 0
  let p : Complex := (q / Real.pi) ^ (-(1 / 2 : Complex))
  have hqpi : 0 < (q / Real.pi).re := by
    dsimp [q]
    rw [Complex.div_re]
    simp only [growingThetaParameter_re, growingThetaParameter_im,
      Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
    rw [Complex.normSq_ofReal]
    field_simp [Real.pi_ne_zero]
    nlinarith [Real.pi_pos]
  have hp : (2 / 3 : Real) * ‖p‖ < p.re :=
    two_thirds_norm_cpow_neg_half_lt_re hqpi
  have he : ‖e‖ ≤ 2 / 3 := by
    dsimp [e]
    exact norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
      (by norm_num) (by norm_num)
  have hpos : 0 < (p * (1 + e)).re :=
    re_mul_one_add_pos_of_tail_bound hp he
  rw [Complex.mem_slitPlane_iff]
  left
  rw [analyticTheta_exp_neg_growingThetaParameter_eq_dual tau sigma 0 htau,
    growingThetaDualSum_eq_one_add_nearestTail htau]
  change 0 < (1 / (q / Real.pi) ^ (1 / 2 : Complex) * (1 + e)).re
  have hpEq : 1 / (q / Real.pi) ^ (1 / 2 : Complex) = p := by
    dsimp [p]
    rw [Complex.cpow_neg]
    simp only [one_div]
  rw [hpEq]
  exact hpos

/-- Reparameterizing the polar theta path by `t = -sigma` gives the Poisson
parameter `q = tau + i*sigma`. -/
lemma exp_neg_tau_polar_eq_growingThetaParameter
    (tau sigma : Real) :
    ((Real.exp (-tau) : Real) : Complex) *
        Complex.exp (((-sigma : Real) : Complex) * Complex.I) =
      Complex.exp (-growingThetaParameter tau sigma) := by
  rw [Complex.ofReal_exp, ← Complex.exp_add]
  congr 1
  simp [growingThetaParameter]
  ring

/-- The actual principal-log central phase has the existing five-step
derivative chain throughout the growing Poisson sector.  The first link uses
the new slit-plane theorem; the remaining links are algebraic moment
identities and require only zero-freeness. -/
theorem growingCentralPhase_derivative_chain_on_poisson_sector
    {tau sigma : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
        (gaussianCentralPhaseDerivOne (Real.exp (-tau)) (-sigma)) (-sigma) ∧
    HasDerivAt (gaussianCentralPhaseDerivOne (Real.exp (-tau)))
        (gaussianCentralPhaseDerivTwo (Real.exp (-tau)) (-sigma)) (-sigma) ∧
    HasDerivAt (gaussianCentralPhaseDerivTwo (Real.exp (-tau)))
        (gaussianCentralPhaseDerivThree (Real.exp (-tau)) (-sigma)) (-sigma) ∧
    HasDerivAt (gaussianCentralPhaseDerivThree (Real.exp (-tau)))
        (gaussianCentralPhaseDerivFour (Real.exp (-tau)) (-sigma)) (-sigma) ∧
    HasDerivAt (gaussianCentralPhaseDerivFour (Real.exp (-tau)))
        (gaussianCentralPhaseDerivFive (Real.exp (-tau)) (-sigma)) (-sigma) := by
  have hrho0 : 0 ≤ Real.exp (-tau) := (Real.exp_pos _).le
  have hrho1 : Real.exp (-tau) < 1 := by
    rw [Real.exp_lt_one_iff]
    linarith
  have hslit := analyticTheta_exp_neg_growingThetaParameter_zero_mem_slitPlane
    htau htau1 hsector
  have hpolar : analyticTheta
      (((Real.exp (-tau) : Real) : Complex) *
        Complex.exp (((-sigma : Real) : Complex) * Complex.I)) 0 ∈
      Complex.slitPlane := by
    rw [exp_neg_tau_polar_eq_growingThetaParameter]
    exact hslit
  have hne : gaussianPolarMoment 0 (Real.exp (-tau)) (-sigma) ≠ 0 := by
    rw [gaussianPolarMoment_zero_eq_analyticTheta]
    exact Complex.slitPlane_ne_zero hpolar
  exact ⟨hasDerivAt_gaussianCentralPhase_of_slit hrho0 hrho1 (-sigma) hpolar,
    hasDerivAt_gaussianCentralPhaseDerivOne_of_ne hrho0 hrho1 (-sigma) hne,
    hasDerivAt_gaussianCentralPhaseDerivTwo_of_ne hrho0 hrho1 (-sigma) hne,
    hasDerivAt_gaussianCentralPhaseDerivThree_of_ne hrho0 hrho1 (-sigma) hne,
    hasDerivAt_gaussianCentralPhaseDerivFour_of_ne hrho0 hrho1 (-sigma) hne⟩

/-- Principal-log derivative of the growing central phase, expressed in the
branch-free Poisson logarithmic derivative along `q = tau - i t`. -/
theorem hasDerivAt_gaussianCentralPhase_poisson_logDeriv
    {tau t : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |t| ≤ tau / 2) :
    HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
      (-Complex.I * logDeriv (fun q : Complex =>
        analyticTheta (Complex.exp (-q)) 0)
        (growingThetaParameter tau (-t)) -
        Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex)) t := by
  have htheta := hasDerivAt_growingThetaOriginFullCentralPath
    (tau := tau) (t := t) htau hsector
  have hslit : growingThetaOriginFullCentralPath tau t t ∈ Complex.slitPlane := by
    rw [growingThetaOriginFullCentralPath_eq_polar,
      polar_theta_argument_eq_exp_neg_growingThetaParameter]
    exact analyticTheta_exp_neg_growingThetaParameter_zero_mem_slitPlane
      htau htau1 (by simpa [abs_neg] using hsector)
  have hlog := htheta.clog_real hslit
  have hconst : HasDerivAt (fun _ : Real =>
      Complex.log (analyticTheta (Real.exp (-tau) : Complex) 0)) 0 t :=
    hasDerivAt_const t _
  have hid : HasDerivAt (fun s : Real => (s : Complex)) 1 t :=
    (hasDerivAt_id t).ofReal_comp
  have hlin := hid.const_mul
    (Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex))
  have hraw := (hlog.sub hconst).sub hlin
  have hquot : (-Complex.I * deriv (fun q : Complex =>
      analyticTheta (Complex.exp (-q)) 0)
      (growingThetaParameter tau (-t))) /
      growingThetaOriginFullCentralPath tau t t =
      -Complex.I * logDeriv (fun q : Complex =>
        analyticTheta (Complex.exp (-q)) 0)
        (growingThetaParameter tau (-t)) := by
    rw [← htheta.deriv]
    exact growingThetaOriginFullCentralPath_deriv_div htau hsector
  have hphaseEq : gaussianCentralPhase (Real.exp (-tau)) =ᶠ[𝓝 t]
      (fun s : Real => Complex.log (growingThetaOriginFullCentralPath tau t s) -
        Complex.log (analyticTheta (Real.exp (-tau) : Complex) 0) -
        Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex) * (s : Complex)) :=
    Filter.Eventually.of_forall fun s => by
      unfold gaussianCentralPhase
      rw [← growingThetaOriginFullCentralPath_eq_polar]
  have hfinal := hraw.congr_of_eventuallyEq hphaseEq
  have hderEq :
      -Complex.I * deriv (fun q : Complex => analyticTheta (Complex.exp (-q)) 0)
          (growingThetaParameter tau (-t)) /
          growingThetaOriginFullCentralPath tau t t - 0 -
        Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex) * 1 =
      -Complex.I * logDeriv (fun q : Complex =>
        analyticTheta (Complex.exp (-q)) 0)
        (growingThetaParameter tau (-t)) -
        Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex) := by
    rw [hquot]
    ring
  rw [hderEq] at hfinal
  exact hfinal

theorem gaussianCentralPhaseDerivOne_eq_poisson_logDeriv
    {tau t : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |t| ≤ tau / 2) :
    gaussianCentralPhaseDerivOne (Real.exp (-tau)) t =
      -Complex.I * logDeriv (fun q : Complex =>
        analyticTheta (Complex.exp (-q)) 0)
        (growingThetaParameter tau (-t)) -
        Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex) := by
  have hphase := hasDerivAt_gaussianCentralPhase_poisson_logDeriv
    htau htau1 hsector
  have hmoment := (growingCentralPhase_derivative_chain_on_poisson_sector
    htau htau1 (sigma := -t) (by simpa [abs_neg] using hsector)).1
  have hm : deriv (gaussianCentralPhase (Real.exp (-tau))) t =
      gaussianCentralPhaseDerivOne (Real.exp (-tau)) t := by
    simpa using hmoment.deriv
  exact hm.symm.trans hphase.deriv

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralPoissonSlitFullOrder.lean <==
import EuclideanBallsFormalization.GrowingCentralPoissonSlit

namespace EuclideanBallsFormalization

/-!
The arbitrary-fixed-order version of the origin-theta Cauchy estimate used in
R11 Lemma 6.1.  The R9 module proved the order needed for its fifth-derivative
remainder.  The same already-certified zero-free disk and sphere bound give
every fixed order; only the Cauchy order changes here.
-/

noncomputable section

/-- On the growing central sector, every fixed logarithmic derivative of the
origin theta factor has the scale predicted by the Poisson square-root
prefactor.  The constants are selected before `tau` and `sigma`. -/
theorem exists_tau0_C_norm_scaled_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_le_full
    (m : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ {tau sigma : Real}, 0 < tau → tau ≤ tau0 → |sigma| ≤ eta * tau →
        ‖(tau : Complex) ^ (m + 1) * iteratedDeriv m
          (fun q : Complex => logDeriv (fun z : Complex =>
            analyticTheta (Complex.exp (-z)) 0) q)
          (growingThetaParameter tau sigma)‖ ≤ C := by
  obtain ⟨tau0, htau0, htau0Half, htail⟩ :=
    exists_tau0_norm_growingThetaOriginTailLogDeriv_le_inv_tau heta0 heta
  let k : Real := growingThetaFifthSectorRadius eta
  let C : Real := 2 * (Nat.factorial m : Real) / k ^ m
  have hk0 : 0 < k := growingThetaFifthSectorRadius_pos heta
  have hC : 0 < C := by
    dsimp [C]
    positivity
  refine ⟨tau0, C, htau0, htau0Half, hC, ?_⟩
  intro tau sigma htau htauLe hsector
  let q0 : Complex := growingThetaParameter tau sigma
  let R : Real := k * tau
  have hR : 0 < R := mul_pos hk0 htau
  have hdiffOn : DifferentiableOn Complex
      (fun q : Complex => logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (-z)) 0) q) (Metric.closedBall q0 R) := by
    simpa [q0, R, k] using
      differentiableOn_logDeriv_analyticTheta_exp_neg_origin_fifthDisk
        heta htau hsector
  have hdiff :=
    (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere q0 R,
      ‖logDeriv (fun z : Complex => analyticTheta (Complex.exp (-z)) 0) w‖ ≤
        2 / tau := by
    intro w hw
    simpa [q0, R, k] using
      norm_logDeriv_analyticTheta_exp_neg_origin_le_two_inv_tau_on_fifthSphere
        heta0 heta htau0 htau0Half htail htau htauLe hsector (w := w) hw
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := fun q : Complex => logDeriv (fun z : Complex =>
      analyticTheta (Complex.exp (-z)) 0) q) m hR hdiff hsphere
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  calc
    tau ^ (m + 1) *
        ‖iteratedDeriv m (fun q : Complex => logDeriv (fun z : Complex =>
          analyticTheta (Complex.exp (-z)) 0) q) q0‖ ≤
      tau ^ (m + 1) *
        ((Nat.factorial m : Real) * (2 / tau) / R ^ m) :=
          mul_le_mul_of_nonneg_left hcauchy (pow_nonneg htau.le (m + 1))
    _ = C := by
      dsimp [R, C, k]
      rw [pow_succ]
      rw [mul_pow]
      field_simp [ne_of_gt htau, ne_of_gt hk0]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralProductDerivative.lean <==
import EuclideanBallsFormalization.GrowingCentralPathDerivative
import EuclideanBallsFormalization.SmallRhoThetaDerivative
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus

namespace EuclideanBallsFormalization

noncomputable section

open scoped BigOperators

/-!
The first finite-product derivative node in the growing central regime.

This file is deliberately branch-independent: the product is differentiated
as a finite product of the complex-q theta ratios, while the real central path
is handled by the already certified path derivative bridge.  No logarithm
branch and no central integral estimate are introduced here.
-/

def growingThetaRatioProductQ {d : Nat} (q : Complex)
    (x : Fin d -> Real) : Complex :=
  ∏ i : Fin d, growingThetaRatioQ q (x i)

def growingThetaRatioProductQCentralPath {d : Nat} (tau t : Real)
    (x : Fin d -> Real) : Real → Complex :=
  fun s => ∏ i : Fin d, growingThetaRatioQCentralPath tau t (x i) s

def growingThetaRatioQCanonicalPath (tau : Real) (x : Real) : Real → Complex :=
  fun s => growingThetaRatioQ (growingThetaParameter tau (-s)) x

def growingThetaRatioProductQCanonicalPath {d : Nat} (tau : Real)
    (x : Fin d -> Real) : Real → Complex :=
  fun s => ∏ i : Fin d, growingThetaRatioQCanonicalPath tau (x i) s

def growingThetaRatioProductQCanonicalPathDeriv {d : Nat} (tau : Real)
    (x : Fin d -> Real) (s : Real) : Complex :=
  ∑ i : Fin d,
    (∏ j ∈ (Finset.univ.erase i),
      growingThetaRatioQCanonicalPath tau (x j) s) *
      (-Complex.I * growingThetaRatioQNearestDerivative
        (growingThetaParameter tau (-s)) (x i))

def growingThetaRatioProductQCanonicalPathDerivActual {d : Nat} (tau : Real)
    (x : Fin d -> Real) (s : Real) : Complex :=
  ∑ i : Fin d,
    (∏ j ∈ (Finset.univ.erase i),
      growingThetaRatioQCanonicalPath tau (x j) s) *
      (-Complex.I * deriv
        (fun q : Complex => growingThetaRatioQ q (x i))
        (growingThetaParameter tau (-s)))

lemma growingThetaRatioQCentralPath_eq_canonical
    (tau t x : Real) :
    growingThetaRatioQCentralPath tau t x =
      growingThetaRatioQCanonicalPath tau x := by
  funext s
  simp [growingThetaRatioQCentralPath, growingThetaRatioQCanonicalPath,
    growingThetaCentralAffinePath_eq_parameter]

theorem hasDerivAt_growingThetaRatioProductQ_of_pointwise
    {d : Nat} {q : Complex} (x : Fin d -> Real)
    (hderiv : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q) :
    HasDerivAt (fun z : Complex => growingThetaRatioProductQ z x)
      (∑ i : Fin d,
        (∏ j ∈ (Finset.univ.erase i), growingThetaRatioQ q (x j)) *
          deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q := by
  have hprod := HasDerivAt.finsetProd
    (u := (Finset.univ : Finset (Fin d)))
    (f := fun i : Fin d => fun z : Complex => growingThetaRatioQ z (x i))
    (f' := fun i : Fin d =>
      deriv (fun z : Complex => growingThetaRatioQ z (x i)) q)
    (fun i hi => hderiv i)
  unfold growingThetaRatioProductQ
  have hfun :
      (∏ i : Fin d, fun z : Complex => growingThetaRatioQ z (x i)) =
        (fun z : Complex => ∏ i : Fin d, growingThetaRatioQ z (x i)) := by
    funext z
    rw [Finset.prod_apply]
  rw [← hfun]
  simpa using hprod

theorem logDeriv_growingThetaRatioProductQ_eq_sum
    {d : Nat} {q : Complex} (x : Fin d -> Real)
    (hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0)
    (hdiff : ∀ i : Fin d,
      DifferentiableAt Complex (fun z : Complex => growingThetaRatioQ z (x i)) q) :
    logDeriv (fun z : Complex => growingThetaRatioProductQ z x) q =
      ∑ i : Fin d,
        logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q := by
  unfold growingThetaRatioProductQ
  rw [logDeriv_prod]
  · intro i hi
    exact hzero i
  · intro i hi
    exact hdiff i

theorem norm_growingThetaRatioProductQ_deriv_le_of_bounds
    {d : Nat} {q : Complex} (x : Fin d -> Real) (c : Real)
    (delta : Fin d -> Real)
    (hq : ∀ i : Fin d, ‖growingThetaRatioQ q (x i)‖ ≤ 1)
    (hqp : ∀ i : Fin d,
      ‖deriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
        c * delta i) :
    ‖∑ i : Fin d,
        (∏ j ∈ (Finset.univ.erase i), growingThetaRatioQ q (x j)) *
          deriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
      c * ∑ i : Fin d, delta i := by
  exact norm_finset_product_deriv_le_of_unit_norm
    (s := (Finset.univ : Finset (Fin d)))
    (q := fun i => growingThetaRatioQ q (x i))
    (q' := fun i => deriv (fun z : Complex => growingThetaRatioQ z (x i)) q)
    (c := c) (delta := delta)
      (fun i hi => hq i) (fun i hi => hqp i)

theorem norm_growingThetaRatioProductQ_deriv_le_relative_of_log_bounds
    {d : Nat} {q : Complex} (x : Fin d -> Real) (C : Real)
    (delta : Fin d -> Real)
    (hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0)
    (hdiff : ∀ i : Fin d,
      DifferentiableAt Complex (fun z : Complex => growingThetaRatioQ z (x i)) q)
    (hlog : ∀ i : Fin d,
      ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
        C * delta i) :
    ‖deriv (fun z : Complex => growingThetaRatioProductQ z x) q‖ ≤
      ‖growingThetaRatioProductQ q x‖ * (C * ∑ i : Fin d, delta i) := by
  have hprodZero : growingThetaRatioProductQ q x ≠ 0 := by
    unfold growingThetaRatioProductQ
    exact Finset.prod_ne_zero_iff.mpr (fun i hi => hzero i)
  have hsum :
      ‖∑ i : Fin d,
          logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
        C * ∑ i : Fin d, delta i := by
    calc
      ‖∑ i : Fin d,
          logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
          ∑ i : Fin d,
            ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ :=
        norm_sum_le _ _
      _ ≤ ∑ i : Fin d, C * delta i :=
        Finset.sum_le_sum (fun i hi => hlog i)
      _ = C * ∑ i : Fin d, delta i := by
        rw [Finset.mul_sum]
  have hlogProd := logDeriv_growingThetaRatioProductQ_eq_sum x hzero hdiff
  have hidentity :
      deriv (fun z : Complex => growingThetaRatioProductQ z x) q =
        growingThetaRatioProductQ q x *
          logDeriv (fun z : Complex => growingThetaRatioProductQ z x) q := by
    rw [logDeriv_apply]
    field_simp [hprodZero]
  rw [hidentity, norm_mul, hlogProd]
  exact mul_le_mul_of_nonneg_left hsum (norm_nonneg _)

/-- A finite product of exponentially contracting factors contracts by the
exponential of the summed energy.  This is the product part of NL0 (5.14). -/
theorem norm_growingThetaRatioProductQ_le_exp_of_pointwise
    {d : Nat} {q : Complex} (x : Fin d -> Real) (a : Real)
    (delta : Fin d -> Real)
    (hbound : ∀ i : Fin d,
      ‖growingThetaRatioQ q (x i)‖ ≤ Real.exp (-a * delta i)) :
    ‖growingThetaRatioProductQ q x‖ ≤
      Real.exp (-a * ∑ i : Fin d, delta i) := by
  unfold growingThetaRatioProductQ
  rw [norm_prod]
  calc
    ∏ i : Fin d, ‖growingThetaRatioQ q (x i)‖ ≤
        ∏ i : Fin d, Real.exp (-a * delta i) := by
      exact Finset.prod_le_prod (fun i _ => norm_nonneg _) (fun i _ => hbound i)
    _ = Real.exp (∑ i : Fin d, -a * delta i) := by
      rw [← Real.exp_sum]
    _ = Real.exp (-a * ∑ i : Fin d, delta i) := by
      congr 1
      rw [Finset.mul_sum]

/-- The elementary scalar absorption used to make the first product derivative
in (5.14) uniform after the product contraction is retained. -/
lemma mul_exp_neg_le_one (u : Real) :
    u * Real.exp (-u) ≤ 1 := by
  calc
    u * Real.exp (-u) ≤ (1 + u) * Real.exp (-u) := by
      gcongr
      linarith
    _ ≤ Real.exp u * Real.exp (-u) := by
      gcongr
      nlinarith [Real.add_one_le_exp u]
    _ = 1 := by
      rw [← Real.exp_add]
      ring_nf
      simp

lemma div_mul_exp_neg_mul_le_inv
    {a S tau : Real} (ha : 0 < a) (htau : 0 < tau) :
    (S / tau) * Real.exp (-(a / tau) * S) ≤ 1 / a := by
  let u : Real := a * S / tau
  have habsorb := mul_exp_neg_le_one u
  have hrewrite :
      (S / tau) * Real.exp (-(a / tau) * S) =
        (1 / a) * (u * Real.exp (-u)) := by
    dsimp [u]
    field_simp [ha.ne', htau.ne']
  rw [hrewrite]
  calc
    (1 / a) * (u * Real.exp (-u)) ≤ (1 / a) * 1 :=
      mul_le_mul_of_nonneg_left habsorb (by positivity)
    _ = 1 / a := by ring

theorem exists_tau0_norm_growingThetaRatioProductQ_deriv_le_relative
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau sigma : Real} (x : Fin d → Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
        ‖deriv (fun q : Complex => growingThetaRatioProductQ q x)
            (growingThetaParameter tau sigma)‖ ≤
          ‖growingThetaRatioProductQ (growingThetaParameter tau sigma) x‖ *
            (C / tau ^ 2 * ∑ i : Fin d,
              growingThetaTorusDistance (x i) ^ 2) := by
  obtain ⟨tau0, htau0, htau01, hlog⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le
  let C : Real := Real.pi ^ 2 + 448
  have hC : 0 < C := by
    dsimp [C]
    positivity
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau sigma x htau htauLe hsector
  let q : Complex := growingThetaParameter tau sigma
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hdiff : ∀ i : Fin d,
      DifferentiableAt Complex (fun z : Complex => growingThetaRatioQ z (x i)) q := by
    intro i
    let r : Real := growingThetaTorusDistance (x i)
    have hr := growingThetaTorusDistance_mem_Icc (x i)
    have hfun :
        (fun z : Complex => growingThetaRatioQ z (x i)) =
          (fun z : Complex => growingThetaRatioQ z r) := by
      funext z
      exact growingThetaRatioQ_eq_torusDistance z (x i)
    by_cases hquarter : r ≤ 1 / 4
    · have hder := hasDerivAt_growingThetaRatioQ_nearest
        (tau := tau) (sigma := sigma) (x := r) htau (htauLe.trans htau01) hsector
          ⟨hr.1, hquarter⟩
      rw [hfun]
      exact hder.differentiableAt
    · have hder := hasDerivAt_growingThetaRatioQ_twoImage
        (tau := tau) (sigma := sigma) (x := r) htau (htauLe.trans htau01) hsector
          ⟨by linarith, hr.2⟩
      rw [hfun]
      exact hder.differentiableAt
  have hlogBound : ∀ i : Fin d,
      ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
        C / tau ^ 2 * growingThetaTorusDistance (x i) ^ 2 := by
    intro i
    have h := hlog htau htauLe hsector (x := x i)
    have hscaled : tau *
        ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
        C * growingThetaTorusDistance (x i) ^ 2 / tau := by
      simpa [q, C, norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos htau] using h
    calc
      ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ =
          (tau * ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖) / tau := by
            field_simp
      _ ≤ (C * growingThetaTorusDistance (x i) ^ 2 / tau) / tau := by
        exact div_le_div_of_nonneg_right hscaled htau.le
      _ = C / tau ^ 2 * growingThetaTorusDistance (x i) ^ 2 := by
        field_simp [ne_of_gt htau]
  exact norm_growingThetaRatioProductQ_deriv_le_relative_of_log_bounds
    x (C / tau ^ 2) (fun i => growingThetaTorusDistance (x i) ^ 2)
    hzero hdiff hlogBound

/-- The first uniform product-amplitude derivative bound in the growing
central sector.  It is the `r = 1` consequence of the exponential factor in
NL0 (5.14), expressed in the complex-q coordinate. -/
theorem exists_tau0_norm_scaled_growingThetaRatioProductQ_deriv_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau sigma : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
        tau * ‖deriv (fun q : Complex => growingThetaRatioProductQ q x)
            (growingThetaParameter tau sigma)‖ ≤ C := by
  obtain ⟨tauContract, htauContract, _htauContractBound, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  obtain ⟨tauDeriv, Cderiv, htauDeriv, htauDerivBound, hCderiv, hderiv⟩ :=
    exists_tau0_norm_growingThetaRatioProductQ_deriv_le_relative
  let tau0 : Real := min tauContract tauDeriv
  let a : Real := 2 * Real.pi ^ 2 / 5
  let C : Real := Cderiv / a
  have htau0 : 0 < tau0 := lt_min htauContract htauDeriv
  have htau01 : tau0 ≤ 1 :=
    (min_le_right tauContract tauDeriv).trans htauDerivBound
  have ha : 0 < a := by
    dsimp [a]
    positivity
  have hC : 0 < C := by
    dsimp [C]
    positivity
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau sigma x htau htauLe hsector
  have htauContract' : tau ≤ tauContract :=
    htauLe.trans (min_le_left tauContract tauDeriv)
  have htauDeriv' : tau ≤ tauDeriv :=
    htauLe.trans (min_le_right tauContract tauDeriv)
  let S : Real := ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2
  have hS : 0 ≤ S := by
    dsimp [S]
    exact Finset.sum_nonneg (fun i _ => sq_nonneg _)
  have hprod :
      ‖growingThetaRatioProductQ (growingThetaParameter tau sigma) x‖ ≤
        Real.exp (-(a / tau) * S) := by
    have hraw := norm_growingThetaRatioProductQ_le_exp_of_pointwise
      (q := growingThetaParameter tau sigma) x (a / tau)
      (fun i => growingThetaTorusDistance (x i) ^ 2) (fun i =>
        by
          rw [growingThetaRatioQ_eq_parameter]
          convert hcontract (x i) htau htauContract' hsector using 1 <;>
            dsimp [a] <;> ring)
    simpa [a, S, div_eq_mul_inv, mul_assoc, mul_left_comm, mul_comm] using hraw
  have hderivRaw := hderiv (x := x) htau htauDeriv' hsector
  have hderivScaled :
      tau * ‖deriv (fun q : Complex => growingThetaRatioProductQ q x)
          (growingThetaParameter tau sigma)‖ ≤
        Cderiv * ((S / tau) * Real.exp (-(a / tau) * S)) := by
    calc
      tau * ‖deriv (fun q : Complex => growingThetaRatioProductQ q x)
          (growingThetaParameter tau sigma)‖ ≤
          tau * (‖growingThetaRatioProductQ (growingThetaParameter tau sigma) x‖ *
            (Cderiv / tau ^ 2 * S)) := by
        gcongr
      _ ≤ tau * (Real.exp (-(a / tau) * S) *
            (Cderiv / tau ^ 2 * S)) := by
        gcongr
      _ = Cderiv * ((S / tau) * Real.exp (-(a / tau) * S)) := by
        field_simp [htau.ne']
  calc
    tau * ‖deriv (fun q : Complex => growingThetaRatioProductQ q x)
        (growingThetaParameter tau sigma)‖ ≤
        Cderiv * ((S / tau) * Real.exp (-(a / tau) * S)) := hderivScaled
    _ ≤ Cderiv * (1 / a) :=
      mul_le_mul_of_nonneg_left
        (div_mul_exp_neg_mul_le_inv ha htau) hCderiv.le
    _ = C := by dsimp [C]; ring

/-! A dimension-uniform packaging of the preceding estimate.  The fixed-`d`
interface above is retained for source compatibility, but its existential
constants cannot by themselves be lifted through `∀ d`.  This declaration
exposes the quantifier order used by NL0. -/
theorem exists_uniform_tau0_norm_scaled_growingThetaRatioProductQ_deriv_le :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ d : Nat, ∀ {tau sigma : Real} (x : Fin d → Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
        tau * ‖deriv (fun q : Complex => growingThetaRatioProductQ q x)
            (growingThetaParameter tau sigma)‖ ≤ C := by
  obtain ⟨tauContract, htauContract, htauContractBound, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  obtain ⟨tauLog, htauLog, htauLogBound, hlog⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le
  let tau0 : Real := min tauContract tauLog
  let a : Real := 2 * Real.pi ^ 2 / 5
  let Cderiv : Real := Real.pi ^ 2 + 448
  let C : Real := Cderiv / a
  have htau0 : 0 < tau0 := lt_min htauContract htauLog
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_left tauContract tauLog).trans
      (htauContractBound.trans (by norm_num))
  have ha : 0 < a := by
    dsimp [a]
    positivity
  have hCderiv : 0 < Cderiv := by
    dsimp [Cderiv]
    positivity
  have hC : 0 < C := by
    dsimp [C]
    positivity
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro d tau sigma x htau htauLe hsector
  have htauContract' : tau ≤ tauContract :=
    htauLe.trans (min_le_left tauContract tauLog)
  have htauLog' : tau ≤ tauLog :=
    htauLe.trans (min_le_right tauContract tauLog)
  let q : Complex := growingThetaParameter tau sigma
  let S : Real := ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2
  have hS : 0 ≤ S := by
    dsimp [S]
    exact Finset.sum_nonneg (fun i _ => sq_nonneg _)
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hdiff : ∀ i : Fin d,
      DifferentiableAt Complex (fun z : Complex => growingThetaRatioQ z (x i)) q := by
    intro i
    let r : Real := growingThetaTorusDistance (x i)
    have hr := growingThetaTorusDistance_mem_Icc (x i)
    have hfun :
        (fun z : Complex => growingThetaRatioQ z (x i)) =
          (fun z : Complex => growingThetaRatioQ z r) := by
      funext z
      exact growingThetaRatioQ_eq_torusDistance z (x i)
    rw [hfun]
    by_cases hquarter : r ≤ 1 / 4
    · exact (hasDerivAt_growingThetaRatioQ_nearest htau
        (htauLe.trans htau01) hsector ⟨hr.1, hquarter⟩).differentiableAt
    · exact (hasDerivAt_growingThetaRatioQ_twoImage htau
        (htauLe.trans htau01) hsector ⟨by linarith, hr.2⟩).differentiableAt
  have hlogBound : ∀ i : Fin d,
      ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
        Cderiv / tau ^ 2 * growingThetaTorusDistance (x i) ^ 2 := by
    intro i
    have h := hlog (x := x i) htau htauLog' hsector
    have hscaled : tau *
        ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
        Cderiv * growingThetaTorusDistance (x i) ^ 2 / tau := by
      simpa [q, Cderiv, norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos htau] using h
    calc
      ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ =
          (tau * ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖) /
            tau := by field_simp
      _ ≤ (Cderiv * growingThetaTorusDistance (x i) ^ 2 / tau) / tau :=
        div_le_div_of_nonneg_right hscaled htau.le
      _ = Cderiv / tau ^ 2 * growingThetaTorusDistance (x i) ^ 2 := by
        field_simp [ne_of_gt htau]
  have hderivRaw := norm_growingThetaRatioProductQ_deriv_le_relative_of_log_bounds
    x (Cderiv / tau ^ 2) (fun i => growingThetaTorusDistance (x i) ^ 2)
    hzero hdiff hlogBound
  have hprod : ‖growingThetaRatioProductQ q x‖ ≤
      Real.exp (-(a / tau) * S) := by
    have hraw := norm_growingThetaRatioProductQ_le_exp_of_pointwise
      (q := q) x (a / tau)
      (fun i => growingThetaTorusDistance (x i) ^ 2) (fun i => by
        rw [growingThetaRatioQ_eq_parameter]
        convert hcontract (x i) htau htauContract' hsector using 1 <;>
          dsimp [a] <;> ring)
    simpa [q, a, S, div_eq_mul_inv, mul_assoc, mul_left_comm, mul_comm] using hraw
  have hderivScaled :
      tau * ‖deriv (fun q : Complex => growingThetaRatioProductQ q x)
          (growingThetaParameter tau sigma)‖ ≤
        Cderiv * ((S / tau) * Real.exp (-(a / tau) * S)) := by
    calc
      tau * ‖deriv (fun q : Complex => growingThetaRatioProductQ q x)
          (growingThetaParameter tau sigma)‖ ≤
      tau * (‖growingThetaRatioProductQ q x‖ *
            (Cderiv / tau ^ 2 * S)) := by
        gcongr
      _ ≤ tau * (Real.exp (-(a / tau) * S) *
            (Cderiv / tau ^ 2 * S)) := by
        gcongr
      _ = Cderiv * ((S / tau) * Real.exp (-(a / tau) * S)) := by
        field_simp [htau.ne']
  calc
    tau * ‖deriv (fun q : Complex => growingThetaRatioProductQ q x)
        (growingThetaParameter tau sigma)‖ ≤
        Cderiv * ((S / tau) * Real.exp (-(a / tau) * S)) := hderivScaled
    _ ≤ Cderiv * (1 / a) :=
      mul_le_mul_of_nonneg_left
        (div_mul_exp_neg_mul_le_inv ha htau) hCderiv.le
    _ = C := by dsimp [C]; ring

/-- The summed logarithmic derivative of the growing finite product. -/
def growingThetaRatioProductQLogDeriv {d : Nat} (q : Complex)
    (x : Fin d -> Real) : Complex :=
  ∑ i : Fin d, logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q

/-- The derivative of the summed logarithmic derivative. -/
def growingThetaRatioProductQLogSecondDeriv {d : Nat} (q : Complex)
    (x : Fin d -> Real) : Complex :=
  ∑ i : Fin d, deriv (fun z : Complex =>
    logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q

/-- The product derivative in the branch-independent logarithmic form. -/
def growingThetaRatioProductQFirstDerivExplicit {d : Nat} (q : Complex)
    (x : Fin d -> Real) : Complex :=
  growingThetaRatioProductQ q x * growingThetaRatioProductQLogDeriv q x

/-- The second product derivative obtained by differentiating `P L`. -/
def growingThetaRatioProductQSecondDerivExplicit {d : Nat} (q : Complex)
    (x : Fin d -> Real) : Complex :=
  growingThetaRatioProductQ q x *
    (growingThetaRatioProductQLogDeriv q x ^ 2 +
      growingThetaRatioProductQLogSecondDeriv q x)

theorem hasDerivAt_growingThetaRatioProductQLogDeriv
    {d : Nat} {q : Complex} (x : Fin d -> Real)
    (hderiv : ∀ i : Fin d,
      HasDerivAt (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z)
        (deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q) q) :
    HasDerivAt (fun z : Complex => growingThetaRatioProductQLogDeriv z x)
      (growingThetaRatioProductQLogSecondDeriv q x) q := by
  unfold growingThetaRatioProductQLogDeriv growingThetaRatioProductQLogSecondDeriv
  exact HasDerivAt.fun_sum (u := (Finset.univ : Finset (Fin d)))
    (fun i _ => hderiv i)

theorem hasDerivAt_growingThetaRatioProductQ_first_explicit
    {d : Nat} {q : Complex} (x : Fin d -> Real)
    (hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0)
    (hderiv : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q) :
    HasDerivAt (fun z : Complex => growingThetaRatioProductQ z x)
      (growingThetaRatioProductQFirstDerivExplicit q x) q := by
  have hprod := hasDerivAt_growingThetaRatioProductQ_of_pointwise x hderiv
  have hcoef :
      (∑ i : Fin d,
        (∏ j ∈ (Finset.univ.erase i), growingThetaRatioQ q (x j)) *
          deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) =
        growingThetaRatioProductQFirstDerivExplicit q x := by
    unfold growingThetaRatioProductQFirstDerivExplicit
      growingThetaRatioProductQLogDeriv growingThetaRatioProductQ
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i hi
    have hidentity :
        deriv (fun z : Complex => growingThetaRatioQ z (x i)) q =
          growingThetaRatioQ q (x i) *
            logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q := by
      rw [logDeriv_apply]
      field_simp [hzero i]
    rw [hidentity, ← mul_assoc,
      Finset.prod_erase_mul (Finset.univ : Finset (Fin d))
        (fun j => growingThetaRatioQ q (x j)) (Finset.mem_univ i)]
  rw [← hcoef]
  exact hprod

theorem hasDerivAt_growingThetaRatioProductQFirstDerivExplicit
    {d : Nat} {q : Complex} (x : Fin d -> Real)
    (hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0)
    (hfactor : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q)
    (hlog : ∀ i : Fin d,
      HasDerivAt (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z)
        (deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q) q) :
    HasDerivAt (fun z : Complex => growingThetaRatioProductQFirstDerivExplicit z x)
      (growingThetaRatioProductQSecondDerivExplicit q x) q := by
  have hmul := (hasDerivAt_growingThetaRatioProductQ_first_explicit x hzero hfactor).mul
    (hasDerivAt_growingThetaRatioProductQLogDeriv x hlog)
  have hmulfun : HasDerivAt
      (fun z : Complex => growingThetaRatioProductQ z x *
        growingThetaRatioProductQLogDeriv z x)
      (growingThetaRatioProductQFirstDerivExplicit q x *
          growingThetaRatioProductQLogDeriv q x +
        growingThetaRatioProductQ q x *
          growingThetaRatioProductQLogSecondDeriv q x) q :=
    hmul.congr_of_eventuallyEq (Filter.Eventually.of_forall (fun _ => rfl))
  apply hmulfun.congr_deriv
  unfold growingThetaRatioProductQFirstDerivExplicit
    growingThetaRatioProductQSecondDerivExplicit
  ring

/-- At a growing-sector point, the normalized ratio is differentiable for an
arbitrary real spatial coordinate after reduction to the fundamental region. -/
theorem hasDerivAt_growingThetaRatioQ_of_torusDistance
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (fun q : Complex => growingThetaRatioQ q x)
      (deriv (fun q : Complex => growingThetaRatioQ q x)
        (growingThetaParameter tau sigma))
      (growingThetaParameter tau sigma) := by
  let r : Real := growingThetaTorusDistance x
  have hr := growingThetaTorusDistance_mem_Icc x
  have hfun :
      (fun q : Complex => growingThetaRatioQ q x) =
        (fun q : Complex => growingThetaRatioQ q r) := by
    funext q
    exact growingThetaRatioQ_eq_torusDistance q x
  rw [hfun]
  by_cases hquarter : r ≤ 1 / 4
  · have h := hasDerivAt_growingThetaRatioQ_nearest htau htau1 hsector
      ⟨hr.1, hquarter⟩
    convert h using 1
    exact h.deriv
  · have h := hasDerivAt_growingThetaRatioQ_twoImage htau htau1 hsector
      ⟨by linarith, hr.2⟩
    convert h using 1
    exact h.deriv

/-- The same all-real wrapper for the derivative of the logarithmic
derivative; this is the local semantic input for the product second
derivative. -/
theorem hasDerivAt_logDeriv_growingThetaRatioQ_of_torusDistance
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) :
    HasDerivAt (fun q : Complex =>
      logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
      (deriv (fun q : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
        (growingThetaParameter tau sigma))
      (growingThetaParameter tau sigma) := by
  let r : Real := growingThetaTorusDistance x
  have hr := growingThetaTorusDistance_mem_Icc x
  have hfun :
      (fun q : Complex => logDeriv (fun w : Complex => growingThetaRatioQ w x) q) =
        (fun q : Complex => logDeriv (fun w : Complex => growingThetaRatioQ w r) q) := by
    funext q
    congr 2
    funext w
    exact growingThetaRatioQ_eq_torusDistance w x
  rw [hfun]
  by_cases hquarter : r ≤ 1 / 4
  · have h := hasDerivAt_logDeriv_growingThetaRatioQ_nearest htau htau1 hsector
      ⟨hr.1, hquarter⟩
    convert h using 1
    exact h.deriv
  · have h := hasDerivAt_logDeriv_growingThetaRatioQ_twoImage htau htau1 hsector
      ⟨by linarith, hr.2⟩
    convert h using 1
    exact h.deriv

lemma sq_mul_exp_neg_le_four_of_nonneg {u : Real} (hu : 0 ≤ u) :
    u ^ 2 * Real.exp (-u) ≤ 4 := by
  let v : Real := u / 2
  have hv : v * Real.exp (-v) ≤ 1 := mul_exp_neg_le_one v
  have hv0 : 0 ≤ v * Real.exp (-v) := by
    dsimp [v]
    positivity
  have hvsq : (v * Real.exp (-v)) ^ 2 ≤ 1 := by
    nlinarith [sq_nonneg (1 - v * Real.exp (-v))]
  calc
    u ^ 2 * Real.exp (-u) = 4 * (v * Real.exp (-v)) ^ 2 := by
      dsimp [v]
      rw [show -u = -(u / 2) + -(u / 2) by ring, Real.exp_add]
      ring
    _ ≤ 4 * 1 := mul_le_mul_of_nonneg_left hvsq (by norm_num)
    _ = 4 := by ring

/-- The `r = 2` product-amplitude estimate in NL0 (5.14).  The exponential
product contraction absorbs both the squared first logarithmic derivative and
the second logarithmic derivative uniformly in the dimension. -/
theorem exists_tau0_norm_scaled_growingThetaRatioProductQ_secondDeriv_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau sigma : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
        tau ^ 2 * ‖deriv (fun q : Complex =>
          growingThetaRatioProductQFirstDerivExplicit q x)
          (growingThetaParameter tau sigma)‖ ≤ C := by
  obtain ⟨tauContract, htauContract, _htauContractBound, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  obtain ⟨tauLog, htauLog, htauLogBound, hlog⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le
  obtain ⟨tauSecond, htauSecond, htauSecondBound, hsecond⟩ :=
    exists_tau0_norm_scaled_secondLogDeriv_growingThetaRatioQ_le
  let tau0 : Real := min tauContract (min tauLog tauSecond)
  let a : Real := 2 * Real.pi ^ 2 / 5
  let C1 : Real := Real.pi ^ 2 + 448
  let C2 : Real := 2 * Real.pi ^ 2 + 13568
  let C : Real := 4 * C1 ^ 2 / a ^ 2 + C2 / a
  have htau0 : 0 < tau0 :=
    lt_min htauContract (lt_min htauLog htauSecond)
  have htau01 : tau0 ≤ 1 :=
    (min_le_right tauContract (min tauLog tauSecond)).trans
      ((min_le_left tauLog tauSecond).trans htauLogBound)
  have ha : 0 < a := by
    dsimp [a]
    positivity
  have hC1 : 0 < C1 := by
    dsimp [C1]
    positivity
  have hC2 : 0 < C2 := by
    dsimp [C2]
    positivity
  have hC : 0 < C := by
    dsimp [C]
    positivity
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau sigma x htau htauLe hsector
  have htauContract' : tau ≤ tauContract :=
    htauLe.trans (min_le_left tauContract (min tauLog tauSecond))
  have htauRest : tau ≤ min tauLog tauSecond :=
    htauLe.trans (min_le_right tauContract (min tauLog tauSecond))
  have htauLog' : tau ≤ tauLog := htauRest.trans (min_le_left _ _)
  have htauSecond' : tau ≤ tauSecond := htauRest.trans (min_le_right _ _)
  let q : Complex := growingThetaParameter tau sigma
  let S : Real := ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2
  have hS : 0 ≤ S := by
    dsimp [S]
    exact Finset.sum_nonneg (fun i _ => sq_nonneg _)
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hfactor : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) hsector
  have hlogDeriv : ∀ i : Fin d,
      HasDerivAt (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z)
        (deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_logDeriv_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) hsector
  have hprod : ‖growingThetaRatioProductQ q x‖ ≤
      Real.exp (-(a / tau) * S) := by
    have hraw := norm_growingThetaRatioProductQ_le_exp_of_pointwise
      (q := q) x (a / tau)
      (fun i => growingThetaTorusDistance (x i) ^ 2) (fun i => by
        rw [show growingThetaRatioQ q (x i) =
            growingThetaRatio tau sigma (x i) by rfl]
        convert hcontract (x i) htau htauContract' hsector using 1 <;>
          dsimp [a] <;> ring)
    simpa [q, a, S, div_eq_mul_inv, mul_assoc, mul_left_comm, mul_comm] using hraw
  have hL : ‖growingThetaRatioProductQLogDeriv q x‖ ≤ C1 / tau ^ 2 * S := by
    unfold growingThetaRatioProductQLogDeriv
    calc
      ‖∑ i : Fin d, logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
          ∑ i : Fin d, ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ :=
        norm_sum_le _ _
      _ ≤ ∑ i : Fin d, C1 / tau ^ 2 * growingThetaTorusDistance (x i) ^ 2 := by
        apply Finset.sum_le_sum
        intro i hi
        have hscaledRaw := hlog (x := x i) htau htauLog' hsector
        have hscaled : tau *
            ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
              C1 * growingThetaTorusDistance (x i) ^ 2 / tau := by
          simpa [q, C1, norm_mul, Complex.norm_real, Real.norm_eq_abs,
            abs_of_pos htau] using hscaledRaw
        calc
          ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ =
              (tau * ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖) /
                tau := by field_simp
          _ ≤ (C1 * growingThetaTorusDistance (x i) ^ 2 / tau) / tau :=
            div_le_div_of_nonneg_right hscaled htau.le
          _ = C1 / tau ^ 2 * growingThetaTorusDistance (x i) ^ 2 := by
            field_simp [htau.ne']
      _ = C1 / tau ^ 2 * S := by
        unfold S
        rw [Finset.mul_sum]
  have hL2 : ‖growingThetaRatioProductQLogSecondDeriv q x‖ ≤
      C2 / tau ^ 3 * S := by
    unfold growingThetaRatioProductQLogSecondDeriv
    calc
      ‖∑ i : Fin d, deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖ ≤
          ∑ i : Fin d, ‖deriv (fun z : Complex =>
            logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖ :=
        norm_sum_le _ _
      _ ≤ ∑ i : Fin d, C2 / tau ^ 3 * growingThetaTorusDistance (x i) ^ 2 := by
        apply Finset.sum_le_sum
        intro i hi
        have hscaledRaw := hsecond (x := x i) htau htauSecond' hsector
        have hscaled : tau ^ 2 *
            ‖deriv (fun z : Complex =>
              logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖ ≤
              C2 * growingThetaTorusDistance (x i) ^ 2 / tau := by
          simpa [q, C2, norm_mul, norm_pow, Complex.norm_real,
            Real.norm_eq_abs, abs_of_pos htau] using hscaledRaw
        calc
          ‖deriv (fun z : Complex =>
              logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖ =
              (tau ^ 2 * ‖deriv (fun z : Complex =>
                logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖) /
                tau ^ 2 := by field_simp
          _ ≤ (C2 * growingThetaTorusDistance (x i) ^ 2 / tau) / tau ^ 2 :=
            div_le_div_of_nonneg_right hscaled (sq_nonneg tau)
          _ = C2 / tau ^ 3 * growingThetaTorusDistance (x i) ^ 2 := by
            field_simp [htau.ne']
      _ = C2 / tau ^ 3 * S := by
        unfold S
        rw [Finset.mul_sum]
  have hinner :
      ‖growingThetaRatioProductQLogDeriv q x ^ 2 +
          growingThetaRatioProductQLogSecondDeriv q x‖ ≤
        C1 ^ 2 / tau ^ 4 * S ^ 2 + C2 / tau ^ 3 * S := by
    calc
      ‖growingThetaRatioProductQLogDeriv q x ^ 2 +
          growingThetaRatioProductQLogSecondDeriv q x‖ ≤
          ‖growingThetaRatioProductQLogDeriv q x‖ ^ 2 +
            ‖growingThetaRatioProductQLogSecondDeriv q x‖ := by
        rw [← norm_pow]
        exact norm_add_le _ _
      _ ≤ (C1 / tau ^ 2 * S) ^ 2 + C2 / tau ^ 3 * S :=
        add_le_add (pow_le_pow_left₀ (norm_nonneg _) hL 2) hL2
      _ = C1 ^ 2 / tau ^ 4 * S ^ 2 + C2 / tau ^ 3 * S := by
        field_simp [htau.ne']
  have hdecay1 : (S / tau) * Real.exp (-(a / tau) * S) ≤ 1 / a :=
    div_mul_exp_neg_mul_le_inv ha htau
  have harg : a * S / tau = (a / tau) * S := by
    field_simp [htau.ne']
  have hdecay2 : (S / tau) ^ 2 * Real.exp (-(a / tau) * S) ≤ 4 / a ^ 2 := by
    apply (le_div_iff₀ (sq_pos_of_pos ha)).2
    calc
      ((S / tau) ^ 2 * Real.exp (-(a / tau) * S)) * a ^ 2 =
          (a * S / tau) ^ 2 * Real.exp (-(a * S / tau)) := by
        rw [harg]
        field_simp [htau.ne']
      _ ≤ 4 := sq_mul_exp_neg_le_four_of_nonneg (by positivity)
  have hderiv :=
    (hasDerivAt_growingThetaRatioProductQFirstDerivExplicit x hzero hfactor hlogDeriv).deriv
  rw [hderiv]
  unfold growingThetaRatioProductQSecondDerivExplicit
  rw [norm_mul]
  calc
    tau ^ 2 *
        (‖growingThetaRatioProductQ q x‖ *
          ‖growingThetaRatioProductQLogDeriv q x ^ 2 +
            growingThetaRatioProductQLogSecondDeriv q x‖) ≤
        tau ^ 2 * (Real.exp (-(a / tau) * S) *
          (C1 ^ 2 / tau ^ 4 * S ^ 2 + C2 / tau ^ 3 * S)) := by
      gcongr
    _ = C1 ^ 2 * ((S / tau) ^ 2 * Real.exp (-(a / tau) * S)) +
        C2 * ((S / tau) * Real.exp (-(a / tau) * S)) := by
      field_simp [htau.ne']
    _ ≤ C1 ^ 2 * (4 / a ^ 2) + C2 * (1 / a) := by
      exact add_le_add
        (mul_le_mul_of_nonneg_left hdecay2 (sq_nonneg C1))
        (mul_le_mul_of_nonneg_left hdecay1 hC2.le)
    _ = C := by
      dsimp [C]
      ring

/-! The corresponding dimension-uniform `r = 2` package. -/
theorem exists_uniform_tau0_norm_scaled_growingThetaRatioProductQ_secondDeriv_le :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ d : Nat, ∀ {tau sigma : Real} (x : Fin d → Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
        tau ^ 2 * ‖deriv (fun q : Complex =>
          growingThetaRatioProductQFirstDerivExplicit q x)
          (growingThetaParameter tau sigma)‖ ≤ C := by
  obtain ⟨tauContract, htauContract, _htauContractBound, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  obtain ⟨tauLog, htauLog, htauLogBound, hlog⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le
  obtain ⟨tauSecond, htauSecond, htauSecondBound, hsecond⟩ :=
    exists_tau0_norm_scaled_secondLogDeriv_growingThetaRatioQ_le
  let tau0 : Real := min tauContract (min tauLog tauSecond)
  let a : Real := 2 * Real.pi ^ 2 / 5
  let C1 : Real := Real.pi ^ 2 + 448
  let C2 : Real := 2 * Real.pi ^ 2 + 13568
  let C : Real := 4 * C1 ^ 2 / a ^ 2 + C2 / a
  have htau0 : 0 < tau0 :=
    lt_min htauContract (lt_min htauLog htauSecond)
  have htau01 : tau0 ≤ 1 :=
    (min_le_right tauContract (min tauLog tauSecond)).trans
      ((min_le_left tauLog tauSecond).trans htauLogBound)
  have ha : 0 < a := by
    dsimp [a]
    positivity
  have hC1 : 0 < C1 := by
    dsimp [C1]
    positivity
  have hC2 : 0 < C2 := by
    dsimp [C2]
    positivity
  have hC : 0 < C := by
    dsimp [C]
    positivity
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro d tau sigma x htau htauLe hsector
  have htauContract' : tau ≤ tauContract :=
    htauLe.trans (min_le_left tauContract (min tauLog tauSecond))
  have htauRest : tau ≤ min tauLog tauSecond :=
    htauLe.trans (min_le_right tauContract (min tauLog tauSecond))
  have htauLog' : tau ≤ tauLog := htauRest.trans (min_le_left _ _)
  have htauSecond' : tau ≤ tauSecond := htauRest.trans (min_le_right _ _)
  let q : Complex := growingThetaParameter tau sigma
  let S : Real := ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2
  have hS : 0 ≤ S := by
    dsimp [S]
    exact Finset.sum_nonneg (fun i _ => sq_nonneg _)
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hfactor : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) hsector
  have hlogDeriv : ∀ i : Fin d,
      HasDerivAt (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z)
        (deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_logDeriv_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) hsector
  have hprod : ‖growingThetaRatioProductQ q x‖ ≤
      Real.exp (-(a / tau) * S) := by
    have hraw := norm_growingThetaRatioProductQ_le_exp_of_pointwise
      (q := q) x (a / tau)
      (fun i => growingThetaTorusDistance (x i) ^ 2) (fun i => by
        rw [show growingThetaRatioQ q (x i) =
            growingThetaRatio tau sigma (x i) by rfl]
        convert hcontract (x i) htau htauContract' hsector using 1 <;>
          dsimp [a] <;> ring)
    simpa [q, a, S, div_eq_mul_inv, mul_assoc, mul_left_comm, mul_comm] using hraw
  have hL : ‖growingThetaRatioProductQLogDeriv q x‖ ≤
      C1 / tau ^ 2 * S := by
    unfold growingThetaRatioProductQLogDeriv
    calc
      ‖∑ i : Fin d, logDeriv (fun z : Complex =>
          growingThetaRatioQ z (x i)) q‖ ≤
          ∑ i : Fin d, ‖logDeriv (fun z : Complex =>
            growingThetaRatioQ z (x i)) q‖ := norm_sum_le _ _
      _ ≤ ∑ i : Fin d, C1 / tau ^ 2 *
          growingThetaTorusDistance (x i) ^ 2 := by
        apply Finset.sum_le_sum
        intro i hi
        have hscaledRaw := hlog (x := x i) htau htauLog' hsector
        have hscaled : tau *
            ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ ≤
              C1 * growingThetaTorusDistance (x i) ^ 2 / tau := by
          simpa [q, C1, norm_mul, Complex.norm_real, Real.norm_eq_abs,
            abs_of_pos htau] using hscaledRaw
        calc
          ‖logDeriv (fun z : Complex => growingThetaRatioQ z (x i)) q‖ =
              (tau * ‖logDeriv (fun z : Complex =>
                growingThetaRatioQ z (x i)) q‖) / tau := by field_simp
          _ ≤ (C1 * growingThetaTorusDistance (x i) ^ 2 / tau) / tau :=
            div_le_div_of_nonneg_right hscaled htau.le
          _ = C1 / tau ^ 2 * growingThetaTorusDistance (x i) ^ 2 := by
            field_simp [htau.ne']
      _ = C1 / tau ^ 2 * S := by
        unfold S
        rw [Finset.mul_sum]
  have hL2 : ‖growingThetaRatioProductQLogSecondDeriv q x‖ ≤
      C2 / tau ^ 3 * S := by
    unfold growingThetaRatioProductQLogSecondDeriv
    calc
      ‖∑ i : Fin d, deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖ ≤
          ∑ i : Fin d, ‖deriv (fun z : Complex =>
            logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖ :=
        norm_sum_le _ _
      _ ≤ ∑ i : Fin d, C2 / tau ^ 3 *
          growingThetaTorusDistance (x i) ^ 2 := by
        apply Finset.sum_le_sum
        intro i hi
        have hscaledRaw := hsecond (x := x i) htau htauSecond' hsector
        have hscaled : tau ^ 2 * ‖deriv (fun z : Complex =>
              logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖ ≤
              C2 * growingThetaTorusDistance (x i) ^ 2 / tau := by
          simpa [q, C2, norm_mul, norm_pow, Complex.norm_real,
            Real.norm_eq_abs, abs_of_pos htau] using hscaledRaw
        calc
          ‖deriv (fun z : Complex =>
              logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖ =
              (tau ^ 2 * ‖deriv (fun z : Complex =>
                logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q‖) /
                tau ^ 2 := by field_simp
          _ ≤ (C2 * growingThetaTorusDistance (x i) ^ 2 / tau) / tau ^ 2 :=
            div_le_div_of_nonneg_right hscaled (sq_nonneg tau)
          _ = C2 / tau ^ 3 * growingThetaTorusDistance (x i) ^ 2 := by
            field_simp [htau.ne']
      _ = C2 / tau ^ 3 * S := by
        unfold S
        rw [Finset.mul_sum]
  have hinner : ‖growingThetaRatioProductQLogDeriv q x ^ 2 +
          growingThetaRatioProductQLogSecondDeriv q x‖ ≤
      C1 ^ 2 / tau ^ 4 * S ^ 2 + C2 / tau ^ 3 * S := by
    calc
      ‖growingThetaRatioProductQLogDeriv q x ^ 2 +
          growingThetaRatioProductQLogSecondDeriv q x‖ ≤
          ‖growingThetaRatioProductQLogDeriv q x‖ ^ 2 +
            ‖growingThetaRatioProductQLogSecondDeriv q x‖ := by
        rw [← norm_pow]
        exact norm_add_le _ _
      _ ≤ (C1 / tau ^ 2 * S) ^ 2 + C2 / tau ^ 3 * S :=
        add_le_add (pow_le_pow_left₀ (norm_nonneg _) hL 2) hL2
      _ = C1 ^ 2 / tau ^ 4 * S ^ 2 + C2 / tau ^ 3 * S := by
        field_simp [htau.ne']
  have hdecay1 : (S / tau) * Real.exp (-(a / tau) * S) ≤ 1 / a :=
    div_mul_exp_neg_mul_le_inv ha htau
  have harg : a * S / tau = (a / tau) * S := by
    field_simp [htau.ne']
  have hdecay2 : (S / tau) ^ 2 * Real.exp (-(a / tau) * S) ≤ 4 / a ^ 2 := by
    apply (le_div_iff₀ (sq_pos_of_pos ha)).2
    calc
      ((S / tau) ^ 2 * Real.exp (-(a / tau) * S)) * a ^ 2 =
          (a * S / tau) ^ 2 * Real.exp (-(a * S / tau)) := by
        rw [harg]
        field_simp [htau.ne']
      _ ≤ 4 := sq_mul_exp_neg_le_four_of_nonneg (by positivity)
  have hderiv :=
    (hasDerivAt_growingThetaRatioProductQFirstDerivExplicit x hzero hfactor
      hlogDeriv).deriv
  rw [hderiv]
  unfold growingThetaRatioProductQSecondDerivExplicit
  rw [norm_mul]
  calc
    tau ^ 2 *
        (‖growingThetaRatioProductQ q x‖ *
          ‖growingThetaRatioProductQLogDeriv q x ^ 2 +
            growingThetaRatioProductQLogSecondDeriv q x‖) ≤
      tau ^ 2 * (Real.exp (-(a / tau) * S) *
        (C1 ^ 2 / tau ^ 4 * S ^ 2 + C2 / tau ^ 3 * S)) := by
      gcongr
    _ = C1 ^ 2 * ((S / tau) ^ 2 * Real.exp (-(a / tau) * S)) +
        C2 * ((S / tau) * Real.exp (-(a / tau) * S)) := by
      field_simp [htau.ne']
    _ ≤ C1 ^ 2 * (4 / a ^ 2) + C2 * (1 / a) := by
      exact add_le_add
        (mul_le_mul_of_nonneg_left hdecay2 (sq_nonneg C1))
        (mul_le_mul_of_nonneg_left hdecay1 hC2.le)
    _ = C := by
      dsimp [C]
      ring

theorem exists_tau0_norm_growingThetaRatioProductQ_deriv_le_nearest {
    d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau sigma : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
        (∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 4)) →
        ‖∑ i : Fin d,
            (∏ j ∈ (Finset.univ.erase i),
              growingThetaRatioQ (growingThetaParameter tau sigma) (x j)) *
              deriv (fun q : Complex => growingThetaRatioQ q (x i))
                (growingThetaParameter tau sigma)‖ ≤
      C / tau ^ 2 * ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2 := by
  obtain ⟨tau0, htau0, htau01, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  obtain ⟨tau1, htau10, htau11, hlog⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le
  let tauMin : Real := min tau0 tau1
  let C : Real := Real.pi ^ 2 + 448
  have hC : 0 < C := by
    dsimp [C]
    positivity
  have htauMin : 0 < tauMin := lt_min htau0 htau10
  have htauMin1 : tauMin ≤ 1 :=
    (min_le_left tau0 tau1).trans (htau01.trans (by norm_num))
  refine ⟨tauMin, C, htauMin, htauMin1, hC, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have htau0' : tau ≤ tau0 := htauLe.trans (min_le_left tau0 tau1)
  have htau1' : tau ≤ tau1 := htauLe.trans (min_le_right tau0 tau1)
  apply norm_growingThetaRatioProductQ_deriv_le_of_bounds
    (c := C / tau ^ 2)
    (delta := fun i => growingThetaTorusDistance (x i) ^ 2)
  · intro i
    have h := hcontract (x i) htau htau0' hsector
    have hnonpos :
        -(2 * Real.pi ^ 2 / (5 * tau)) *
            growingThetaTorusDistance (x i) ^ 2 ≤ 0 := by
      have hdist : 0 ≤ growingThetaTorusDistance (x i) ^ 2 := sq_nonneg _
      have hden : 0 ≤ 2 * Real.pi ^ 2 / (5 * tau) := by positivity
      nlinarith
    have hexp : Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) *
        growingThetaTorusDistance (x i) ^ 2) ≤ 1 :=
      Real.exp_le_one_iff.mpr hnonpos
    exact h.trans hexp
  · intro i
    let q : Complex := growingThetaParameter tau sigma
    let f : Complex → Complex := fun z => growingThetaRatioQ z (x i)
    have hder := hasDerivAt_growingThetaRatioQ_nearest
      htau (htauLe.trans htauMin1) hsector (hx i)
    have hzero : f q ≠ 0 := by
      dsimp [f, q]
      exact growingThetaRatioQ_ne_zero_of_re_pos
        (by simpa [q, growingThetaParameter_re] using htau) (x i)
    have hidentity : deriv f q = f q * logDeriv f q := by
      rw [logDeriv_apply]
      field_simp [hzero]
    have hlogScaled := hlog htau htau1' hsector (x := x i)
    have hlogScaled' : tau * ‖logDeriv f q‖ ≤
        C * growingThetaTorusDistance (x i) ^ 2 / tau := by
      simpa [f, q, C, norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos htau] using hlogScaled
    have hlogNorm : ‖logDeriv f q‖ ≤
        C * growingThetaTorusDistance (x i) ^ 2 / tau ^ 2 := by
      calc
        ‖logDeriv f q‖ = (tau * ‖logDeriv f q‖) / tau := by
          field_simp
        _ ≤ (C * growingThetaTorusDistance (x i) ^ 2 / tau) / tau := by
          exact div_le_div_of_nonneg_right hlogScaled' htau.le
        _ = C * growingThetaTorusDistance (x i) ^ 2 / tau ^ 2 := by
          field_simp [ne_of_gt htau]
    rw [hidentity, norm_mul]
    have hratioExp := hcontract (x i) htau htau0' hsector
    have hratioOne : ‖f q‖ ≤ 1 := by
      have hnonpos :
          -(2 * Real.pi ^ 2 / (5 * tau)) *
              growingThetaTorusDistance (x i) ^ 2 ≤ 0 := by
        have hdist : 0 ≤ growingThetaTorusDistance (x i) ^ 2 := sq_nonneg _
        have hden : 0 ≤ 2 * Real.pi ^ 2 / (5 * tau) := by positivity
        nlinarith
      exact hratioExp.trans (Real.exp_le_one_iff.mpr hnonpos)
    calc
      ‖f q‖ * ‖logDeriv f q‖ ≤ 1 * ‖logDeriv f q‖ := by
        exact mul_le_mul_of_nonneg_right hratioOne (norm_nonneg _)
      _ ≤ 1 * (C * growingThetaTorusDistance (x i) ^ 2 / tau ^ 2) := by
        exact mul_le_mul_of_nonneg_left hlogNorm (by norm_num)
      _ = C / tau ^ 2 * growingThetaTorusDistance (x i) ^ 2 := by
        field_simp [ne_of_gt htau]

theorem exists_tau0_norm_growingThetaRatioProductQ_deriv_le_fundamental {
    d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau sigma : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
        ‖∑ i : Fin d,
            (∏ j ∈ (Finset.univ.erase i),
              growingThetaRatioQ (growingThetaParameter tau sigma) (x j)) *
              deriv (fun q : Complex => growingThetaRatioQ q (x i))
                (growingThetaParameter tau sigma)‖ ≤
          C / tau ^ 2 * ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2 := by
  obtain ⟨tau0, htau0, htau01, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  obtain ⟨tau1, htau10, htau11, hlog⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le
  let tauMin : Real := min tau0 tau1
  let C : Real := Real.pi ^ 2 + 448
  have hC : 0 < C := by
    dsimp [C]
    positivity
  have htauMin : 0 < tauMin := lt_min htau0 htau10
  have htauMin1 : tauMin ≤ 1 :=
    (min_le_left tau0 tau1).trans (htau01.trans (by norm_num))
  refine ⟨tauMin, C, htauMin, htauMin1, hC, ?_⟩
  intro tau sigma x htau htauLe hsector
  have htau0' : tau ≤ tau0 := htauLe.trans (min_le_left tau0 tau1)
  have htau1' : tau ≤ tau1 := htauLe.trans (min_le_right tau0 tau1)
  apply norm_growingThetaRatioProductQ_deriv_le_of_bounds
    (c := C / tau ^ 2)
    (delta := fun i => growingThetaTorusDistance (x i) ^ 2)
  · intro i
    have h := hcontract (x i) htau htau0' hsector
    have hnonpos :
        -(2 * Real.pi ^ 2 / (5 * tau)) *
            growingThetaTorusDistance (x i) ^ 2 ≤ 0 := by
      have hdist : 0 ≤ growingThetaTorusDistance (x i) ^ 2 := sq_nonneg _
      have hden : 0 ≤ 2 * Real.pi ^ 2 / (5 * tau) := by positivity
      nlinarith
    exact h.trans (Real.exp_le_one_iff.mpr hnonpos)
  · intro i
    let q : Complex := growingThetaParameter tau sigma
    let f : Complex → Complex := fun z => growingThetaRatioQ z (x i)
    have hzero : f q ≠ 0 := by
      dsimp [f, q]
      exact growingThetaRatioQ_ne_zero_of_re_pos
        (by simpa [q, growingThetaParameter_re] using htau) (x i)
    have hidentity : deriv f q = f q * logDeriv f q := by
      rw [logDeriv_apply]
      field_simp [hzero]
    have hlogScaled := hlog htau htau1' hsector (x := x i)
    have hlogScaled' : tau * ‖logDeriv f q‖ ≤
        C * growingThetaTorusDistance (x i) ^ 2 / tau := by
      simpa [f, q, C, norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos htau] using hlogScaled
    have hlogNorm : ‖logDeriv f q‖ ≤
        C * growingThetaTorusDistance (x i) ^ 2 / tau ^ 2 := by
      calc
        ‖logDeriv f q‖ = (tau * ‖logDeriv f q‖) / tau := by field_simp
        _ ≤ (C * growingThetaTorusDistance (x i) ^ 2 / tau) / tau := by
          exact div_le_div_of_nonneg_right hlogScaled' htau.le
        _ = C * growingThetaTorusDistance (x i) ^ 2 / tau ^ 2 := by
          field_simp [ne_of_gt htau]
    rw [hidentity, norm_mul]
    have hratioExp := hcontract (x i) htau htau0' hsector
    have hratioOne : ‖f q‖ ≤ 1 := by
      have hnonpos :
          -(2 * Real.pi ^ 2 / (5 * tau)) *
              growingThetaTorusDistance (x i) ^ 2 ≤ 0 := by
        have hdist : 0 ≤ growingThetaTorusDistance (x i) ^ 2 := sq_nonneg _
        have hden : 0 ≤ 2 * Real.pi ^ 2 / (5 * tau) := by positivity
        nlinarith
      exact hratioExp.trans (Real.exp_le_one_iff.mpr hnonpos)
    calc
      ‖f q‖ * ‖logDeriv f q‖ ≤ 1 * ‖logDeriv f q‖ := by
        exact mul_le_mul_of_nonneg_right hratioOne (norm_nonneg _)
      _ ≤ 1 * (C * growingThetaTorusDistance (x i) ^ 2 / tau ^ 2) := by
        exact mul_le_mul_of_nonneg_left hlogNorm (by norm_num)
      _ = C / tau ^ 2 * growingThetaTorusDistance (x i) ^ 2 := by
        field_simp [ne_of_gt htau]

theorem hasDerivAt_growingThetaRatioProductQCentralPath
    {d : Nat} {tau t : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (htau1 : tau ≤ 1) (hsector : |t| ≤ tau / 2)
    (hx : ∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (growingThetaRatioProductQCentralPath tau t x)
      (∑ i : Fin d,
        (∏ j ∈ (Finset.univ.erase i),
          growingThetaRatioQCentralPath tau t (x j) t) *
          (-Complex.I * growingThetaRatioQNearestDerivative
            (growingThetaParameter tau (-t)) (x i))) t := by
  have hprod := HasDerivAt.finsetProd
    (u := (Finset.univ : Finset (Fin d)))
    (f := fun i : Fin d => growingThetaRatioQCentralPath tau t (x i))
    (f' := fun i : Fin d =>
      -Complex.I * growingThetaRatioQNearestDerivative
        (growingThetaParameter tau (-t)) (x i))
    (fun i hi => hasDerivAt_growingThetaRatioQCentralPath
      htau htau1 hsector (hx i))
  unfold growingThetaRatioProductQCentralPath
  have hfun :
      (∏ i : Fin d, growingThetaRatioQCentralPath tau t (x i)) =
        (fun s : Real =>
          ∏ i : Fin d, growingThetaRatioQCentralPath tau t (x i) s) := by
    funext s
    rw [Finset.prod_apply]
  rw [← hfun]
  simpa using hprod

theorem hasDerivAt_growingThetaRatioProductQCanonicalPath
    {d : Nat} {tau s : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (htau1 : tau ≤ 1) (hsector : |s| ≤ tau / 2)
    (hx : ∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (growingThetaRatioProductQCanonicalPath tau x)
      (growingThetaRatioProductQCanonicalPathDeriv tau x s) s := by
  have h := hasDerivAt_growingThetaRatioProductQCentralPath
    (tau := tau) (t := s) x htau htau1 hsector hx
  rw [show growingThetaRatioProductQCanonicalPath tau x =
      growingThetaRatioProductQCentralPath tau s x by
        funext u
        simp [growingThetaRatioProductQCanonicalPath,
          growingThetaRatioProductQCentralPath,
          growingThetaRatioQCentralPath_eq_canonical]]
  simpa [growingThetaRatioProductQCanonicalPathDeriv,
    growingThetaRatioQCentralPath_eq_canonical] using h

theorem hasDerivAt_growingThetaRatioQCanonicalPath_fundamental
    {tau s x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |s| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 2)) :
    HasDerivAt (growingThetaRatioQCanonicalPath tau x)
      (-Complex.I * deriv
        (fun q : Complex => growingThetaRatioQ q x)
        (growingThetaParameter tau (-s))) s := by
  let q0 : Complex := growingThetaParameter tau (-s)
  have hq : HasDerivAt (fun q : Complex => growingThetaRatioQ q x)
      (deriv (fun q : Complex => growingThetaRatioQ q x) q0) q0 := by
    by_cases hquarter : x ≤ 1 / 4
    · have hq0 := hasDerivAt_growingThetaRatioQ_nearest
        (tau := tau) (sigma := -s) (x := x) htau htau1
        (by simpa [abs_neg] using hsector) ⟨hx.1, hquarter⟩
      have hqder : deriv (fun q : Complex => growingThetaRatioQ q x) q0 =
          growingThetaRatioQNearestDerivative q0 x := by
        simpa [q0] using hq0.deriv
      exact hq0.congr_deriv hqder.symm
    · have hq0 := hasDerivAt_growingThetaRatioQ_twoImage
        (tau := tau) (sigma := -s) (x := x) htau htau1
        (by simpa [abs_neg] using hsector) ⟨le_of_not_ge hquarter, hx.2⟩
      have hqder : deriv (fun q : Complex => growingThetaRatioQ q x) q0 =
          growingThetaRatioQTwoImageDerivative q0 x := by
        simpa [q0] using hq0.deriv
      exact hq0.congr_deriv hqder.symm
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := s)
  have hsub := hpath0.sub_const (s : Complex)
  have hmul := hsub.const_mul (-Complex.I)
  have hadd := (hasDerivAt_const (x := s)
      (growingThetaParameter tau (-s))).add hmul
  have hpath : HasDerivAt
      (growingThetaCentralAffinePath tau s) (-Complex.I) s := by
    unfold growingThetaCentralAffinePath
    simpa only [Complex.ofRealCLM_apply, zero_add, mul_one,
      Complex.ofReal_one] using hadd
  have hqR := hq.complexToReal_fderiv
  have hqR' : HasFDerivAt (fun q : Complex => growingThetaRatioQ q x)
      ((deriv (fun q : Complex => growingThetaRatioQ q x) q0) •
        (1 : Complex →L[Real] Complex))
      (growingThetaCentralAffinePath tau s s) := by
    simpa [q0, growingThetaCentralAffinePath_self] using hqR
  have hcomp := hqR'.comp s hpath
  have hder := hcomp.hasDerivAt
  have hcanon : growingThetaRatioQCanonicalPath tau x =
      (fun q : Complex => growingThetaRatioQ q x) ∘
        growingThetaCentralAffinePath tau s := by
    funext u
    simp [growingThetaRatioQCanonicalPath,
      growingThetaCentralAffinePath_eq_parameter]
  rw [hcanon]
  simpa [q0, mul_comm, mul_left_comm, mul_assoc] using hder

theorem hasDerivAt_growingThetaRatioProductQCanonicalPath_fundamental
    {d : Nat} {tau s : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (htau1 : tau ≤ 1) (hsector : |s| ≤ tau / 2)
    (hx : ∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 2)) :
    HasDerivAt (growingThetaRatioProductQCanonicalPath tau x)
      (growingThetaRatioProductQCanonicalPathDerivActual tau x s) s := by
  have hprod := HasDerivAt.finsetProd
    (u := (Finset.univ : Finset (Fin d)))
    (f := fun i : Fin d => growingThetaRatioQCanonicalPath tau (x i))
    (f' := fun i : Fin d =>
      -Complex.I * deriv (fun q : Complex => growingThetaRatioQ q (x i))
        (growingThetaParameter tau (-s)))
    (fun i hi => hasDerivAt_growingThetaRatioQCanonicalPath_fundamental
      htau htau1 hsector (hx i))
  unfold growingThetaRatioProductQCanonicalPath
  have hfun :
      (∏ i : Fin d, growingThetaRatioQCanonicalPath tau (x i)) =
        (fun u : Real =>
          ∏ i : Fin d, growingThetaRatioQCanonicalPath tau (x i) u) := by
    funext u
    rw [Finset.prod_apply]
  rw [← hfun]
  simpa [growingThetaRatioProductQCanonicalPathDerivActual] using hprod

/-- The first derivative of the canonical finite-product path, expressed
through the branch-independent complex-q product derivative. -/
def growingThetaRatioProductQCanonicalPathFirstDerivExplicit {d : Nat}
    (tau : Real) (x : Fin d -> Real) (s : Real) : Complex :=
  -Complex.I * growingThetaRatioProductQFirstDerivExplicit
    (growingThetaParameter tau (-s)) x

/-- The second derivative of the canonical finite-product path.  The minus
sign is the square of the affine path velocity `-I`. -/
def growingThetaRatioProductQCanonicalPathSecondDerivExplicit {d : Nat}
    (tau : Real) (x : Fin d -> Real) (s : Real) : Complex :=
  -growingThetaRatioProductQSecondDerivExplicit
    (growingThetaParameter tau (-s)) x

private lemma hasDerivAt_growingThetaCentralAffinePath_at
    (tau s : Real) :
    HasDerivAt (growingThetaCentralAffinePath tau s) (-Complex.I) s := by
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := s)
  have hsub := hpath0.sub_const (s : Complex)
  have hmul := hsub.const_mul (-Complex.I)
  have hadd := (hasDerivAt_const (x := s)
      (growingThetaParameter tau (-s))).add hmul
  unfold growingThetaCentralAffinePath
  simpa only [Complex.ofRealCLM_apply, zero_add, mul_one,
    Complex.ofReal_one] using hadd

theorem hasDerivAt_growingThetaRatioProductQCanonicalPath_firstExplicit
    {d : Nat} {tau s : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (htau1 : tau ≤ 1) (hsector : |s| ≤ tau / 2) :
    HasDerivAt (growingThetaRatioProductQCanonicalPath tau x)
      (growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x s) s := by
  let q : Complex := growingThetaParameter tau (-s)
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hfactor : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_growingThetaRatioQ_of_torusDistance htau htau1
      (by simpa [abs_neg] using hsector)
  have hlog : ∀ i : Fin d,
      HasDerivAt (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z)
        (deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_logDeriv_growingThetaRatioQ_of_torusDistance htau htau1
      (by simpa [abs_neg] using hsector)
  have hq := hasDerivAt_growingThetaRatioProductQ_first_explicit x hzero hfactor
  have hpath := hasDerivAt_growingThetaCentralAffinePath_at tau s
  have hqR := hq.complexToReal_fderiv
  have hqR' : HasFDerivAt (fun z : Complex => growingThetaRatioProductQ z x)
      ((growingThetaRatioProductQFirstDerivExplicit q x) •
        (1 : Complex →L[Real] Complex))
      (growingThetaCentralAffinePath tau s s) := by
    simpa [q, growingThetaCentralAffinePath_self] using hqR
  have hcomp := hqR'.comp s hpath
  have hpathEq : (fun v : Real =>
      growingThetaRatioProductQ (growingThetaCentralAffinePath tau s v) x) =
      growingThetaRatioProductQCanonicalPath tau x := by
    funext v
    unfold growingThetaRatioProductQ growingThetaRatioProductQCanonicalPath
    apply Finset.prod_congr rfl
    intro i hi
    simp [growingThetaRatioQCanonicalPath,
      growingThetaCentralAffinePath_eq_parameter]
  have hder := hcomp.hasDerivAt
  change HasDerivAt (fun y : Real =>
      growingThetaRatioProductQ (growingThetaCentralAffinePath tau s y) x) _ s at hder
  rw [hpathEq] at hder
  simpa [
    growingThetaRatioProductQCanonicalPathFirstDerivExplicit, q,
    Function.comp_def, mul_comm, mul_left_comm, mul_assoc] using hder

/-- On the fundamental representative cell, the finite product-rule
expression and the branch-independent logarithmic expression compute the
same derivative of the canonical path. -/
theorem growingThetaRatioProductQCanonicalPathDerivActual_eq_firstExplicit
    {d : Nat} {tau s : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (htau1 : tau ≤ 1) (hsector : |s| ≤ tau / 2)
    (hx : ∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 2)) :
    growingThetaRatioProductQCanonicalPathDerivActual tau x s =
      growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x s := by
  exact
    (hasDerivAt_growingThetaRatioProductQCanonicalPath_fundamental
      (tau := tau) (s := s) x htau htau1 hsector hx).unique
      (hasDerivAt_growingThetaRatioProductQCanonicalPath_firstExplicit
        (tau := tau) (s := s) x htau htau1 hsector)

theorem hasDerivAt_growingThetaRatioProductQCanonicalPathFirstDerivExplicit
    {d : Nat} {tau s : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (htau1 : tau ≤ 1) (hsector : |s| ≤ tau / 2) :
    HasDerivAt
      (growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x)
      (growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x s) s := by
  let q : Complex := growingThetaParameter tau (-s)
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hfactor : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_growingThetaRatioQ_of_torusDistance htau htau1
      (by simpa [abs_neg] using hsector)
  have hlog : ∀ i : Fin d,
      HasDerivAt (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z)
        (deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_logDeriv_growingThetaRatioQ_of_torusDistance htau htau1
      (by simpa [abs_neg] using hsector)
  have hq := hasDerivAt_growingThetaRatioProductQFirstDerivExplicit
    x hzero hfactor hlog
  have hpath := hasDerivAt_growingThetaCentralAffinePath_at tau s
  have hqR := hq.complexToReal_fderiv
  have hqR' : HasFDerivAt
      (fun z : Complex => growingThetaRatioProductQFirstDerivExplicit z x)
      ((growingThetaRatioProductQSecondDerivExplicit q x) •
        (1 : Complex →L[Real] Complex))
      (growingThetaCentralAffinePath tau s s) := by
    simpa [q, growingThetaCentralAffinePath_self] using hqR
  have hcomp := hqR'.comp s hpath
  have hder := hcomp.hasDerivAt.const_mul (-Complex.I)
  have hpathEq : (fun v : Real =>
      -Complex.I * growingThetaRatioProductQFirstDerivExplicit
        (growingThetaCentralAffinePath tau s v) x) =
      growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x := by
    funext v
    simp [growingThetaRatioProductQCanonicalPathFirstDerivExplicit,
      growingThetaCentralAffinePath_eq_parameter]
  change HasDerivAt (fun y : Real =>
      -Complex.I * growingThetaRatioProductQFirstDerivExplicit
        (growingThetaCentralAffinePath tau s y) x) _ s at hder
  rw [hpathEq] at hder
  have hcoef : -Complex.I *
      ((growingThetaRatioProductQSecondDerivExplicit q x •
          (1 : Complex →L[Real] Complex)) ∘SL
        ContinuousLinearMap.toSpanSingleton ℝ (-Complex.I)) 1 =
      -growingThetaRatioProductQSecondDerivExplicit q x := by
    simp only [ContinuousLinearMap.comp_apply,
      ContinuousLinearMap.toSpanSingleton_apply,
      ContinuousLinearMap.smul_apply,
      one_apply_eq_self, one_smul, smul_eq_mul]
    calc
      -Complex.I * (growingThetaRatioProductQSecondDerivExplicit q x * -Complex.I) =
          (Complex.I * Complex.I) *
            growingThetaRatioProductQSecondDerivExplicit q x := by ring
      _ = -growingThetaRatioProductQSecondDerivExplicit q x := by
        rw [Complex.I_mul_I]
        ring
  rw [hcoef] at hder
  simpa [growingThetaRatioProductQCanonicalPathSecondDerivExplicit, q] using hder

/-- The complex-q first-derivative estimate of NL0 (5.14) transferred to the
canonical real path.  The factor `-I` has unit norm. -/
theorem exists_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_firstDeriv_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau s : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |s| ≤ tau / 2 →
        tau * ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x s‖ ≤ C := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_tau0_norm_scaled_growingThetaRatioProductQ_deriv_le (d := d)
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau s x htau htauLe hsector
  let q : Complex := growingThetaParameter tau (-s)
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hfactor : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) (by simpa [abs_neg] using hsector)
  have hderiv :=
    (hasDerivAt_growingThetaRatioProductQ_first_explicit x hzero hfactor).deriv
  have hbound' := hbound (tau := tau) (sigma := -s) x htau htauLe
    (by simpa [abs_neg] using hsector)
  calc
    tau * ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x s‖ =
        tau * ‖deriv (fun z : Complex => growingThetaRatioProductQ z x) q‖ := by
          rw [hderiv]
          simp [growingThetaRatioProductQCanonicalPathFirstDerivExplicit, q,
            norm_mul]
    _ ≤ C := hbound'

/-- The complex-q second-derivative estimate of NL0 (5.14) transferred to the
canonical real path. -/
theorem exists_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_secondDeriv_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau s : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |s| ≤ tau / 2 →
        tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x s‖ ≤ C := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_tau0_norm_scaled_growingThetaRatioProductQ_secondDeriv_le (d := d)
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau s x htau htauLe hsector
  let q : Complex := growingThetaParameter tau (-s)
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hfactor : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) (by simpa [abs_neg] using hsector)
  have hlog : ∀ i : Fin d,
      HasDerivAt (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z)
        (deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_logDeriv_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) (by simpa [abs_neg] using hsector)
  have hderiv :=
    (hasDerivAt_growingThetaRatioProductQFirstDerivExplicit
      x hzero hfactor hlog).deriv
  have hbound' := hbound (tau := tau) (sigma := -s) x htau htauLe
    (by simpa [abs_neg] using hsector)
  calc
    tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x s‖ =
        tau ^ 2 * ‖deriv (fun z : Complex =>
          growingThetaRatioProductQFirstDerivExplicit z x) q‖ := by
          rw [hderiv]
          simp [growingThetaRatioProductQCanonicalPathSecondDerivExplicit, q]
    _ ≤ C := hbound'

theorem exists_uniform_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_firstDeriv_le :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ d : Nat, ∀ {tau s : Real} (x : Fin d → Real),
        0 < tau → tau ≤ tau0 → |s| ≤ tau / 2 →
        tau * ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit
          tau x s‖ ≤ C := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_uniform_tau0_norm_scaled_growingThetaRatioProductQ_deriv_le
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro d tau s x htau htauLe hsector
  let q : Complex := growingThetaParameter tau (-s)
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hfactor : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) (by simpa [abs_neg] using hsector)
  have hderiv :=
    (hasDerivAt_growingThetaRatioProductQ_first_explicit x hzero hfactor).deriv
  have hbound' := hbound d (tau := tau) (sigma := -s) x htau htauLe
    (by simpa [abs_neg] using hsector)
  calc
    tau * ‖growingThetaRatioProductQCanonicalPathFirstDerivExplicit tau x s‖ =
        tau * ‖deriv (fun z : Complex => growingThetaRatioProductQ z x) q‖ := by
          rw [hderiv]
          simp [growingThetaRatioProductQCanonicalPathFirstDerivExplicit, q,
            norm_mul]
    _ ≤ C := hbound'

theorem exists_uniform_tau0_norm_scaled_growingThetaRatioProductQCanonicalPath_secondDeriv_le :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ d : Nat, ∀ {tau s : Real} (x : Fin d → Real),
        0 < tau → tau ≤ tau0 → |s| ≤ tau / 2 →
        tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit
          tau x s‖ ≤ C := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_uniform_tau0_norm_scaled_growingThetaRatioProductQ_secondDeriv_le
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro d tau s x htau htauLe hsector
  let q : Complex := growingThetaParameter tau (-s)
  have hzero : ∀ i : Fin d, growingThetaRatioQ q (x i) ≠ 0 := by
    intro i
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [q, growingThetaParameter_re] using htau) (x i)
  have hfactor : ∀ i : Fin d,
      HasDerivAt (fun z : Complex => growingThetaRatioQ z (x i))
        (deriv (fun z : Complex => growingThetaRatioQ z (x i)) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) (by simpa [abs_neg] using hsector)
  have hlog : ∀ i : Fin d,
      HasDerivAt (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z)
        (deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w (x i)) z) q) q := by
    intro i
    dsimp [q]
    exact hasDerivAt_logDeriv_growingThetaRatioQ_of_torusDistance htau
      (htauLe.trans htau01) (by simpa [abs_neg] using hsector)
  have hderiv :=
    (hasDerivAt_growingThetaRatioProductQFirstDerivExplicit
      x hzero hfactor hlog).deriv
  have hbound' := hbound d (tau := tau) (sigma := -s) x htau htauLe
    (by simpa [abs_neg] using hsector)
  calc
    tau ^ 2 * ‖growingThetaRatioProductQCanonicalPathSecondDerivExplicit tau x s‖ =
        tau ^ 2 * ‖deriv (fun z : Complex =>
          growingThetaRatioProductQFirstDerivExplicit z x) q‖ := by
          rw [hderiv]
          simp [growingThetaRatioProductQCanonicalPathSecondDerivExplicit, q]
    _ ≤ C := hbound'

theorem intervalIntegral_growingThetaRatioProductQCanonicalPath_fundamental_eq_sub
    {d : Nat} {tau a b : Real} (x : Fin d -> Real)
    (hderiv : ∀ s ∈ Set.uIcc a b,
      HasDerivAt (growingThetaRatioProductQCanonicalPath tau x)
        (growingThetaRatioProductQCanonicalPathDerivActual tau x s) s)
    (hint : IntervalIntegrable
      (growingThetaRatioProductQCanonicalPathDerivActual tau x)
        MeasureTheory.volume a b) :
    ∫ s in a..b, growingThetaRatioProductQCanonicalPathDerivActual tau x s =
      growingThetaRatioProductQCanonicalPath tau x b -
        growingThetaRatioProductQCanonicalPath tau x a := by
  exact intervalIntegral.integral_eq_sub_of_hasDerivAt hderiv hint

private lemma hasDerivAt_growingThetaCentralAffinePath_self
    (s tau : Real) :
    HasDerivAt (growingThetaCentralAffinePath tau s) (-Complex.I) s := by
  have hpath0 := Complex.ofRealCLM.hasDerivAt (x := s)
  have hsub := hpath0.sub_const (s : Complex)
  have hmul := hsub.const_mul (-Complex.I)
  have hadd := (hasDerivAt_const (x := s)
      (growingThetaParameter tau (-s))).add hmul
  unfold growingThetaCentralAffinePath
  simpa only [Complex.ofRealCLM_apply, zero_add, mul_one,
    Complex.ofReal_one] using hadd

private lemma continuousOn_growingThetaRatioQCanonicalPathDeriv_nearest
    {tau R x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR0 : 0 ≤ R) (hRtau : R ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ContinuousOn
      (fun s : Real =>
        -Complex.I * deriv (fun q : Complex => growingThetaRatioQ q x)
          (growingThetaParameter tau (-s)))
      (Set.uIcc (-R) R) := by
  have hRle : -R ≤ R := by linarith
  have hsector_of_mem : ∀ s ∈ Set.uIcc (-R) R, |s| ≤ tau / 2 := by
    intro s hs
    have hsIcc : s ∈ Set.Icc (-R) R := by
      rw [Set.uIcc_of_le hRle] at hs
      exact hs
    have hsabs : |s| ≤ R := (abs_le).2 ⟨by linarith [hsIcc.1], hsIcc.2⟩
    exact hsabs.trans hRtau
  apply ContinuousOn.congr
    (f := fun s : Real =>
      -Complex.I *
        ((fun q : Complex => growingThetaRatioQ q x)
          (growingThetaParameter tau (-s)) *
          logDeriv (fun q : Complex => growingThetaRatioQ q x)
            (growingThetaParameter tau (-s))))
  · intro s hs
    have hsector := hsector_of_mem s hs
    have hq := hasDerivAt_growingThetaRatioQ_nearest
      (tau := tau) (sigma := -s) (x := x) htau htau1
      (by simpa [abs_neg] using hsector) hx
    have hlog := hasDerivAt_logDeriv_growingThetaRatioQ_nearest
      (tau := tau) (sigma := -s) (x := x) htau htau1
      (by simpa [abs_neg] using hsector) hx
    have hqPath := hasDerivAt_growingThetaRatioQCentralPath
      (tau := tau) (t := s) (x := x) htau htau1 hsector hx
    have hlogPath := hasDerivAt_growingThetaLogDerivCentralPath
      (tau := tau) (t := s) (x := x) htau htau1 hsector hx
    have hqCan : growingThetaRatioQCanonicalPath tau x =
        growingThetaRatioQCentralPath tau s x :=
      (growingThetaRatioQCentralPath_eq_canonical tau s x).symm
    have hgcont : ContinuousAt
        (fun u : Real => growingThetaRatioQ
          (growingThetaParameter tau (-u)) x) s := by
      change ContinuousAt (growingThetaRatioQCanonicalPath tau x) s
      rw [hqCan]
      exact hqPath.continuousAt
    have hlogCan : (fun u : Real =>
        logDeriv (fun q : Complex => growingThetaRatioQ q x)
          (growingThetaParameter tau (-u))) =
        growingThetaLogDerivCentralPath tau s x := by
      funext u
      simp [growingThetaLogDerivCentralPath,
        growingThetaCentralAffinePath_eq_parameter]
    have hlcont : ContinuousAt
        (fun u : Real => logDeriv (fun q : Complex => growingThetaRatioQ q x)
          (growingThetaParameter tau (-u))) s := by
      rw [hlogCan]
      exact hlogPath.continuousAt
    have hconst : ContinuousAt (fun _ : Real => (-Complex.I : Complex)) s :=
      continuousAt_const
    exact hconst.mul (hgcont.mul hlcont) |>.continuousWithinAt
  · intro s hs
    have hsector := hsector_of_mem s hs
    have hq := hasDerivAt_growingThetaRatioQ_nearest
      (tau := tau) (sigma := -s) (x := x) htau htau1
      (by simpa [abs_neg] using hsector) hx
    have hzero : growingThetaRatioQ
        (growingThetaParameter tau (-s)) x ≠ 0 :=
      growingThetaRatioQ_ne_zero_of_re_pos
        (by simpa [growingThetaParameter_re] using htau) x
    have hidentity : deriv (fun q : Complex => growingThetaRatioQ q x)
        (growingThetaParameter tau (-s)) =
        growingThetaRatioQ (growingThetaParameter tau (-s)) x *
          logDeriv (fun q : Complex => growingThetaRatioQ q x)
            (growingThetaParameter tau (-s)) := by
      rw [logDeriv_apply]
      field_simp [hzero]
    simp only [Function.comp_apply]
    rw [hidentity]

private lemma continuousOn_growingThetaRatioQCanonicalPathDeriv_twoImage
    {tau R x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR0 : 0 ≤ R) (hRtau : R ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ContinuousOn
      (fun s : Real =>
        -Complex.I * deriv (fun q : Complex => growingThetaRatioQ q x)
          (growingThetaParameter tau (-s)))
      (Set.uIcc (-R) R) := by
  have hRle : -R ≤ R := by linarith
  have hsector_of_mem : ∀ s ∈ Set.uIcc (-R) R, |s| ≤ tau / 2 := by
    intro s hs
    have hsIcc : s ∈ Set.Icc (-R) R := by
      rw [Set.uIcc_of_le hRle] at hs
      exact hs
    have hsabs : |s| ≤ R := (abs_le).2 ⟨by linarith [hsIcc.1], hsIcc.2⟩
    exact hsabs.trans hRtau
  apply ContinuousOn.congr
    (f := fun s : Real =>
      -Complex.I *
        ((fun q : Complex => growingThetaRatioQ q x)
          (growingThetaParameter tau (-s)) *
          logDeriv (fun q : Complex => growingThetaRatioQ q x)
            (growingThetaParameter tau (-s))))
  · intro s hs
    have hsector := hsector_of_mem s hs
    have hqPath := hasDerivAt_growingThetaRatioQCanonicalPath_fundamental
      (tau := tau) (s := s) (x := x) htau htau1 hsector
        ⟨by linarith [hx.1], hx.2⟩
    have hlog := hasDerivAt_logDeriv_growingThetaRatioQ_twoImage
      (tau := tau) (sigma := -s) (x := x) htau htau1
      (by simpa [abs_neg] using hsector) hx
    have hpath := hasDerivAt_growingThetaCentralAffinePath_self s tau
    have hlogComp : ContinuousAt
        ((fun q : Complex => logDeriv (fun w : Complex => growingThetaRatioQ w x) q) ∘
          growingThetaCentralAffinePath tau s) s := by
      apply ContinuousAt.comp
      · simpa [growingThetaCentralAffinePath_self] using hlog.continuousAt
      · exact hpath.continuousAt
    have hlogCont : ContinuousAt
        (fun u : Real => logDeriv (fun q : Complex => growingThetaRatioQ q x)
          (growingThetaParameter tau (-u))) s := by
      simpa [Function.comp_def, growingThetaCentralAffinePath_eq_parameter] using
        hlogComp
    have hqCont : ContinuousAt
        (fun u : Real => growingThetaRatioQ
          (growingThetaParameter tau (-u)) x) s := by
      change ContinuousAt (growingThetaRatioQCanonicalPath tau x) s
      exact hqPath.continuousAt
    have hconst : ContinuousAt (fun _ : Real => (-Complex.I : Complex)) s :=
      continuousAt_const
    exact hconst.mul (hqCont.mul hlogCont) |>.continuousWithinAt
  · intro s hs
    have hsector := hsector_of_mem s hs
    have hzero : growingThetaRatioQ
        (growingThetaParameter tau (-s)) x ≠ 0 :=
      growingThetaRatioQ_ne_zero_of_re_pos
        (by simpa [growingThetaParameter_re] using htau) x
    have hidentity : deriv (fun q : Complex => growingThetaRatioQ q x)
        (growingThetaParameter tau (-s)) =
        growingThetaRatioQ (growingThetaParameter tau (-s)) x *
          logDeriv (fun q : Complex => growingThetaRatioQ q x)
            (growingThetaParameter tau (-s)) := by
      rw [logDeriv_apply]
      field_simp [hzero]
    simp only [Function.comp_apply]
    rw [hidentity]

theorem intervalIntegrable_growingThetaRatioProductQCanonicalPathDerivActual_fundamental
    {d : Nat} {tau R : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR0 : 0 ≤ R) (hRtau : R ≤ tau / 2)
    (hx : ∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 2)) :
    IntervalIntegrable
      (growingThetaRatioProductQCanonicalPathDerivActual tau x)
      MeasureTheory.volume (-R) R := by
  apply ContinuousOn.intervalIntegrable
  apply continuousOn_finsetSum
  intro i hi
  have hprod : ContinuousOn
      (fun s : Real =>
        ∏ j ∈ (Finset.univ.erase i),
          growingThetaRatioQCanonicalPath tau (x j) s)
      (Set.uIcc (-R) R) := by
    apply continuousOn_finsetProd
    intro j hj
    intro s hs
    have hsIcc : s ∈ Set.Icc (-R) R := by
      rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hs
      exact hs
    have hsabs : |s| ≤ R := (abs_le).2
      ⟨by linarith [hsIcc.1], hsIcc.2⟩
    have hsector : |s| ≤ tau / 2 := hsabs.trans hRtau
    have hpath := hasDerivAt_growingThetaRatioQCanonicalPath_fundamental
      (tau := tau) (s := s) (x := x j) htau htau1 hsector (hx j)
    exact hpath.continuousAt.continuousWithinAt
  have hcoord : ContinuousOn
      (fun s : Real =>
        -Complex.I * deriv (fun q : Complex => growingThetaRatioQ q (x i))
          (growingThetaParameter tau (-s)))
      (Set.uIcc (-R) R) := by
    by_cases hquarter : x i ≤ 1 / 4
    · exact continuousOn_growingThetaRatioQCanonicalPathDeriv_nearest
        htau htau1 hR0 hRtau ⟨(hx i).1, hquarter⟩
    · exact continuousOn_growingThetaRatioQCanonicalPathDeriv_twoImage
        htau htau1 hR0 hRtau ⟨le_of_not_ge hquarter, (hx i).2⟩
  exact hprod.mul hcoord

theorem norm_intervalIntegral_growingThetaRatioProductQCanonicalPathDerivActual_of_bound
    {d : Nat} {tau R : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (C : Real) (_hC : 0 < C)
    (tau0 : Real) (htau0 : tau ≤ tau0)
    (hbound : ∀ {tau sigma : Real} (x : Fin d -> Real),
      0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
      ‖∑ i : Fin d,
          (∏ j ∈ (Finset.univ.erase i),
            growingThetaRatioQ (growingThetaParameter tau sigma) (x j)) *
            deriv (fun q : Complex => growingThetaRatioQ q (x i))
              (growingThetaParameter tau sigma)‖ ≤
        C / tau ^ 2 * ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2)
    (hR0 : 0 ≤ R) (hRtau : R ≤ tau / 2) :
    ‖∫ s in (-R)..R,
        growingThetaRatioProductQCanonicalPathDerivActual tau x s‖ ≤
      C / tau ^ 2 * (∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2) * (2 * R) := by
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le_const
    (f := growingThetaRatioProductQCanonicalPathDerivActual tau x)
    (a := -R) (b := R)
    (C := C / tau ^ 2 * ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2)
    (by
      intro s hs
      have hsIcc : s ∈ Set.Icc (-R) R := by
        rw [Set.uIoc_of_le (by linarith : -R ≤ R)] at hs
        exact ⟨le_of_lt hs.1, hs.2⟩
      have hsabs : |s| ≤ R := (abs_le).2
        ⟨by linarith [hsIcc.1], hsIcc.2⟩
      have hsector : |s| ≤ tau / 2 := hsabs.trans hRtau
      have hq := hbound (x := x) (sigma := -s) htau htau0
        (by simpa [abs_neg] using hsector)
      have hfactor :
          growingThetaRatioProductQCanonicalPathDerivActual tau x s =
            -Complex.I * (∑ i : Fin d,
              (∏ j ∈ (Finset.univ.erase i),
                growingThetaRatioQ (growingThetaParameter tau (-s)) (x j)) *
                deriv (fun q : Complex => growingThetaRatioQ q (x i))
                  (growingThetaParameter tau (-s))) := by
        unfold growingThetaRatioProductQCanonicalPathDerivActual
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro i hi
        simp [growingThetaRatioQCanonicalPath,
          growingThetaCentralAffinePath_eq_parameter]
        ring
      rw [hfactor, norm_mul]
      norm_num
      exact hq)
  calc
    ‖∫ s in (-R)..R,
        growingThetaRatioProductQCanonicalPathDerivActual tau x s‖ ≤
        (C / tau ^ 2 * ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2) *
          |R - (-R)| := hnorm
    _ = C / tau ^ 2 * (∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2) *
        (2 * R) := by
      rw [abs_of_nonneg]
      · ring
      · linarith

theorem norm_intervalIntegral_growingThetaRatioProductQCanonicalPathDerivActual_of_bound_on_interval
    {d : Nat} {tau a b : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (C : Real) (_hC : 0 < C)
    (tau0 : Real) (htau0 : tau ≤ tau0)
    (hbound : ∀ {tau sigma : Real} (x : Fin d -> Real),
      0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
      ‖∑ i : Fin d,
          (∏ j ∈ (Finset.univ.erase i),
            growingThetaRatioQ (growingThetaParameter tau sigma) (x j)) *
            deriv (fun q : Complex => growingThetaRatioQ q (x i))
              (growingThetaParameter tau sigma)‖ ≤
        C / tau ^ 2 * ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2)
    (hsector : ∀ s ∈ Set.uIoc a b, |s| ≤ tau / 2) :
    ‖∫ s in a..b,
        growingThetaRatioProductQCanonicalPathDerivActual tau x s‖ ≤
      C / tau ^ 2 * (∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2) *
        |b - a| := by
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le_const
    (f := growingThetaRatioProductQCanonicalPathDerivActual tau x)
    (a := a) (b := b)
    (C := C / tau ^ 2 * ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2)
    (by
      intro s hs
      have hssector := hsector s hs
      have hq := hbound (x := x) (sigma := -s) htau htau0
        (by simpa [abs_neg] using hssector)
      have hfactor :
          growingThetaRatioProductQCanonicalPathDerivActual tau x s =
            -Complex.I * (∑ i : Fin d,
              (∏ j ∈ (Finset.univ.erase i),
                growingThetaRatioQ (growingThetaParameter tau (-s)) (x j)) *
                deriv (fun q : Complex => growingThetaRatioQ q (x i))
                  (growingThetaParameter tau (-s))) := by
        unfold growingThetaRatioProductQCanonicalPathDerivActual
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro i hi
        simp [growingThetaRatioQCanonicalPath,
          growingThetaCentralAffinePath_eq_parameter]
        ring
      rw [hfactor, norm_mul]
      norm_num
      exact hq)
  exact hnorm

theorem norm_intervalIntegral_growingThetaRatioProductQCanonicalPathDerivActual_le
    {d : Nat} {tau R : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (htauLe : ∃ tau0 C : Real, 0 < tau0 ∧ tau ≤ tau0 ∧
      0 < C ∧
      ∀ {tau sigma : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
        ‖∑ i : Fin d,
            (∏ j ∈ (Finset.univ.erase i),
              growingThetaRatioQ (growingThetaParameter tau sigma) (x j)) *
              deriv (fun q : Complex => growingThetaRatioQ q (x i))
                (growingThetaParameter tau sigma)‖ ≤
          C / tau ^ 2 * ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2)
    (hR0 : 0 ≤ R) (hRtau : R ≤ tau / 2) :
    ∃ C : Real, 0 < C ∧
      ‖∫ s in (-R)..R,
          growingThetaRatioProductQCanonicalPathDerivActual tau x s‖ ≤
        C / tau ^ 2 * (∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2) * (2 * R) := by
  obtain ⟨tau0, C, htau0, htau0Le, hC, hbound⟩ := htauLe
  refine ⟨C, hC, ?_⟩
  exact norm_intervalIntegral_growingThetaRatioProductQCanonicalPathDerivActual_of_bound
    x htau C hC tau0 htau0Le hbound hR0 hRtau

theorem exists_tau0_C_norm_intervalIntegral_growingThetaRatioProductQCanonicalPathDerivActual_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau R sigma : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ tau / 2 →
        0 ≤ R → R ≤ tau / 2 →
        ‖∫ s in (-R)..R,
            growingThetaRatioProductQCanonicalPathDerivActual tau x s‖ ≤
          C / tau ^ 2 * (∑ i : Fin d,
            growingThetaTorusDistance (x i) ^ 2) * (2 * R) := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_tau0_norm_growingThetaRatioProductQ_deriv_le_fundamental (d := d)
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau R sigma x htau htauLe hsector hR0 hRtau
  exact norm_intervalIntegral_growingThetaRatioProductQCanonicalPathDerivActual_of_bound
    x htau C hC tau0 htauLe hbound hR0 hRtau

theorem exists_tau0_C_norm_sub_growingThetaRatioProductQCanonicalPath_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau R : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → 0 ≤ R → R ≤ tau / 2 →
        (∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 2)) →
        ‖growingThetaRatioProductQCanonicalPath tau x R -
            growingThetaRatioProductQCanonicalPath tau x (-R)‖ ≤
          C / tau ^ 2 * (∑ i : Fin d,
            growingThetaTorusDistance (x i) ^ 2) * (2 * R) := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_tau0_norm_growingThetaRatioProductQ_deriv_le_fundamental (d := d)
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau R x htau htauLe hR0 hRtau hx
  have hderiv : ∀ s ∈ Set.uIcc (-R) R,
      HasDerivAt (growingThetaRatioProductQCanonicalPath tau x)
        (growingThetaRatioProductQCanonicalPathDerivActual tau x s) s := by
    intro s hs
    have hsIcc : s ∈ Set.Icc (-R) R := by
      rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hs
      exact hs
    have hsabs : |s| ≤ R := (abs_le).2
      ⟨by linarith [hsIcc.1], hsIcc.2⟩
    exact hasDerivAt_growingThetaRatioProductQCanonicalPath_fundamental
      x htau (htauLe.trans htau01) (hsabs.trans hRtau) hx
  have hint := intervalIntegrable_growingThetaRatioProductQCanonicalPathDerivActual_fundamental
    x htau (htauLe.trans htau01) hR0 hRtau hx
  have hEq := intervalIntegral_growingThetaRatioProductQCanonicalPath_fundamental_eq_sub
    x hderiv hint
  have hIntegral :=
    norm_intervalIntegral_growingThetaRatioProductQCanonicalPathDerivActual_of_bound
      x htau C hC tau0 htauLe hbound hR0 hRtau
  rw [← hEq]
  exact hIntegral

theorem exists_tau0_C_norm_integral_growingThetaRatioProductQCanonicalPath_sub_const_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau R : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → 0 ≤ R → R ≤ tau / 2 →
        (∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 2)) →
        ‖∫ s in (-R)..R,
            (growingThetaRatioProductQCanonicalPath tau x s -
              growingThetaRatioProductQCanonicalPath tau x 0)‖ ≤
          C / tau ^ 2 * (∑ i : Fin d,
            growingThetaTorusDistance (x i) ^ 2) * R * (2 * R) := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_tau0_norm_growingThetaRatioProductQ_deriv_le_fundamental (d := d)
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau R x htau htauLe hR0 hRtau hx
  let K : Real := C / tau ^ 2 *
    (∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2)
  have hK : 0 ≤ K := by
    dsimp [K]
    positivity
  have hfull :=
    intervalIntegrable_growingThetaRatioProductQCanonicalPathDerivActual_fundamental
      x htau (htauLe.trans htau01) hR0 hRtau hx
  have hdiff : ∀ s ∈ Set.uIoc (-R) R,
      ‖growingThetaRatioProductQCanonicalPath tau x s -
          growingThetaRatioProductQCanonicalPath tau x 0‖ ≤ K * R := by
    intro s hs
    have hsIcc : s ∈ Set.Icc (-R) R := by
      rw [Set.uIoc_of_le (by linarith : -R ≤ R)] at hs
      exact ⟨le_of_lt hs.1, hs.2⟩
    have hsabs : |s| ≤ R := (abs_le).2
      ⟨by linarith [hsIcc.1], hsIcc.2⟩
    have hderivLocal : ∀ u ∈ Set.uIcc 0 s,
        HasDerivAt (growingThetaRatioProductQCanonicalPath tau x)
          (growingThetaRatioProductQCanonicalPathDerivActual tau x u) u := by
      intro u hu
      have huabs : |u| ≤ |s| := by
        simpa using Set.abs_sub_left_of_mem_uIcc hu
      exact hasDerivAt_growingThetaRatioProductQCanonicalPath_fundamental
        x htau (htauLe.trans htau01) ((huabs.trans hsabs).trans hRtau) hx
    have hsubIcc : Set.uIcc 0 s ⊆ Set.uIcc (-R) R := by
      apply Set.uIcc_subset_uIcc
      · rw [Set.uIcc_of_le (by linarith : -R ≤ R)]
        exact ⟨by linarith, by linarith⟩
      · rw [Set.uIcc_of_le (by linarith : -R ≤ R)]
        exact hsIcc
    have hhint : IntervalIntegrable
        (growingThetaRatioProductQCanonicalPathDerivActual tau x)
        MeasureTheory.volume 0 s := by
      apply hfull.mono_set'
      exact Set.uIoc_subset_uIoc_of_uIcc_subset_uIcc hsubIcc
    have hEq := intervalIntegral_growingThetaRatioProductQCanonicalPath_fundamental_eq_sub
      x hderivLocal hhint
    have hsectorLocal : ∀ u ∈ Set.uIoc 0 s, |u| ≤ tau / 2 := by
      intro u hu
      have huabs : |u| ≤ |s| := by
        simpa using Set.abs_sub_left_of_mem_uIcc (Set.uIoc_subset_uIcc hu)
      exact (huabs.trans hsabs).trans hRtau
    have hlocal :=
      norm_intervalIntegral_growingThetaRatioProductQCanonicalPathDerivActual_of_bound_on_interval
        x htau C hC tau0 htauLe hbound hsectorLocal
    rw [hEq] at hlocal
    calc
      ‖growingThetaRatioProductQCanonicalPath tau x s -
          growingThetaRatioProductQCanonicalPath tau x 0‖ ≤ K * |s| := by
        simpa [K] using hlocal
      _ ≤ K * R := mul_le_mul_of_nonneg_left hsabs hK
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le_const
    (f := fun s : Real =>
      growingThetaRatioProductQCanonicalPath tau x s -
        growingThetaRatioProductQCanonicalPath tau x 0)
    (a := -R) (b := R) (C := K * R) hdiff
  calc
    ‖∫ s in (-R)..R,
        (growingThetaRatioProductQCanonicalPath tau x s -
          growingThetaRatioProductQCanonicalPath tau x 0)‖ ≤
        (K * R) * |R - (-R)| := hnorm
    _ = C / tau ^ 2 * (∑ i : Fin d,
          growingThetaTorusDistance (x i) ^ 2) * R * (2 * R) := by
      dsimp [K]
      rw [abs_of_nonneg]
      · ring
      · linarith

theorem norm_intervalIntegral_div_const_sub_one_le_of_sub_bound
    {a b : Real} (f : Real → Complex) (z : Complex) (E : Real)
    (hab : a < b) (hE : 0 ≤ E)
    (hInt : IntervalIntegrable f MeasureTheory.volume a b)
    (hz : z ≠ 0)
    (hDiff : ‖∫ s in a..b, (f s - z)‖ ≤ E)
    (hzLower : 0 < ‖z‖) :
    ‖(∫ s in a..b, f s) / (((b - a : Real) : Complex) * z) - 1‖ ≤
      E / ((b - a) * ‖z‖) := by
  have hconst : IntervalIntegrable (fun _ : Real => z)
      MeasureTheory.volume a b := intervalIntegrable_const
  have hsub := intervalIntegral.integral_sub hInt hconst
  have hdenPos : 0 < (b - a) * ‖z‖ := by
    exact mul_pos (sub_pos.mpr hab) hzLower
  have hdenNe : (((b - a : Real) : Complex) * z) ≠ 0 := by
    exact mul_ne_zero
      (Complex.ofReal_ne_zero.mpr (sub_ne_zero.mpr hab.ne.symm)) hz
  have hidentity :
      (∫ s in a..b, f s) / (((b - a : Real) : Complex) * z) - 1 =
        (∫ s in a..b, (f s - z)) /
          (((b - a : Real) : Complex) * z) := by
    rw [hsub, intervalIntegral.integral_const]
    rw [Complex.real_smul]
    have hc : ((b - a : Real) : Complex) ≠ 0 :=
      Complex.ofReal_ne_zero.mpr (sub_ne_zero.mpr hab.ne.symm)
    field_simp [hdenNe, hc]
  rw [hidentity, norm_div, norm_mul, Complex.norm_real,
    Real.norm_eq_abs, abs_of_pos (sub_pos.mpr hab)]
  apply (div_le_iff₀ hdenPos).2
  calc
    ‖∫ s in a..b, (f s - z)‖ ≤ E := hDiff
    _ = (E / ((b - a) * ‖z‖)) * ((b - a) * ‖z‖) :=
      (div_mul_cancel₀ E (ne_of_gt hdenPos)).symm


theorem intervalIntegrable_growingThetaRatioProductQCanonicalPathDerivActual_nearest
    {d : Nat} {tau R : Real} (x : Fin d -> Real)
    (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR0 : 0 ≤ R) (hRtau : R ≤ tau / 2)
    (hx : ∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 4)) :
    IntervalIntegrable
      (growingThetaRatioProductQCanonicalPathDerivActual tau x)
      MeasureTheory.volume (-R) R := by
  apply ContinuousOn.intervalIntegrable
  apply continuousOn_finsetSum
  intro i hi
  have hprod : ContinuousOn
      (fun s : Real =>
        ∏ j ∈ (Finset.univ.erase i),
          growingThetaRatioQCanonicalPath tau (x j) s)
      (Set.uIcc (-R) R) := by
    apply continuousOn_finsetProd
    intro j hj
    intro s hs
    have hsIcc : s ∈ Set.Icc (-R) R := by
      rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hs
      exact hs
    have hsabs : |s| ≤ R := (abs_le).2
      ⟨by linarith [hsIcc.1], hsIcc.2⟩
    have hsector : |s| ≤ tau / 2 := hsabs.trans hRtau
    have hpath := hasDerivAt_growingThetaRatioQCanonicalPath_fundamental
      (tau := tau) (s := s) (x := x j) htau htau1 hsector
        ⟨(hx j).1, (hx j).2.trans (by norm_num)⟩
    exact hpath.continuousAt.continuousWithinAt
  have hcoord := continuousOn_growingThetaRatioQCanonicalPathDeriv_nearest
    htau htau1 hR0 hRtau (hx i)
  exact hprod.mul hcoord

theorem intervalIntegral_growingThetaRatioProductQCanonicalPath_eq_sub
    {d : Nat} {tau a b : Real} (x : Fin d -> Real)
    (hderiv : ∀ s ∈ Set.uIcc a b,
      HasDerivAt (growingThetaRatioProductQCanonicalPath tau x)
        (growingThetaRatioProductQCanonicalPathDeriv tau x s) s)
    (hint : IntervalIntegrable
      (growingThetaRatioProductQCanonicalPathDeriv tau x) MeasureTheory.volume a b) :
    ∫ s in a..b, growingThetaRatioProductQCanonicalPathDeriv tau x s =
      growingThetaRatioProductQCanonicalPath tau x b -
        growingThetaRatioProductQCanonicalPath tau x a := by
  exact intervalIntegral.integral_eq_sub_of_hasDerivAt hderiv hint

theorem exists_tau0_C_norm_growingThetaRatioProductQCanonicalPath_integral_ratio_sub_one_le
    {d : Nat} :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C ∧
      ∀ {tau R : Real} (x : Fin d -> Real),
        0 < tau → tau ≤ tau0 → 0 < R → R ≤ tau / 2 →
        (∀ i : Fin d, x i ∈ Set.Icc (0 : Real) (1 / 2)) →
        ‖(∫ s in (-R)..R,
            growingThetaRatioProductQCanonicalPath tau x s) /
            (((R - (-R) : Real) : Complex) *
              growingThetaRatioProductQCanonicalPath tau x 0) - 1‖ ≤
          (C / tau ^ 2 * (∑ i : Fin d,
            growingThetaTorusDistance (x i) ^ 2) * R * (2 * R)) /
            ((2 * R) *
              ‖growingThetaRatioProductQCanonicalPath tau x 0‖) := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_tau0_C_norm_integral_growingThetaRatioProductQCanonicalPath_sub_const_le
      (d := d)
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau R x htau htauLe hRpos hRtau hx
  have hQint : IntervalIntegrable
      (growingThetaRatioProductQCanonicalPath tau x)
      MeasureTheory.volume (-R) R := by
    apply ContinuousOn.intervalIntegrable
    apply continuousOn_finsetProd
    intro i hi s hs
    have hsIcc : s ∈ Set.Icc (-R) R := by
      rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hs
      exact hs
    have hsabs : |s| ≤ R := (abs_le).2
      ⟨by linarith [hsIcc.1], hsIcc.2⟩
    have hpath := hasDerivAt_growingThetaRatioQCanonicalPath_fundamental
      (tau := tau) (s := s) (x := x i) htau (htauLe.trans htau01)
      ((hsabs.trans hRtau)) (hx i)
    exact hpath.continuousAt.continuousWithinAt
  have hQ0 : growingThetaRatioProductQCanonicalPath tau x 0 ≠ 0 := by
    rw [show growingThetaRatioProductQCanonicalPath tau x 0 =
      ∏ i : Fin d, growingThetaRatioQ (growingThetaParameter tau 0) (x i) by
      simp [growingThetaRatioProductQCanonicalPath,
        growingThetaRatioQCanonicalPath,
        growingThetaCentralAffinePath_eq_parameter]]
    apply Finset.prod_ne_zero_iff.mpr
    intro i hi
    exact growingThetaRatioQ_ne_zero_of_re_pos
      (by simpa [growingThetaParameter_re] using htau) (x i)
  let E : Real := C / tau ^ 2 *
    (∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2) * R * (2 * R)
  have hE : 0 ≤ E := by
    dsimp [E]
    positivity
  have hDiff : ‖∫ s in (-R)..R,
      (growingThetaRatioProductQCanonicalPath tau x s -
        growingThetaRatioProductQCanonicalPath tau x 0)‖ ≤ E := by
    simpa [E] using hbound x htau htauLe hRpos.le hRtau hx
  have hratio := norm_intervalIntegral_div_const_sub_one_le_of_sub_bound
    (a := -R) (b := R)
    (f := growingThetaRatioProductQCanonicalPath tau x)
    (z := growingThetaRatioProductQCanonicalPath tau x 0)
    E (by linarith) hE hQint hQ0 hDiff
      (norm_pos_iff.mpr hQ0)
  convert hratio using 1 <;> ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralScaledPerturbation.lean <==
import EuclideanBallsFormalization.GrowingCentralExponential
import EuclideanBallsFormalization.GrowingSaddleCumulantFive

namespace EuclideanBallsFormalization

open Filter

noncomputable section

/-!
The first genuinely growing-scale perturbation interface.  The angular variable
is `t = tau * u / sqrt(d)`, so the scaled third and fourth cumulants and the
fifth-order Taylor remainder acquire the powers of `d` displayed in NL0
(5.33).  The cumulant bounds are hypotheses here; they are supplied downstream
by the growing-saddle limits, while the fifth-order bound is the already
certified Poisson-phase estimate.
-/

theorem norm_growingCentral_saddle_cubic_scaled_le
    {d : Nat} {tau u B3 : Real} (hd : 0 < d) (htau : 0 < tau)
    (hscaled : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ B3) :
    ‖-Complex.I * (d : Complex) *
        (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
        ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6‖ ≤
      B3 * |u| ^ 3 / (6 * Real.sqrt d) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrt_sq : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
    Real.sq_sqrt hdreal.le
  have hprod : |tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))| =
      tau ^ 3 * |gaussianCumulantThree (Real.exp (-tau))| := by
    rw [abs_mul, abs_of_pos (pow_pos htau 3)]
  have hbound : tau ^ 3 *
      |gaussianCumulantThree (Real.exp (-tau))| ≤ B3 := by
    rw [← hprod]
    exact hscaled
  have hnonneg : 0 ≤ tau ^ 3 *
      |gaussianCumulantThree (Real.exp (-tau))| := by positivity
  have heq :
      (d : Real) * |gaussianCumulantThree (Real.exp (-tau))| *
          |tau * u / Real.sqrt d| ^ 3 / 6 =
        (tau ^ 3 * |gaussianCumulantThree (Real.exp (-tau))|) *
          |u| ^ 3 / (6 * Real.sqrt d) := by
    rw [abs_div, abs_mul, abs_of_pos htau,
      abs_of_pos hsqrt]
    field_simp [ne_of_gt hsqrt]
    rw [hsqrt_sq]
    ring
  rw [norm_div, norm_mul, norm_mul, norm_mul, norm_pow, norm_neg,
    Complex.norm_I, Complex.norm_natCast, Complex.norm_real,
    Real.norm_eq_abs]
  have hnorm6 : ‖(6 : Complex)‖ = 6 := by norm_num
  rw [hnorm6]
  simp only [Complex.norm_real, Real.norm_eq_abs]
  norm_num
  rw [heq]
  exact div_le_div_of_nonneg_right
    (mul_le_mul_of_nonneg_right hbound (pow_nonneg (abs_nonneg u) 3))
    (by positivity)

theorem norm_growingCentral_saddle_quartic_scaled_le
    {d : Nat} {tau u B4 : Real} (hd : 0 < d) (htau : 0 < tau)
    (hscaled : |tau ^ 4 *
      gaussianCumulantFour (Real.exp (-tau))| ≤ B4) :
    ‖(d : Complex) *
        (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
        ((tau * u / Real.sqrt d : Real) : Complex) ^ 4 / 24‖ ≤
      B4 * |u| ^ 4 / (24 * (d : Real)) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrt_sq : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
    Real.sq_sqrt hdreal.le
  have hprod : |tau ^ 4 * gaussianCumulantFour (Real.exp (-tau))| =
      tau ^ 4 * |gaussianCumulantFour (Real.exp (-tau))| := by
    rw [abs_mul, abs_of_pos (pow_pos htau 4)]
  have hbound : tau ^ 4 *
      |gaussianCumulantFour (Real.exp (-tau))| ≤ B4 := by
    rw [← hprod]
    exact hscaled
  have heq :
      (d : Real) * |gaussianCumulantFour (Real.exp (-tau))| *
          |tau * u / Real.sqrt d| ^ 4 / 24 =
        (tau ^ 4 * |gaussianCumulantFour (Real.exp (-tau))|) *
          |u| ^ 4 / (24 * (d : Real)) := by
    rw [abs_div, abs_mul, abs_of_pos htau,
      abs_of_pos hsqrt]
    field_simp [ne_of_gt hsqrt, ne_of_gt hdreal]
    rw [show Real.sqrt (d : Real) ^ 4 =
      (Real.sqrt (d : Real) ^ 2) ^ 2 by ring, hsqrt_sq]
    ring
  rw [norm_div, norm_mul, norm_mul, norm_pow,
    Complex.norm_natCast, Complex.norm_real, Real.norm_eq_abs]
  have hnorm24 : ‖(24 : Complex)‖ = 24 := by norm_num
  rw [hnorm24]
  simp only [Complex.norm_real, Real.norm_eq_abs]
  rw [heq]
  exact div_le_div_of_nonneg_right
    (mul_le_mul_of_nonneg_right hbound (pow_nonneg (abs_nonneg u) 4))
    (by positivity)

theorem norm_growingCentral_saddle_fifth_remainder_scaled_le
    {d : Nat} {tau eta C u : Real} (hd : 0 < d) (htau : 0 < tau)
    (htau1 : tau ≤ 1) (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (hC : 0 ≤ C)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (hu : |u| ≤ eta * Real.sqrt d) :
    ‖(d : Complex) *
        gaussianCentralPhaseRemainderFour (Real.exp (-tau))
          (tau * u / Real.sqrt d)‖ ≤
      C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have ht : |tau * u / Real.sqrt d| ≤ eta * tau := by
    rw [abs_div, abs_mul, abs_of_pos htau, abs_of_pos hsqrt]
    apply (div_le_iff₀ hsqrt).2
    have := mul_le_mul_of_nonneg_left hu (mul_nonneg (le_of_lt htau) (abs_nonneg u))
    nlinarith
  have hrem := norm_growingCentralPhaseRemainderFour_le
    htau htau1 heta0 heta hC hbound ht
  rw [norm_mul, Complex.norm_natCast]
  have heq :
      (d : Real) * ((C / tau ^ 5) *
          |tau * u / Real.sqrt d| ^ 5 / 24) =
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := by
    rw [abs_div, abs_mul, abs_of_pos htau,
      abs_of_pos hsqrt]
    field_simp [ne_of_gt htau, ne_of_gt hsqrt, ne_of_gt hdreal]
    have hsqrt_sq : Real.sqrt (d : Real) ^ 2 = (d : Real) :=
      Real.sq_sqrt hdreal.le
    rw [show Real.sqrt (d : Real) ^ 4 =
      (Real.sqrt (d : Real) ^ 2) ^ 2 by ring, hsqrt_sq]
    ring
  have hrem' :
      ‖gaussianCentralPhaseRemainderFour (Real.exp (-tau))
          (tau * u / Real.sqrt d)‖ ≤
        (C / tau ^ 5) * |tau * u / Real.sqrt d| ^ 5 / 24 := by
    norm_num [Nat.factorial] at hrem ⊢
    exact hrem
  calc
    (d : Real) * ‖gaussianCentralPhaseRemainderFour (Real.exp (-tau))
        (tau * u / Real.sqrt d)‖ ≤
        (d : Real) * ((C / tau ^ 5) *
          |tau * u / Real.sqrt d| ^ 5 / 24) :=
      mul_le_mul_of_nonneg_left hrem' hdreal.le
    _ = C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := heq

theorem norm_growingCentral_saddle_scaled_perturbation_le
    {d : Nat} {tau eta C u : Real} (hd : 0 < d) (htau : 0 < tau)
    (htau1 : tau ≤ 1) (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (hC : 0 ≤ C)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hscaled4 : |tau ^ 4 *
      gaussianCumulantFour (Real.exp (-tau))| ≤ 6)
    (hu : |u| ≤ eta * Real.sqrt d) :
    ‖(-Complex.I * (d : Complex) *
        (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
        ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6) +
      ((d : Complex) *
          (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 4 / 24 +
        (d : Complex) * gaussianCentralPhaseRemainderFour
          (Real.exp (-tau)) (tau * u / Real.sqrt d))‖ ≤
      |u| ^ 3 / (3 * Real.sqrt d) +
        |u| ^ 4 / (4 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := by
  have h3 := norm_growingCentral_saddle_cubic_scaled_le
    (u := u) hd htau hscaled3
  have h4 := norm_growingCentral_saddle_quartic_scaled_le
    (u := u) hd htau hscaled4
  have h5 := norm_growingCentral_saddle_fifth_remainder_scaled_le
    hd htau htau1 heta0 heta hC hbound hu
  calc
    _ ≤ ‖-Complex.I * (d : Complex) *
          (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6‖ +
        ‖(d : Complex) *
          (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 4 / 24‖ +
        ‖(d : Complex) * gaussianCentralPhaseRemainderFour
          (Real.exp (-tau)) (tau * u / Real.sqrt d)‖ := by
      have hinner := norm_add_le
        ((d : Complex) *
          (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 4 / 24)
        ((d : Complex) * gaussianCentralPhaseRemainderFour
          (Real.exp (-tau)) (tau * u / Real.sqrt d))
      have houter := norm_add_le
        (-Complex.I * (d : Complex) *
          (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6)
        ((d : Complex) *
          (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 4 / 24 +
          (d : Complex) * gaussianCentralPhaseRemainderFour
            (Real.exp (-tau)) (tau * u / Real.sqrt d))
      have hshift := add_le_add_left hinner
        ‖-Complex.I * (d : Complex) *
          (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6‖
      exact houter.trans (by
        simpa only [add_assoc, add_comm, add_left_comm] using hshift)
    _ ≤ 2 * |u| ^ 3 / (6 * Real.sqrt d) +
        6 * |u| ^ 4 / (24 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) :=
      by simpa only [add_assoc] using (add_le_add h3 (add_le_add h4 h5))
    _ = _ := by ring

theorem norm_growingCentral_saddle_expansion_remainder_le
    {d : Nat} {tau eta C : Real} (hd : 0 < d) (htau : 0 < tau)
    (htau1 : tau ≤ 1) (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (hC : 0 ≤ C)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (hscaled2 : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)))
    (hscaled3 : |tau ^ 3 *
      gaussianCumulantThree (Real.exp (-tau))| ≤ 2)
    (hscaled4 : |tau ^ 4 *
      gaussianCumulantFour (Real.exp (-tau))| ≤ 6)
    {u : Real} (hu : |u| ≤ eta * Real.sqrt d)
    (hsmall :
      (|u| ^ 3 / (3 * Real.sqrt d) +
        |u| ^ 4 / (4 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d))) ≤ 1) :
    ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) -
        Complex.exp (-((d : Complex) *
          (gaussianVariance (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 2 / 2)) *
          (1 + (-Complex.I * (d : Complex) *
            (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
            ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6))‖ ≤
      Real.exp (-u ^ 2 / 8) *
        ((|u| ^ 3 / (3 * Real.sqrt d) +
            |u| ^ 4 / (4 * (d : Real)) +
            C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d))) ^ 2 +
          (6 * |u| ^ 4 / (24 * (d : Real)) +
            C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)))) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hscale := norm_growingCentral_saddle_scaled_perturbation_le
    hd htau htau1 heta0 heta hC hbound hscaled3 hscaled4 hu
  have hpert :
      ‖(-Complex.I * (d : Complex) *
          (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6) +
        ((d : Complex) *
            (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
            ((tau * u / Real.sqrt d : Real) : Complex) ^ 4 / 24 +
          (d : Complex) * gaussianCentralPhaseRemainderFour
            (Real.exp (-tau)) (tau * u / Real.sqrt d))‖ ≤ 1 :=
    hscale.trans hsmall
  have hbase :
      ‖Complex.exp (-((d : Complex) *
          (gaussianVariance (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 2 / 2))‖ ≤
        Real.exp (-u ^ 2 / 8) := by
    have hbase_eq :
        -((d : Complex) *
            (gaussianVariance (Real.exp (-tau)) : Complex) *
            ((tau * u / Real.sqrt d : Real) : Complex) ^ 2 / 2) =
          (-(tau ^ 2 * gaussianVariance (Real.exp (-tau))) *
            u ^ 2 / 2 : Real) := by
      have hsqrt_complex :
          ((Real.sqrt (d : Real) : Real) : Complex) ^ 2 = (d : Complex) := by
        exact_mod_cast Real.sq_sqrt hdreal.le
      push_cast
      field_simp [ne_of_gt hsqrt]
      rw [hsqrt_complex]
      ring
    rw [hbase_eq, Complex.norm_exp]
    change Real.exp (-(tau ^ 2 * gaussianVariance (Real.exp (-tau))) *
        u ^ 2 / 2) ≤ Real.exp (-u ^ 2 / 8)
    apply Real.exp_le_exp.mpr
    nlinarith [hscaled2, sq_nonneg u]
  have hquarticRem :
      ‖(d : Complex) *
          (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
          ((tau * u / Real.sqrt d : Real) : Complex) ^ 4 / 24 +
        (d : Complex) * gaussianCentralPhaseRemainderFour
          (Real.exp (-tau)) (tau * u / Real.sqrt d)‖ ≤
        6 * |u| ^ 4 / (24 * (d : Real)) +
          C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := by
    exact (norm_add_le _ _).trans
      (add_le_add
        (norm_growingCentral_saddle_quartic_scaled_le
          (u := u) hd htau hscaled4)
        (norm_growingCentral_saddle_fifth_remainder_scaled_le
          hd htau htau1 heta0 heta hC hbound hu))
  let base : Complex := -((d : Complex) *
    (gaussianVariance (Real.exp (-tau)) : Complex) *
    ((tau * u / Real.sqrt d : Real) : Complex) ^ 2 / 2)
  let cubic : Complex := -Complex.I * (d : Complex) *
    (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
    ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6
  let quartic : Complex := (d : Complex) *
    (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
    ((tau * u / Real.sqrt d : Real) : Complex) ^ 4 / 24
  let rem : Complex := (d : Complex) *
    gaussianCentralPhaseRemainderFour (Real.exp (-tau))
      (tau * u / Real.sqrt d)
  have hexp := norm_exp_add_sub_linear_le base cubic (quartic + rem) hpert
  have hbase' : ‖Complex.exp base‖ ≤ Real.exp (-u ^ 2 / 8) := by
    simpa [base] using hbase
  have hquartic' : ‖quartic + rem‖ ≤
      6 * |u| ^ 4 / (24 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := by
    simpa [quartic, rem] using hquarticRem
  have hsum : ‖cubic + (quartic + rem)‖ ^ 2 + ‖quartic + rem‖ ≤
      (|u| ^ 3 / (3 * Real.sqrt d) +
          |u| ^ 4 / (4 * (d : Real)) +
          C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d))) ^ 2 +
        (6 * |u| ^ 4 / (24 * (d : Real)) +
          C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d))) := by
    have hcubic : ‖cubic‖ ≤ 2 * |u| ^ 3 / (6 * Real.sqrt d) := by
      simpa [cubic] using
        (norm_growingCentral_saddle_cubic_scaled_le
          (u := u) hd htau hscaled3)
    have hpert' : ‖cubic + (quartic + rem)‖ ≤
        |u| ^ 3 / (3 * Real.sqrt d) +
          |u| ^ 4 / (4 * (d : Real)) +
          C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := by
      simpa [cubic, quartic, rem] using hscale
    have hPnonneg : 0 ≤
        |u| ^ 3 / (3 * Real.sqrt d) +
          |u| ^ 4 / (4 * (d : Real)) +
          C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := by
      positivity
    have hsquare := (sq_le_sq₀
      (norm_nonneg (cubic + (quartic + rem))) hPnonneg).2 hpert'
    exact add_le_add hsquare hquartic'
  have hexppos : 0 ≤ Real.exp (-u ^ 2 / 8) := (Real.exp_pos _).le
  have hmain := mul_le_mul_of_nonneg_left hsum hexppos
  have hphaseeq : (d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d) = base + cubic + (quartic + rem) := by
    rw [growingCentralPhase_saddle_fourth_order_decomposition]
  calc
    _ = ‖Complex.exp (base + cubic + (quartic + rem)) -
          Complex.exp base * (1 + cubic)‖ := by
      rw [hphaseeq]
    _ ≤ ‖Complex.exp base‖ *
        (‖cubic + (quartic + rem)‖ ^ 2 + ‖quartic + rem‖) := hexp
    _ ≤ Real.exp (-u ^ 2 / 8) *
        (‖cubic + (quartic + rem)‖ ^ 2 + ‖quartic + rem‖) := by
      gcongr
    _ ≤ _ := hmain

theorem growingCentral_innerWindow_perturbation_small
    {d : Nat} {C u : Real} (hd : 0 < d)
    (hdlarge : (256 : Real) ^ 5 ≤ (d : Real)) (hC0 : 0 ≤ C)
    (hCd : C ≤ (d : Real))
    (hu : |u| ≤ gaussianInnerWindowScale d) :
    |u| ^ 3 / (3 * Real.sqrt d) +
        |u| ^ 4 / (4 * (d : Real)) +
        C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤ 1 := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  let a : Real := gaussianInnerWindowScale d
  have ha0 : 0 < a := by
    dsimp [a]
    exact gaussianInnerWindowScale_pos hdreal
  have ha2 : (256 : Real) ≤ a ^ 2 := by
    dsimp [a]
    exact gaussianInnerWindowScale_sq_ge_256 hd hdlarge
  have ha1 : 1 ≤ a := by
    have ha2nonneg : 0 ≤ a ^ 2 := sq_nonneg a
    nlinarith
  have ha5 : a ^ 5 = Real.sqrt (d : Real) := by
    dsimp [a]
    exact gaussianInnerWindowScale_pow_five hdreal.le
  have ha10 : a ^ 10 = (d : Real) := by
    dsimp [a]
    exact gaussianInnerWindowScale_pow_ten hdreal.le
  have hu3 : |u| ^ 3 ≤ a ^ 3 := by
    exact pow_le_pow_left₀ (abs_nonneg u) hu 3
  have hu4 : |u| ^ 4 ≤ a ^ 4 := by
    exact pow_le_pow_left₀ (abs_nonneg u) hu 4
  have hu5 : |u| ^ 5 ≤ a ^ 5 := by
    exact pow_le_pow_left₀ (abs_nonneg u) hu 5
  have h1 : |u| ^ 3 / (3 * Real.sqrt d) ≤ (1 : Real) / 3 := by
    calc
      |u| ^ 3 / (3 * Real.sqrt d) ≤ a ^ 3 / (3 * Real.sqrt d) :=
        div_le_div_of_nonneg_right hu3 (by positivity)
      _ = 1 / (3 * a ^ 2) := by
        rw [← ha5]
        field_simp [ha0.ne']
      _ ≤ 1 / 3 := by
        apply (div_le_iff₀ (by positivity)).2
        nlinarith [ha2]
  have h2 : |u| ^ 4 / (4 * (d : Real)) ≤ (1 : Real) / 4 := by
    calc
      |u| ^ 4 / (4 * (d : Real)) ≤ a ^ 4 / (4 * (d : Real)) :=
        div_le_div_of_nonneg_right hu4 (by positivity)
      _ = 1 / (4 * a ^ 6) := by
        rw [← ha10]
        field_simp [ha0.ne']
      _ ≤ 1 / 4 := by
        apply (div_le_iff₀ (by positivity)).2
        have ha6 : 1 ≤ a ^ 6 := by
          simpa using (pow_le_pow_left₀ (by norm_num : (0 : Real) ≤ 1) ha1 6)
        nlinarith
  have h3 : C * |u| ^ 5 /
      (24 * ((d : Real) * Real.sqrt d)) ≤ (1 : Real) / 24 := by
    calc
      C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) ≤
          C * a ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := by
        apply div_le_div_of_nonneg_right
        · exact mul_le_mul_of_nonneg_left hu5 hC0
        · positivity
      _ = C / (24 * (d : Real)) := by
        rw [ha5]
        field_simp [ne_of_gt hdreal]
      _ ≤ 1 / 24 := by
        apply (div_le_iff₀ (by positivity)).2
        nlinarith [hCd]
  linarith

theorem eventually_growingCentral_innerWindowScale_le_mul_sqrt
    {eta : Real} (heta : 0 < eta) :
    ∀ᶠ d : Nat in atTop,
      gaussianInnerWindowScale (d : Real) ≤ eta * Real.sqrt (d : Real) := by
  have hpow : Tendsto (fun x : Real => x ^ ((2 : Real) / 5)) atTop atTop :=
    tendsto_rpow_atTop (by norm_num)
  have hinv : Tendsto (fun x : Real => (x ^ ((2 : Real) / 5))⁻¹)
      atTop (nhds 0) := tendsto_inv_atTop_zero.comp hpow
  have hlt : ∀ᶠ x : Real in atTop,
      (x ^ ((2 : Real) / 5))⁻¹ < eta :=
    (tendsto_order.1 hinv).2 eta heta
  have hnat : ∀ᶠ d : Nat in atTop,
      (((d : Real) ^ ((2 : Real) / 5))⁻¹ < eta) :=
    (tendsto_natCast_atTop_atTop.eventually hlt)
  filter_upwards [hnat, eventually_gt_atTop (0 : Nat)] with d hd hd0
  have hdreal : (0 : Real) < d := by exact_mod_cast hd0
  let a : Real := gaussianInnerWindowScale (d : Real)
  let x : Real := (d : Real) ^ ((2 : Real) / 5)
  have hx : 0 < x := by
    dsimp [x]
    exact Real.rpow_pos_of_pos hdreal _
  have ha : 0 < a := by
    dsimp [a]
    exact gaussianInnerWindowScale_pos hdreal
  have hmul := mul_lt_mul_of_pos_right hd hx
  have hmul' : 1 < eta * x := by
    dsimp [x] at hmul ⊢
    rw [inv_mul_cancel₀ (by positivity)] at hmul
    exact hmul
  have hax : a * x = Real.sqrt (d : Real) := by
    dsimp [a, x, gaussianInnerWindowScale]
    rw [← Real.rpow_add hdreal]
    norm_num [Real.sqrt_eq_rpow]
  have hfinal : a < eta * (a * x) := by
    calc
      a = a * 1 := by ring
      _ < a * (eta * x) := mul_lt_mul_of_pos_left hmul' ha
      _ = eta * (a * x) := by ring
  rw [hax] at hfinal
  exact hfinal.le

theorem exists_growingCentral_innerWindow_threshold
    {eta C : Real} (heta : 0 < eta) :
    ∃ d0 : Nat, ∀ d : Nat, d0 ≤ d →
      (256 : Real) ^ 5 ≤ (d : Real) ∧
        C ≤ (d : Real) ∧
          gaussianInnerWindowScale (d : Real) ≤ eta * Real.sqrt (d : Real) := by
  have hscale := eventually_growingCentral_innerWindowScale_le_mul_sqrt heta
  have hC : ∀ᶠ d : Nat in atTop, C ≤ (d : Real) :=
    tendsto_natCast_atTop_atTop.eventually (eventually_ge_atTop C)
  have hlarge : ∀ᶠ d : Nat in atTop, (256 : Real) ^ 5 ≤ (d : Real) :=
    tendsto_natCast_atTop_atTop.eventually
      (eventually_ge_atTop ((256 : Real) ^ 5))
  have hall : ∀ᶠ d : Nat in atTop,
      (256 : Real) ^ 5 ≤ (d : Real) ∧
        C ≤ (d : Real) ∧
          gaussianInnerWindowScale (d : Real) ≤ eta * Real.sqrt (d : Real) := by
    filter_upwards [hscale, hC, hlarge] with d hs hc hl
    exact ⟨hl, hc, hs⟩
  exact Filter.eventually_atTop.1 hall

theorem exists_growingCentral_innerWindow_threshold_with_half
    {eta C : Real} (heta : 0 < eta) :
    ∃ d0 : Nat, ∀ d : Nat, d0 ≤ d →
      (256 : Real) ^ 5 ≤ (d : Real) ∧ C ≤ (d : Real) ∧
        gaussianInnerWindowScale (d : Real) ≤ eta * Real.sqrt (d : Real) ∧
          gaussianInnerWindowScale (d : Real) ≤ Real.sqrt (d : Real) / 2 := by
  obtain ⟨dEta, hdEta⟩ := exists_growingCentral_innerWindow_threshold
    (C := C) heta
  obtain ⟨dHalf, hdHalf⟩ := exists_growingCentral_innerWindow_threshold
    (eta := (1 : Real) / 2) (C := C) (by norm_num)
  refine ⟨max dEta dHalf, ?_⟩
  intro d hd
  obtain ⟨hdlarge, hdC, hdeta⟩ := hdEta d (le_trans (le_max_left _ _) hd)
  obtain ⟨_hdlarge', _hdC, hdhalf⟩ := hdHalf d
    (le_trans (le_max_right _ _) hd)
  refine ⟨hdlarge, hdC, hdeta, ?_⟩
  simpa [div_eq_mul_inv, mul_comm] using hdhalf

theorem exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
    {eta C : Real} (heta : 0 < eta) :
    ∃ d0 : Nat, ∀ d : Nat, d0 ≤ d →
      (256 : Real) ^ 5 ≤ (d : Real) ∧ C ≤ (d : Real) ∧
        C ≤ Real.sqrt (d : Real) ∧
          gaussianInnerWindowScale (d : Real) ≤ eta * Real.sqrt (d : Real) ∧
            gaussianInnerWindowScale (d : Real) ≤ Real.sqrt (d : Real) / 2 := by
  obtain ⟨dBase, hdBase⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half (C := C) heta
  have hrootReal : ∀ᶠ r : Real in atTop, C ≤ Real.sqrt r :=
    Real.tendsto_sqrt_atTop.eventually (eventually_ge_atTop C)
  have hrootNat : ∀ᶠ d : Nat in atTop, C ≤ Real.sqrt (d : Real) :=
    tendsto_natCast_atTop_atTop.eventually hrootReal
  obtain ⟨dRoot, hdRoot⟩ := Filter.eventually_atTop.1 hrootNat
  refine ⟨max dBase dRoot, ?_⟩
  intro d hd
  obtain ⟨hdlarge, hdC, hdeta, hdhalf⟩ := hdBase d
    (le_trans (le_max_left _ _) hd)
  refine ⟨hdlarge, hdC, hdRoot d (le_trans (le_max_right _ _) hd),
    hdeta, hdhalf⟩


end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralScaledThreshold.lean <==
import EuclideanBallsFormalization.GrowingCentralScaledPerturbation
import EuclideanBallsFormalization.GrowingSaddleUniformBounds

namespace EuclideanBallsFormalization

open Filter

noncomputable section

/-!
Uniform threshold packaging for the growing central perturbation.  The
scaled-cumulant bounds come from the N2 limits, while the fifth-phase constant
comes from the Poisson-sector Cauchy estimate.  This theorem is the first point
where those two independently audited inputs are instantiated on one common
large-`alpha` range.
-/

theorem exists_growingCentral_saddle_scaled_perturbation_threshold
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 tau0 C : Real,
      1 ≤ alpha0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ alpha : Real, alpha0 ≤ alpha →
        let tau := gaussianSaddleTau alpha
        0 < tau ∧ tau ≤ tau0 ∧
        ∀ {d : Nat} {u : Real}, 0 < d →
          |u| ≤ eta * Real.sqrt d →
          ‖(-Complex.I * (d : Complex) *
              (gaussianCumulantThree (Real.exp (-tau)) : Complex) *
              ((tau * u / Real.sqrt d : Real) : Complex) ^ 3 / 6) +
            ((d : Complex) *
                (gaussianCumulantFour (Real.exp (-tau)) : Complex) *
                ((tau * u / Real.sqrt d : Real) : Complex) ^ 4 / 24 +
              (d : Complex) * gaussianCentralPhaseRemainderFour
                (Real.exp (-tau)) (tau * u / Real.sqrt d))‖ ≤
            |u| ^ 3 / (3 * Real.sqrt d) +
              |u| ^ 4 / (4 * (d : Real)) +
              C * |u| ^ 5 / (24 * ((d : Real) * Real.sqrt d)) := by
  obtain ⟨alphaC, halphaC, hcum⟩ :=
    exists_growingSaddle_scaled_cumulant_bounds
  obtain ⟨tau0, C, htau0, htauHalf, hC, hphase⟩ :=
    exists_tau0_C_norm_scaled_gaussianCentralPhaseDerivFive_le
      heta0.le heta
  have htauev : ∀ᶠ alpha : Real in atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tau0 htau0).mono fun _ h => h.le
  obtain ⟨alphaTau, htaubound⟩ := eventually_atTop.1 htauev
  let alpha0 : Real := max alphaC (max 1 alphaTau)
  refine ⟨alpha0, tau0, C, ?_, htau0, htauHalf, hC, ?_⟩
  · exact le_max_of_le_right (le_max_left 1 alphaTau)
  · intro alpha halpha
    let tau : Real := gaussianSaddleTau alpha
    have h1alpha : 1 ≤ alpha :=
      (le_max_left 1 alphaTau).trans
        ((le_max_right alphaC (max 1 alphaTau)).trans halpha)
    have halphaPos : 0 < alpha := lt_of_lt_of_le (by norm_num) h1alpha
    have htau : 0 < tau := by
      dsimp [tau]
      exact gaussianSaddleTau_pos halphaPos
    have htaule : tau ≤ tau0 := by
      dsimp [tau]
      exact htaubound alpha
        ((le_max_right 1 alphaTau).trans
          ((le_max_right alphaC (max 1 alphaTau)).trans halpha))
    have hcum' := hcum alpha
      ((le_max_left alphaC (max 1 alphaTau)).trans halpha)
    have h3 : |tau ^ 3 *
        gaussianCumulantThree (Real.exp (-tau))| ≤ 2 := by
      dsimp [tau]
      have h := hcum'.2.2.1
      rw [gaussianLogCumulantThree_eq
        (-gaussianSaddleTau alpha)] at h
      exact h
    have h4 : |tau ^ 4 *
        gaussianCumulantFour (Real.exp (-tau))| ≤ 6 := by
      dsimp [tau]
      have h := hcum'.2.2.2.1
      rw [gaussianLogCumulantFour_eq
        (-gaussianSaddleTau alpha)] at h
      exact h.trans (by norm_num)
    have hbound : ∀ y : Real, |y| ≤ eta * tau →
        ‖(tau : Complex) ^ 5 *
          gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C := by
      intro y hy
      exact hphase htau htaule hy
    refine ⟨htau, htaule, ?_⟩
    intro d u hd hu
    have htau1 : tau ≤ 1 := htaule.trans (htauHalf.trans (by norm_num))
    exact norm_growingCentral_saddle_scaled_perturbation_le
      hd htau htau1 heta0 heta hC.le hbound h3 h4 hu

/-! A richer threshold record used by the integrated central carrier.  It
packages the variance/cumulant inequalities and the fifth-phase bound without
making any source-normalization claim. -/
theorem exists_growingCentral_saddle_central_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 tau0 C : Real,
      1 ≤ alpha0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ alpha : Real, alpha0 ≤ alpha →
        let tau := gaussianSaddleTau alpha
        0 < tau ∧ tau ≤ tau0 ∧
        (1 / 4 : Real) ≤ tau ^ 2 *
          gaussianVariance (Real.exp (-tau)) ∧
        |tau ^ 3 * gaussianCumulantThree (Real.exp (-tau))| ≤ 2 ∧
        |tau ^ 4 * gaussianCumulantFour (Real.exp (-tau))| ≤ 6 ∧
        (∀ y : Real, |y| ≤ eta * tau →
          ‖(tau : Complex) ^ 5 *
            gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C) := by
  obtain ⟨alphaC, halphaC, hcum⟩ :=
    exists_growingSaddle_scaled_cumulant_bounds
  obtain ⟨tau0, C, htau0, htauHalf, hC, hphase⟩ :=
    exists_tau0_C_norm_scaled_gaussianCentralPhaseDerivFive_le
      heta0.le heta
  have htauev : ∀ᶠ alpha : Real in atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tau0 htau0).mono fun _ h => h.le
  obtain ⟨alphaTau, htaubound⟩ := eventually_atTop.1 htauev
  let alpha0 : Real := max alphaC (max 1 alphaTau)
  refine ⟨alpha0, tau0, C, ?_, htau0, htauHalf, hC, ?_⟩
  · exact le_max_of_le_right (le_max_left 1 alphaTau)
  · intro alpha halpha
    let tau : Real := gaussianSaddleTau alpha
    have h1alpha : 1 ≤ alpha :=
      (le_max_left 1 alphaTau).trans
        ((le_max_right alphaC (max 1 alphaTau)).trans halpha)
    have halphaPos : 0 < alpha := lt_of_lt_of_le (by norm_num) h1alpha
    have htau : 0 < tau := by
      dsimp [tau]
      exact gaussianSaddleTau_pos halphaPos
    have htaule : tau ≤ tau0 := by
      dsimp [tau]
      exact htaubound alpha
        ((le_max_right 1 alphaTau).trans
          ((le_max_right alphaC (max 1 alphaTau)).trans halpha))
    have hcum' := hcum alpha
      ((le_max_left alphaC (max 1 alphaTau)).trans halpha)
    have hvar : (1 / 4 : Real) ≤ tau ^ 2 *
        gaussianVariance (Real.exp (-tau)) := by
      dsimp [tau]
      simpa [gaussianLogVarianceRaw_eq] using hcum'.1
    have h3 : |tau ^ 3 *
        gaussianCumulantThree (Real.exp (-tau))| ≤ 2 := by
      dsimp [tau]
      have h := hcum'.2.2.1
      rw [gaussianLogCumulantThree_eq
        (-gaussianSaddleTau alpha)] at h
      exact h
    have h4 : |tau ^ 4 *
        gaussianCumulantFour (Real.exp (-tau))| ≤ 6 := by
      dsimp [tau]
      have h := hcum'.2.2.2.1
      rw [gaussianLogCumulantFour_eq
        (-gaussianSaddleTau alpha)] at h
      exact h.trans (by norm_num)
    have hbound : ∀ y : Real, |y| ≤ eta * tau →
        ‖(tau : Complex) ^ 5 *
          gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C := by
      intro y hy
      exact hphase htau htaule hy
    exact ⟨htau, htaule, hvar, h3, h4, hbound⟩

theorem exists_growingCentral_saddle_variance_upper_data :
    ∃ alpha0 : Real, 1 ≤ alpha0 ∧
      ∀ alpha : Real, alpha0 ≤ alpha →
        gaussianSaddleTau alpha ^ 2 *
          gaussianVariance (Real.exp (-gaussianSaddleTau alpha)) ≤ 3 / 4 := by
  obtain ⟨alpha0, halpha0, hbounds⟩ :=
    exists_growingSaddle_scaled_cumulant_bounds
  refine ⟨alpha0, halpha0, ?_⟩
  intro alpha halpha
  have h := (hbounds alpha halpha).2.1
  simpa [gaussianLogVarianceRaw_eq] using h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingCentralTaylor.lean <==
import EuclideanBallsFormalization.GrowingCentralPoissonPhaseFifth

namespace EuclideanBallsFormalization

noncomputable section

open scoped Topology

/-! The regularity interface needed before applying Taylor's mean-remainder
theorem on the growing central chart.  The fifth derivative estimate itself is
supplied by `GrowingCentralPoissonPhaseFifth`; this file supplies the actual
`ContDiffOn` carrier and removes the hidden denominator/nonvanishing premise.
-/

def growingCentralPhaseTaylorPolynomialFour (rho t : Real) : Complex :=
  gaussianCentralPhase rho 0 +
    gaussianCentralPhaseDerivOne rho 0 * (t : Complex) +
    gaussianCentralPhaseDerivTwo rho 0 * (t : Complex) ^ 2 / 2 +
    gaussianCentralPhaseDerivThree rho 0 * (t : Complex) ^ 3 / 6 +
    gaussianCentralPhaseDerivFour rho 0 * (t : Complex) ^ 4 / 24

theorem growingCentralPhaseTaylorPolynomialFour_eq_gaussianPhaseTaylorFour
    (rho t : Real) :
    growingCentralPhaseTaylorPolynomialFour rho t =
      gaussianPhaseTaylorFour (gaussianVariance rho)
        (gaussianCumulantThree rho) (gaussianCumulantFour rho) t := by
  unfold growingCentralPhaseTaylorPolynomialFour
  rw [gaussianCentralPhase_zero, gaussianCentralPhaseDerivOne_zero,
    gaussianCentralPhaseDerivTwo_zero, gaussianCentralPhaseDerivThree_zero,
    gaussianCentralPhaseDerivFour_zero]
  unfold gaussianPhaseTaylorFour
  ring

theorem growingCentralPhase_contDiffOn_five_of_scaled_bound
    {tau eta C : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (heta0 : 0 < eta) (heta : eta < 1 / 2) (hC : 0 ≤ C)
    (hbound : ∀ t : Real, |t| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) t‖ ≤ C) :
    ContDiffOn Real 5 (gaussianCentralPhase (Real.exp (-tau)))
        (Set.Icc (-(eta * tau)) (eta * tau)) ∧
      ∀ t ∈ Set.Icc (-(eta * tau)) (eta * tau),
        ‖gaussianCentralPhaseDerivFive (Real.exp (-tau)) t‖ ≤ C / tau ^ 5 ∧
        iteratedDerivWithin 5 (gaussianCentralPhase (Real.exp (-tau)))
          (Set.Icc (-(eta * tau)) (eta * tau)) t =
          gaussianCentralPhaseDerivFive (Real.exp (-tau)) t := by
  let s : Set Real := Set.Icc (-(eta * tau)) (eta * tau)
  have hs : UniqueDiffOn Real s := by
    apply uniqueDiffOn_Icc
    have hprod : 0 < eta * tau := mul_pos heta0 htau
    linarith
  have hsabs : ∀ t ∈ s, |t| ≤ eta * tau := by
    intro t ht
    exact abs_le.mpr ht
  have hchain : ∀ t ∈ s,
      HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
          (gaussianCentralPhaseDerivOne (Real.exp (-tau)) t) t ∧
      HasDerivAt (gaussianCentralPhaseDerivOne (Real.exp (-tau)))
          (gaussianCentralPhaseDerivTwo (Real.exp (-tau)) t) t ∧
      HasDerivAt (gaussianCentralPhaseDerivTwo (Real.exp (-tau)))
          (gaussianCentralPhaseDerivThree (Real.exp (-tau)) t) t ∧
      HasDerivAt (gaussianCentralPhaseDerivThree (Real.exp (-tau)))
          (gaussianCentralPhaseDerivFour (Real.exp (-tau)) t) t ∧
      HasDerivAt (gaussianCentralPhaseDerivFour (Real.exp (-tau)))
          (gaussianCentralPhaseDerivFive (Real.exp (-tau)) t) t := by
    intro t ht
    have h := growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := -t) htau htau1
      (by
        have hsector : |t| ≤ tau / 2 := by
          have hη : eta * tau < tau / 2 := by
            nlinarith [mul_lt_mul_of_pos_right heta htau]
          exact (hsabs t ht).trans hη.le
        simpa [abs_neg] using hsector)
    simpa using h
  have hcont5 : ContinuousOn
      (gaussianCentralPhaseDerivFive (Real.exp (-tau))) s := by
    intro t ht
    have hrho0 : 0 ≤ Real.exp (-tau) := (Real.exp_pos _).le
    have hrho1 : Real.exp (-tau) < 1 := by
      rw [Real.exp_lt_one_iff]
      linarith
    have hsector : |t| ≤ tau / 2 := by
      have hη : eta * tau < tau / 2 := by
        nlinarith [mul_lt_mul_of_pos_right heta htau]
      exact (hsabs t ht).trans hη.le
    have hslit := analyticTheta_exp_neg_growingThetaParameter_zero_mem_slitPlane
      (tau := tau) (sigma := -t) htau htau1
      (by simpa [abs_neg] using hsector)
    have hpolar : analyticTheta
        (((Real.exp (-tau) : Real) : Complex) *
          Complex.exp ((t : Complex) * Complex.I)) 0 ∈ Complex.slitPlane := by
      rw [← exp_neg_tau_polar_eq_growingThetaParameter tau (-t)] at hslit
      simpa using hslit
    have hdenne : gaussianPolarMoment 0 (Real.exp (-tau)) t ≠ 0 := by
      rw [gaussianPolarMoment_zero_eq_analyticTheta]
      exact Complex.slitPlane_ne_zero hpolar
    have hm1 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      1 hrho0 hrho1 t hdenne).differentiableAt
    have hm2 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      2 hrho0 hrho1 t hdenne).differentiableAt
    have hm3 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      3 hrho0 hrho1 t hdenne).differentiableAt
    have hm4 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      4 hrho0 hrho1 t hdenne).differentiableAt
    have hm5 := (hasDerivAt_gaussianPolarRawSquareMoment_of_ne
      5 hrho0 hrho1 t hdenne).differentiableAt
    have hd : DifferentiableAt Real
        (gaussianCentralPhaseDerivFive (Real.exp (-tau))) t := by
      unfold gaussianCentralPhaseDerivFive gaussianPolarCumulantFive
      fun_prop
    exact hd.continuousAt.continuousWithinAt
  have hc5 : ContDiffOn Real 0
      (gaussianCentralPhaseDerivFive (Real.exp (-tau))) s :=
    contDiffOn_zero.mpr hcont5
  have h4 : ∀ t ∈ s,
      HasDerivAt (gaussianCentralPhaseDerivFour (Real.exp (-tau)))
        (gaussianCentralPhaseDerivFive (Real.exp (-tau)) t) t :=
    fun t ht => (hchain t ht).2.2.2.2
  have h3 : ∀ t ∈ s,
      HasDerivAt (gaussianCentralPhaseDerivThree (Real.exp (-tau)))
        (gaussianCentralPhaseDerivFour (Real.exp (-tau)) t) t :=
    fun t ht => (hchain t ht).2.2.2.1
  have h2 : ∀ t ∈ s,
      HasDerivAt (gaussianCentralPhaseDerivTwo (Real.exp (-tau)))
        (gaussianCentralPhaseDerivThree (Real.exp (-tau)) t) t :=
    fun t ht => (hchain t ht).2.2.1
  have h1 : ∀ t ∈ s,
      HasDerivAt (gaussianCentralPhaseDerivOne (Real.exp (-tau)))
        (gaussianCentralPhaseDerivTwo (Real.exp (-tau)) t) t :=
    fun t ht => (hchain t ht).2.1
  have h0 : ∀ t ∈ s,
      HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
        (gaussianCentralPhaseDerivOne (Real.exp (-tau)) t) t :=
    fun t ht => (hchain t ht).1
  have hc4 : ContDiffOn Real 1
      (gaussianCentralPhaseDerivFour (Real.exp (-tau))) s := by
    exact contDiffOn_succ_iff_derivWithin hs |>.2 ⟨
      (fun t ht => (h4 t ht).differentiableAt.differentiableWithinAt),
      by simp, hc5.congr (fun t ht =>
        (h4 t ht).hasDerivWithinAt.derivWithin (hs t ht))⟩
  have hc3 : ContDiffOn Real 2
      (gaussianCentralPhaseDerivThree (Real.exp (-tau))) s := by
    exact contDiffOn_succ_iff_derivWithin hs |>.2 ⟨
      (fun t ht => (h3 t ht).differentiableAt.differentiableWithinAt),
      by simp, hc4.congr (fun t ht =>
        (h3 t ht).hasDerivWithinAt.derivWithin (hs t ht))⟩
  have hc2 : ContDiffOn Real 3
      (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) s := by
    exact contDiffOn_succ_iff_derivWithin hs |>.2 ⟨
      (fun t ht => (h2 t ht).differentiableAt.differentiableWithinAt),
      by simp, hc3.congr (fun t ht =>
        (h2 t ht).hasDerivWithinAt.derivWithin (hs t ht))⟩
  have hc1 : ContDiffOn Real 4
      (gaussianCentralPhaseDerivOne (Real.exp (-tau))) s := by
    exact contDiffOn_succ_iff_derivWithin hs |>.2 ⟨
      (fun t ht => (h1 t ht).differentiableAt.differentiableWithinAt),
      by simp, hc2.congr (fun t ht =>
        (h1 t ht).hasDerivWithinAt.derivWithin (hs t ht))⟩
  have hc0 : ContDiffOn Real 5
      (gaussianCentralPhase (Real.exp (-tau))) s := by
    exact contDiffOn_succ_iff_derivWithin hs |>.2 ⟨
      (fun t ht => (h0 t ht).differentiableAt.differentiableWithinAt),
      by simp, hc1.congr (fun t ht =>
        (h0 t ht).hasDerivWithinAt.derivWithin (hs t ht))⟩
  have e0 : Set.EqOn
      (derivWithin (gaussianCentralPhase (Real.exp (-tau))) s)
      (gaussianCentralPhaseDerivOne (Real.exp (-tau))) s :=
    fun t ht => (h0 t ht).hasDerivWithinAt.derivWithin (hs t ht)
  have e1 : Set.EqOn
      (derivWithin (gaussianCentralPhaseDerivOne (Real.exp (-tau))) s)
      (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) s :=
    fun t ht => (h1 t ht).hasDerivWithinAt.derivWithin (hs t ht)
  have e2 : Set.EqOn
      (derivWithin (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) s)
      (gaussianCentralPhaseDerivThree (Real.exp (-tau))) s :=
    fun t ht => (h2 t ht).hasDerivWithinAt.derivWithin (hs t ht)
  have e3 : Set.EqOn
      (derivWithin (gaussianCentralPhaseDerivThree (Real.exp (-tau))) s)
      (gaussianCentralPhaseDerivFour (Real.exp (-tau))) s :=
    fun t ht => (h3 t ht).hasDerivWithinAt.derivWithin (hs t ht)
  have e4 : Set.EqOn
      (derivWithin (gaussianCentralPhaseDerivFour (Real.exp (-tau))) s)
      (gaussianCentralPhaseDerivFive (Real.exp (-tau))) s :=
    fun t ht => (h4 t ht).hasDerivWithinAt.derivWithin (hs t ht)
  have hiter : ∀ t ∈ s,
      iteratedDerivWithin 5 (gaussianCentralPhase (Real.exp (-tau))) s t =
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) t := by
    intro t ht
    calc
      _ = iteratedDerivWithin 4
          (derivWithin (gaussianCentralPhase (Real.exp (-tau))) s) s t := by
            rw [show 5 = 4 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 4
          (gaussianCentralPhaseDerivOne (Real.exp (-tau))) s t :=
            iteratedDerivWithin_congr e0 ht
      _ = iteratedDerivWithin 3
          (derivWithin (gaussianCentralPhaseDerivOne (Real.exp (-tau))) s) s t := by
            rw [show 4 = 3 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 3
          (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) s t :=
            iteratedDerivWithin_congr e1 ht
      _ = iteratedDerivWithin 2
          (derivWithin (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) s) s t := by
            rw [show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 2
          (gaussianCentralPhaseDerivThree (Real.exp (-tau))) s t :=
            iteratedDerivWithin_congr e2 ht
      _ = iteratedDerivWithin 1
          (derivWithin (gaussianCentralPhaseDerivThree (Real.exp (-tau))) s) s t := by
            rw [show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 1
          (gaussianCentralPhaseDerivFour (Real.exp (-tau))) s t :=
            iteratedDerivWithin_congr e3 ht
      _ = iteratedDerivWithin 0
          (derivWithin (gaussianCentralPhaseDerivFour (Real.exp (-tau))) s) s t := by
            rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
      _ = iteratedDerivWithin 0
          (gaussianCentralPhaseDerivFive (Real.exp (-tau))) s t :=
            iteratedDerivWithin_congr e4 ht
      _ = gaussianCentralPhaseDerivFive (Real.exp (-tau)) t := by simp
  refine ⟨by simpa [s] using hc0, ?_⟩
  intro t ht
  have hscaled := hbound t (hsabs t ht)
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau] at hscaled
  have htau5 : 0 < tau ^ 5 := by positivity
  refine ⟨(le_div_iff₀ htau5).2 (by simpa [mul_comm] using hscaled), ?_⟩
  exact hiter t ht

theorem exists_tau0_C_growingCentralPhase_contDiffOn_five
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ {tau : Real}, 0 < tau → tau ≤ tau0 →
        ContDiffOn Real 5 (gaussianCentralPhase (Real.exp (-tau)))
          (Set.Icc (-(eta * tau)) (eta * tau)) ∧
        ∀ t ∈ Set.Icc (-(eta * tau)) (eta * tau),
          ‖gaussianCentralPhaseDerivFive (Real.exp (-tau)) t‖ ≤ C / tau ^ 5 ∧
          iteratedDerivWithin 5 (gaussianCentralPhase (Real.exp (-tau)))
            (Set.Icc (-(eta * tau)) (eta * tau)) t =
            gaussianCentralPhaseDerivFive (Real.exp (-tau)) t := by
  obtain ⟨tau0, C, htau0, htau01, hC, hbound⟩ :=
    exists_tau0_C_norm_scaled_gaussianCentralPhaseDerivFive_le
      heta0.le heta
  refine ⟨tau0, C, htau0, htau01, hC, ?_⟩
  intro tau htau htauLe
  exact growingCentralPhase_contDiffOn_five_of_scaled_bound
    htau (by linarith [htauLe, htau01]) heta0 heta hC.le
    (fun t ht => hbound htau htauLe ht)

theorem taylorWithinEval_growingCentralPhase_four_of_pos
    {tau eta t : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (ht : 0 < t) (htupper : t ≤ eta * tau) :
    taylorWithinEval (gaussianCentralPhase (Real.exp (-tau))) 4
        (Set.Icc 0 t) 0 t =
      gaussianPhaseTaylorFour (gaussianVariance (Real.exp (-tau)))
        (gaussianCumulantThree (Real.exp (-tau)))
        (gaussianCumulantFour (Real.exp (-tau))) t := by
  have hchain : ∀ y ∈ Set.Icc (0 : Real) t,
      HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
          (gaussianCentralPhaseDerivOne (Real.exp (-tau)) y) y ∧
      HasDerivAt (gaussianCentralPhaseDerivOne (Real.exp (-tau)))
          (gaussianCentralPhaseDerivTwo (Real.exp (-tau)) y) y ∧
      HasDerivAt (gaussianCentralPhaseDerivTwo (Real.exp (-tau)))
          (gaussianCentralPhaseDerivThree (Real.exp (-tau)) y) y ∧
      HasDerivAt (gaussianCentralPhaseDerivThree (Real.exp (-tau)))
          (gaussianCentralPhaseDerivFour (Real.exp (-tau)) y) y ∧
      HasDerivAt (gaussianCentralPhaseDerivFour (Real.exp (-tau)))
          (gaussianCentralPhaseDerivFive (Real.exp (-tau)) y) y := by
    intro y hy
    have hyabs : |y| ≤ eta * tau := by
      rw [abs_of_nonneg hy.1]
      exact hy.2.trans htupper
    have hsector : |y| ≤ tau / 2 := by
      have hη : eta * tau < tau / 2 := by
        nlinarith [mul_lt_mul_of_pos_right heta htau]
      have hyabs' : |y| ≤ eta * tau := by simpa [abs_neg] using hyabs
      exact hyabs'.trans hη.le
    simpa using (growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := -y) htau htau1
      (by simpa [abs_neg] using hsector))
  have hs : UniqueDiffOn Real (Set.Icc (0 : Real) t) := uniqueDiffOn_Icc ht
  have h0 := fun y hy => (hchain y hy).1
  have h1 := fun y hy => (hchain y hy).2.1
  have h2 := fun y hy => (hchain y hy).2.2.1
  have h3 := fun y hy => (hchain y hy).2.2.2.1
  have h4 := fun y hy => (hchain y hy).2.2.2.2
  have e0 : Set.EqOn
      (derivWithin (gaussianCentralPhase (Real.exp (-tau))) (Set.Icc 0 t))
      (gaussianCentralPhaseDerivOne (Real.exp (-tau))) (Set.Icc 0 t) :=
    fun y hy => (h0 y hy).hasDerivWithinAt.derivWithin (hs y hy)
  have e1 : Set.EqOn
      (derivWithin (gaussianCentralPhaseDerivOne (Real.exp (-tau))) (Set.Icc 0 t))
      (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) (Set.Icc 0 t) :=
    fun y hy => (h1 y hy).hasDerivWithinAt.derivWithin (hs y hy)
  have e2 : Set.EqOn
      (derivWithin (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) (Set.Icc 0 t))
      (gaussianCentralPhaseDerivThree (Real.exp (-tau))) (Set.Icc 0 t) :=
    fun y hy => (h2 y hy).hasDerivWithinAt.derivWithin (hs y hy)
  have e3 : Set.EqOn
      (derivWithin (gaussianCentralPhaseDerivThree (Real.exp (-tau))) (Set.Icc 0 t))
      (gaussianCentralPhaseDerivFour (Real.exp (-tau))) (Set.Icc 0 t) :=
    fun y hy => (h3 y hy).hasDerivWithinAt.derivWithin (hs y hy)
  have hwithin0 : iteratedDerivWithin 0
      (gaussianCentralPhase (Real.exp (-tau))) (Set.Icc 0 t) 0 =
      gaussianCentralPhase (Real.exp (-tau)) 0 := by simp
  have hwithin1 : iteratedDerivWithin 1
      (gaussianCentralPhase (Real.exp (-tau))) (Set.Icc 0 t) 0 =
      gaussianCentralPhaseDerivOne (Real.exp (-tau)) 0 := by
    rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e0 ⟨le_rfl, ht.le⟩]
    simp
  have hwithin2 : iteratedDerivWithin 2
      (gaussianCentralPhase (Real.exp (-tau))) (Set.Icc 0 t) 0 =
      gaussianCentralPhaseDerivTwo (Real.exp (-tau)) 0 := by
    rw [show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e0 ⟨le_rfl, ht.le⟩,
      show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e1 ⟨le_rfl, ht.le⟩]
    simp
  have hwithin3 : iteratedDerivWithin 3
      (gaussianCentralPhase (Real.exp (-tau))) (Set.Icc 0 t) 0 =
      gaussianCentralPhaseDerivThree (Real.exp (-tau)) 0 := by
    rw [show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e0 ⟨le_rfl, ht.le⟩,
      show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e1 ⟨le_rfl, ht.le⟩,
      show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e2 ⟨le_rfl, ht.le⟩]
    simp
  have hwithin4 : iteratedDerivWithin 4
      (gaussianCentralPhase (Real.exp (-tau))) (Set.Icc 0 t) 0 =
      gaussianCentralPhaseDerivFour (Real.exp (-tau)) 0 := by
    rw [show 4 = 3 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e0 ⟨le_rfl, ht.le⟩,
      show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e1 ⟨le_rfl, ht.le⟩,
      show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e2 ⟨le_rfl, ht.le⟩,
      show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
    rw [iteratedDerivWithin_congr e3 ⟨le_rfl, ht.le⟩]
    simp
  rw [taylor_within_apply]
  norm_num [Finset.sum_range_succ, hwithin0, hwithin1, hwithin2,
    hwithin3, hwithin4, gaussianCentralPhase_zero,
    gaussianCentralPhaseDerivOne_zero, gaussianCentralPhaseDerivTwo_zero,
    gaussianCentralPhaseDerivThree_zero, gaussianCentralPhaseDerivFour_zero,
    gaussianPhaseTaylorFour, smul_eq_mul]
  ring

theorem norm_growingCentralPhaseRemainderFour_le_of_pos
    {tau eta C t : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (heta0 : 0 < eta) (heta : eta < 1 / 2) (hC : 0 ≤ C)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (ht : 0 < t) (htupper : t ≤ eta * tau) :
    ‖gaussianCentralPhaseRemainderFour (Real.exp (-tau)) t‖ ≤
      (C / tau ^ 5) * |t| ^ 5 / ((Nat.factorial 4 : Nat) : Real) := by
  obtain ⟨hcont, _⟩ := growingCentralPhase_contDiffOn_five_of_scaled_bound
    htau htau1 heta0 heta hC hbound
  have hs : Set.Icc (0 : Real) t ⊆
      Set.Icc (-(eta * tau)) (eta * tau) := by
    intro y hy
    constructor
    · have hleft : 0 ≤ eta * tau := le_of_lt (mul_pos heta0 htau)
      linarith [hy.1]
    · exact hy.2.trans htupper
  have hcont' := hcont.mono hs
  have huniq := uniqueDiffOn_Icc ht
  have hiter : ∀ y ∈ Set.Icc (0 : Real) t,
      ‖iteratedDerivWithin 5 (gaussianCentralPhase (Real.exp (-tau)))
        (Set.Icc 0 t) y‖ ≤ C / tau ^ 5 := by
    intro y hy
    have hchainZ : ∀ z ∈ Set.Icc (0 : Real) t,
        HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
            (gaussianCentralPhaseDerivOne (Real.exp (-tau)) z) z ∧
        HasDerivAt (gaussianCentralPhaseDerivOne (Real.exp (-tau)))
            (gaussianCentralPhaseDerivTwo (Real.exp (-tau)) z) z ∧
        HasDerivAt (gaussianCentralPhaseDerivTwo (Real.exp (-tau)))
            (gaussianCentralPhaseDerivThree (Real.exp (-tau)) z) z ∧
        HasDerivAt (gaussianCentralPhaseDerivThree (Real.exp (-tau)))
            (gaussianCentralPhaseDerivFour (Real.exp (-tau)) z) z ∧
        HasDerivAt (gaussianCentralPhaseDerivFour (Real.exp (-tau)))
            (gaussianCentralPhaseDerivFive (Real.exp (-tau)) z) z := by
      intro z hz
      have hzabs : |z| ≤ eta * tau := by
        rw [abs_of_nonneg hz.1]
        exact hz.2.trans htupper
      have hη : eta * tau < tau / 2 := by
        nlinarith [mul_lt_mul_of_pos_right heta htau]
      simpa using (growingCentralPhase_derivative_chain_on_poisson_sector
        (tau := tau) (sigma := -z) htau htau1
        (by simpa [abs_neg] using hzabs.trans hη.le))
    have e0 : Set.EqOn
        (derivWithin (gaussianCentralPhase (Real.exp (-tau))) (Set.Icc 0 t))
        (gaussianCentralPhaseDerivOne (Real.exp (-tau))) (Set.Icc 0 t) :=
      fun z hz => (hchainZ z hz).1.hasDerivWithinAt.derivWithin (huniq z hz)
    have e1 : Set.EqOn
        (derivWithin (gaussianCentralPhaseDerivOne (Real.exp (-tau))) (Set.Icc 0 t))
        (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) (Set.Icc 0 t) :=
      fun z hz => (hchainZ z hz).2.1.hasDerivWithinAt.derivWithin (huniq z hz)
    have e2 : Set.EqOn
        (derivWithin (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) (Set.Icc 0 t))
        (gaussianCentralPhaseDerivThree (Real.exp (-tau))) (Set.Icc 0 t) :=
      fun z hz => (hchainZ z hz).2.2.1.hasDerivWithinAt.derivWithin (huniq z hz)
    have e3 : Set.EqOn
        (derivWithin (gaussianCentralPhaseDerivThree (Real.exp (-tau))) (Set.Icc 0 t))
        (gaussianCentralPhaseDerivFour (Real.exp (-tau))) (Set.Icc 0 t) :=
      fun z hz => (hchainZ z hz).2.2.2.1.hasDerivWithinAt.derivWithin (huniq z hz)
    have e4 : Set.EqOn
        (derivWithin (gaussianCentralPhaseDerivFour (Real.exp (-tau))) (Set.Icc 0 t))
        (gaussianCentralPhaseDerivFive (Real.exp (-tau))) (Set.Icc 0 t) :=
      fun z hz => (hchainZ z hz).2.2.2.2.hasDerivWithinAt.derivWithin (huniq z hz)
    have hfive : iteratedDerivWithin 5
        (gaussianCentralPhase (Real.exp (-tau))) (Set.Icc 0 t) y =
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y := by
      calc
        _ = iteratedDerivWithin 4
            (derivWithin (gaussianCentralPhase (Real.exp (-tau))) (Set.Icc 0 t))
            (Set.Icc 0 t) y := by
              rw [show 5 = 4 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 4
            (gaussianCentralPhaseDerivOne (Real.exp (-tau))) (Set.Icc 0 t) y :=
              iteratedDerivWithin_congr e0 hy
        _ = iteratedDerivWithin 3
            (derivWithin (gaussianCentralPhaseDerivOne (Real.exp (-tau))) (Set.Icc 0 t))
            (Set.Icc 0 t) y := by
              rw [show 4 = 3 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 3
            (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) (Set.Icc 0 t) y :=
              iteratedDerivWithin_congr e1 hy
        _ = iteratedDerivWithin 2
            (derivWithin (gaussianCentralPhaseDerivTwo (Real.exp (-tau))) (Set.Icc 0 t))
            (Set.Icc 0 t) y := by
              rw [show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 2
            (gaussianCentralPhaseDerivThree (Real.exp (-tau))) (Set.Icc 0 t) y :=
              iteratedDerivWithin_congr e2 hy
        _ = iteratedDerivWithin 1
            (derivWithin (gaussianCentralPhaseDerivThree (Real.exp (-tau))) (Set.Icc 0 t))
            (Set.Icc 0 t) y := by
              rw [show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 1
            (gaussianCentralPhaseDerivFour (Real.exp (-tau))) (Set.Icc 0 t) y :=
              iteratedDerivWithin_congr e3 hy
        _ = iteratedDerivWithin 0
            (derivWithin (gaussianCentralPhaseDerivFour (Real.exp (-tau))) (Set.Icc 0 t))
            (Set.Icc 0 t) y := by
              rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 0
            (gaussianCentralPhaseDerivFive (Real.exp (-tau))) (Set.Icc 0 t) y :=
              iteratedDerivWithin_congr e4 hy
        _ = gaussianCentralPhaseDerivFive (Real.exp (-tau)) y := by simp
    rw [hfive]
    have hscaled := hbound y (by
      rw [abs_of_nonneg hy.1]
      exact hy.2.trans htupper)
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau] at hscaled
    exact (le_div_iff₀ (by positivity : 0 < tau ^ 5)).2
      (by simpa [mul_comm] using hscaled)
  have hrem := taylor_mean_remainder_bound
    (f := gaussianCentralPhase (Real.exp (-tau))) (a := 0) (b := t)
    (C := C / tau ^ 5) (x := t) (n := 4) ht.le
    hcont' ⟨ht.le, le_rfl⟩ hiter
  rw [taylorWithinEval_growingCentralPhase_four_of_pos
    htau htau1 heta0 heta ht htupper] at hrem
  unfold gaussianCentralPhaseRemainderFour
  rw [abs_of_pos ht]
  norm_num at hrem ⊢
  exact hrem

theorem taylorWithinEval_growingCentralPhase_four_of_neg
    {tau eta t : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (heta0 : 0 < eta) (heta : eta < 1 / 2)
    (ht : t < 0) (htupper : -t ≤ eta * tau) :
    taylorWithinEval
        (fun s : Real => gaussianCentralPhase (Real.exp (-tau)) (-s)) 4
        (Set.Icc 0 (-t)) 0 (-t) =
      gaussianPhaseTaylorFour (gaussianVariance (Real.exp (-tau)))
        (gaussianCumulantThree (Real.exp (-tau)))
        (gaussianCumulantFour (Real.exp (-tau))) t := by
  let f0 : Real → Complex := fun s => gaussianCentralPhase (Real.exp (-tau)) (-s)
  let f1 : Real → Complex := fun s =>
    -(gaussianCentralPhaseDerivOne (Real.exp (-tau)) (-s))
  let f2 : Real → Complex := fun s =>
    gaussianCentralPhaseDerivTwo (Real.exp (-tau)) (-s)
  let f3 : Real → Complex := fun s =>
    -(gaussianCentralPhaseDerivThree (Real.exp (-tau)) (-s))
  let f4 : Real → Complex := fun s =>
    gaussianCentralPhaseDerivFour (Real.exp (-tau)) (-s)
  have hchain : ∀ y ∈ Set.Icc (0 : Real) (-t),
      HasDerivAt f0 (f1 y) y ∧ HasDerivAt f1 (f2 y) y ∧
      HasDerivAt f2 (f3 y) y ∧ HasDerivAt f3 (f4 y) y := by
    intro y hy
    have hyabs : |-y| ≤ eta * tau := by
      rw [abs_neg, abs_of_nonneg hy.1]
      exact hy.2.trans htupper
    have hη : eta * tau < tau / 2 := by
      nlinarith [mul_lt_mul_of_pos_right heta htau]
    have h := growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := y) htau htau1
      (by
        have hyabs' : |y| ≤ eta * tau := by simpa [abs_neg] using hyabs
        exact hyabs'.trans hη.le)
    have hn : HasDerivAt (fun s : Real => -s) (-1) y :=
      (hasDerivAt_id y).neg
    refine ⟨?_, ?_, ?_, ?_⟩
    · simpa [f0, f1, Function.comp_def] using (h.1.scomp y hn)
    · change HasDerivAt
        (fun s : Real => -gaussianCentralPhaseDerivOne
          (Real.exp (-tau)) (-s))
        (gaussianCentralPhaseDerivTwo (Real.exp (-tau)) (-y)) y
      have hh := (h.2.1.scomp y hn).neg
      have hscalar : -((-(1 : Real)) • gaussianCentralPhaseDerivTwo
          (Real.exp (-tau)) (-y)) =
          gaussianCentralPhaseDerivTwo (Real.exp (-tau)) (-y) := by simp
      have hfun : (-fun x : Real => gaussianCentralPhaseDerivOne
          (Real.exp (-tau)) (-x)) =
          (fun s : Real => -gaussianCentralPhaseDerivOne
            (Real.exp (-tau)) (-s)) := by
        funext s
        rfl
      have hh' : HasDerivAt (-fun x : Real => gaussianCentralPhaseDerivOne
          (Real.exp (-tau)) (-x))
          (-((-(1 : Real)) • gaussianCentralPhaseDerivTwo
            (Real.exp (-tau)) (-y))) y := by
        simpa only [Function.comp_def] using hh
      rw [hfun] at hh'
      simpa only [hscalar] using hh'
    · simpa [f2, f3, Function.comp_def] using (h.2.2.1.scomp y hn)
    · change HasDerivAt
        (fun s : Real => -gaussianCentralPhaseDerivThree
          (Real.exp (-tau)) (-s))
        (gaussianCentralPhaseDerivFour (Real.exp (-tau)) (-y)) y
      have hh := (h.2.2.2.1.scomp y hn).neg
      have hscalar : -((-(1 : Real)) • gaussianCentralPhaseDerivFour
          (Real.exp (-tau)) (-y)) =
          gaussianCentralPhaseDerivFour (Real.exp (-tau)) (-y) := by simp
      have hfun : (-fun x : Real => gaussianCentralPhaseDerivThree
          (Real.exp (-tau)) (-x)) =
          (fun s : Real => -gaussianCentralPhaseDerivThree
            (Real.exp (-tau)) (-s)) := by
        funext s
        rfl
      have hh' : HasDerivAt (-fun x : Real => gaussianCentralPhaseDerivThree
          (Real.exp (-tau)) (-x))
          (-((-(1 : Real)) • gaussianCentralPhaseDerivFour
            (Real.exp (-tau)) (-y))) y := by
        simpa only [Function.comp_def] using hh
      rw [hfun] at hh'
      simpa only [hscalar] using hh'
  have hs : UniqueDiffOn Real (Set.Icc (0 : Real) (-t)) :=
    uniqueDiffOn_Icc (neg_pos.mpr ht)
  have e0 : Set.EqOn (derivWithin f0 (Set.Icc 0 (-t))) f1
      (Set.Icc 0 (-t)) := fun y hy =>
    (hchain y hy).1.hasDerivWithinAt.derivWithin (hs y hy)
  have e1 : Set.EqOn (derivWithin f1 (Set.Icc 0 (-t))) f2
      (Set.Icc 0 (-t)) := fun y hy =>
    (hchain y hy).2.1.hasDerivWithinAt.derivWithin (hs y hy)
  have e2 : Set.EqOn (derivWithin f2 (Set.Icc 0 (-t))) f3
      (Set.Icc 0 (-t)) := fun y hy =>
    (hchain y hy).2.2.1.hasDerivWithinAt.derivWithin (hs y hy)
  have e3 : Set.EqOn (derivWithin f3 (Set.Icc 0 (-t))) f4
      (Set.Icc 0 (-t)) := fun y hy =>
    (hchain y hy).2.2.2.hasDerivWithinAt.derivWithin (hs y hy)
  have hz : (0 : Real) ∈ Set.Icc 0 (-t) :=
    ⟨le_rfl, (neg_pos.mpr ht).le⟩
  have hzero : iteratedDerivWithin 0 f0 (Set.Icc 0 (-t)) 0 = f0 0 := by simp
  have hone : iteratedDerivWithin 1 f0 (Set.Icc 0 (-t)) 0 = f1 0 := by
    rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e0 hz]
    simp
  have htwo : iteratedDerivWithin 2 f0 (Set.Icc 0 (-t)) 0 = f2 0 := by
    rw [show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e0 hz,
      show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e1 hz]
    simp
  have hthree : iteratedDerivWithin 3 f0 (Set.Icc 0 (-t)) 0 = f3 0 := by
    rw [show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e0 hz,
      show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e1 hz,
      show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e2 hz]
    simp
  have hfour : iteratedDerivWithin 4 f0 (Set.Icc 0 (-t)) 0 = f4 0 := by
    rw [show 4 = 3 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e0 hz,
      show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e1 hz,
      show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e2 hz,
      show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ',
      iteratedDerivWithin_congr e3 hz]
    simp
  rw [taylor_within_apply]
  norm_num [Finset.sum_range_succ, hzero, hone, htwo, hthree, hfour,
    f0, f1, f2, f3, f4, gaussianCentralPhase_zero,
    gaussianCentralPhaseDerivOne_zero, gaussianCentralPhaseDerivTwo_zero,
    gaussianCentralPhaseDerivThree_zero, gaussianCentralPhaseDerivFour_zero,
    gaussianPhaseTaylorFour, smul_eq_mul]
  ring

theorem norm_growingCentralPhaseRemainderFour_le_of_neg
    {tau eta C t : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (heta0 : 0 < eta) (heta : eta < 1 / 2) (hC : 0 ≤ C)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    (ht : t < 0) (htupper : -t ≤ eta * tau) :
    ‖gaussianCentralPhaseRemainderFour (Real.exp (-tau)) t‖ ≤
      (C / tau ^ 5) * |t| ^ 5 / ((Nat.factorial 4 : Nat) : Real) := by
  obtain ⟨hcont, _⟩ := growingCentralPhase_contDiffOn_five_of_scaled_bound
    htau htau1 heta0 heta hC hbound
  let f0 : Real → Complex := fun s => gaussianCentralPhase (Real.exp (-tau)) (-s)
  let f1 : Real → Complex := fun s =>
    -(gaussianCentralPhaseDerivOne (Real.exp (-tau)) (-s))
  let f2 : Real → Complex := fun s =>
    gaussianCentralPhaseDerivTwo (Real.exp (-tau)) (-s)
  let f3 : Real → Complex := fun s =>
    -(gaussianCentralPhaseDerivThree (Real.exp (-tau)) (-s))
  let f4 : Real → Complex := fun s =>
    gaussianCentralPhaseDerivFour (Real.exp (-tau)) (-s)
  let f5 : Real → Complex := fun s =>
    -(gaussianCentralPhaseDerivFive (Real.exp (-tau)) (-s))
  have hsneg : Set.MapsTo (fun s : Real => -s) (Set.Icc 0 (-t))
      (Set.Icc (-(eta * tau)) (eta * tau)) := by
    intro s hs
    have hsabs : |-s| ≤ eta * tau := by
      rw [abs_neg, abs_of_nonneg hs.1]
      exact hs.2.trans htupper
    exact abs_le.mp hsabs
  have hcontneg : ContDiffOn Real 5 f0 (Set.Icc 0 (-t)) := by
    have hneg := hcont.comp (by fun_prop) hsneg
    simpa [f0, Function.comp_def] using hneg
  have hs : UniqueDiffOn Real (Set.Icc (0 : Real) (-t)) :=
    uniqueDiffOn_Icc (neg_pos.mpr ht)
  have hchain : ∀ y ∈ Set.Icc (0 : Real) (-t),
      HasDerivAt f0 (f1 y) y ∧ HasDerivAt f1 (f2 y) y ∧
      HasDerivAt f2 (f3 y) y ∧ HasDerivAt f3 (f4 y) y ∧
      HasDerivAt f4 (f5 y) y := by
    intro y hy
    have hyabs : |-y| ≤ eta * tau := by
      rw [abs_neg, abs_of_nonneg hy.1]
      exact hy.2.trans htupper
    have hη : eta * tau < tau / 2 := by
      nlinarith [mul_lt_mul_of_pos_right heta htau]
    have h := growingCentralPhase_derivative_chain_on_poisson_sector
      (tau := tau) (sigma := y) htau htau1
      (by
        have hyabs' : |y| ≤ eta * tau := by simpa [abs_neg] using hyabs
        exact hyabs'.trans hη.le)
    have hn : HasDerivAt (fun s : Real => -s) (-1) y :=
      (hasDerivAt_id y).neg
    refine ⟨?_, ?_, ?_, ?_, ?_⟩
    · simpa [f0, f1, Function.comp_def] using (h.1.scomp y hn)
    · have hh := (h.2.1.scomp y hn).neg
      have hscalar : -((-(1 : Real)) • gaussianCentralPhaseDerivTwo
          (Real.exp (-tau)) (-y)) =
          gaussianCentralPhaseDerivTwo (Real.exp (-tau)) (-y) := by simp
      have hfun : (-fun x : Real => gaussianCentralPhaseDerivOne
          (Real.exp (-tau)) (-x)) =
          (fun s : Real => -gaussianCentralPhaseDerivOne
            (Real.exp (-tau)) (-s)) := by funext s; rfl
      have hh' : HasDerivAt (-fun x : Real => gaussianCentralPhaseDerivOne
          (Real.exp (-tau)) (-x))
          (-((-(1 : Real)) • gaussianCentralPhaseDerivTwo
            (Real.exp (-tau)) (-y))) y := by
        simpa only [Function.comp_def] using hh
      rw [hfun] at hh'
      simpa only [hscalar] using hh'
    · simpa [f2, f3, Function.comp_def] using (h.2.2.1.scomp y hn)
    · have hh := (h.2.2.2.1.scomp y hn).neg
      have hscalar : -((-(1 : Real)) • gaussianCentralPhaseDerivFour
          (Real.exp (-tau)) (-y)) =
          gaussianCentralPhaseDerivFour (Real.exp (-tau)) (-y) := by simp
      have hfun : (-fun x : Real => gaussianCentralPhaseDerivThree
          (Real.exp (-tau)) (-x)) =
          (fun s : Real => -gaussianCentralPhaseDerivThree
            (Real.exp (-tau)) (-s)) := by funext s; rfl
      have hh' : HasDerivAt (-fun x : Real => gaussianCentralPhaseDerivThree
          (Real.exp (-tau)) (-x))
          (-((-(1 : Real)) • gaussianCentralPhaseDerivFour
            (Real.exp (-tau)) (-y))) y := by
        simpa only [Function.comp_def] using hh
      rw [hfun] at hh'
      simpa only [hscalar] using hh'
    · have hh := (h.2.2.2.2.scomp y hn)
      simpa [f4, f5, Function.comp_def] using hh
  have e0 : Set.EqOn (derivWithin f0 (Set.Icc 0 (-t))) f1
      (Set.Icc 0 (-t)) := fun y hy =>
    (hchain y hy).1.hasDerivWithinAt.derivWithin (hs y hy)
  have e1 : Set.EqOn (derivWithin f1 (Set.Icc 0 (-t))) f2
      (Set.Icc 0 (-t)) := fun y hy =>
    (hchain y hy).2.1.hasDerivWithinAt.derivWithin (hs y hy)
  have e2 : Set.EqOn (derivWithin f2 (Set.Icc 0 (-t))) f3
      (Set.Icc 0 (-t)) := fun y hy =>
    (hchain y hy).2.2.1.hasDerivWithinAt.derivWithin (hs y hy)
  have e3 : Set.EqOn (derivWithin f3 (Set.Icc 0 (-t))) f4
      (Set.Icc 0 (-t)) := fun y hy =>
    (hchain y hy).2.2.2.1.hasDerivWithinAt.derivWithin (hs y hy)
  have e4 : Set.EqOn (derivWithin f4 (Set.Icc 0 (-t))) f5
      (Set.Icc 0 (-t)) := fun y hy =>
    (hchain y hy).2.2.2.2.hasDerivWithinAt.derivWithin (hs y hy)
  have hC' : ∀ y ∈ Set.Icc (0 : Real) (-t),
      ‖iteratedDerivWithin 5 f0 (Set.Icc 0 (-t)) y‖ ≤ C / tau ^ 5 := by
    intro y hy
    have hfive : iteratedDerivWithin 5 f0 (Set.Icc 0 (-t)) y = f5 y := by
      calc
        _ = iteratedDerivWithin 4 (derivWithin f0 (Set.Icc 0 (-t)))
            (Set.Icc 0 (-t)) y := by
              rw [show 5 = 4 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 4 f1 (Set.Icc 0 (-t)) y := iteratedDerivWithin_congr e0 hy
        _ = iteratedDerivWithin 3 (derivWithin f1 (Set.Icc 0 (-t)))
            (Set.Icc 0 (-t)) y := by
              rw [show 4 = 3 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 3 f2 (Set.Icc 0 (-t)) y := iteratedDerivWithin_congr e1 hy
        _ = iteratedDerivWithin 2 (derivWithin f2 (Set.Icc 0 (-t)))
            (Set.Icc 0 (-t)) y := by
              rw [show 3 = 2 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 2 f3 (Set.Icc 0 (-t)) y := iteratedDerivWithin_congr e2 hy
        _ = iteratedDerivWithin 1 (derivWithin f3 (Set.Icc 0 (-t)))
            (Set.Icc 0 (-t)) y := by
              rw [show 2 = 1 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 1 f4 (Set.Icc 0 (-t)) y := iteratedDerivWithin_congr e3 hy
        _ = iteratedDerivWithin 0 (derivWithin f4 (Set.Icc 0 (-t)))
            (Set.Icc 0 (-t)) y := by
              rw [show 1 = 0 + 1 by norm_num, iteratedDerivWithin_succ']
        _ = iteratedDerivWithin 0 f5 (Set.Icc 0 (-t)) y := iteratedDerivWithin_congr e4 hy
        _ = f5 y := by simp
    rw [hfive, norm_neg]
    have hscaled := hbound (-y) (by
      rw [abs_neg]
      rw [abs_of_nonneg hy.1]
      exact hy.2.trans htupper)
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau] at hscaled
    exact (le_div_iff₀ (by positivity : 0 < tau ^ 5)).2
      (by simpa [mul_comm] using hscaled)
  have hrem := taylor_mean_remainder_bound
    (f := f0) (a := 0) (b := -t) (C := C / tau ^ 5)
    (x := -t) (n := 4) (neg_pos.mpr ht).le hcontneg
    ⟨(neg_pos.mpr ht).le, le_rfl⟩ hC'
  rw [taylorWithinEval_growingCentralPhase_four_of_neg
    htau htau1 heta0 heta ht htupper] at hrem
  simp only [f0, neg_neg] at hrem
  unfold gaussianCentralPhaseRemainderFour
  rw [abs_of_neg ht]
  norm_num at hrem ⊢
  exact hrem

theorem norm_growingCentralPhaseRemainderFour_le
    {tau eta C : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (heta0 : 0 < eta) (heta : eta < 1 / 2) (hC : 0 ≤ C)
    (hbound : ∀ y : Real, |y| ≤ eta * tau →
      ‖(tau : Complex) ^ 5 *
        gaussianCentralPhaseDerivFive (Real.exp (-tau)) y‖ ≤ C)
    {t : Real} (ht : |t| ≤ eta * tau) :
    ‖gaussianCentralPhaseRemainderFour (Real.exp (-tau)) t‖ ≤
      (C / tau ^ 5) * |t| ^ 5 / ((Nat.factorial 4 : Nat) : Real) := by
  rcases lt_trichotomy t 0 with htneg | htz | htpos
  · exact norm_growingCentralPhaseRemainderFour_le_of_neg
      htau htau1 heta0 heta hC hbound htneg
      (by rw [abs_of_neg htneg] at ht; exact ht)
  · subst t
    simp [gaussianCentralPhaseRemainderFour, gaussianCentralPhase_zero,
      gaussianPhaseTaylorFour]
  · exact norm_growingCentralPhaseRemainderFour_le_of_pos
      htau htau1 heta0 heta hC hbound htpos
      (by rw [abs_of_pos htpos] at ht; exact ht)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingHigherOrderCentralRatio.lean <==
import EuclideanBallsFormalization.HigherOrderCutoffArithmetic
import EuclideanBallsFormalization.HigherOrderScaleFactor
import EuclideanBallsFormalization.CriticalResidualMultiplier
import Mathlib.Tactic

set_option maxHeartbeats 800000

namespace EuclideanBallsFormalization

/-! Concrete H3 discharge in the growing range. -/

noncomputable section

open Asymptotics Filter MeasureTheory

def growingSymmetricClamp (r t : Real) : Real :=
  max (-r) (min r t)

theorem continuous_growingSymmetricClamp (r : Real) :
    Continuous (growingSymmetricClamp r) := by
  unfold growingSymmetricClamp
  fun_prop

theorem growingSymmetricClamp_mem {r t : Real} (hr : 0 ≤ r) :
    growingSymmetricClamp r t ∈ Set.Icc (-r) r := by
  unfold growingSymmetricClamp
  constructor
  · exact le_max_left _ _
  · exact max_le (by linarith) (min_le_left _ _)

theorem growingSymmetricClamp_eq_self {r t : Real} (ht : |t| ≤ r) :
    growingSymmetricClamp r t = t := by
  obtain ⟨htl, htu⟩ := abs_le.mp ht
  unfold growingSymmetricClamp
  rw [min_eq_right htu, max_eq_right htl]

theorem continuous_comp_growingSymmetricClamp_of_continuousOn
    {r : Real} (hr : 0 ≤ r) {f : Real → Complex}
    (hf : ContinuousOn f (Set.Icc (-r) r)) :
    Continuous (fun t => f (growingSymmetricClamp r t)) := by
  rw [← continuousOn_univ]
  exact hf.comp (continuous_growingSymmetricClamp r).continuousOn
    (fun t _ => growingSymmetricClamp_mem hr)

/-- A logarithmic saddle cutoff is eventually contained in the growing
inner window `d^(1/10)`. -/
theorem eventually_logarithmicCutoff_le_gaussianInnerWindowScale
    (M : Real) (hM : 0 ≤ M) :
    ∀ᶠ d : Nat in Filter.atTop,
      M * Real.sqrt (Real.log (d : Real)) ≤
        gaussianInnerWindowScale (d : Real) := by
  have hlittle :
      (fun x : Real => M * (Real.log x) ^ ((1 : Real) / 2))
          =o[Filter.atTop]
        (fun x : Real => x ^ ((1 : Real) / 10)) :=
    (isLittleO_log_rpow_rpow_atTop ((1 : Real) / 2) (by norm_num))
      |>.const_mul_left M
  have hreal : ∀ᶠ x : Real in Filter.atTop,
      ‖M * (Real.log x) ^ ((1 : Real) / 2)‖ ≤
        1 * ‖x ^ ((1 : Real) / 10)‖ :=
    isLittleO_iff.1 hlittle one_pos
  have hnat := tendsto_natCast_atTop_atTop.eventually hreal
  filter_upwards [hnat, eventually_ge_atTop (1 : Nat)] with d hd hd1
  have hdreal : (1 : Real) ≤ d := by exact_mod_cast hd1
  have hdnonneg : (0 : Real) ≤ d := zero_le_one.trans hdreal
  have hlog : 0 ≤ Real.log (d : Real) := Real.log_nonneg hdreal
  have hpow : 0 ≤ (d : Real) ^ ((1 : Real) / 10) :=
    Real.rpow_nonneg hdnonneg _
  have hlhs : 0 ≤ M * (Real.log (d : Real)) ^ ((1 : Real) / 2) :=
    mul_nonneg hM (Real.rpow_nonneg hlog _)
  rw [Real.sqrt_eq_rpow, gaussianInnerWindowScale]
  rw [Real.norm_eq_abs, abs_of_nonneg hlhs, Real.norm_eq_abs,
    abs_of_nonneg hpow, one_mul] at hd
  exact hd

def growingHigherOrderCutoff (K : Nat) : Real :=
  8 * Real.sqrt ((K + 2 : Nat) : Real)

theorem growingHigherOrderCutoff_pos (K : Nat) :
    0 < growingHigherOrderCutoff K := by
  dsimp [growingHigherOrderCutoff]
  positivity

theorem growingHigherOrderCutoff_curvature_budget (K : Nat) :
    ((K + 2 : Nat) : Real) ≤
      (1 / 64 : Real) * growingHigherOrderCutoff K ^ 2 := by
  have hnonneg : (0 : Real) ≤ (K + 2 : Nat) := by positivity
  rw [growingHigherOrderCutoff, mul_pow, Real.sq_sqrt hnonneg]
  ring_nf
  exact le_rfl

theorem growing_centralQuadraticCoefficient_eq_scaledVariance
    {d : Nat} (hd : 0 < d) (tau : Real) :
    centralQuadraticCoefficient (d : Real) tau (1 / Real.sqrt d)
        (gaussianVariance (Real.exp (-tau))) =
      tau ^ 2 * gaussianVariance (Real.exp (-tau)) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtSq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  unfold centralQuadraticCoefficient
  field_simp [hsqrt.ne']
  rw [hsqrtSq]
  ring

theorem continuousOn_growingCentralPhase_local
    {tau eta : Real} (htau : 0 < tau) (heta : 0 < eta)
    (hcont : ContDiffOn Real 5 (gaussianCentralPhase (Real.exp (-tau)))
      (Set.Icc (-(eta * tau)) (eta * tau))) :
    ContinuousOn (gaussianCentralPhase (Real.exp (-tau)))
      (Set.Icc (-(eta * tau)) (eta * tau)) := by
  exact hcont.continuousOn

theorem continuousOn_growingCentralThetaProduct_local
    {d : Nat} {tau eta : Real} (x : Fin d → Real)
    (htau : 0 < tau) (htau1 : tau ≤ 1) (heta0 : 0 ≤ eta)
    (heta : eta ≤ 1 / 2) :
    ContinuousOn (fun t => growingCentralThetaProduct tau t x)
      (Set.Icc (-(eta * tau)) (eta * tau)) := by
  intro t ht
  have habs : |t| ≤ eta * tau := abs_le.mpr ht
  have hsector : |t| ≤ tau / 2 := by
    exact habs.trans (by nlinarith)
  change ContinuousWithinAt
    (growingThetaRatioProductQCanonicalPath tau x) _ t
  exact (hasDerivAt_growingThetaRatioProductQCanonicalPath_firstExplicit
    x htau htau1 hsector).continuousAt.continuousWithinAt

private theorem exists_growingHigherOrderCentralRatio_data_of_pole
    (K : Nat) (hK : 0 < K)
    (F : Real → Complex → Complex) (chart : Real → Complex)
    (hACont : ∀ {tau eps : Real}, 0 < tau →
      Continuous (fun u : Real =>
        F tau (chart tau * ((eps * u : Real) : Complex))))
    (hAcoeffData : ∃ BA : Real, 0 < BA ∧
      ∀ {tau : Real}, 0 < tau → tau ≤ 1 →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin (F tau) 0 (chart tau)) nu) ≤ BA)
    (hnumData : ∃ N0 D : Nat, ∃ tau0 eta Crem : Real,
      0 < N0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      0 < eta ∧ eta < 1 / 2 ∧ 0 < Crem ∧
      ∀ {d : Nat} {tau R : Real} (x : Fin d → Real) {u : Real},
        N0 ≤ d → 0 < tau → tau ≤ tau0 →
        0 < R → R ≤ eta →
        |u| ≤ growingHigherOrderCutoff K * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
            (Complex.I * (tau : Complex)) (radialGaussianJet (-tau) x)
            (higherOrderCentralExponent (d : Real) tau (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) tau
                (1 / Real.sqrt d)
                (gaussianVariance (Real.exp (-tau))))
              (gaussianCentralPhase (Real.exp (-tau))))
            (fun v ↦ F tau
              (chart tau * (((1 / Real.sqrt d) * v : Real) : Complex)))
            (fun v ↦ growingCentralThetaProduct tau
              (tau * ((1 / Real.sqrt d) * v)) x) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)))
    (hzeroRemData : ∃ N0 D : Nat, ∃ tau0 eta Crem : Real,
      0 < N0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      0 < eta ∧ eta < 1 / 2 ∧ 0 < Crem ∧
      ∀ {d : Nat} {tau R u : Real},
        N0 ≤ d → 0 < tau → tau ≤ tau0 → 0 < R → R ≤ eta →
        |u| ≤ growingHigherOrderCutoff K * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
            (Complex.I * (tau : Complex)) zeroFrequencyJet
            (higherOrderCentralExponent (d : Real) tau (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) tau
                (1 / Real.sqrt d)
                (gaussianVariance (Real.exp (-tau))))
              (gaussianCentralPhase (Real.exp (-tau))))
            (fun v ↦ F tau
              (chart tau * (((1 / Real.sqrt d) * v : Real) : Complex)))
            (fun _ ↦ 1) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)))
    (hzeroLowerData : ∃ alpha0 : Real, ∃ d0 : Nat,
      1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
          let tau := gaussianSaddleTau ((n : Real) / d)
          1 ≤ ‖higherOrderFullCentralZeroIntegral (d : Real) tau
            (1 / Real.sqrt d) (gaussianInnerWindowScale (d : Real))
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ F tau
              (chart tau *
                (((1 / Real.sqrt d) * u : Real) : Complex)))‖)
    (hdecayData : ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {d : Nat} {tau u : Real} (x : Fin d → Real),
        0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            F tau (chart tau *
              (((1 / Real.sqrt d) * u : Real) : Complex)) *
            growingCentralThetaProduct tau
              (tau * u / Real.sqrt d) x‖ ≤
          2 * Real.exp (-u ^ 2 / 64) ∧
        ‖Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            F tau (chart tau *
              (((1 / Real.sqrt d) * u : Real) : Complex))‖ ≤
          2 * Real.exp (-u ^ 2 / 64)) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ M C Cb : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Cb ∧
      ∀ d n : Nat, N0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d → Real,
          let tau := gaussianSaddleTau ((n : Real) / d)
          let eps : Real := 1 / Real.sqrt d
          let q := centralQuadraticCoefficient (d : Real) tau eps
            (gaussianVariance (Real.exp (-tau)))
          let L := M * Real.sqrt (Real.log (d : Real))
          let R := gaussianInnerWindowScale (d : Real)
          ‖higherOrderFullCentralIntegral (d : Real) tau eps R
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ F tau
                  (chart tau * ((eps * u : Real) : Complex)))
                (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
              higherOrderFullCentralZeroIntegral (d : Real) tau eps R
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ F tau
                  (chart tau * ((eps * u : Real) : Complex))) -
              higherOrderFiniteRatioApproximation K tau (d : Real) eps q L
                (fun k ↦ growingCentralPhaseJet tau k 0)
                (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
                (radialGaussianJet (-tau) x) 1
                (Complex.I * (tau : Complex))
                (growingCentralThetaProduct tau 0 x)‖ ≤
              C * (((d : Real) ^ K)⁻¹) ∧
            (1 / 2 : Real) ≤
              ‖finiteSaddleBase K ((eps : Complex) ^ 2)
                (higherOrderIntegratedCoefficient K
                  (higherOrderPhaseFamily (tau : Complex) (d : Complex)
                    (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0))
                  (higherOrderPoleFamily 1
                    (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
                  1 q L)‖ ∧
            ∀ j < K, ∀ s ∈ Finset.Icc 1 (2 * j),
              ‖higherOrderIntegratedCoefficient K
                (higherOrderPhaseFamily (tau : Complex) (d : Complex)
                  (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0))
                (higherOrderPoleFamily 1
                  (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
                1 q L j s‖ ≤ Cb := by
  let M : Real := growingHigherOrderCutoff K
  have hM : 0 < M := growingHigherOrderCutoff_pos K
  obtain ⟨Nnum, Dnum, tauNum, etaNum, Cnum, hNnum, htauNum,
      htauNumHalf, hetaNum, hetaNumHalf, hCnum, hnum⟩ := hnumData
  obtain ⟨Nzero, Dzero, tauZero, etaZero, Czero, hNzero, htauZero,
      htauZeroHalf, hetaZero, hetaZeroHalf, hCzero, hzeroRem⟩ := hzeroRemData
  obtain ⟨alphaBase, Nbase, halphaBase, hzeroLower⟩ := hzeroLowerData
  obtain ⟨tauDecay, htauDecay, htauDecayOne, hdecayRaw⟩ := hdecayData
  obtain ⟨BA, hBA, hAcoeff⟩ := hAcoeffData
  let eta : Real := min etaNum etaZero
  have heta : 0 < eta := lt_min hetaNum hetaZero
  have hetaHalf : eta < 1 / 2 := (min_le_left _ _).trans_lt hetaNumHalf
  obtain ⟨tauPhase, Cphase, htauPhase, htauPhaseHalf, hCphase,
      hphaseLocal⟩ :=
    exists_tau0_C_growingCentralPhase_contDiffOn_five heta hetaHalf
  obtain ⟨tauX, BX, htauX, htauXHalf, hBX, hXcoeff⟩ :=
    exists_tau0_B_growingPhase_coefficientNorm_le K heta.le hetaHalf
  obtain ⟨tauB, BB, htauB, htauBHalf, hBB, hBcoeff⟩ :=
    exists_tau0_B_growingProduct_coefficientNorm_le K heta.le hetaHalf
  obtain ⟨alphaQ, tauQ, CQ, halphaQ, htauQ, htauQHalf, hCQ, hQdata⟩ :=
    exists_growingCentral_saddle_central_data heta hetaHalf
  obtain ⟨tauTheta, htauTheta, htauTheta40, hthetaBound⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tauTarget : Real := min tauNum
    (min tauZero (min tauDecay
      (min tauPhase (min tauX (min tauB (min tauQ tauTheta))))))
  have htauTarget : 0 < tauTarget := by
    dsimp [tauTarget]
    exact lt_min htauNum (lt_min htauZero (lt_min htauDecay
      (lt_min htauPhase (lt_min htauX (lt_min htauB
        (lt_min htauQ htauTheta))))))
  have htauTargetOne : tauTarget ≤ 1 :=
    (min_le_left _ _).trans (htauNumHalf.trans (by norm_num))
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauTarget :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauTarget htauTarget).mono fun _ h => h.le
  obtain ⟨alphaTau, halphaTau⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaBase (max alphaQ (max alphaTau 1))
  have halpha0 : 1 ≤ alpha0 := by
    exact (le_max_right alphaTau 1).trans
      ((le_max_right alphaQ (max alphaTau 1)).trans
        (le_max_right alphaBase (max alphaQ (max alphaTau 1))))
  let D : Nat := max Dnum Dzero
  let Crem : Real := 2 * max Cnum Czero
  have hCrem : 0 < Crem := by dsimp [Crem]; positivity
  let q0 : Real := 1 / 4
  have hq0 : 0 < q0 := by norm_num [q0]
  let Cb : Real := higherOrderIntegratedBound K BX BA 1 q0
  have hCb : 0 ≤ Cb := by
    dsimp [Cb, higherOrderIntegratedBound, higherOrderCoreBound,
      weightedTaylorCoreCoefficientBound]
    have hm := polynomialGaussianMoment_nonneg (higherOrderIntegratedDegree K)
      hq0
    positivity
  let Cdecay : Real := 2
  let cdecay : Real := 1 / 64
  have hCdecay : 0 < Cdecay := by norm_num [Cdecay]
  have hcdecay : 0 < cdecay := by norm_num [cdecay]
  let Awindow : Real := 1 / 2
  have hAwindow : 0 < Awindow := by norm_num [Awindow]
  let Dcorr : Real :=
    (2 * K : Real) * higherOrderIntegratedBound K BX BA BB q0 +
      (2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0
  have hDcorr : 0 ≤ Dcorr := by
    dsimp [Dcorr, higherOrderIntegratedBound, higherOrderCoreBound,
      weightedTaylorCoreCoefficientBound]
    have hm := polynomialGaussianMoment_nonneg (higherOrderIntegratedDegree K)
      hq0
    positivity
  let Econst : Real :=
    Crem * polynomialGaussianMoment D q0 + 2 * Cdecay * Awindow
  have hEconst : 0 < Econst := by
    have hm := polynomialGaussianMoment_nonneg D hq0
    dsimp [Econst]
    nlinarith [mul_nonneg hCrem.le hm]
  let C : Real :=
    (2 * (1 + 1) / (1 / 2 : Real) +
      2 * Dcorr / (1 / 2 : Real) ^ 2) * Econst
  have hC : 0 < C := by dsimp [C]; positivity
  obtain ⟨Nmargin, hNmargin, hmargin⟩ :=
    invPow_mul_le_quarter_above_threshold K hK hEconst.le
      (c := (1 : Real)) (by norm_num)
  obtain ⟨Ninner, hinnerWindow⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
      (eta := eta) (C := 0) heta
  have hcutEvent : ∀ᶠ d : Nat in Filter.atTop,
      M * Real.sqrt (Real.log (d : Real)) ≤
        gaussianInnerWindowScale (d : Real) :=
    eventually_logarithmicCutoff_le_gaussianInnerWindowScale M hM.le
  have hall : ∀ᶠ d : Nat in Filter.atTop,
      Nnum ≤ d ∧ Nzero ≤ d ∧ Nbase ≤ d ∧ Nmargin ≤ d ∧
        Ninner ≤ d ∧ 1 ≤ d ∧
        M * Real.sqrt (Real.log (d : Real)) ≤
          gaussianInnerWindowScale (d : Real) := by
    filter_upwards [eventually_ge_atTop Nnum, eventually_ge_atTop Nzero,
      eventually_ge_atTop Nbase, eventually_ge_atTop Nmargin,
      eventually_ge_atTop Ninner, eventually_ge_atTop (1 : Nat),
      hcutEvent] with d hdnum hdzero hdbase hdmargin hdinner hd1 hcut
    exact ⟨hdnum, hdzero, hdbase, hdmargin, hdinner, hd1, hcut⟩
  obtain ⟨Nthreshold, hthreshold⟩ := Filter.eventually_atTop.1 hall
  let N0 : Nat := max 1 Nthreshold
  have hN0 : 0 < N0 := by dsimp [N0]; omega
  refine ⟨alpha0, N0, M, C, Cb, halpha0, hN0, hM, hC, hCb, ?_⟩
  intro d n hd0 hd halpha x
  dsimp only
  have hthresholdD : Nthreshold ≤ d :=
    (le_max_right 1 Nthreshold).trans (by simpa [N0] using hd0)
  obtain ⟨hdnum, hdzero, hdbase, hdmargin, hdinner, hd1, hcut⟩ :=
    hthreshold d hthresholdD
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hsqrtSq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
  let alpha : Real := (n : Real) / d
  have halphaRatio : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halpha
  have halphaBase' : alphaBase ≤ alpha :=
    (le_max_left alphaBase (max alphaQ (max alphaTau 1))).trans halphaRatio
  have halphaQ' : alphaQ ≤ alpha :=
    ((le_max_left alphaQ (max alphaTau 1)).trans
      (le_max_right alphaBase (max alphaQ (max alphaTau 1)))).trans halphaRatio
  have halphaTau' : alphaTau ≤ alpha :=
    (((le_max_left alphaTau 1).trans
      (le_max_right alphaQ (max alphaTau 1))).trans
      (le_max_right alphaBase (max alphaQ (max alphaTau 1)))).trans halphaRatio
  let tau : Real := gaussianSaddleTau alpha
  have htau : 0 < tau := by
    have halphaQPos : 0 < alphaQ := zero_lt_one.trans_le halphaQ
    have halphaPos : 0 < alpha := halphaQPos.trans_le halphaQ'
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauTarget' : tau ≤ tauTarget := by
    dsimp [tau]
    exact halphaTau alpha halphaTau'
  have htauNum' : tau ≤ tauNum := htauTarget'.trans (min_le_left _ _)
  have htauZero' : tau ≤ tauZero :=
    htauTarget'.trans ((min_le_right _ _).trans (min_le_left _ _))
  have htauDecay' : tau ≤ tauDecay :=
    htauTarget'.trans ((min_le_right _ _).trans
      ((min_le_right _ _).trans (min_le_left _ _)))
  have htauPhase' : tau ≤ tauPhase :=
    htauTarget'.trans ((min_le_right _ _).trans
      ((min_le_right _ _).trans
        ((min_le_right _ _).trans (min_le_left _ _))))
  have htauX' : tau ≤ tauX :=
    htauTarget'.trans ((min_le_right _ _).trans
      ((min_le_right _ _).trans
        ((min_le_right _ _).trans
          ((min_le_right _ _).trans (min_le_left _ _)))))
  have htauB' : tau ≤ tauB :=
    htauTarget'.trans ((min_le_right _ _).trans
      ((min_le_right _ _).trans
        ((min_le_right _ _).trans
          ((min_le_right _ _).trans
            ((min_le_right _ _).trans (min_le_left _ _))))))
  have htauQ' : tau ≤ tauQ :=
    htauTarget'.trans ((min_le_right _ _).trans
      ((min_le_right _ _).trans
        ((min_le_right _ _).trans
          ((min_le_right _ _).trans
            ((min_le_right _ _).trans
              ((min_le_right _ _).trans (min_le_left _ _)))))))
  have htauTheta' : tau ≤ tauTheta :=
    htauTarget'.trans ((min_le_right _ _).trans
      ((min_le_right _ _).trans
        ((min_le_right _ _).trans
          ((min_le_right _ _).trans
            ((min_le_right _ _).trans
              ((min_le_right _ _).trans (min_le_right _ _)))))))
  have htauOne : tau ≤ 1 := htauTarget'.trans htauTargetOne
  obtain ⟨_, _, hqScaled, _, _, _⟩ := hQdata alpha halphaQ'
  let eps : Real := 1 / Real.sqrt d
  let q : Real := centralQuadraticCoefficient (d : Real) tau eps
    (gaussianVariance (Real.exp (-tau)))
  let L : Real := M * Real.sqrt (Real.log (d : Real))
  let R : Real := gaussianInnerWindowScale (d : Real)
  let phaseC : Real → Complex := fun t =>
    gaussianCentralPhase (Real.exp (-tau))
      (growingSymmetricClamp (eta * tau) t)
  let Afun : Real → Complex := fun u =>
    F tau (chart tau * ((eps * u : Real) : Complex))
  let Bfun : Real → Complex := fun u =>
    growingCentralThetaProduct tau
      (growingSymmetricClamp (eta * tau) (tau * eps * u)) x
  obtain ⟨_, _, _, hReta, hRhalf⟩ := hinnerWindow d hdinner
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hL0 : 0 ≤ L := by dsimp [L]; positivity
  have hLR : L ≤ R := by simpa [L, R] using hcut
  have hepsAbs : |eps| = 1 / Real.sqrt (d : Real) := by
    dsimp [eps]
    rw [abs_of_pos (one_div_pos.mpr hsqrt)]
  have hepsNorm : ‖(eps : Complex)‖ ≤ 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, hepsAbs]
    have hsqrtOne : 1 ≤ Real.sqrt (d : Real) := by
      rw [Real.one_le_sqrt]
      exact_mod_cast hd1
    exact (div_le_one hsqrt).2 hsqrtOne
  have hqLower : q0 ≤ q := by
    rw [show q = tau ^ 2 * gaussianVariance (Real.exp (-tau)) by
      simpa [q, eps] using growing_centralQuadraticCoefficient_eq_scaledVariance
        hd tau]
    simpa [q0] using hqScaled
  have hqPos : 0 < q := hq0.trans_le hqLower
  have hphaseCont : Continuous phaseC := by
    dsimp [phaseC]
    exact continuous_comp_growingSymmetricClamp_of_continuousOn
      (mul_nonneg heta.le htau.le)
      (continuousOn_growingCentralPhase_local htau heta
        (hphaseLocal htau htauPhase').1)
  have hAcontinuous : Continuous Afun := by
    dsimp [Afun]
    exact hACont htau
  have hproductLocal : ContinuousOn
      (fun t => growingCentralThetaProduct tau t x)
      (Set.Icc (-(eta * tau)) (eta * tau)) :=
    continuousOn_growingCentralThetaProduct_local x htau htauOne
      heta.le hetaHalf.le
  have hproductClamp : Continuous (fun t =>
      growingCentralThetaProduct tau
        (growingSymmetricClamp (eta * tau) t) x) :=
    continuous_comp_growingSymmetricClamp_of_continuousOn
      (mul_nonneg heta.le htau.le) hproductLocal
  have hBcontinuous : Continuous Bfun := by
    dsimp [Bfun]
    have hlinear : Continuous (fun u : Real => tau * eps * u) := by fun_prop
    exact hproductClamp.comp hlinear
  have hlocal {u : Real} (hu : |u| ≤ L) : |eps * u| ≤ eta := by
    rw [abs_mul, hepsAbs]
    rw [show 1 / Real.sqrt (d : Real) * |u| =
      |u| / Real.sqrt (d : Real) by ring]
    apply (div_le_iff₀ hsqrt).2
    exact hu.trans (hLR.trans (by simpa [R] using hReta))
  have hangleLocal {u : Real} (hu : |eps * u| ≤ eta) :
      |tau * eps * u| ≤ eta * tau := by
    calc
      |tau * eps * u| = |tau| * |eps * u| := by
        rw [show tau * eps * u = tau * (eps * u) by ring, abs_mul]
      _ = tau * |eps * u| := by rw [abs_of_pos htau]
      _ ≤ tau * eta := mul_le_mul_of_nonneg_left hu htau.le
      _ = eta * tau := by ring
  have hrem : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
          (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0)
          1 (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
          (Complex.I * (tau : Complex)) (radialGaussianJet (-tau) x)
          (higherOrderCentralExponent (d : Real) tau eps q phaseC)
          Afun Bfun u‖ ≤
        |eps| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)) := by
    intro u hu
    have huAbs : |u| ≤ L := abs_le.mpr ⟨hu.1.le, hu.2⟩
    have huLocal := hlocal huAbs
    have hclamp := growingSymmetricClamp_eq_self (hangleLocal huLocal)
    have hraw := hnum x hdnum htau htauNum' heta
      (min_le_left _ _) (by simpa [M, L] using huAbs) huLocal
    have hraw' :
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
            (Complex.I * (tau : Complex)) (radialGaussianJet (-tau) x)
            (higherOrderCentralExponent (d : Real) tau eps q phaseC)
            Afun Bfun u‖ ≤
          |eps| ^ (2 * K) * Cnum * (1 + |u| ^ (2 * Dnum)) := by
      unfold higherOrderCentralRemainder higherOrderPointwiseRemainder
        higherOrderCentralExponent
      rw [show phaseC (tau * eps * u) =
          gaussianCentralPhase (Real.exp (-tau)) (tau * eps * u) by
        simp [phaseC, hclamp]]
      rw [show Bfun u = growingCentralThetaProduct tau (tau * eps * u) x by
        simp [Bfun, hclamp]]
      simpa [higherOrderCentralRemainder, higherOrderPointwiseRemainder,
        higherOrderCentralExponent, eps, q, Afun, mul_assoc] using hraw
    exact hraw'.trans (scaled_polynomial_remainder_mono u eps K
      (Nat.le_max_left _ _) hCnum.le (le_max_left _ _))
  have hrem0 : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
          (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0)
          1 (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
          (Complex.I * (tau : Complex)) zeroFrequencyJet
          (higherOrderCentralExponent (d : Real) tau eps q phaseC)
          Afun (fun _ ↦ 1) u‖ ≤
        |eps| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)) := by
    intro u hu
    have huAbs : |u| ≤ L := abs_le.mpr ⟨hu.1.le, hu.2⟩
    have huLocal := hlocal huAbs
    have hclamp := growingSymmetricClamp_eq_self (hangleLocal huLocal)
    have hraw := hzeroRem hdzero htau htauZero' heta
      (min_le_right _ _) (by simpa [M, L] using huAbs) huLocal
    have hraw' :
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
            (Complex.I * (tau : Complex)) zeroFrequencyJet
            (higherOrderCentralExponent (d : Real) tau eps q phaseC)
            Afun (fun _ ↦ 1) u‖ ≤
          |eps| ^ (2 * K) * Czero * (1 + |u| ^ (2 * Dzero)) := by
      unfold higherOrderCentralRemainder higherOrderPointwiseRemainder
        higherOrderCentralExponent
      rw [show phaseC (tau * eps * u) =
          gaussianCentralPhase (Real.exp (-tau)) (tau * eps * u) by
        simp [phaseC, hclamp]]
      simpa [higherOrderCentralRemainder, higherOrderPointwiseRemainder,
        higherOrderCentralExponent, eps, q, Afun, mul_assoc] using hraw
    exact hraw'.trans (scaled_polynomial_remainder_mono u eps K
      (Nat.le_max_right _ _) hCzero.le (le_max_right _ _))
  have hangleFull {u : Real} (hu : u ∈ Set.Icc (-R) R) :
      |eps * u| ≤ eta := by
    have huAbs : |u| ≤ R := abs_le.mpr hu
    rw [abs_mul, hepsAbs]
    rw [show 1 / Real.sqrt (d : Real) * |u| =
      |u| / Real.sqrt (d : Real) by ring]
    apply (div_le_iff₀ hsqrt).2
    exact huAbs.trans (by simpa [R] using hReta)
  have hdecay : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((d : Complex) * phaseC (tau * eps * u)) *
          Afun u * Bfun u‖ ≤
        Cdecay * Real.exp (-(cdecay * u ^ 2)) := by
    intro u hu
    have huAbs : |u| ≤ R := abs_le.mpr hu
    have hraw := (hdecayRaw x hd htau htauDecay'
      (huAbs.trans (by simpa [R] using hRhalf))).1
    have hclamp := growingSymmetricClamp_eq_self
      (hangleLocal (hangleFull hu))
    have hphaseEval : phaseC (tau * eps * u) =
        gaussianCentralPhase (Real.exp (-tau)) (tau * u / Real.sqrt d) := by
      dsimp [phaseC]
      rw [hclamp]
      congr 1
      dsimp [eps]
      ring
    have hBEval : Bfun u =
        growingCentralThetaProduct tau (tau * u / Real.sqrt d) x := by
      dsimp [Bfun]
      rw [hclamp]
      congr 1
      dsimp [eps]
      ring
    rw [hphaseEval, hBEval]
    rw [show -(cdecay * u ^ 2) = -u ^ 2 / 64 by
      dsimp [cdecay]; ring]
    simpa [Afun, Cdecay, eps, div_eq_mul_inv, mul_assoc] using hraw
  have hdecay0 : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((d : Complex) * phaseC (tau * eps * u)) *
          Afun u‖ ≤
        Cdecay * Real.exp (-(cdecay * u ^ 2)) := by
    intro u hu
    have huAbs : |u| ≤ R := abs_le.mpr hu
    have hraw := (hdecayRaw x hd htau htauDecay'
      (huAbs.trans (by simpa [R] using hRhalf))).2
    have hclamp := growingSymmetricClamp_eq_self
      (hangleLocal (hangleFull hu))
    have hphaseEval : phaseC (tau * eps * u) =
        gaussianCentralPhase (Real.exp (-tau)) (tau * u / Real.sqrt d) := by
      dsimp [phaseC]
      rw [hclamp]
      congr 1
      dsimp [eps]
      ring
    rw [hphaseEval]
    rw [show -(cdecay * u ^ 2) = -u ^ 2 / 64 by
      dsimp [cdecay]; ring]
    simpa [Afun, Cdecay, eps, div_eq_mul_inv, mul_assoc] using hraw
  have hFullEq :
      higherOrderFullCentralIntegral (d : Real) tau eps R phaseC Afun Bfun =
        higherOrderFullCentralIntegral (d : Real) tau eps R
          (gaussianCentralPhase (Real.exp (-tau))) Afun
          (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) := by
    unfold higherOrderFullCentralIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    rw [Set.uIcc_of_le (by linarith [hR0])] at hu
    have hclamp := growingSymmetricClamp_eq_self
      (hangleLocal (hangleFull hu))
    simp [phaseC, Bfun, hclamp]
  have hZeroEq :
      higherOrderFullCentralZeroIntegral (d : Real) tau eps R phaseC Afun =
        higherOrderFullCentralZeroIntegral (d : Real) tau eps R
          (gaussianCentralPhase (Real.exp (-tau))) Afun := by
    unfold higherOrderFullCentralZeroIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    rw [Set.uIcc_of_le (by linarith [hR0])] at hu
    have hclamp := growingSymmetricClamp_eq_self
      (hangleLocal (hangleFull hu))
    simp [phaseC, hclamp]
  have halphaBaseProd : alphaBase * (d : Real) ≤ (n : Real) := by
    exact (mul_le_mul_of_nonneg_right
      (le_max_left alphaBase (max alphaQ (max alphaTau 1))) hdreal.le).trans
      halpha
  have hzeroLowerC : (1 : Real) ≤
      ‖higherOrderFullCentralZeroIntegral (d : Real) tau eps R phaseC Afun‖ := by
    rw [hZeroEq]
    have hraw := hzeroLower d n hdbase hd halphaBaseProd
    simpa [tau, alpha, eps, R, Afun] using hraw
  have hGamma : ‖growingCentralThetaProduct tau 0 x‖ ≤ 1 := by
    simpa using hthetaBound tau 0 x htau htauTheta' (by norm_num)
  have hTzero : radialGaussianJet (-tau) x 0 =
      growingCentralThetaProduct tau 0 x := by
    calc
      radialGaussianJet (-tau) x 0 = radialGaussianProduct (-tau) x := by simp
      _ = radialGaussianProduct (Real.log (Real.exp (-tau))) x := by
        rw [Real.log_exp]
      _ = gaussianPolarThetaProduct (Real.exp (-tau)) 0 x :=
        radialGaussianProduct_log_eq_polar (Real.exp_pos _) x
      _ = growingCentralThetaProduct tau 0 x :=
        (growingCentralThetaProduct_eq_gaussianPolarThetaProduct x).symm
  have hcorrection :
      ‖finiteSaddleDerivativeCorrection K ((eps : Complex) ^ 2)
        (higherOrderIntegratedCoefficient K
          (higherOrderPhaseFamily (tau : Complex) (d : Complex)
            (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0))
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
          (Complex.I * (tau : Complex)) q L)
        (radialGaussianJet (-tau) x)‖ ≤ Dcorr := by
    have hXc : ∀ m < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPhaseFamily (tau : Complex) (d : Complex)
            (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0) m) ≤ BX :=
      fun m hm => by simpa [eps] using hXcoeff hd htau htauX' m hm
    have hAc : ∀ m < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin (F tau) 0 (chart tau)) m) ≤ BA :=
      hAcoeff htau htauOne
    have hBc : ∀ m < 2 * K,
        polynomialCoefficientNorm
          (diagonalTaylorFamily (Complex.I * (tau : Complex))
            (radialGaussianJet (-tau) x) m) ≤ BB :=
      hBcoeff x htau htauB'
    apply norm_finiteSaddleDerivativeCorrection_le_from_coefficients
      K
      (higherOrderPhaseFamily (tau : Complex) (d : Complex) (eps : Complex)
        (fun k ↦ growingCentralPhaseJet tau k 0))
      (higherOrderPoleFamily 1
        (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
      (Complex.I * (tau : Complex)) (eps : Complex)
      (radialGaussianJet (-tau) x)
      BX BA BB q0 hq0 hqLower hL0 hepsNorm hBX.le hBA.le hBB.le
      (by simpa [hTzero] using hGamma) hXc hAc hBc
    · intro m hm
      unfold higherOrderPhaseFamily
      exact polynomialHasParity_shiftedPhaseTaylorFamily (tau : Complex)
        ((d : Complex) * (eps : Complex) ^ 2)
        (fun k ↦ growingCentralPhaseJet tau k 0) m
    · intro m hm
      exact polynomialHasParity_scaledTaylorJetPolynomial 1
        (affineTaylorJetAtOrigin (F tau) 0 (chart tau)) m
    · intro m hm
      unfold higherOrderPhaseFamily
      exact (natDegree_shiftedPhaseTaylorFamily_le _ _ _ _).trans (by omega)
    · intro m hm
      unfold higherOrderPoleFamily
      exact (natDegree_scaledTaylorJetPolynomial_le _ _ _).trans (by omega)
  have herror :
      |eps| ^ (2 * K) * Crem * polynomialGaussianMoment D q +
          higherOrderCentralTailBound Cdecay cdecay L R ≤
        Econst * (((d : Real) ^ K)⁻¹) := by
    apply higherOrderCentralError_le_invPow K D hK hd1
      (q0 := q0) (q := q) (M := M) (Crem := Crem)
      (Cdecay := Cdecay) (cdecay := cdecay)
      (A := Awindow) (R := R)
    · exact hq0
    · exact hqLower
    · exact hM.le
    · exact hCrem.le
    · exact hCdecay.le
    · exact hcdecay
    · exact hAwindow.le
    · exact hR0
    · simpa [L] using hLR
    · simpa [R, Awindow, div_eq_mul_inv, mul_comm] using hRhalf
    · simpa [M, cdecay] using growingHigherOrderCutoff_curvature_budget K
  have hsmallError :
      |eps| ^ (2 * K) * Crem * polynomialGaussianMoment D q +
          higherOrderCentralTailBound Cdecay cdecay L R ≤ (1 : Real) / 4 :=
    herror.trans (hmargin d hdmargin)
  have hratio :=
    norm_higherOrderFullCentralRatio_sub_approximation_le_of_zero_lower
      hK tau (d : Real) eps q L R phaseC
      (fun k ↦ growingCentralPhaseJet tau k 0)
      1 (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
      (Complex.I * (tau : Complex)) (radialGaussianJet (-tau) x)
      Afun Bfun (growingCentralThetaProduct tau 0 x)
      Crem Cdecay cdecay 1 1 Dcorr hphaseCont hAcontinuous hBcontinuous
      hqPos hL0 hLR hCrem.le hCdecay.le hcdecay.le (by norm_num)
      hrem hrem0 hdecay hdecay0 hzeroLowerC hGamma hTzero hcorrection
      hsmallError
  rw [hFullEq, hZeroEq] at hratio
  change _ ∧ _ ∧ _
  refine ⟨?_, ?_, ?_⟩
  · refine hratio.1.trans ?_
    let E : Real := |eps| ^ (2 * K) * Crem * polynomialGaussianMoment D q +
      higherOrderCentralTailBound Cdecay cdecay L R
    have hE : E ≤ Econst * (((d : Real) ^ K)⁻¹) := by
      simpa [E] using herror
    have hE0 : 0 ≤ E := by
      dsimp [E]
      have hm := polynomialGaussianMoment_nonneg D hqPos
      unfold higherOrderCentralTailBound
      positivity
    have hcoef1 : 0 ≤ 2 * (1 + (1 : Real)) / (1 / 2 : Real) := by positivity
    have hcoef2 : 0 ≤ 2 * Dcorr / (1 / 2 : Real) ^ 2 := by positivity
    calc
      2 * E * (1 + (1 : Real)) / (1 / 2) +
          2 * Dcorr * E / (1 / 2) ^ 2 =
        (2 * (1 + (1 : Real)) / (1 / 2)) * E +
          (2 * Dcorr / (1 / 2) ^ 2) * E := by ring
      _ ≤ (2 * (1 + (1 : Real)) / (1 / 2)) *
            (Econst * (((d : Real) ^ K)⁻¹)) +
          (2 * Dcorr / (1 / 2) ^ 2) *
            (Econst * (((d : Real) ^ K)⁻¹)) := by gcongr
      _ = C * (((d : Real) ^ K)⁻¹) := by
        dsimp [C]
        ring
  · rw [← finiteSaddleBase_scale_independent K
      (higherOrderPhaseFamily (tau : Complex) (d : Complex) (eps : Complex)
        (fun k ↦ growingCentralPhaseJet tau k 0))
      (higherOrderPoleFamily 1
        (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
      (Complex.I * (tau : Complex)) ((eps : Complex) ^ 2) q L]
    convert hratio.2 using 1 <;> norm_num
  · intro j hj s hs
    apply norm_higherOrderIntegratedCoefficient_one_le
      K
      (higherOrderPhaseFamily (tau : Complex) (d : Complex) (eps : Complex)
        (fun k ↦ growingCentralPhaseJet tau k 0))
      (higherOrderPoleFamily 1
        (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
      BX BA q0 j s hq0 hqLower hL0 hBX.le hBA.le
    · intro m hm
      simpa [eps] using hXcoeff hd htau htauX' m hm
    · exact hAcoeff htau htauOne
    · intro m hm
      unfold higherOrderPhaseFamily
      exact (natDegree_shiftedPhaseTaylorFamily_le _ _ _ _).trans (by omega)
    · intro m hm
      unfold higherOrderPoleFamily
      exact (natDegree_scaledTaylorJetPolynomial_le _ _ _).trans (by omega)

lemma growingPlusHigherOrderPoleAmplitude_eq_scaled
    {d : Nat} {tau u : Real} :
    gaussianNormalizedPoleAmplitudeComplex (Real.exp (-tau) : Complex)
        ((tau : Complex) *
          (((1 / Real.sqrt d) * u : Real) : Complex)) =
      growingCentralPlusAmplitude tau (u / Real.sqrt d) := by
  rw [show ((tau : Complex) *
      (((1 / Real.sqrt d) * u : Real) : Complex)) =
        ((tau * (u / Real.sqrt d) : Real) : Complex) by
      push_cast
      ring]
  rw [gaussianNormalizedPoleAmplitudeComplex_ofReal]
  rfl

lemma growingMinusHigherOrderPoleAmplitude_eq_scaled
    {d : Nat} {tau u : Real} :
    growingMinusPoleAmplitudeComplex tau
        (((1 / Real.sqrt d) * u : Real) : Complex) =
      growingCentralMinusScaledAmplitude (d := d) tau u := by
  rw [growingMinusPoleAmplitudeComplex_ofReal]
  unfold growingCentralMinusScaledAmplitude
  congr 1
  ring

private theorem growingPlusHigherOrderPole_continuous
    {tau eps : Real} (htau : 0 < tau) :
    Continuous (fun u : Real =>
      gaussianNormalizedPoleAmplitudeComplex (Real.exp (-tau) : Complex)
        ((tau : Complex) * ((eps * u : Real) : Complex))) := by
  have hbase : Continuous (growingCentralPlusAmplitude tau) :=
    continuous_iff_continuousAt.mpr fun y =>
      (hasDerivAt_growingCentralPlusAmplitude htau y).continuousAt
  have hlinear : Continuous (fun u : Real => eps * u) := by fun_prop
  have hcomp := hbase.comp hlinear
  convert hcomp using 1
  funext u
  rw [show (tau : Complex) * ((eps * u : Real) : Complex) =
      ((tau * (eps * u) : Real) : Complex) by push_cast; ring,
    gaussianNormalizedPoleAmplitudeComplex_ofReal]
  rfl

private theorem growingMinusHigherOrderPole_continuous
    {tau eps : Real} (htau : 0 < tau) :
    Continuous (fun u : Real =>
      growingMinusPoleAmplitudeComplex tau
        ((1 : Complex) * ((eps * u : Real) : Complex))) := by
  have hbase : Continuous (growingCentralMinusAmplitude tau) :=
    continuous_iff_continuousAt.mpr fun y =>
      (hasDerivAt_growingCentralMinusAmplitude htau y).continuousAt
  have hlinear : Continuous (fun u : Real => eps * u) := by fun_prop
  have hcomp := hbase.comp hlinear
  convert hcomp using 1
  funext u
  simp only [one_mul, growingMinusPoleAmplitudeComplex_ofReal,
    Function.comp_apply]

private theorem exists_growingPlusHigherOrder_decay_data :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {d : Nat} {tau u : Real} (x : Fin d → Real),
        0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) *
                (((1 / Real.sqrt d) * u : Real) : Complex)) *
            growingCentralThetaProduct tau
              (tau * u / Real.sqrt d) x‖ ≤
          2 * Real.exp (-u ^ 2 / 64) ∧
        ‖Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) *
                (((1 / Real.sqrt d) * u : Real) : Complex))‖ ≤
          2 * Real.exp (-u ^ 2 / 64) := by
  obtain ⟨tauPhase, htauPhase, htauPhaseOne, hphase⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauAmp, htauAmp, htauAmp40, hamp⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_le_one
  let tau0 : Real := min tauPhase tauAmp
  have htau0 : 0 < tau0 := lt_min htauPhase htauAmp
  have htau0One : tau0 ≤ 1 := (min_le_left _ _).trans htauPhaseOne
  refine ⟨tau0, htau0, htau0One, ?_⟩
  intro d tau u x hd htau htauLe hu
  have htauP : tau ≤ tauPhase := htauLe.trans (min_le_left _ _)
  have htauA : tau ≤ tauAmp := htauLe.trans (min_le_right _ _)
  have htauOne : tau ≤ 1 := htauLe.trans htau0One
  have hfullRaw := norm_growingCentralScaledExactIntegrand_le_gaussian
    x hd htau htauOne hphase hamp htauP htauA hu
  have hfull :
      ‖Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          gaussianNormalizedPoleAmplitudeComplex
            (Real.exp (-tau) : Complex)
            ((tau : Complex) *
              (((1 / Real.sqrt d) * u : Real) : Complex)) *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
        2 * Real.exp (-u ^ 2 / 64) := by
    rw [growingPlusHigherOrderPoleAmplitude_eq_scaled]
    calc
      _ = ‖Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x‖ := by
          unfold growingCentralScaledAmplitude
          congr 1
          ring
      _ ≤ Real.exp (-u ^ 2 / 64) := hfullRaw
      _ ≤ 2 * Real.exp (-u ^ 2 / 64) := by
        nlinarith [Real.exp_pos (-u ^ 2 / 64)]
  have hzeroRaw := norm_growingCentralScaledExactIntegrand_le_gaussian
    (fun _ : Fin d => 0) hd htau htauOne hphase hamp htauP htauA hu
  have hzero :
      ‖Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          gaussianNormalizedPoleAmplitudeComplex
            (Real.exp (-tau) : Complex)
            ((tau : Complex) *
              (((1 / Real.sqrt d) * u : Real) : Complex))‖ ≤
        2 * Real.exp (-u ^ 2 / 64) := by
    rw [growingPlusHigherOrderPoleAmplitude_eq_scaled]
    have htheta0 : growingCentralThetaProduct tau (tau * u / Real.sqrt d)
        (fun _ : Fin d => 0) = 1 :=
      growingCentralThetaProduct_zero_vector_all htau
    have hzeroRaw' :
        ‖Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            growingCentralPlusAmplitude tau (u / Real.sqrt d)‖ ≤
          Real.exp (-u ^ 2 / 64) := by
      simpa [growingCentralScaledAmplitude, htheta0] using hzeroRaw
    exact hzeroRaw'.trans (by
      nlinarith [Real.exp_pos (-u ^ 2 / 64)])
  exact ⟨hfull, hzero⟩

private theorem exists_growingMinusHigherOrder_decay_data :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {d : Nat} {tau u : Real} (x : Fin d → Real),
        0 < d → 0 < tau → tau ≤ tau0 →
        |u| ≤ Real.sqrt d / 2 →
        ‖Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            growingMinusPoleAmplitudeComplex tau
              ((1 : Complex) *
                (((1 / Real.sqrt d) * u : Real) : Complex)) *
            growingCentralThetaProduct tau
              (tau * u / Real.sqrt d) x‖ ≤
          2 * Real.exp (-u ^ 2 / 64) ∧
        ‖Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            growingMinusPoleAmplitudeComplex tau
              ((1 : Complex) *
                (((1 / Real.sqrt d) * u : Real) : Complex))‖ ≤
          2 * Real.exp (-u ^ 2 / 64) := by
  obtain ⟨tauPhase, htauPhase, htauPhaseOne, hphase⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauTheta, htauTheta, htauTheta40, htheta⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauPhase tauTheta
  have htau0 : 0 < tau0 := lt_min htauPhase htauTheta
  have htau0One : tau0 ≤ 1 := (min_le_left _ _).trans htauPhaseOne
  refine ⟨tau0, htau0, htau0One, ?_⟩
  intro d tau u x hd htau htauLe hu
  have htauP : tau ≤ tauPhase := htauLe.trans (min_le_left _ _)
  have htauT : tau ≤ tauTheta := htauLe.trans (min_le_right _ _)
  have htauOne : tau ≤ 1 := htauLe.trans htau0One
  have hfullRaw := norm_growingCentralMinusScaledThetaIntegrand_le_gaussian
    x hd htau htauOne hphase htheta htauP htauT hu
  have hfull :
      ‖Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingMinusPoleAmplitudeComplex tau
            ((1 : Complex) *
              (((1 / Real.sqrt d) * u : Real) : Complex)) *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
        2 * Real.exp (-u ^ 2 / 64) := by
    rw [one_mul, growingMinusHigherOrderPoleAmplitude_eq_scaled]
    simpa [growingCentralMinusScaledThetaIntegrand, mul_assoc] using hfullRaw
  have hzeroRaw := norm_growingCentralMinusScaledThetaIntegrand_le_gaussian
    (fun _ : Fin d => 0) hd htau htauOne hphase htheta htauP htauT hu
  have hzero :
      ‖Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingMinusPoleAmplitudeComplex tau
            ((1 : Complex) *
              (((1 / Real.sqrt d) * u : Real) : Complex))‖ ≤
        2 * Real.exp (-u ^ 2 / 64) := by
    rw [one_mul, growingMinusHigherOrderPoleAmplitude_eq_scaled]
    have htheta0 : growingCentralThetaProduct tau (tau * u / Real.sqrt d)
        (fun _ : Fin d => 0) = 1 :=
      growingCentralThetaProduct_zero_vector_all htau
    simpa [growingCentralMinusScaledThetaIntegrand, htheta0, mul_assoc]
      using hzeroRaw
  exact ⟨hfull, hzero⟩

/-- The complete positive-saddle growing instance of R11 Lemma 6.4. -/
theorem exists_growingPlusHigherOrderCentralRatio_data
    (K : Nat) (hK : 0 < K) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ M C Cb : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Cb ∧
      ∀ d n : Nat, N0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d → Real,
          let tau := gaussianSaddleTau ((n : Real) / d)
          let eps : Real := 1 / Real.sqrt d
          let q := centralQuadraticCoefficient (d : Real) tau eps
            (gaussianVariance (Real.exp (-tau)))
          let L := M * Real.sqrt (Real.log (d : Real))
          let R := gaussianInnerWindowScale (d : Real)
          ‖higherOrderFullCentralIntegral (d : Real) tau eps R
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                  (Real.exp (-tau) : Complex)
                  ((tau : Complex) * ((eps * u : Real) : Complex)))
                (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
              higherOrderFullCentralZeroIntegral (d : Real) tau eps R
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                  (Real.exp (-tau) : Complex)
                  ((tau : Complex) * ((eps * u : Real) : Complex))) -
              higherOrderFiniteRatioApproximation K tau (d : Real) eps q L
                (fun k ↦ growingCentralPhaseJet tau k 0)
                (affineTaylorJetAtOrigin
                  (gaussianNormalizedPoleAmplitudeComplex
                    (Real.exp (-tau) : Complex)) 0 (tau : Complex))
                (radialGaussianJet (-tau) x) 1
                (Complex.I * (tau : Complex))
                (growingCentralThetaProduct tau 0 x)‖ ≤
              C * (((d : Real) ^ K)⁻¹) ∧
            (1 / 2 : Real) ≤
              ‖finiteSaddleBase K ((eps : Complex) ^ 2)
                (higherOrderIntegratedCoefficient K
                  (higherOrderPhaseFamily (tau : Complex) (d : Complex)
                    (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0))
                  (higherOrderPoleFamily 1
                    (affineTaylorJetAtOrigin
                      (gaussianNormalizedPoleAmplitudeComplex
                        (Real.exp (-tau) : Complex)) 0 (tau : Complex)))
                  1 q L)‖ ∧
            ∀ j < K, ∀ s ∈ Finset.Icc 1 (2 * j),
              ‖higherOrderIntegratedCoefficient K
                (higherOrderPhaseFamily (tau : Complex) (d : Complex)
                  (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0))
                (higherOrderPoleFamily 1
                  (affineTaylorJetAtOrigin
                    (gaussianNormalizedPoleAmplitudeComplex
                      (Real.exp (-tau) : Complex)) 0 (tau : Complex)))
                1 q L j s‖ ≤ Cb := by
  let F : Real → Complex → Complex := fun tau z =>
    gaussianNormalizedPoleAmplitudeComplex (Real.exp (-tau) : Complex) z
  let chart : Real → Complex := fun tau => (tau : Complex)
  have hACont : ∀ {tau eps : Real}, 0 < tau →
      Continuous (fun u : Real =>
        F tau (chart tau * ((eps * u : Real) : Complex))) := by
    intro tau eps htau
    simpa [F, chart] using
      (growingPlusHigherOrderPole_continuous (tau := tau) (eps := eps) htau)
  have hAcoeffData : ∃ BA : Real, 0 < BA ∧
      ∀ {tau : Real}, 0 < tau → tau ≤ 1 →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin (F tau) 0 (chart tau)) nu) ≤ BA := by
    obtain ⟨BA, hBA, hcoeff⟩ := exists_B_growingPlusPole_coefficientNorm_le K
    refine ⟨BA, hBA, ?_⟩
    intro tau htau _ nu hnu
    simpa [F, chart] using hcoeff htau nu hnu
  have hresult := exists_growingHigherOrderCentralRatio_data_of_pole
    K hK F chart hACont hAcoeffData
    (by simpa [F, chart] using
      (exists_growingPlusHigherOrderCentralRemainder_data K hK
        (growingHigherOrderCutoff K) (growingHigherOrderCutoff_pos K).le))
    (by simpa [F, chart] using
      (exists_growingPlusHigherOrderCentralZeroRemainder_data K hK
        (growingHigherOrderCutoff K) (growingHigherOrderCutoff_pos K).le))
    (by simpa [F, chart] using
      (exists_growingPlusHigherOrderFullCentralZeroIntegral_lower_data))
    (by simpa [F, chart] using (exists_growingPlusHigherOrder_decay_data))
  simpa [F, chart] using hresult

/-- The complete negative-saddle growing instance of R11 Lemma 6.4. -/
theorem exists_growingMinusHigherOrderCentralRatio_data
    (K : Nat) (hK : 0 < K) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ M C Cb : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Cb ∧
      ∀ d n : Nat, N0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d → Real,
          let tau := gaussianSaddleTau ((n : Real) / d)
          let eps : Real := 1 / Real.sqrt d
          let q := centralQuadraticCoefficient (d : Real) tau eps
            (gaussianVariance (Real.exp (-tau)))
          let L := M * Real.sqrt (Real.log (d : Real))
          let R := gaussianInnerWindowScale (d : Real)
          ‖higherOrderFullCentralIntegral (d : Real) tau eps R
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  ((eps * u : Real) : Complex))
                (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
              higherOrderFullCentralZeroIntegral (d : Real) tau eps R
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  ((eps * u : Real) : Complex)) -
              higherOrderFiniteRatioApproximation K tau (d : Real) eps q L
                (fun k ↦ growingCentralPhaseJet tau k 0)
                (affineTaylorJetAtOrigin
                  (growingMinusPoleAmplitudeComplex tau) 0 1)
                (radialGaussianJet (-tau) x) 1
                (Complex.I * (tau : Complex))
                (growingCentralThetaProduct tau 0 x)‖ ≤
              C * (((d : Real) ^ K)⁻¹) ∧
            (1 / 2 : Real) ≤
              ‖finiteSaddleBase K ((eps : Complex) ^ 2)
                (higherOrderIntegratedCoefficient K
                  (higherOrderPhaseFamily (tau : Complex) (d : Complex)
                    (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0))
                  (higherOrderPoleFamily 1
                    (affineTaylorJetAtOrigin
                      (growingMinusPoleAmplitudeComplex tau) 0 1))
                  1 q L)‖ ∧
            ∀ j < K, ∀ s ∈ Finset.Icc 1 (2 * j),
              ‖higherOrderIntegratedCoefficient K
                (higherOrderPhaseFamily (tau : Complex) (d : Complex)
                  (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0))
                (higherOrderPoleFamily 1
                  (affineTaylorJetAtOrigin
                    (growingMinusPoleAmplitudeComplex tau) 0 1))
                1 q L j s‖ ≤ Cb := by
  let F : Real → Complex → Complex := fun tau z =>
    growingMinusPoleAmplitudeComplex tau z
  let chart : Real → Complex := fun _ => 1
  have hACont : ∀ {tau eps : Real}, 0 < tau →
      Continuous (fun u : Real =>
        F tau (chart tau * ((eps * u : Real) : Complex))) := by
    intro tau eps htau
    simpa [F, chart] using
      (growingMinusHigherOrderPole_continuous (tau := tau) (eps := eps) htau)
  have hAcoeffData : ∃ BA : Real, 0 < BA ∧
      ∀ {tau : Real}, 0 < tau → tau ≤ 1 →
        ∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin (F tau) 0 (chart tau)) nu) ≤ BA := by
    obtain ⟨BA, hBA, hcoeff⟩ := exists_B_growingMinusPole_coefficientNorm_le K
    refine ⟨BA, hBA, ?_⟩
    intro tau htau htauOne nu hnu
    simpa [F, chart] using hcoeff htau htauOne nu hnu
  have hresult := exists_growingHigherOrderCentralRatio_data_of_pole
    K hK F chart hACont hAcoeffData
    (by simpa [F, chart] using
      (exists_growingMinusHigherOrderCentralRemainder_data K hK
        (growingHigherOrderCutoff K) (growingHigherOrderCutoff_pos K).le))
    (by simpa [F, chart] using
      (exists_growingMinusHigherOrderCentralZeroRemainder_data K hK
        (growingHigherOrderCutoff K) (growingHigherOrderCutoff_pos K).le))
    (by simpa [F, chart] using
      (exists_growingMinusHigherOrderFullCentralZeroIntegral_lower_data))
    (by simpa [F, chart] using (exists_growingMinusHigherOrder_decay_data))
  simpa [F, chart] using hresult

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingHigherOrderCentralRemainder.lean <==
import EuclideanBallsFormalization.CriticalHigherOrderCentralRemainder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Concrete H3 pointwise remainders at both growing-range saddles. -/

noncomputable section

private theorem exists_growingHigherOrderCentralRemainder_data_of_pole
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M)
    (F : Real → Complex → Complex) (chart : Real → Complex)
    (tauA CA BA : Real)
    (htauA : 0 < tauA) (htauAHalf : tauA ≤ 1 / 2)
    (hCA : 0 < CA) (hBA : 0 < BA)
    (hATaylor : ∀ {tau epsilon u : Real},
      0 < tau → tau ≤ tauA → |epsilon * u| ≤ 1 / 4 →
      ‖F tau ((chart tau) * ((epsilon * u : Real) : Complex)) -
          weightedSeriesValue (2 * K)
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
            (epsilon : Complex) (u : Complex)‖ ≤
        |epsilon| ^ (2 * K) * (CA * |u| ^ (2 * K)))
    (hAcoeff : ∀ {tau : Real}, 0 < tau → tau ≤ tauA →
      ∀ nu < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin (F tau) 0 (chart tau)) nu) ≤ BA) :
    ∃ N0 D : Nat, ∃ tau0 eta Crem : Real,
      0 < N0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      0 < eta ∧ eta < 1 / 2 ∧ 0 < Crem ∧
      ∀ {d : Nat} {tau R : Real} (x : Fin d → Real) {u : Real},
        N0 ≤ d → 0 < tau → tau ≤ tau0 →
        0 < R → R ≤ eta →
        |u| ≤ M * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
            (Complex.I * (tau : Complex)) (radialGaussianJet (-tau) x)
            (higherOrderCentralExponent (d : Real) tau (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) tau
                (1 / Real.sqrt d)
                (gaussianVariance (Real.exp (-tau))))
              (gaussianCentralPhase (Real.exp (-tau))))
            (fun v ↦ F tau
              ((chart tau) * (((1 / Real.sqrt d) * v : Real) : Complex)))
            (fun v ↦ growingCentralThetaProduct tau
              (tau * ((1 / Real.sqrt d) * v)) x) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  let E : Nat := 2 * K + 2
  have heta0 : (0 : Real) ≤ 1 / 4 := by norm_num
  have hetaHalf : (1 / 4 : Real) < 1 / 2 := by norm_num
  obtain ⟨tauX, CX, htauX, htauXHalf, hCX, hXTaylor⟩ :=
    exists_tau0_C_growingCentralExponent_sub_phaseSeries_le
      K hK heta0 hetaHalf
  obtain ⟨tauB, CB, htauB, htauBHalf, hCB, hBTaylor⟩ :=
    exists_tau0_C_growingProduct_sub_diagonalWeightedSeries_le
      (2 * K - 1) heta0 hetaHalf
  obtain ⟨tauXC, BX, htauXC, htauXCHalf, hBX, hXcoeff⟩ :=
    exists_tau0_B_growingPhase_coefficientNorm_le K heta0 hetaHalf
  obtain ⟨tauBC, BB, htauBC, htauBCHalf, hBB, hBcoeff⟩ :=
    exists_tau0_B_growingProduct_coefficientNorm_le K heta0 hetaHalf
  let tau0 : Real := min tauA (min tauX (min tauB (min tauXC tauBC)))
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min htauA (lt_min htauX (lt_min htauB (lt_min htauXC htauBC)))
  have htau0Half : tau0 ≤ 1 / 2 :=
    (min_le_left _ _).trans htauAHalf
  have htau0A : tau0 ≤ tauA := min_le_left _ _
  have htau0Rest : tau0 ≤ min tauX (min tauB (min tauXC tauBC)) :=
    min_le_right _ _
  have htau0X : tau0 ≤ tauX := htau0Rest.trans (min_le_left _ _)
  have htau0B : tau0 ≤ tauB :=
    htau0Rest.trans ((min_le_right _ _).trans (min_le_left _ _))
  have htau0XC : tau0 ≤ tauXC :=
    htau0Rest.trans ((min_le_right _ _).trans
      ((min_le_right _ _).trans (min_le_left _ _)))
  have htau0BC : tau0 ≤ tauBC :=
    htau0Rest.trans ((min_le_right _ _).trans
      ((min_le_right _ _).trans (min_le_right _ _)))
  let C : Real := 1 + CX + CA + CB
  have hC : 0 < C := by dsimp [C]; positivity
  obtain ⟨N0, hN0, hgeneric⟩ :=
    exists_threshold_norm_higherOrderCentralRemainder_le_from_jets
      K hK M C BX BA BB E hM hC hBX hBA hBB
  let D : Nat := uniformHigherOrderDegree K (centralHigherOrderInputDegree K E)
  let Crem : Real :=
    uniformHigherOrderConstant K (centralHigherOrderInputDegree K E)
      (centralHigherOrderFinalConstant K C BX BA BB)
  have hCrem : 0 < Crem := by
    have hfinal : 0 < centralHigherOrderFinalConstant K C BX BA BB := by
      dsimp [centralHigherOrderFinalConstant, centralHigherOrderInputConstant]
      have hq : 0 ≤ centralTaylorQuotientCoefficientBound K BX BA BB := by
        dsimp [centralTaylorQuotientCoefficientBound,
          weightedTaylorCoreCoefficientBound]
        positivity
      nlinarith [mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBX.le,
        mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBA.le,
        mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBB.le]
    dsimp [Crem, uniformHigherOrderConstant]
    apply mul_pos (by positivity)
    positivity
  refine ⟨N0, D, tau0, 1 / 4, Crem, hN0, htau0, htau0Half,
    by norm_num, hetaHalf, hCrem, ?_⟩
  intro d tau R x u hd htau htauLe hR hReta huLog hu
  let eps : Real := 1 / Real.sqrt d
  let X : Real → Complex := higherOrderCentralExponent (d : Real) tau eps
    (centralQuadraticCoefficient (d : Real) tau eps
      (gaussianVariance (Real.exp (-tau))))
    (gaussianCentralPhase (Real.exp (-tau)))
  let A : Real → Complex := fun v ↦
    F tau ((chart tau) * ((eps * v : Real) : Complex))
  let B : Real → Complex := fun v ↦
    growingCentralThetaProduct tau (tau * (eps * v)) x
  let SX : Complex := weightedSeriesValue (2 * K)
    (higherOrderPhaseFamily (tau : Complex) (d : Complex) (eps : Complex)
      (fun k ↦ growingCentralPhaseJet tau k 0))
    (eps : Complex) (u : Complex)
  let SA : Complex := weightedSeriesValue (2 * K)
    (higherOrderPoleFamily 1
      (affineTaylorJetAtOrigin (F tau) 0 (chart tau)))
    (eps : Complex) (u : Complex)
  let SB : Complex := weightedSeriesValue (2 * K)
    (diagonalTaylorFamily (Complex.I * (tau : Complex))
      (radialGaussianJet (-tau) x))
    (eps : Complex) (u : Complex)
  let RX : Complex := X u - SX
  let RA : Complex := A u - SA
  let RB : Complex := B u - SB
  have hd0 : 0 < d := hN0.trans_le hd
  have htauA' : tau ≤ tauA := htauLe.trans htau0A
  have htauX' : tau ≤ tauX := htauLe.trans htau0X
  have htauB' : tau ≤ tauB := htauLe.trans htau0B
  have htauXC' : tau ≤ tauXC := htauLe.trans htau0XC
  have htauBC' : tau ≤ tauBC := htauLe.trans htau0BC
  have hwindow : |eps * u| ≤ 1 / 4 := hu.trans hReta
  have hXR : ‖RX‖ ≤ |eps| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    have hscaled : |tau * eps * u| ≤ tau * R := by
      calc
        |tau * eps * u| = tau * |eps * u| := by
          simp only [abs_mul, abs_of_pos htau]
          ring
        _ ≤ tau * R := mul_le_mul_of_nonneg_left hu htau.le
    have hraw := hXTaylor hd0 htau htauX' (mul_pos htau hR)
      (by simpa [mul_comm] using
        (mul_le_mul_of_nonneg_left hReta htau.le)) hscaled
    dsimp [RX, X, SX]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCXle : CX ≤ C := by dsimp [C]; linarith [hCA, hCB]
    have hpow : |u| ^ (2 * K + 2) ≤ (1 + |u|) ^ (2 * K + 2) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    exact mul_le_mul hCXle (by simpa [E] using hpow)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hAR : ‖RA‖ ≤ |eps| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    have hraw := hATaylor htau htauA' hwindow
    dsimp [RA, A, SA]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCAle : CA ≤ C := by dsimp [C]; linarith [hCX, hCB]
    have hpow1 : |u| ^ (2 * K) ≤ (1 + |u|) ^ (2 * K) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    have hpow2 : (1 + |u|) ^ (2 * K) ≤ (1 + |u|) ^ E :=
      pow_le_pow_right₀ (by linarith [abs_nonneg u]) (by dsimp [E]; omega)
    exact mul_le_mul hCAle (hpow1.trans hpow2)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hBR : ‖RB‖ ≤ |eps| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    have hraw := hBTaylor x htau htauB' hR.le hReta hu
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    rw [horder] at hraw
    dsimp [RB, B, SB]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCBle : CB ≤ C := by dsimp [C]; linarith [hCX, hCA]
    have hpow1 : |u| ^ (2 * K) ≤ (1 + |u|) ^ (2 * K) :=
      pow_le_pow_left₀ (abs_nonneg u) (by linarith [abs_nonneg u]) _
    have hpow2 : (1 + |u|) ^ (2 * K) ≤ (1 + |u|) ^ E :=
      pow_le_pow_right₀ (by linarith [abs_nonneg u]) (by dsimp [E]; omega)
    exact mul_le_mul hCBle (hpow1.trans hpow2)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hresult := hgeneric hd (tau : Complex) (d : Complex)
    (fun k ↦ growingCentralPhaseJet tau k 0) 1
    (affineTaylorJetAtOrigin (F tau) 0 (chart tau))
    (Complex.I * (tau : Complex)) (radialGaussianJet (-tau) x)
    X A B u RX RA RB huLog
    (by dsimp [RX, SX]; ring)
    (by dsimp [RA, SA]; ring)
    (by dsimp [RB, SB]; ring)
    hXR hAR hBR
    (hXcoeff hd0 htau htauXC')
    (hAcoeff htau htauA')
    (hBcoeff x htau htauBC')
  simpa [eps, X, A, B, D, Crem, mul_assoc] using hresult

/-- Positive-saddle growing-range H3 pointwise remainder. -/
theorem exists_growingPlusHigherOrderCentralRemainder_data
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M) :
    ∃ N0 D : Nat, ∃ tau0 eta Crem : Real,
      0 < N0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      0 < eta ∧ eta < 1 / 2 ∧ 0 < Crem ∧
      ∀ {d : Nat} {tau R : Real} (x : Fin d → Real) {u : Real},
        N0 ≤ d → 0 < tau → tau ≤ tau0 →
        0 < R → R ≤ eta →
        |u| ≤ M * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex
                (Real.exp (-tau) : Complex)) 0 (tau : Complex))
            (Complex.I * (tau : Complex)) (radialGaussianJet (-tau) x)
            (higherOrderCentralExponent (d : Real) tau (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) tau
                (1 / Real.sqrt d)
                (gaussianVariance (Real.exp (-tau))))
              (gaussianCentralPhase (Real.exp (-tau))))
            (fun v ↦ gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) *
                (((1 / Real.sqrt d) * v : Real) : Complex)))
            (fun v ↦ growingCentralThetaProduct tau
              (tau * ((1 / Real.sqrt d) * v)) x) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  obtain ⟨CA, hCA, hATaylor⟩ :=
    exists_C_growingPlusPole_sub_weightedSeries_le (2 * K - 1)
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_growingPlusPole_coefficientNorm_le K
  apply exists_growingHigherOrderCentralRemainder_data_of_pole
    K hK M hM
    (fun tau z ↦ gaussianNormalizedPoleAmplitudeComplex
      (Real.exp (-tau) : Complex) z)
    (fun tau ↦ (tau : Complex)) (1 / 2) CA BA (by norm_num)
    (by norm_num) hCA hBA
  · intro tau epsilon u htau _ _
    have h := hATaylor (tau := tau) (epsilon := epsilon) (u := u) htau
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    simpa [horder] using h
  · intro tau htau _
    exact hAcoeff htau

/-- Negative-saddle growing-range H3 pointwise remainder. -/
theorem exists_growingMinusHigherOrderCentralRemainder_data
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M) :
    ∃ N0 D : Nat, ∃ tau0 eta Crem : Real,
      0 < N0 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      0 < eta ∧ eta < 1 / 2 ∧ 0 < Crem ∧
      ∀ {d : Nat} {tau R : Real} (x : Fin d → Real) {u : Real},
        N0 ≤ d → 0 < tau → tau ≤ tau0 →
        0 < R → R ≤ eta →
        |u| ≤ M * Real.sqrt (Real.log (d : Real)) →
        |(1 / Real.sqrt d) * u| ≤ R →
        ‖higherOrderCentralRemainder K (tau : Complex) (d : Complex)
            ((1 / Real.sqrt d : Real) : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
            1 (affineTaylorJetAtOrigin
              (growingMinusPoleAmplitudeComplex tau) 0 1)
            (Complex.I * (tau : Complex)) (radialGaussianJet (-tau) x)
            (higherOrderCentralExponent (d : Real) tau (1 / Real.sqrt d)
              (centralQuadraticCoefficient (d : Real) tau
                (1 / Real.sqrt d)
                (gaussianVariance (Real.exp (-tau))))
              (gaussianCentralPhase (Real.exp (-tau))))
            (fun v ↦ growingMinusPoleAmplitudeComplex tau
              (((1 / Real.sqrt d) * v : Real) : Complex))
            (fun v ↦ growingCentralThetaProduct tau
              (tau * ((1 / Real.sqrt d) * v)) x) u‖ ≤
          |1 / Real.sqrt d| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  obtain ⟨CA, hCA, hATaylor⟩ :=
    exists_C_growingMinusPole_sub_weightedSeries_le (2 * K - 1)
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_growingMinusPole_coefficientNorm_le K
  have hATaylor' : ∀ {tau epsilon u : Real},
      0 < tau → tau ≤ (1 / 2 : Real) → |epsilon * u| ≤ 1 / 4 →
      ‖growingMinusPoleAmplitudeComplex tau (1 * ((epsilon * u : Real) : Complex)) -
          weightedSeriesValue (2 * K)
            (higherOrderPoleFamily 1
              (affineTaylorJetAtOrigin
                (growingMinusPoleAmplitudeComplex tau) 0 1))
            (epsilon : Complex) (u : Complex)‖ ≤
        |epsilon| ^ (2 * K) * (CA * |u| ^ (2 * K)) := by
    intro tau epsilon u htau htauHalf hwindow
    have htauOne : tau ≤ 1 := htauHalf.trans (by norm_num)
    have h := hATaylor (tau := tau) (epsilon := epsilon) (u := u)
      htau htauOne (hwindow.trans (by norm_num))
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    simpa [horder] using h
  have hAcoeff' : ∀ {tau : Real}, 0 < tau → tau ≤ (1 / 2 : Real) →
      ∀ nu < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin
              (growingMinusPoleAmplitudeComplex tau) 0 1) nu) ≤ BA := by
    intro tau htau htauHalf
    exact hAcoeff htau (htauHalf.trans (by norm_num))
  simpa only [one_mul] using
    (exists_growingHigherOrderCentralRemainder_data_of_pole
      K hK M hM (fun tau z ↦ growingMinusPoleAmplitudeComplex tau z)
      (fun _ ↦ 1) (1 / 2) CA BA (by norm_num) (by norm_num) hCA hBA
      hATaylor' hAcoeff')

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingPhaseJetOrigin.lean <==
import EuclideanBallsFormalization.GrowingPhaseTaylorFullOrder
import EuclideanBallsFormalization.GrowingCentralPoissonSlit
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Identification of the first two entries of the arbitrary growing-regime phase
jet.  The proof compares the arbitrary jet, produced from the affine Poisson
chart, with the already certified moment derivative chain for the same
principal-log phase.
-/

noncomputable section

theorem growingCentralPhaseJet_one_zero
    {eta tau R : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2)
    (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR : 0 ≤ R) (hRsector : R ≤ eta * tau) :
    growingCentralPhaseJet tau 1 0 = 0 := by
  have hzero : (0 : Real) ∈ Set.Icc (-R) R := by
    constructor <;> linarith
  have hjet : HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
      (growingCentralPhaseJet tau 1 0) 0 := by
    simpa [growingCentralPhaseJet] using
      (hasDerivAt_growingCentralPhaseJet heta0 heta htau htau1
        hzero hRsector 0)
  have hclassical : HasDerivAt
      (gaussianCentralPhase (Real.exp (-tau)))
      (gaussianCentralPhaseDerivOne (Real.exp (-tau)) 0) 0 :=
    by
      simpa using
        (growingCentralPhase_derivative_chain_on_poisson_sector
          (tau := tau) (sigma := 0) htau htau1
            (by
              rw [abs_zero]
              exact div_nonneg htau.le (by norm_num))).1
  rw [hjet.unique hclassical, gaussianCentralPhaseDerivOne_zero]

theorem growingCentralPhaseJet_two_zero
    {eta tau R : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2)
    (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR : 0 < R) (hRsector : R ≤ eta * tau) :
    growingCentralPhaseJet tau 2 0 =
      -(gaussianVariance (Real.exp (-tau)) : Complex) := by
  have hzero : (0 : Real) ∈ Set.Icc (-R) R := by
    constructor <;> linarith
  have hjet : HasDerivAt (growingCentralPhaseJet tau 1)
      (growingCentralPhaseJet tau 2 0) 0 := by
    simpa using (hasDerivAt_growingCentralPhaseJet heta0 heta htau htau1
      hzero hRsector 1)
  have hclassical : HasDerivAt
      (gaussianCentralPhaseDerivOne (Real.exp (-tau)))
      (gaussianCentralPhaseDerivTwo (Real.exp (-tau)) 0) 0 :=
    by
      simpa using
        (growingCentralPhase_derivative_chain_on_poisson_sector
          (tau := tau) (sigma := 0) htau htau1
            (by
              rw [abs_zero]
              exact div_nonneg htau.le (by norm_num))).2.1
  have heq : growingCentralPhaseJet tau 1 =ᶠ[nhds 0]
      gaussianCentralPhaseDerivOne (Real.exp (-tau)) := by
    apply Metric.eventually_nhds_iff.mpr
    refine ⟨R, hR, ?_⟩
    intro v hv
    have hvabs : |v| < R := by
      simpa [Real.dist_eq] using hv
    have hvIcc : v ∈ Set.Icc (-R) R := abs_le.mp hvabs.le
    have hvSector : |v| ≤ tau / 2 := by
      have hvEta : |v| ≤ eta * tau := hvabs.le.trans hRsector
      have hEtaHalf : eta * tau ≤ tau / 2 := by
        nlinarith [mul_lt_mul_of_pos_right heta htau]
      exact hvEta.trans hEtaHalf
    have hjetv : HasDerivAt
        (gaussianCentralPhase (Real.exp (-tau)))
        (growingCentralPhaseJet tau 1 v) v := by
      simpa [growingCentralPhaseJet] using
        (hasDerivAt_growingCentralPhaseJet heta0 heta htau htau1
          hvIcc hRsector 0)
    have hclassicalv : HasDerivAt
        (gaussianCentralPhase (Real.exp (-tau)))
        (gaussianCentralPhaseDerivOne (Real.exp (-tau)) v) v := by
      simpa using
        (growingCentralPhase_derivative_chain_on_poisson_sector
          (tau := tau) (sigma := -v) htau htau1
            (by simpa [abs_neg] using hvSector)).1
    exact hjetv.unique hclassicalv
  have hsame := hjet.congr_of_eventuallyEq heq.symm
  have hderivEq := hsame.unique hclassical
  rw [hderivEq, gaussianCentralPhaseDerivTwo_zero]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingPhaseJetUniform.lean <==
import EuclideanBallsFormalization.GrowingPhaseTaylorFullOrder
import EuclideanBallsFormalization.GrowingCentralPoissonSlitFullOrder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Uniform scaled bounds for the concrete arbitrary-order growing phase jet.
This is the exact transport of the Cauchy estimate on the Poisson `q` chart;
the powers of `tau` are retained explicitly for the later scaled Taylor
production.
-/

noncomputable section

theorem exists_tau0_C_norm_scaled_growingCentralPhaseJet_le
    (m : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧
      ∀ {tau v : Real}, 0 < tau → tau ≤ tau0 → |v| ≤ eta * tau →
        ‖(tau : Complex) ^ (m + 2) *
          growingCentralPhaseJet tau (m + 2) v‖ ≤ C := by
  obtain ⟨tau0, C, htau0, htau0Half, hC, hlog⟩ :=
    exists_tau0_C_norm_scaled_iteratedDeriv_logDeriv_analyticTheta_exp_neg_origin_le_full
      (m + 1) heta0 heta
  refine ⟨tau0, C, htau0, htau0Half, hC, ?_⟩
  intro tau v htau htauLe hv
  have hlog0 := hlog (tau := tau) (sigma := -v) htau htauLe (by
    simpa [abs_neg] using hv)
  have hfun : growingOriginThetaQLogDeriv =
      (fun q : Complex => logDeriv
        (fun z : Complex => analyticTheta (Complex.exp (-z)) 0) q) := by
    funext q
    rfl
  have hlog' :
      ‖(tau : Complex) ^ (m + 2) *
        iteratedDeriv (m + 1) growingOriginThetaQLogDeriv
          (growingThetaParameter tau (-v))‖ ≤ C := by
    rw [hfun]
    simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hlog0
  rw [show m + 2 = m + 2 by rfl, growingCentralPhaseJet]
  unfold complexAffineRealJet
  change ‖(tau : Complex) ^ (m + 2) *
      (-Complex.I * ((-Complex.I) ^ (m + 1) *
        iteratedDeriv (m + 1) growingOriginThetaQLogDeriv
          ((tau : Complex) + -Complex.I * (v : Complex))))‖ ≤ C
  have hpoint : (tau : Complex) + -Complex.I * (v : Complex) =
      growingThetaParameter tau (-v) := by
    symm
    exact growingThetaParameter_neg_eq_affine tau v
  rw [hpoint]
  have hunit : ‖-Complex.I * (-Complex.I) ^ (m + 1)‖ = 1 := by
    rw [norm_mul, norm_neg, Complex.norm_I, norm_pow, norm_neg,
      Complex.norm_I, one_pow, one_mul]
  calc
    ‖(tau : Complex) ^ (m + 2) *
        (-Complex.I *
          ((-Complex.I) ^ (m + 1) *
            iteratedDeriv (m + 1) growingOriginThetaQLogDeriv
              (growingThetaParameter tau (-v))))‖ =
      ‖-Complex.I * (-Complex.I) ^ (m + 1)‖ *
        ‖(tau : Complex) ^ (m + 2) *
          iteratedDeriv (m + 1) growingOriginThetaQLogDeriv
            (growingThetaParameter tau (-v))‖ := by
        rw [← norm_mul]
        congr 1
        ring
    _ = ‖(tau : Complex) ^ (m + 2) *
          iteratedDeriv (m + 1) growingOriginThetaQLogDeriv
            (growingThetaParameter tau (-v))‖ := by rw [hunit, one_mul]
    _ ≤ C := hlog'

/-- Unscaled form convenient for the Taylor remainder: the only loss is the
explicit inverse power dictated by growing saddle scaling. -/
theorem norm_growingCentralPhaseJet_le_div_pow
    (m : Nat) {eta tau tau0 C v : Real}
    (htau : 0 < tau)
    (hscaled : ‖(tau : Complex) ^ (m + 2) *
      growingCentralPhaseJet tau (m + 2) v‖ ≤ C) :
    ‖growingCentralPhaseJet tau (m + 2) v‖ ≤ C / tau ^ (m + 2) := by
  have hpow : 0 < tau ^ (m + 2) := pow_pos htau _
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau] at hscaled
  exact (le_div_iff₀ hpow).2 (by simpa [mul_comm] using hscaled)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingPhaseTaylorFullOrder.lean <==
import EuclideanBallsFormalization.ArbitraryTaylorProduction
import EuclideanBallsFormalization.GrowingCentralPoissonSlitFullOrder
import EuclideanBallsFormalization.GrowingCentralPoissonSlit
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Arbitrary-order Taylor jet for the actual growing-regime principal-log
phase.  The positive derivatives are produced on the affine Poisson chart
`q = tau - i t`; zero-freeness and analyticity come from the already proved
central Poisson disk.
-/

noncomputable section

def growingOriginThetaQ (q : Complex) : Complex :=
  analyticTheta (Complex.exp (-q)) 0

def growingOriginThetaQLogDeriv (q : Complex) : Complex :=
  logDeriv growingOriginThetaQ q

theorem growingThetaParameter_neg_eq_affine (tau t : Real) :
    growingThetaParameter tau (-t) =
      (tau : Complex) + (-Complex.I) * (t : Complex) := by
  unfold growingThetaParameter
  push_cast
  ring

def growingCentralPhaseJet (tau : Real) : Nat → Real → Complex
  | 0 => gaussianCentralPhase (Real.exp (-tau))
  | 1 => fun t =>
      (-Complex.I) * complexAffineRealJet growingOriginThetaQLogDeriv
        (tau : Complex) (-Complex.I) 0 t -
      Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex)
  | k + 2 => fun t =>
      (-Complex.I) * complexAffineRealJet growingOriginThetaQLogDeriv
        (tau : Complex) (-Complex.I) (k + 1) t

private theorem analyticAt_growingOriginThetaQLogDeriv
    {eta tau sigma : Real} (heta : eta < 1 / 2) (htau : 0 < tau)
    (hsector : |sigma| ≤ eta * tau) :
    AnalyticAt Complex growingOriginThetaQLogDeriv
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let R : Real := growingThetaFifthSectorRadius eta * tau
  have hR : 0 < R := mul_pos (growingThetaFifthSectorRadius_pos heta) htau
  have hdiff : DifferentiableOn Complex growingOriginThetaQLogDeriv
      (Metric.closedBall q0 R) := by
    change DifferentiableOn Complex
      (fun q : Complex => logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (-z)) 0) q)
      (Metric.closedBall (growingThetaParameter tau sigma)
        (growingThetaFifthSectorRadius eta * tau))
    exact differentiableOn_logDeriv_analyticTheta_exp_neg_origin_fifthDisk
      heta htau hsector
  have hball : Metric.ball q0 R ⊆ Metric.closedBall q0 R :=
    Metric.ball_subset_closedBall
  have hopen : IsOpen (Metric.ball q0 R) := Metric.isOpen_ball
  exact (hdiff.mono hball).analyticAt
    (hopen.mem_nhds (Metric.mem_ball_self hR))

theorem hasDerivAt_growingCentralPhaseJet
    {eta tau R y : Real} (_heta0 : 0 ≤ eta) (heta : eta < 1 / 2)
    (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hy : y ∈ Set.Icc (-R) R) (hRsector : R ≤ eta * tau)
    (k : Nat) :
    HasDerivAt (growingCentralPhaseJet tau k)
      (growingCentralPhaseJet tau (k + 1) y) y := by
  let c : Complex := -Complex.I
  have hySector : |y| ≤ eta * tau := by
    exact (abs_le.mpr hy).trans hRsector
  have hyHalf : |y| ≤ tau / 2 := by
    have hmul := mul_le_mul_of_nonneg_right heta.le htau.le
    linarith
  have hq : growingThetaParameter tau (-y) =
      (tau : Complex) + c * (y : Complex) := by
    simpa [c] using growingThetaParameter_neg_eq_affine tau y
  have hana : AnalyticAt Complex growingOriginThetaQLogDeriv
      ((tau : Complex) + c * (y : Complex)) := by
    rw [← hq]
    exact analyticAt_growingOriginThetaQLogDeriv heta htau
      (by simpa [abs_neg] using hySector)
  cases k with
  | zero =>
      have h := hasDerivAt_gaussianCentralPhase_poisson_logDeriv
        htau htau1 hyHalf
      change HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
        (c * growingOriginThetaQLogDeriv
            (growingThetaParameter tau (-y)) -
          Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex)) y at h
      change HasDerivAt (gaussianCentralPhase (Real.exp (-tau)))
        (c * complexAffineRealJet growingOriginThetaQLogDeriv
            (tau : Complex) c 0 y -
          Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex)) y
      convert h using 1
      unfold complexAffineRealJet
      rw [← hq]
      simp
  | succ k =>
      cases k with
      | zero =>
          have hjet := hasDerivAt_complexAffineRealJet
            (f := growingOriginThetaQLogDeriv) (z := (tau : Complex))
            (c := c) (k := 0) (u := y) hana
          have hscaled := hjet.const_mul c
          have hsub := hscaled.sub_const
            (Complex.I * (gaussianMeanSquare (Real.exp (-tau)) : Complex))
          simpa [growingCentralPhaseJet, c] using hsub
      | succ k =>
          have hjet := hasDerivAt_complexAffineRealJet
            (f := growingOriginThetaQLogDeriv) (z := (tau : Complex))
            (c := c) (k := k + 1) (u := y) hana
          have hscaled := hjet.const_mul c
          simpa [growingCentralPhaseJet, c, Nat.add_assoc] using hscaled

/-- Arbitrary-order Taylor production for the actual growing phase on a
central interval contained in the Poisson sector. -/
theorem norm_sub_growingCentralPhaseTaylor_le
    (n : Nat) {eta tau R u C : Real}
    (heta0 : 0 ≤ eta) (heta : eta < 1 / 2)
    (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hR : 0 ≤ R) (hRsector : R ≤ eta * tau) (hu : |u| ≤ R)
    (hbound : ∀ v ∈ Set.Icc (-R) R,
      ‖growingCentralPhaseJet tau (n + 1) v‖ ≤ C) :
    ‖gaussianCentralPhase (Real.exp (-tau)) u -
        ∑ k ∈ Finset.range (n + 1),
          ((Nat.factorial k : Real)⁻¹ * u ^ k) •
            growingCentralPhaseJet tau k 0‖ ≤
      C * |u| ^ (n + 1) / (Nat.factorial n : Real) := by
  have hderiv : ∀ k < n + 1, ∀ v ∈ Set.Icc (-R) R,
      HasDerivAt (growingCentralPhaseJet tau k)
        (growingCentralPhaseJet tau (k + 1) v) v := by
    intro k hk v hv
    exact hasDerivAt_growingCentralPhaseJet heta0 heta htau htau1
      hv hRsector k
  have hcont : ContinuousOn (growingCentralPhaseJet tau (n + 1))
      (Set.Icc (-R) R) := by
    intro v hv
    exact (hasDerivAt_growingCentralPhaseJet heta0 heta htau htau1
      hv hRsector (n + 1)).continuousAt.continuousWithinAt
  exact norm_sub_taylorJet_le n (growingCentralPhaseJet tau)
    hR hu hderiv hcont hbound

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingProductFullOrder.lean <==
import EuclideanBallsFormalization.GrowingCentralProductDerivative
import EuclideanBallsFormalization.GrowingThetaQFifthDerivative
import EuclideanBallsFormalization.GrowingThetaContraction
import EuclideanBallsFormalization.ArbitraryTaylorProduction

namespace EuclideanBallsFormalization

/-!
Arbitrary-fixed-order growing-regime product derivatives for R11 Lemma 6.1.
The proof uses the same strict sector disk as the existing logarithmic
derivative estimates and Cauchy's estimate on the already defined finite
theta product.
-/

noncomputable section

open scoped BigOperators

def growingThetaProductEnergy {d : Nat} (x : Fin d → Real) : Real :=
  ∑ i : Fin d, growingThetaTorusDistance (x i) ^ 2

theorem growingThetaProductEnergy_nonneg {d : Nat} (x : Fin d → Real) :
    0 ≤ growingThetaProductEnergy x := by
  unfold growingThetaProductEnergy
  positivity

/-- The finite growing theta product is analytic at every point of the open
sector used in the growing saddle argument. -/
theorem analyticAt_growingThetaRatioProductQ_of_sector
    {d : Nat} (x : Fin d → Real) {q : Complex}
    (hqre : 0 < q.re) (hqupper : q.re < 1)
    (hqsector : |q.im| < q.re / 2) :
    AnalyticAt Complex (fun w : Complex => growingThetaRatioProductQ w x) q := by
  let U : Set Complex := {w : Complex |
    0 < w.re ∧ w.re < 1 ∧ |w.im| < w.re / 2}
  have himCont : Continuous (fun w : Complex => |w.im|) := by fun_prop
  have hrhsCont : Continuous (fun w : Complex => w.re / 2) := by fun_prop
  have hUopen : IsOpen U := by
    change IsOpen
      ({w : Complex | 0 < w.re} ∩
        ({w : Complex | w.re < 1} ∩
          {w : Complex | |w.im| < w.re / 2}))
    exact (isOpen_lt continuous_const Complex.continuous_re).inter
      ((isOpen_lt Complex.continuous_re continuous_const).inter
        (isOpen_lt himCont hrhsCont))
  have hdiff : DifferentiableOn Complex
      (fun w : Complex => growingThetaRatioProductQ w x) U := by
    intro w hw
    apply DifferentiableAt.differentiableWithinAt
    unfold growingThetaRatioProductQ
    have hprod := DifferentiableAt.fun_finsetProd
      (u := (Finset.univ : Finset (Fin d)))
      (f := fun i : Fin d => fun z : Complex => growingThetaRatioQ z (x i))
      (x := w) (by
        intro i hi
        let r : Real := growingThetaTorusDistance (x i)
        have hr := growingThetaTorusDistance_mem_Icc (x i)
        have hfun : (fun z : Complex => growingThetaRatioQ z (x i)) =
            (fun z : Complex => growingThetaRatioQ z r) := by
          funext z
          exact growingThetaRatioQ_eq_torusDistance z (x i)
        rw [hfun]
        have hwEq : growingThetaParameter w.re w.im = w :=
          growingThetaParameter_re_im w
        by_cases hquarter : r ≤ 1 / 4
        · have h := hasDerivAt_growingThetaRatioQ_nearest
            hw.1 hw.2.1.le hw.2.2.le ⟨hr.1, hquarter⟩
          rw [hwEq] at h
          exact h.differentiableAt
        · have h := hasDerivAt_growingThetaRatioQ_twoImage
            hw.1 hw.2.1.le hw.2.2.le ⟨le_of_not_ge hquarter, hr.2⟩
          rw [hwEq] at h
          exact h.differentiableAt)
    simpa using hprod
  exact hdiff.analyticAt (hUopen.mem_nhds ⟨hqre, hqupper, hqsector⟩)

private theorem differentiableOn_growingThetaRatioProductQ_sectorDisk
    {d : Nat} {eta tau sigma : Real}
    (heta : eta < 1 / 2) (htau : 0 < tau) (htauHalf : tau ≤ 1 / 2)
    (hsector : |sigma| ≤ eta * tau) (x : Fin d → Real) :
    DifferentiableOn Complex (fun q => growingThetaRatioProductQ q x)
      (Metric.closedBall (growingThetaParameter tau sigma)
        (growingThetaFifthSectorRadius eta * tau)) := by
  intro w hw
  obtain ⟨hwre, hwsector, -, hwupper⟩ :=
    growingThetaFifth_disk_geometry heta htau hsector hw
  have hwone : w.re ≤ 1 := hwupper.trans (by linarith)
  apply DifferentiableAt.differentiableWithinAt
  unfold growingThetaRatioProductQ
  have hprod := DifferentiableAt.fun_finsetProd
    (u := (Finset.univ : Finset (Fin d)))
    (f := fun i : Fin d => fun q : Complex => growingThetaRatioQ q (x i))
    (x := w) (by
      intro i hi
      let r : Real := growingThetaTorusDistance (x i)
      have hr := growingThetaTorusDistance_mem_Icc (x i)
      have hfun : (fun q : Complex => growingThetaRatioQ q (x i)) =
          (fun q : Complex => growingThetaRatioQ q r) := by
        funext q
        exact growingThetaRatioQ_eq_torusDistance q (x i)
      rw [hfun]
      have hwEq : growingThetaParameter w.re w.im = w :=
        growingThetaParameter_re_im w
      by_cases hquarter : r ≤ 1 / 4
      · have h := hasDerivAt_growingThetaRatioQ_nearest
          hwre hwone hwsector ⟨hr.1, hquarter⟩
        rw [hwEq] at h
        exact h.differentiableAt
      · have h := hasDerivAt_growingThetaRatioQ_twoImage
          hwre hwone hwsector ⟨le_of_not_ge hquarter, hr.2⟩
        rw [hwEq] at h
        exact h.differentiableAt)
  simpa using hprod

/-- Every fixed `q`-derivative of the growing product has the scaled Gaussian
energy decay needed in the central integral. -/
theorem exists_tau0_C_norm_scaled_iteratedDeriv_growingThetaRatioProductQ_le
    (m : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C c : Real,
      0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C ∧ 0 < c ∧
      ∀ {d : Nat} {tau sigma : Real} (x : Fin d → Real),
        0 < tau → tau ≤ tau0 → |sigma| ≤ eta * tau →
        ‖(tau : Complex) ^ m * iteratedDeriv m
          (fun q : Complex => growingThetaRatioProductQ q x)
          (growingThetaParameter tau sigma)‖ ≤
            C * Real.exp (-(c / tau) * growingThetaProductEnergy x) := by
  obtain ⟨tauContract, htauContract, htauContract40, hcontract⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp
  let k : Real := growingThetaFifthSectorRadius eta
  let tau0 : Real := min (tauContract / 2) (1 / 2)
  let C : Real := (Nat.factorial m : Real) / k ^ m
  let c : Real := Real.pi ^ 2 / 5
  have hk : 0 < k := growingThetaFifthSectorRadius_pos heta
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min (half_pos htauContract) (by norm_num)
  have htau0Half : tau0 ≤ 1 / 2 := min_le_right _ _
  have hC : 0 < C := by
    dsimp [C]
    positivity
  have hc : 0 < c := by
    dsimp [c]
    positivity
  refine ⟨tau0, C, c, htau0, htau0Half, hC, hc, ?_⟩
  intro d tau sigma x htau htauLe hsector
  let q0 : Complex := growingThetaParameter tau sigma
  let R : Real := k * tau
  have hR : 0 < R := mul_pos hk htau
  have htauHalf : tau ≤ 1 / 2 := htauLe.trans htau0Half
  have hdiffOn := differentiableOn_growingThetaRatioProductQ_sectorDisk
    heta htau htauHalf hsector x
  have hdiff : DiffContOnCl Complex
      (fun q => growingThetaRatioProductQ q x) (Metric.ball q0 R) := by
    exact (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere q0 R,
      ‖growingThetaRatioProductQ w x‖ ≤
        Real.exp (-(c / tau) * growingThetaProductEnergy x) := by
    intro w hw
    have hwClosed : w ∈ Metric.closedBall q0 R :=
      Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le
    obtain ⟨hwre, hwsector, -, hwupper⟩ :=
      growingThetaFifth_disk_geometry heta htau hsector (by
        simpa [q0, R, k] using hwClosed)
    have hwContract : w.re ≤ tauContract := by
      have htauContractHalf : tau ≤ tauContract / 2 :=
        htauLe.trans (min_le_left _ _)
      linarith
    have hpoint : ∀ i : Fin d,
        ‖growingThetaRatioQ w (x i)‖ ≤
          Real.exp (-(c / tau) *
            growingThetaTorusDistance (x i) ^ 2) := by
      intro i
      rw [← growingThetaParameter_re_im w,
        growingThetaRatioQ_eq_parameter]
      have hraw := hcontract (x i) hwre hwContract hwsector
      refine hraw.trans (Real.exp_le_exp.mpr ?_)
      have hinv : 1 / tau ≤ 2 / w.re := by
        exact (div_le_div_iff₀ htau hwre).2 (by linarith)
      have hdist0 : 0 ≤ growingThetaTorusDistance (x i) ^ 2 := sq_nonneg _
      dsimp [c]
      have hcoef : Real.pi ^ 2 / (5 * tau) ≤
          2 * Real.pi ^ 2 / (5 * w.re) := by
        have hscale := mul_le_mul_of_nonneg_left hinv
          (show 0 ≤ Real.pi ^ 2 / 5 by positivity)
        calc
          Real.pi ^ 2 / (5 * tau) =
              (Real.pi ^ 2 / 5) * (1 / tau) := by ring
          _ ≤ (Real.pi ^ 2 / 5) * (2 / w.re) := hscale
          _ = 2 * Real.pi ^ 2 / (5 * w.re) := by ring
      have hmul := mul_le_mul_of_nonneg_right hcoef hdist0
      calc
        -(2 * Real.pi ^ 2 / (5 * w.re)) *
            growingThetaTorusDistance (x i) ^ 2 =
          -(2 * Real.pi ^ 2 / (5 * w.re) *
            growingThetaTorusDistance (x i) ^ 2) := by ring
        _ ≤ -(Real.pi ^ 2 / (5 * tau) *
            growingThetaTorusDistance (x i) ^ 2) := neg_le_neg hmul
        _ = -(Real.pi ^ 2 / 5 / tau) *
            growingThetaTorusDistance (x i) ^ 2 := by ring
    simpa [growingThetaProductEnergy] using
      norm_growingThetaRatioProductQ_le_exp_of_pointwise x (c / tau)
        (fun i : Fin d => growingThetaTorusDistance (x i) ^ 2) hpoint
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := fun q => growingThetaRatioProductQ q x) m hR hdiff hsphere
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  calc
    tau ^ m * ‖iteratedDeriv m
        (fun q : Complex => growingThetaRatioProductQ q x) q0‖ ≤
      tau ^ m * ((Nat.factorial m : Real) *
        Real.exp (-(c / tau) * growingThetaProductEnergy x) / R ^ m) :=
          mul_le_mul_of_nonneg_left hcauchy (pow_nonneg htau.le m)
    _ = C * Real.exp (-(c / tau) * growingThetaProductEnergy x) := by
      dsimp [R, C, k]
      rw [mul_pow]
      field_simp [ne_of_gt htau, ne_of_gt hk]

/-- Concrete arbitrary-order Taylor production on the growing central path.
The affine coefficient is scaled by `tau`, exactly cancelling the scaled
Cauchy derivative bound.  The geometry hypothesis records that the path has
constant real part and remains in the manuscript sector. -/
theorem exists_tau0_norm_growingThetaRatioProductQ_affineTaylor_le
    (n : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      ∀ {d : Nat} (x : Fin d → Real) {tau sigma : Real}
        {c : Complex} {R : Real},
        0 < tau → tau ≤ tau0 → 0 ≤ R →
        (∀ y ∈ Set.Icc (-R) R,
          let q := growingThetaParameter tau sigma +
            (tau : Complex) * c * (y : Complex)
          q.re = tau ∧ |q.im| ≤ eta * tau) →
        ∃ C0 : Real, 0 < C0 ∧ ∀ u : Real, |u| ≤ R →
          let q0 := growingThetaParameter tau sigma
          ‖growingThetaRatioProductQ
                (q0 + (tau : Complex) * c * (u : Complex)) x -
              ∑ k ∈ Finset.range (n + 1),
                ((Nat.factorial k : Real)⁻¹ * u ^ k) •
                  complexAffineRealJet
                    (fun q : Complex => growingThetaRatioProductQ q x)
                    q0 ((tau : Complex) * c) k 0‖ ≤
            C0 * |u| ^ (n + 1) / (Nat.factorial n : Real) := by
  obtain ⟨tau0, C, c0, htau0, htau0Half, hC, hc0, hiter⟩ :=
    exists_tau0_C_norm_scaled_iteratedDeriv_growingThetaRatioProductQ_le
      (n + 1) heta0 heta
  refine ⟨tau0, htau0, htau0Half, ?_⟩
  intro d x tau sigma c R htau htauLe hR hgeom
  let q0 : Complex := growingThetaParameter tau sigma
  let C0 : Real := 1 + ‖c‖ ^ (n + 1) * C
  have hC0 : 0 < C0 := by dsimp [C0]; positivity
  refine ⟨C0, hC0, ?_⟩
  intro u hu
  have hanalytic : ∀ y ∈ Set.Icc (-R) R,
      AnalyticAt Complex
        (fun q : Complex => growingThetaRatioProductQ q x)
        (q0 + (tau : Complex) * c * (y : Complex)) := by
    intro y hy
    obtain ⟨hqre, hqsector⟩ := hgeom y hy
    have hqupper :
        (q0 + (tau : Complex) * c * (y : Complex)).re < 1 := by
      rw [hqre]
      exact htauLe.trans_lt (htau0Half.trans_lt (by norm_num))
    have hsectorOpen :
        |(q0 + (tau : Complex) * c * (y : Complex)).im| <
          (q0 + (tau : Complex) * c * (y : Complex)).re / 2 := by
      rw [hqre]
      exact hqsector.trans_lt (by nlinarith)
    exact analyticAt_growingThetaRatioProductQ_of_sector x
      (by rw [hqre]; exact htau) hqupper hsectorOpen
  have hbound : ∀ y ∈ Set.Icc (-R) R,
      ‖complexAffineRealJet
          (fun q : Complex => growingThetaRatioProductQ q x)
          q0 ((tau : Complex) * c) (n + 1) y‖ ≤ C0 := by
    intro y hy
    obtain ⟨hqre, hqsector⟩ := hgeom y hy
    let q : Complex := q0 + (tau : Complex) * c * (y : Complex)
    have hqEq : growingThetaParameter tau q.im = q := by
      rw [← hqre]
      exact growingThetaParameter_re_im q
    have hit := hiter x htau htauLe hqsector
    rw [hqEq] at hit
    have henergy : 0 ≤ growingThetaProductEnergy x :=
      growingThetaProductEnergy_nonneg x
    have hexp : Real.exp (-(c0 / tau) * growingThetaProductEnergy x) ≤ 1 := by
      rw [← Real.exp_zero]
      apply Real.exp_le_exp.mpr
      have : 0 ≤ (c0 / tau) * growingThetaProductEnergy x := by positivity
      linarith
    unfold complexAffineRealJet
    rw [norm_mul, norm_pow, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos htau, mul_pow]
    calc
      (tau ^ (n + 1) * ‖c‖ ^ (n + 1)) *
          ‖iteratedDeriv (n + 1)
            (fun q : Complex => growingThetaRatioProductQ q x) q‖ =
          ‖c‖ ^ (n + 1) *
            ‖(tau : Complex) ^ (n + 1) *
              iteratedDeriv (n + 1)
                (fun q : Complex => growingThetaRatioProductQ q x) q‖ := by
                  rw [norm_mul, norm_pow, Complex.norm_real,
                    Real.norm_eq_abs, abs_of_pos htau]
                  ring
      _ ≤ ‖c‖ ^ (n + 1) *
          (C * Real.exp (-(c0 / tau) * growingThetaProductEnergy x)) := by
            gcongr
      _ ≤ ‖c‖ ^ (n + 1) * C := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        simpa only [mul_one] using mul_le_mul_of_nonneg_left hexp hC.le
      _ ≤ C0 := by dsimp [C0]; linarith
  exact norm_sub_complexAffineTaylor_le n
    (fun q : Complex => growingThetaRatioProductQ q x)
    q0 ((tau : Complex) * c) hR hu hanalytic hbound

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteAbel.lean <==
import EuclideanBallsFormalization.GrowingRemoteTheta
import Mathlib.Algebra.BigOperators.Module
import Mathlib.NumberTheory.DiophantineApproximation.Basic

namespace EuclideanBallsFormalization

open scoped BigOperators
open Finset

noncomputable section

/-!
Finite-sum and Abel prerequisites for the high-denominator branch of L-N6.
The source theorem uses primed endpoints, whereas the Gaussian theta series
uses ordinary sums; the first lemma records that bridge exactly.
-/

def growingRemotePhase (X theta : Real) (k : Int) : Complex :=
  thetaPhase ((k : Real) ^ 2 * X + 2 * (k : Real) * theta)

def growingRemoteOrdinaryPartial (X theta : Real) (N : Nat) : Complex :=
  ∑ k ∈ Finset.Icc (0 : Int) (N : Int), growingRemotePhase X theta k

lemma norm_growingRemotePhase (X theta : Real) (k : Int) :
    ‖growingRemotePhase X theta k‖ = 1 := by
  unfold growingRemotePhase thetaPhase
  rw [show (Real.pi * Complex.I) *
      (((k : Real) ^ 2 * X + 2 * (k : Real) * theta : Real) : Complex) =
      ((Real.pi * ((k : Real) ^ 2 * X + 2 * (k : Real) * theta) : Real) : Complex) *
        Complex.I by
    push_cast
    ring]
  exact Complex.norm_exp_ofReal_mul_I _

lemma growingRemoteOrdinaryPartial_sub_primed
    (X theta : Real) (N : Nat) :
    growingRemoteOrdinaryPartial X theta N - finitePrimedThetaSum X theta N =
      (1 / 2 : Complex) * growingRemotePhase X theta 0 +
        (1 / 2 : Complex) * growingRemotePhase X theta N := by
  unfold growingRemoteOrdinaryPartial finitePrimedThetaSum fjkPrimedIntervalSum
  simp only [Int.ceil_zero, Int.floor_natCast]
  rw [← Finset.sum_sub_distrib]
  calc
    ∑ x ∈ Finset.Icc (0 : Int) (N : Int),
        (growingRemotePhase X theta x -
          ((1 : Complex) -
            (if (x : Real) = 0 then (1 : Complex) / 2 else 0) -
            (if (x : Real) = (N : Real) then (1 : Complex) / 2 else 0)) *
              thetaPhase ((x : Real) ^ 2 * X + 2 * (x : Real) * theta)) =
      ∑ x ∈ Finset.Icc (0 : Int) (N : Int),
        ((if x = 0 then (1 / 2 : Complex) * growingRemotePhase X theta x else 0) +
          (if x = (N : Int) then
            (1 / 2 : Complex) * growingRemotePhase X theta x else 0)) := by
        apply Finset.sum_congr rfl
        intro x hx
        unfold growingRemotePhase
        by_cases hx0 : x = 0 <;> by_cases hxN : x = (N : Int)
        · subst x
          have hN : N = 0 := by exact_mod_cast hxN.symm
          subst N
          simp
          ring
        · subst x
          have hN : N ≠ 0 := by
            intro h
            subst N
            exact hxN rfl
          have hNInt : (0 : Int) ≠ (N : Int) := by exact_mod_cast hN.symm
          have hNReal : (0 : Real) ≠ (N : Real) := by exact_mod_cast hN.symm
          simp [hNInt, hNReal]
          ring
        · subst x
          have hN : N ≠ 0 := by
            intro h
            subst N
            exact hx0 rfl
          simp [hN]
          ring
        · have hx0r : (x : Real) ≠ 0 := by exact_mod_cast hx0
          have hxNr : (x : Real) ≠ (N : Real) := by exact_mod_cast hxN
          simp [hx0, hxN, hx0r, hxNr]
    _ = (1 / 2 : Complex) * growingRemotePhase X theta 0 +
        (1 / 2 : Complex) * growingRemotePhase X theta N := by
      rw [Finset.sum_add_distrib]
      simp

theorem norm_growingRemoteOrdinaryPartial_le_primed_add_one
    (X theta : Real) (N : Nat) :
    ‖growingRemoteOrdinaryPartial X theta N‖ ≤
      ‖finitePrimedThetaSum X theta N‖ + 1 := by
  have hbridge := growingRemoteOrdinaryPartial_sub_primed X theta N
  have hord : growingRemoteOrdinaryPartial X theta N =
      finitePrimedThetaSum X theta N +
        ((1 / 2 : Complex) * growingRemotePhase X theta 0 +
          (1 / 2 : Complex) * growingRemotePhase X theta N) := by
    calc
      growingRemoteOrdinaryPartial X theta N =
          (growingRemoteOrdinaryPartial X theta N -
            finitePrimedThetaSum X theta N) +
              finitePrimedThetaSum X theta N := by abel
      _ = ((1 / 2 : Complex) * growingRemotePhase X theta 0 +
            (1 / 2 : Complex) * growingRemotePhase X theta N) +
              finitePrimedThetaSum X theta N := by rw [hbridge]
      _ = finitePrimedThetaSum X theta N +
          ((1 / 2 : Complex) * growingRemotePhase X theta 0 +
            (1 / 2 : Complex) * growingRemotePhase X theta N) := by abel
  calc
    ‖growingRemoteOrdinaryPartial X theta N‖ =
        ‖finitePrimedThetaSum X theta N +
          ((1 / 2 : Complex) * growingRemotePhase X theta 0 +
            (1 / 2 : Complex) * growingRemotePhase X theta N)‖ := by rw [hord]
    _ ≤
        ‖finitePrimedThetaSum X theta N‖ +
          ‖(1 / 2 : Complex) * growingRemotePhase X theta 0 +
            (1 / 2 : Complex) * growingRemotePhase X theta N‖ := norm_add_le _ _
    _ ≤ ‖finitePrimedThetaSum X theta N‖ + 1 := by
      gcongr
      calc
        ‖(1 / 2 : Complex) * growingRemotePhase X theta 0 +
            (1 / 2 : Complex) * growingRemotePhase X theta N‖ ≤
          ‖(1 / 2 : Complex) * growingRemotePhase X theta 0‖ +
            ‖(1 / 2 : Complex) * growingRemotePhase X theta N‖ := norm_add_le _ _
        _ = 1 := by
          rw [norm_mul, norm_mul, norm_growingRemotePhase,
            norm_growingRemotePhase]
          norm_num

def growingRemotePhaseNat (X theta : Real) (k : Nat) : Complex :=
  growingRemotePhase X theta k

def growingRemotePositivePartial (X theta : Real) (N : Nat) : Complex :=
  ∑ k ∈ Finset.range (N + 1), growingRemotePhaseNat X theta k

lemma growingRemotePositivePartial_eq_ordinary
    (X theta : Real) (N : Nat) :
    growingRemotePositivePartial X theta N =
      growingRemoteOrdinaryPartial X theta N := by
  unfold growingRemotePositivePartial growingRemoteOrdinaryPartial
  rw [Int.Icc_eq_finset_map]
  simp only [Finset.sum_map, Function.Embedding.trans_apply,
    Nat.castEmbedding_apply, addLeftEmbedding_apply, zero_add]
  have hlen : (((N : Int) + 1 - 0).toNat) = N + 1 := by omega
  rw [hlen]
  rfl

theorem exists_norm_growingRemotePositivePartial_le_fjk :
    ∃ C : NNReal, ∀ X theta : Real, ∀ p : Int, ∀ q : Nat,
      1 ≤ q → Int.gcd p (q : Int) = 1 →
        |X - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
          ∀ N : Nat,
            ‖growingRemotePositivePartial X theta N‖ ≤
              (C : Real) * ((N : Real) / Real.sqrt q + Real.sqrt q) + 1 := by
  obtain ⟨C, hC⟩ := external_fjk_theta_estimate
  refine ⟨C, ?_⟩
  intro X theta p q hq hgcd happ N
  rw [growingRemotePositivePartial_eq_ordinary]
  exact (norm_growingRemoteOrdinaryPartial_le_primed_add_one X theta N).trans
    (add_le_add (hC X theta p q hq hgcd happ N) le_rfl)

lemma sum_range_succ_sub_eq
    (f : Nat → Real) (K : Nat) :
    (∑ i ∈ Finset.range K, (f i - f (i + 1))) = f 0 - f K := by
  induction K with
  | zero => simp
  | succ K ih =>
      rw [Finset.sum_range_succ, ih]
      ring

/-- Abel's lemma in the form used by the Gaussian theta sum: a nonnegative
decreasing scalar weight does not enlarge a uniform bound for ordinary
partial sums, except for the factor at the initial point. -/
theorem norm_sum_range_smul_le_of_partial
    (f : Nat → Real) (g : Nat → Complex) (K : Nat) (S : Real)
    (hf0 : ∀ i, 0 ≤ f i) (hfanti : Antitone f) (_hS : 0 ≤ S)
    (hpartial : ∀ n, n ≤ K →
      ‖∑ i ∈ Finset.range (n + 1), g i‖ ≤ S) :
    ‖∑ i ∈ Finset.range (K + 1), f i • g i‖ ≤ f 0 * S := by
  rw [Finset.sum_range_by_parts f g (K + 1)]
  simp only [Nat.add_sub_cancel]
  have hK := hpartial K le_rfl
  have hparts : ∀ i ∈ Finset.range K,
      ‖∑ j ∈ Finset.range (i + 1), g j‖ ≤ S := by
    intro i hi
    exact hpartial i (Nat.le_of_lt (Finset.mem_range.mp hi))
  calc
    ‖f K • (∑ i ∈ Finset.range (K + 1), g i) -
        ∑ i ∈ Finset.range K,
          (f (i + 1) - f i) • (∑ j ∈ Finset.range (i + 1), g j)‖ ≤
      ‖f K • (∑ i ∈ Finset.range (K + 1), g i)‖ +
        ‖∑ i ∈ Finset.range K,
          (f (i + 1) - f i) • (∑ j ∈ Finset.range (i + 1), g j)‖ :=
      norm_sub_le _ _
    _ ≤ f K * S +
        ∑ i ∈ Finset.range K, (f i - f (i + 1)) * S := by
      apply add_le_add
      · rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (hf0 K)]
        exact mul_le_mul_of_nonneg_left hK (hf0 K)
      · calc
          ‖∑ i ∈ Finset.range K,
              (f (i + 1) - f i) •
                (∑ j ∈ Finset.range (i + 1), g j)‖ ≤
            ∑ i ∈ Finset.range K,
              ‖(f (i + 1) - f i) •
                (∑ j ∈ Finset.range (i + 1), g j)‖ := norm_sum_le _ _
          _ = ∑ i ∈ Finset.range K,
              (f i - f (i + 1)) *
                ‖∑ j ∈ Finset.range (i + 1), g j‖ := by
            apply Finset.sum_congr rfl
            intro i hi
            rw [norm_smul, Real.norm_eq_abs]
            have hdiff : f (i + 1) ≤ f i := hfanti (Nat.le_succ i)
            rw [abs_of_nonpos (sub_nonpos.mpr hdiff)]
            ring
          _ ≤ ∑ i ∈ Finset.range K, (f i - f (i + 1)) * S := by
            apply Finset.sum_le_sum
            intro i hi
            exact mul_le_mul_of_nonneg_left (hparts i hi)
              (sub_nonneg.mpr (hfanti (Nat.le_succ i)))
    _ = f 0 * S := by
      rw [← Finset.sum_mul, sum_range_succ_sub_eq]
      ring

def growingGaussianWeight (tau : Real) (k : Nat) : Real :=
  Real.exp (-tau * (k : Real) ^ 2)

lemma growingGaussianWeight_nonneg (tau : Real) (k : Nat) :
    0 ≤ growingGaussianWeight tau k := Real.exp_nonneg _

lemma antitone_growingGaussianWeight {tau : Real} (htau : 0 ≤ tau) :
    Antitone (growingGaussianWeight tau) := by
  intro m n hmn
  unfold growingGaussianWeight
  apply Real.exp_le_exp.mpr
  have hsq : (m : Real) ^ 2 ≤ (n : Real) ^ 2 := by
    exact pow_le_pow_left₀ (by positivity) (by exact_mod_cast hmn) 2
  nlinarith

lemma growingGaussianWeight_zero (tau : Real) :
    growingGaussianWeight tau 0 = 1 := by
  simp [growingGaussianWeight]

def growingRemotePositiveGaussianPartial
    (tau X theta : Real) (K : Nat) : Complex :=
  ∑ k ∈ Finset.range (K + 1),
    growingGaussianWeight tau k • growingRemotePhaseNat X theta k

theorem exists_norm_growingRemotePositiveGaussianPartial_le_fjk :
    ∃ C : NNReal, ∀ {tau : Real}, 0 ≤ tau →
      ∀ X theta : Real, ∀ p : Int, ∀ q : Nat,
        1 ≤ q → Int.gcd p (q : Int) = 1 →
          |X - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
            ∀ K : Nat,
              ‖growingRemotePositiveGaussianPartial tau X theta K‖ ≤
                (C : Real) *
                  ((K : Real) / Real.sqrt q + Real.sqrt q) + 1 := by
  obtain ⟨C, hC⟩ := exists_norm_growingRemotePositivePartial_le_fjk
  refine ⟨C, ?_⟩
  intro tau htau X theta p q hq hgcd happ K
  let S : Real := (C : Real) *
    ((K : Real) / Real.sqrt q + Real.sqrt q) + 1
  have hS : 0 ≤ S := by
    dsimp [S]
    positivity
  have hpartial : ∀ n, n ≤ K →
      ‖∑ i ∈ Finset.range (n + 1), growingRemotePhaseNat X theta i‖ ≤ S := by
    intro n hn
    have hnBound := hC X theta p q hq hgcd happ n
    have hsqrt : 0 ≤ Real.sqrt q := Real.sqrt_nonneg _
    have hsqrtPos : 0 < Real.sqrt q := Real.sqrt_pos.2 (by exact_mod_cast hq)
    apply hnBound.trans
    dsimp [S]
    gcongr
  have habel := norm_sum_range_smul_le_of_partial
    (growingGaussianWeight tau) (growingRemotePhaseNat X theta) K S
    (growingGaussianWeight_nonneg tau)
    (antitone_growingGaussianWeight htau) hS hpartial
  simpa [growingRemotePositiveGaussianPartial,
    growingGaussianWeight_zero, S] using habel

lemma growingRemote_positive_term_eq
    (tau t x : Real) (k : Nat) :
    (growingGaussianWeight tau k : Complex) *
        growingRemotePhaseNat (t / Real.pi) x k =
      analyticThetaTerm
        (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x k := by
  unfold growingGaussianWeight growingRemotePhaseNat growingRemotePhase
    thetaPhase analyticThetaTerm
  rw [Complex.ofReal_exp, ← Complex.exp_add, ← Complex.exp_nat_mul,
    ← Complex.exp_add]
  congr 1
  push_cast
  field_simp [Real.pi_ne_zero]
  simp only [Int.natAbs_natCast]
  ring

lemma growingRemotePositiveGaussianPartial_eq
    (tau t x : Real) (K : Nat) :
    growingRemotePositiveGaussianPartial tau (t / Real.pi) x K =
      ∑ k ∈ Finset.range (K + 1),
        analyticThetaTerm
          (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x k := by
  unfold growingRemotePositiveGaussianPartial
  apply Finset.sum_congr rfl
  intro k hk
  rw [Complex.real_smul]
  exact growingRemote_positive_term_eq tau t x k

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteComb.lean <==
import EuclideanBallsFormalization.GrowingRemoteCuspBounds

namespace EuclideanBallsFormalization

open scoped BigOperators
open Set

noncomputable section

def growingRemoteGenericCombTerm (A v : Real) (m : Int) : Real :=
  Real.exp (-(A * ((m : Real) - v) ^ 2))

def growingRemoteGenericComb (A v : Real) : Real :=
  ∑' m : Int, growingRemoteGenericCombTerm A v m

lemma growingRemoteCuspCombTerm_eq_generic
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (y : Real) (m : Int) :
    growingRemoteCuspCombTerm tau beta q y m =
      growingRemoteGenericCombTerm
        (Real.pi ^ 2 * tau /
          ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2)))
        ((q : Real) * y) m := by
  unfold growingRemoteCuspCombTerm growingRemoteGenericCombTerm
  have hq : (q : Real) ≠ 0 := by exact_mod_cast NeZero.ne q
  congr 1
  field_simp [hq]

lemma growingRemoteCuspComb_eq_generic
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (y : Real) :
    growingRemoteCuspComb tau beta q y =
      growingRemoteGenericComb
        (Real.pi ^ 2 * tau /
          ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2)))
        ((q : Real) * y) := by
  unfold growingRemoteCuspComb growingRemoteGenericComb
  apply tsum_congr
  exact growingRemoteCuspCombTerm_eq_generic htau beta q y

lemma growingRemoteGenericCombCoefficient_pos
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] :
    0 < Real.pi ^ 2 * tau /
      ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2)) := by
  have hq : 0 < (q : Real) := by exact_mod_cast NeZero.pos q
  have hD : 0 < tau ^ 2 + beta ^ 2 := by positivity
  positivity

lemma growingRemoteGenericComb_pos_tail_le
    {A v : Real} (hA : 0 ≤ A) (hv : |v| ≤ 1 / 2) (n : Nat) :
    growingRemoteGenericCombTerm A v (n + 1) ≤
      growingGaussianRealFunction (A / 4) (n + 1) := by
  unfold growingRemoteGenericCombTerm growingGaussianRealFunction
  apply Real.exp_le_exp.mpr
  norm_num only [Int.cast_add, Int.cast_natCast, Nat.cast_add, Nat.cast_one]
  change -(A * ((n + 1 : Real) - v) ^ 2) ≤
    -(A / 4 * (n + 1 : Real) ^ 2)
  have hvUpper := (abs_le.mp hv).2
  have hn : (1 : Real) ≤ n + 1 := by exact_mod_cast Nat.succ_pos n
  have hdiff : (n + 1 : Real) / 2 ≤ (n + 1 : Real) - v := by
    linarith
  have hsq : ((n + 1 : Real) ^ 2) / 4 ≤
      ((n + 1 : Real) - v) ^ 2 := by
    nlinarith [sq_nonneg ((n + 1 : Real) - v - (n + 1 : Real) / 2)]
  have hmul := mul_le_mul_of_nonneg_left hsq hA
  nlinarith [hmul]

lemma growingRemoteGenericComb_neg_tail_le
    {A v : Real} (hA : 0 ≤ A) (hv : |v| ≤ 1 / 2) (n : Nat) :
    growingRemoteGenericCombTerm A v (-(n + 1 : Int)) ≤
      growingGaussianRealFunction (A / 4) (n + 1) := by
  unfold growingRemoteGenericCombTerm growingGaussianRealFunction
  apply Real.exp_le_exp.mpr
  have hvLower := (abs_le.mp hv).1
  have hn : (1 : Real) ≤ n + 1 := by exact_mod_cast Nat.succ_pos n
  have hdiff : (n + 1 : Real) / 2 ≤ (n + 1 : Real) + v := by
    linarith
  have hcast : ((-(n + 1 : Int) : Int) : Real) - v =
      -((n + 1 : Real) + v) := by push_cast; ring
  rw [hcast, neg_sq]
  change -(A * ((n + 1 : Real) + v) ^ 2) ≤
    -(A / 4 * (n + 1 : Real) ^ 2)
  have hsq : ((n + 1 : Real) ^ 2) / 4 ≤
      ((n + 1 : Real) + v) ^ 2 := by
    nlinarith [sq_nonneg ((n + 1 : Real) + v - (n + 1 : Real) / 2)]
  have hmul := mul_le_mul_of_nonneg_left hsq hA
  nlinarith [hmul]

lemma growingRemoteGaussianMajorant_tsum_le
    {A : Real} (hA : 0 < A) :
    (∑' n : Nat, growingGaussianRealFunction (A / 4) (n + 1)) ≤
      Real.sqrt (Real.pi / (A / 4)) / 2 := by
  have hcoef : 0 < A / 4 := by positivity
  have hanti := antitoneOn_growingGaussianRealFunction hcoef.le
    (show 0 ≤ (0 : Real) by norm_num)
  calc
    (∑' n : Nat, growingGaussianRealFunction (A / 4) (n + 1)) ≤
        ∫ u : Real in Set.Ioi 0, growingGaussianRealFunction (A / 4) u :=
      by
        simpa only [Nat.cast_add, Nat.cast_one] using
          (hanti.tsum_add_one_le_integral
            (integrableOn_growingGaussianRealFunction_Ioi hcoef)
            (fun u hu => growingGaussianRealFunction_nonneg (A / 4) u))
    _ = Real.sqrt (Real.pi / (A / 4)) / 2 := by
      simpa [growingGaussianRealFunction] using integral_gaussian_Ioi (A / 4)

set_option maxHeartbeats 800000 in
theorem growingRemoteGenericComb_le
    {A v : Real} (hA : 0 < A) (hv : |v| ≤ 1 / 2)
    (hs : Summable (growingRemoteGenericCombTerm A v)) :
    growingRemoteGenericComb A v ≤
      1 + Real.sqrt (Real.pi / (A / 4)) := by
  have hsPos : Summable (fun n : Nat => growingRemoteGenericCombTerm A v n) :=
    hs.comp_injective (fun a b h => Int.ofNat.inj h)
  have hsNeg : Summable (fun n : Nat =>
      growingRemoteGenericCombTerm A v (-(n + 1 : Int))) := hs.comp_injective (by
    intro a b h
    have h' : (a : Int) + 1 = (b : Int) + 1 := neg_inj.mp h
    have h'' : (a : Int) = (b : Int) := by omega
    exact Int.ofNat.inj h'')
  have hcoef : 0 < A / 4 := by positivity
  have hsMajor : Summable (fun n : Nat =>
      growingGaussianRealFunction (A / 4) (n + 1)) := by
    simpa using summable_growingGaussianPositiveTail hcoef 0
  have hsPosTail : Summable (fun n : Nat =>
      growingRemoteGenericCombTerm A v (n + 1)) :=
    hsPos.comp_injective Nat.succ_injective
  unfold growingRemoteGenericComb
  rw [tsum_of_nat_of_neg_add_one hsPos hsNeg]
  have hposSplit := hsPos.sum_add_tsum_nat_add 1
  have hzero : growingRemoteGenericCombTerm A v 0 ≤ 1 := by
    unfold growingRemoteGenericCombTerm
    apply Real.exp_le_one_iff.mpr
    exact neg_nonpos.mpr (mul_nonneg hA.le (sq_nonneg _))
  have hposTail :
      (∑' n : Nat, growingRemoteGenericCombTerm A v (n + 1)) ≤
        ∑' n : Nat, growingGaussianRealFunction (A / 4) (n + 1) := by
    exact hsPosTail.tsum_le_tsum
      (fun n => growingRemoteGenericComb_pos_tail_le hA.le hv n) hsMajor
  have hnegTail :
      (∑' n : Nat, growingRemoteGenericCombTerm A v (-(n + 1 : Int))) ≤
        ∑' n : Nat, growingGaussianRealFunction (A / 4) (n + 1) := by
    exact hsNeg.tsum_le_tsum
      (fun n => growingRemoteGenericComb_neg_tail_le hA.le hv n) hsMajor
  have hmajor := growingRemoteGaussianMajorant_tsum_le hA
  calc
    (∑' n : Nat, growingRemoteGenericCombTerm A v n) +
        ∑' n : Nat, growingRemoteGenericCombTerm A v (-(n + 1 : Int)) =
      growingRemoteGenericCombTerm A v 0 +
        (∑' n : Nat, growingRemoteGenericCombTerm A v (n + 1)) +
        ∑' n : Nat, growingRemoteGenericCombTerm A v (-(n + 1 : Int)) := by
      rw [← hposSplit]
      norm_num [Finset.sum_range_succ]
    _ ≤ 1 + 2 * (∑' n : Nat,
        growingGaussianRealFunction (A / 4) (n + 1)) := by
      nlinarith
    _ ≤ 1 + Real.sqrt (Real.pi / (A / 4)) := by
      nlinarith

theorem growingRemoteCuspComb_le
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (y : Real) (hy : |(q : Real) * y| ≤ 1 / 2) :
    growingRemoteCuspComb tau beta q y ≤
      1 + Real.sqrt
        (Real.pi /
          ((Real.pi ^ 2 * tau /
            ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)) := by
  rw [growingRemoteCuspComb_eq_generic htau]
  apply growingRemoteGenericComb_le
    (growingRemoteGenericCombCoefficient_pos htau beta q) hy
  have hs := summable_growingRemoteCuspComb htau beta q y
  exact hs.congr (fun m => growingRemoteCuspCombTerm_eq_generic htau beta q y m)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteCusp.lean <==
import EuclideanBallsFormalization.GrowingRemoteHighDenominator
import EuclideanBallsFormalization.GrowingThetaPoisson

namespace EuclideanBallsFormalization

noncomputable section

def growingRemoteCuspParameter (tau beta : Real) : Complex :=
  (tau : Complex) - Complex.I * (beta : Complex)

lemma growingRemoteCuspParameter_re
    (tau beta : Real) :
    (growingRemoteCuspParameter tau beta).re = tau := by
  simp [growingRemoteCuspParameter]

lemma growingRemoteTheta_eq_dampedTheta
    (tau t x : Real) :
    growingRemoteTheta tau t x = dampedTheta tau t x := by
  unfold growingRemoteTheta
  rw [show -(tau : Complex) + Complex.I * (t : Complex) =
      Complex.I * (t : Complex) + -(tau : Complex) by ring]
  simpa [growingThetaParameter] using
    (analyticTheta_exp_neg_growingThetaParameter_eq_dampedTheta tau (-t) x)

lemma dampedThetaTerm_eq_rationalGaussianTerm
    (tau beta : Real) (q : Nat) [NeZero q] (a b k : Int) (y : Real) :
    Complex.exp
      (-((tau : Complex) - Complex.I *
          ((2 * Real.pi * (a : Real) / q + beta : Real) : Complex)) *
          (k : Complex) ^ 2 +
        2 * Real.pi * Complex.I * (k : Complex) *
          (((b : Real) / q + y : Real) : Complex)) =
      rationalGaussianTerm (growingRemoteCuspParameter tau beta) q a b y k := by
  unfold rationalGaussianTerm rationalQuadraticPhase growingRemoteCuspParameter
  rw [← Complex.exp_add]
  congr 1
  have hqR : (q : Real) ≠ 0 := by exact_mod_cast NeZero.ne q
  have hqC : (q : Complex) ≠ 0 := by exact_mod_cast NeZero.ne q
  push_cast
  field_simp [hqR, hqC]
  ring

theorem growingRemoteTheta_eq_rationalGaussianTheta
    (tau beta : Real) (q : Nat) [NeZero q] (a b : Int) (y : Real) :
    growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y) =
      rationalGaussianTheta (growingRemoteCuspParameter tau beta) q a b y := by
  rw [growingRemoteTheta_eq_dampedTheta]
  unfold dampedTheta rationalGaussianTheta
  apply tsum_congr
  intro k
  exact dampedThetaTerm_eq_rationalGaussianTerm tau beta q a b k y

theorem growingRemoteTheta_cusp_eq_gauss_tsum
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (a b : Int) (y : Real) :
    growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y) =
      1 / residueGaussianParameter (growingRemoteCuspParameter tau beta) q ^
          (1 / 2 : Complex) *
        ∑' m : Int,
          quadraticGaussSum q a (b + m) *
            residueGaussianCenteredGaussian
              (growingRemoteCuspParameter tau beta) q y m := by
  rw [growingRemoteTheta_eq_rationalGaussianTheta]
  exact rationalGaussianTheta_eq_gauss_tsum
    (growingRemoteCuspParameter tau beta) q a b y
    (by simpa [growingRemoteCuspParameter_re] using htau)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteCuspBounds.lean <==
import EuclideanBallsFormalization.GrowingRemoteCusp

namespace EuclideanBallsFormalization

open scoped BigOperators

noncomputable section

def growingRemoteCuspCombTerm
    (tau beta : Real) (q : Nat) (y : Real) (m : Int) : Real :=
  Real.exp
    (-(Real.pi ^ 2 * tau / (tau ^ 2 + beta ^ 2)) *
      ((m : Real) / q - y) ^ 2)

def growingRemoteCuspComb
    (tau beta : Real) (q : Nat) (y : Real) : Real :=
  ∑' m : Int, growingRemoteCuspCombTerm tau beta q y m

lemma growingRemoteCuspParameter_normSq
    (tau beta : Real) :
    Complex.normSq (growingRemoteCuspParameter tau beta) =
      tau ^ 2 + beta ^ 2 := by
  rw [Complex.normSq_apply]
  simp [growingRemoteCuspParameter]
  ring

lemma growingRemoteCuspParameter_inv_re
    {tau beta : Real} (htau : 0 < tau) :
    ((growingRemoteCuspParameter tau beta)⁻¹).re =
      tau / (tau ^ 2 + beta ^ 2) := by
  rw [Complex.inv_re, growingRemoteCuspParameter_re,
    growingRemoteCuspParameter_normSq]

lemma norm_residueGaussianCenteredGaussian_cusp
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (y : Real) (m : Int) :
    ‖residueGaussianCenteredGaussian
        (growingRemoteCuspParameter tau beta) q y m‖ =
      growingRemoteCuspCombTerm tau beta q y m := by
  unfold residueGaussianCenteredGaussian growingRemoteCuspCombTerm
  have hqR : (q : Real) ≠ 0 := by exact_mod_cast NeZero.ne q
  have hreal :
      ((m : Complex) / (q : Complex) - (y : Complex)) ^ 2 =
        ((((m : Real) / q - y) ^ 2 : Real) : Complex) := by
    push_cast
    field_simp [hqR]
  rw [hreal, Complex.norm_exp]
  rw [show (Real.pi : Complex) ^ 2 = ((Real.pi ^ 2 : Real) : Complex) by
    norm_cast]
  congr 1
  simp only [div_eq_mul_inv, Complex.mul_re, Complex.neg_re, Complex.neg_im,
    Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
  rw [growingRemoteCuspParameter_inv_re htau]
  ring

lemma summable_residueGaussianCenteredGaussian_cusp
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (y : Real) :
    Summable (fun m : Int =>
      residueGaussianCenteredGaussian
        (growingRemoteCuspParameter tau beta) q y m) := by
  let r : Fin q := ⟨0, NeZero.pos q⟩
  have hs := summable_residueGaussianCenteredDualTerm
    (growingRemoteCuspParameter tau beta) q r y
    (by simpa [growingRemoteCuspParameter_re] using htau)
  apply Summable.of_norm_bounded hs.norm
  intro m
  unfold residueGaussianCenteredDualTerm
  rw [norm_mul, Complex.norm_exp]
  have hphase :
      (2 * Real.pi * Complex.I * (m : Complex) * (r : Complex) /
        (q : Complex)).re = 0 := by
    simp [r]
  rw [hphase, Real.exp_zero, one_mul]

lemma summable_growingRemoteCuspComb
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (y : Real) :
    Summable (growingRemoteCuspCombTerm tau beta q y) := by
  have hs := (summable_residueGaussianCenteredGaussian_cusp htau beta q y).norm
  simpa only [norm_residueGaussianCenteredGaussian_cusp htau] using hs

lemma growingRemoteCuspCombTerm_nonneg
    (tau beta : Real) (q : Nat) (y : Real) (m : Int) :
    0 ≤ growingRemoteCuspCombTerm tau beta q y m :=
  Real.exp_nonneg _

lemma summable_gauss_mul_residueGaussian_cusp
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (ha : IsCoprime a (q : Int)) :
    Summable (fun m : Int =>
      quadraticGaussSum q a (b + m) *
        residueGaussianCenteredGaussian
          (growingRemoteCuspParameter tau beta) q y m) := by
  have hsComb := summable_growingRemoteCuspComb htau beta q y
  apply Summable.of_norm_bounded
    (hsComb.mul_left (Real.sqrt (2 * q)))
  intro m
  rw [norm_mul, norm_residueGaussianCenteredGaussian_cusp htau]
  exact mul_le_mul_of_nonneg_right
    (norm_quadraticGaussSum_le_sqrt_two_mul_of_isCoprime a (b + m) ha)
    (growingRemoteCuspCombTerm_nonneg tau beta q y m)

theorem norm_growingRemoteTheta_cusp_le
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (ha : IsCoprime a (q : Int)) :
    ‖growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y)‖ ≤
      ‖1 / residueGaussianParameter
          (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ *
        (Real.sqrt (2 * q) * growingRemoteCuspComb tau beta q y) := by
  rw [growingRemoteTheta_cusp_eq_gauss_tsum htau]
  rw [norm_mul]
  apply mul_le_mul_of_nonneg_left _ (norm_nonneg _)
  calc
    ‖∑' m : Int,
        quadraticGaussSum q a (b + m) *
          residueGaussianCenteredGaussian
            (growingRemoteCuspParameter tau beta) q y m‖ ≤
      ∑' m : Int,
        ‖quadraticGaussSum q a (b + m) *
          residueGaussianCenteredGaussian
            (growingRemoteCuspParameter tau beta) q y m‖ :=
      norm_tsum_le_tsum_norm
        (summable_gauss_mul_residueGaussian_cusp htau beta q a b y ha).norm
    _ ≤ ∑' m : Int,
        Real.sqrt (2 * q) * growingRemoteCuspCombTerm tau beta q y m := by
      exact Summable.tsum_mono
        (summable_gauss_mul_residueGaussian_cusp htau beta q a b y ha).norm
        ((summable_growingRemoteCuspComb htau beta q y).mul_left
          (Real.sqrt (2 * q)))
        (fun m => by
          rw [norm_mul, norm_residueGaussianCenteredGaussian_cusp htau]
          exact mul_le_mul_of_nonneg_right
            (norm_quadraticGaussSum_le_sqrt_two_mul_of_isCoprime a (b + m) ha)
            (growingRemoteCuspCombTerm_nonneg tau beta q y m))
    _ = Real.sqrt (2 * q) * growingRemoteCuspComb tau beta q y := by
      rw [tsum_mul_left]
      rfl

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteCuspHighDenominator.lean <==
import EuclideanBallsFormalization.GrowingRemoteN6

namespace EuclideanBallsFormalization

open scoped BigOperators Topology
open Filter

noncomputable section

/-!
An axiom-free replacement for the Fiedler--Jurkat--Koerner input in the
high-denominator branch.  The consumer only needs a bound for the Gaussian
theta series, not the stronger uniform estimate for every finite undamped
theta sum.  We therefore use the already proved rational-cusp Poisson formula
and the square-root quadratic Gauss-sum estimate directly.
-/

/-- If `p/q` is reduced, its representation as a standard quadratic cusp
`2a/Q` has a comparable denominator: `q <= Q <= 2q`. -/
lemma exists_growingRemote_standard_cusp_center_comparable
    {p : Int} {q : Nat} (hq : 0 < q)
    (hgcd : Int.gcd p (q : Int) = 1) :
    ∃ a : Int, ∃ Q : Nat,
      q ≤ Q ∧ Q ≤ 2 * q ∧ 0 < Q ∧ IsCoprime a (Q : Int) ∧
        (p : Real) / (q : Real) =
          2 * (a : Real) / (Q : Real) := by
  obtain ⟨a, Q, hQpos, hQupper, hcop, hcenter⟩ :=
    exists_growingRemote_standard_cusp_center (p := p) hq
  have hqR : (q : Real) ≠ 0 := by exact_mod_cast (ne_of_gt hq)
  have hQR : (Q : Real) ≠ 0 := by exact_mod_cast (ne_of_gt hQpos)
  have hcrossR : (p : Real) * (Q : Real) =
      (2 * a : Int) * (q : Real) := by
    field_simp [hqR, hQR] at hcenter
    calc
      (p : Real) * (Q : Real) = (q : Real) * 2 * (a : Real) := hcenter
      _ = (2 * a : Int) * (q : Real) := by push_cast; ring
  have hcross : p * (Q : Int) = (2 * a) * (q : Int) := by
    exact_mod_cast hcrossR
  have hdivprod : (q : Int) ∣ p * (Q : Int) := by
    rw [hcross]
    exact dvd_mul_left (q : Int) (2 * a)
  have hgcd' : Int.gcd (q : Int) p = 1 := by
    simpa [Int.gcd_comm] using hgcd
  have hdivInt : (q : Int) ∣ (Q : Int) :=
    Int.dvd_of_dvd_mul_right_of_gcd_one hdivprod hgcd'
  have hdivNat : q ∣ Q := by exact_mod_cast hdivInt
  have hQlower : q ≤ Q := Nat.le_of_dvd hQpos hdivNat
  exact ⟨a, Q, hQlower, hQupper, hQpos, hcop, hcenter⟩

lemma abs_growingRemote_cusp_remainder_le
    {t : Real} {p : Int} {q : Nat} (hq : 0 < q)
    {a : Int} {Q : Nat} (hQ : 0 < Q)
    (hcenter : (p : Real) / (q : Real) =
      2 * (a : Real) / (Q : Real))
    (happrox : |t / Real.pi - (p : Real) / (q : Real)| ≤
      1 / (q : Real) ^ 2) :
    |t - 2 * Real.pi * (a : Real) / (Q : Real)| ≤
      Real.pi / (q : Real) ^ 2 := by
  have hqR : (q : Real) ≠ 0 := by exact_mod_cast (ne_of_gt hq)
  have hQR : (Q : Real) ≠ 0 := by exact_mod_cast (ne_of_gt hQ)
  have hident :
      t - 2 * Real.pi * (a : Real) / (Q : Real) =
        Real.pi * (t / Real.pi - (p : Real) / (q : Real)) := by
    rw [hcenter]
    field_simp [Real.pi_ne_zero, hQR]
  rw [hident, abs_mul, abs_of_pos Real.pi_pos]
  calc
    Real.pi * |t / Real.pi - (p : Real) / (q : Real)| ≤
        Real.pi * (1 / (q : Real) ^ 2) :=
      mul_le_mul_of_nonneg_left happrox Real.pi_pos.le
    _ = Real.pi / (q : Real) ^ 2 := by ring

/-- The square-root cusp estimate in the range where the original reduced
denominator and the standard cusp denominator are comparable. -/
lemma growingRemote_high_denominator_cusp_scalar_bound
    {tau beta : Real} (htau : 0 < tau)
    {q : Nat} (hq : 0 < q) {Q : Nat} [NeZero Q]
    (hqQ : q ≤ Q) (hQq : Q ≤ 2 * q)
    (hbeta : |beta| ≤ Real.pi / (q : Real) ^ 2) :
    Real.sqrt (2 * tau /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (Q : Real))) *
        (1 + 2 * (Q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau)) ≤
      Real.sqrt (2 / (q : Real)) +
        4 * Real.sqrt
          (((q : Real) * tau + Real.pi / (q : Real)) / Real.pi) := by
  let r : Real := Real.sqrt (tau ^ 2 + beta ^ 2)
  have hqR : 0 < (q : Real) := by exact_mod_cast hq
  have hQR : 0 < (Q : Real) := by exact_mod_cast NeZero.pos Q
  have hqQR : (q : Real) ≤ (Q : Real) := by exact_mod_cast hqQ
  have hQqR : (Q : Real) ≤ 2 * (q : Real) := by exact_mod_cast hQq
  have hr : 0 < r := by
    dsimp [r]
    positivity
  have hrsq : r ^ 2 = tau ^ 2 + beta ^ 2 := by
    dsimp [r]
    exact Real.sq_sqrt (by positivity)
  have hrlower : tau ≤ r := by
    apply (sq_le_sq₀ htau.le hr.le).mp
    rw [hrsq]
    nlinarith [sq_nonneg beta]
  have hrtriangle : r ≤ tau + |beta| := by
    apply (sq_le_sq₀ hr.le (by positivity)).mp
    rw [hrsq]
    nlinarith [sq_nonneg (tau + |beta|), sq_abs beta,
      mul_nonneg htau.le (abs_nonneg beta)]
  have hrupper : r ≤ tau + Real.pi / (q : Real) ^ 2 := by
    exact hrtriangle.trans (by simpa [add_comm] using add_le_add_left hbeta tau)
  let A : Real := Real.sqrt (2 * tau / (r * (Q : Real)))
  have hA0 : 0 ≤ A := by dsimp [A]; positivity
  have hA_sq : A ^ 2 = 2 * tau / (r * (Q : Real)) := by
    dsimp [A]
    rw [Real.sq_sqrt]
    positivity
  have hmulLower : tau * (q : Real) ≤ r * (Q : Real) := by
    exact mul_le_mul hrlower hqQR hqR.le hr.le
  have hA : A ≤ Real.sqrt (2 / (q : Real)) := by
    apply (sq_le_sq₀ hA0 (Real.sqrt_nonneg _)).mp
    rw [hA_sq, Real.sq_sqrt (by positivity)]
    apply (div_le_iff₀ (mul_pos hr hQR)).2
    field_simp [hqR.ne']
    nlinarith [hmulLower]
  have hQr : (Q : Real) * r ≤
      2 * (q : Real) *
        (tau + Real.pi / (q : Real) ^ 2) := by
    exact mul_le_mul hQqR hrupper (by positivity) (by positivity)
  have hQr' : (Q : Real) * r * (q : Real) ≤
      2 * ((q : Real) ^ 2 * tau + Real.pi) := by
    calc
      (Q : Real) * r * (q : Real) ≤
          (2 * (q : Real) *
            (tau + Real.pi / (q : Real) ^ 2)) * (q : Real) :=
        mul_le_mul_of_nonneg_right hQr hqR.le
      _ = 2 * ((q : Real) ^ 2 * tau + Real.pi) := by
        field_simp [hqR.ne']
  have hB :
      A * (2 * (Q : Real) * r / Real.sqrt (Real.pi * tau)) ≤
        4 * Real.sqrt
          (((q : Real) * tau + Real.pi / (q : Real)) / Real.pi) := by
    have harg : 0 ≤
        ((q : Real) * tau + Real.pi / (q : Real)) / Real.pi := by
      positivity
    apply (sq_le_sq₀ (by positivity) (by positivity)).mp
    rw [mul_pow, hA_sq]
    rw [div_pow, Real.sq_sqrt (by positivity)]
    rw [show (4 * Real.sqrt
        (((q : Real) * tau + Real.pi / (q : Real)) / Real.pi)) ^ 2 =
        16 * (Real.sqrt
          (((q : Real) * tau + Real.pi / (q : Real)) / Real.pi)) ^ 2 by ring,
      Real.sq_sqrt harg]
    field_simp [hr.ne', hQR.ne', hqR.ne', Real.pi_ne_zero, htau.ne']
    nlinarith [hQr']
  change A *
      (1 + 2 * (Q : Real) * r / Real.sqrt (Real.pi * tau)) ≤ _
  calc
    A * (1 + 2 * (Q : Real) * r / Real.sqrt (Real.pi * tau)) =
        A + A * (2 * (Q : Real) * r / Real.sqrt (Real.pi * tau)) := by ring
    _ ≤ Real.sqrt (2 / (q : Real)) +
        4 * Real.sqrt
          (((q : Real) * tau + Real.pi / (q : Real)) / Real.pi) :=
      add_le_add hA hB

/-- Direct high-denominator estimate for the damped theta series.  Unlike the
old FJK route, this theorem is proved entirely from the rational-cusp Poisson
formula and the quadratic Gauss-sum bound already available in the project. -/
theorem n6_2_high_denominator_cusp_normalized_bound
    {tau : Real} (htau : 0 < tau) (t x : Real)
    (p : Int) (q : Nat) (hq : 1 ≤ q)
    (hgcd : Int.gcd p (q : Int) = 1)
    (happrox : |t / Real.pi - (p : Real) / (q : Real)| ≤
      1 / (q : Real) ^ 2) :
    ‖growingRemoteTheta tau t x‖ / growingRemoteThetaNormalizer tau ≤
      Real.sqrt (2 / (q : Real)) +
        4 * Real.sqrt
          (((q : Real) * tau + Real.pi / (q : Real)) / Real.pi) := by
  have hqpos : 0 < q := by omega
  obtain ⟨a, Q, hqQ, hQq, hQpos, hcop, hcenter⟩ :=
    exists_growingRemote_standard_cusp_center_comparable hqpos hgcd
  letI : NeZero Q := ⟨ne_of_gt hQpos⟩
  let beta : Real := t - 2 * Real.pi * (a : Real) / (Q : Real)
  have hbeta : |beta| ≤ Real.pi / (q : Real) ^ 2 := by
    dsimp [beta]
    exact abs_growingRemote_cusp_remainder_le hqpos hQpos hcenter happrox
  have hteq : t = 2 * Real.pi * (a : Real) / (Q : Real) + beta := by
    dsimp [beta]
    ring
  have hraw := n6_5_transition_normalized_bound_all_x_fixed_q
    (beta := beta) htau Q a hcop x
  rw [n6_5_transition_rhs_eq_scalar htau Q] at hraw
  rw [hteq]
  exact hraw.trans
    (growingRemote_high_denominator_cusp_scalar_bound
      htau hqpos hqQ hQq hbeta)

lemma growingRemote_high_denominator_cutoff_scalar_bound
    {K N tau : Real} (hK : 0 < K) (htau : 0 ≤ tau)
    {q : Nat} (hq : 1 ≤ q) (hKq : K ≤ (q : Real))
    (hqN : (q : Real) ≤ N) :
    Real.sqrt (2 / (q : Real)) +
        4 * Real.sqrt
          (((q : Real) * tau + Real.pi / (q : Real)) / Real.pi) ≤
      Real.sqrt (2 / K) +
        4 * Real.sqrt ((N * tau + Real.pi / K) / Real.pi) := by
  have hqR : 0 < (q : Real) := by exact_mod_cast (show 0 < q by omega)
  have hfirst : Real.sqrt (2 / (q : Real)) ≤ Real.sqrt (2 / K) := by
    apply Real.sqrt_le_sqrt
    exact div_le_div_of_nonneg_left (by norm_num) hK hKq
  have hqtau : (q : Real) * tau ≤ N * tau :=
    mul_le_mul_of_nonneg_right hqN htau
  have hpiq : Real.pi / (q : Real) ≤ Real.pi / K :=
    div_le_div_of_nonneg_left Real.pi_pos.le hK hKq
  have harg :
      ((q : Real) * tau + Real.pi / (q : Real)) / Real.pi ≤
        (N * tau + Real.pi / K) / Real.pi :=
    div_le_div_of_nonneg_right (add_le_add hqtau hpiq) Real.pi_pos.le
  exact add_le_add hfirst (mul_le_mul_of_nonneg_left
    (Real.sqrt_le_sqrt harg) (by norm_num))

theorem n6_2_high_denominator_cusp_normalized_bound_of_cutoff
    {K N tau : Real} (hK : 0 < K) (htau : 0 < tau)
    (t x : Real) (p : Int) (q : Nat) (hq : 1 ≤ q)
    (hgcd : Int.gcd p (q : Int) = 1)
    (happrox : |t / Real.pi - (p : Real) / (q : Real)| ≤
      1 / (q : Real) ^ 2)
    (hKq : K ≤ (q : Real)) (hqN : (q : Real) ≤ N) :
    ‖growingRemoteTheta tau t x‖ / growingRemoteThetaNormalizer tau ≤
      Real.sqrt (2 / K) +
        4 * Real.sqrt ((N * tau + Real.pi / K) / Real.pi) := by
  exact (n6_2_high_denominator_cusp_normalized_bound
    htau t x p q hq hgcd happrox).trans
      (growingRemote_high_denominator_cutoff_scalar_bound
        hK htau.le hq hKq hqN)

lemma Real.sqrt_add_le_add_sqrt_of_nonneg
    {u v : Real} (hu : 0 ≤ u) (hv : 0 ≤ v) :
    Real.sqrt (u + v) ≤ Real.sqrt u + Real.sqrt v := by
  apply (sq_le_sq₀ (Real.sqrt_nonneg _) (by positivity)).mp
  rw [Real.sq_sqrt (add_nonneg hu hv), add_sq,
    Real.sq_sqrt hu, Real.sq_sqrt hv]
  nlinarith [mul_nonneg (Real.sqrt_nonneg u) (Real.sqrt_nonneg v)]

theorem n6_2_high_denominator_cusp_normalized_bound_simple
    {K N tau : Real} (hK : 0 < K) (htau : 0 < tau)
    (t x : Real) (p : Int) (q : Nat) (hq : 1 ≤ q)
    (hgcd : Int.gcd p (q : Int) = 1)
    (happrox : |t / Real.pi - (p : Real) / (q : Real)| ≤
      1 / (q : Real) ^ 2)
    (hKq : K ≤ (q : Real)) (hqN : (q : Real) ≤ N) :
    ‖growingRemoteTheta tau t x‖ / growingRemoteThetaNormalizer tau ≤
      Real.sqrt (2 / K) + 4 * Real.sqrt (1 / K) +
        4 * Real.sqrt (N * tau / Real.pi) := by
  have hraw := n6_2_high_denominator_cusp_normalized_bound_of_cutoff
    hK htau t x p q hq hgcd happrox hKq hqN
  have hN : 0 ≤ N := by
    have hq0 : 0 ≤ (q : Real) := by positivity
    exact hq0.trans hqN
  have hsplit :
      Real.sqrt ((N * tau + Real.pi / K) / Real.pi) ≤
        Real.sqrt (N * tau / Real.pi) + Real.sqrt (1 / K) := by
    have heq : (N * tau + Real.pi / K) / Real.pi =
        N * tau / Real.pi + 1 / K := by
      field_simp [Real.pi_ne_zero, hK.ne']
    rw [heq]
    exact Real.sqrt_add_le_add_sqrt_of_nonneg (by positivity) (by positivity)
  calc
    ‖growingRemoteTheta tau t x‖ / growingRemoteThetaNormalizer tau ≤
        Real.sqrt (2 / K) +
          4 * Real.sqrt ((N * tau + Real.pi / K) / Real.pi) := hraw
    _ ≤ Real.sqrt (2 / K) +
          4 * (Real.sqrt (N * tau / Real.pi) + Real.sqrt (1 / K)) := by
      gcongr
    _ = Real.sqrt (2 / K) + 4 * Real.sqrt (1 / K) +
          4 * Real.sqrt (N * tau / Real.pi) := by ring

theorem exists_Q_cusp_high_denominator_base
    {eta : Real} (heta : eta < 1) :
    ∃ Q : Real, 0 < Q ∧
      Real.sqrt (2 / Q) + 4 * Real.sqrt (1 / Q) < 1 - eta := by
  have hinv : Tendsto (fun Q : Real => Q⁻¹) atTop (nhds 0) :=
    tendsto_inv_atTop_zero
  have htwo : Tendsto (fun Q : Real => 2 / Q) atTop (nhds 0) := by
    simpa [div_eq_mul_inv] using (tendsto_const_nhds.mul hinv :
      Tendsto (fun Q : Real => 2 * Q⁻¹) atTop (nhds (2 * 0)))
  have hone : Tendsto (fun Q : Real => 1 / Q) atTop (nhds 0) := by
    simpa [one_div] using hinv
  have hsqrt0 : Tendsto Real.sqrt (nhds (0 : Real)) (nhds 0) := by
    simpa using
      (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto
  have hbase : Tendsto
      (fun Q : Real => Real.sqrt (2 / Q) + 4 * Real.sqrt (1 / Q))
      atTop (nhds 0) := by
    simpa using (hsqrt0.comp htwo).add ((hsqrt0.comp hone).const_mul 4)
  have hevent : ∀ᶠ Q : Real in atTop,
      Real.sqrt (2 / Q) + 4 * Real.sqrt (1 / Q) < 1 - eta :=
    (tendsto_order.1 hbase).2 (1 - eta) (by linarith)
  obtain ⟨Q₀, hQ₀⟩ := Filter.eventually_atTop.1 hevent
  let Q : Real := max Q₀ 1
  have hQ : 0 < Q := by
    exact lt_of_lt_of_le zero_lt_one (le_max_right _ _)
  exact ⟨Q, hQ, hQ₀ Q (le_max_left _ _)⟩

theorem exists_tau_cusp_high_denominator_budget_uniform
    {Q eta : Real} (hbase :
      Real.sqrt (2 / Q) + 4 * Real.sqrt (1 / Q) < 1 - eta) :
    ∃ T : Real, 0 < T ∧ T ≤ 1 / 4 ∧
      ∀ tau : Real, 0 < tau → tau ≤ T →
        Real.sqrt (2 / Q) + 4 * Real.sqrt (1 / Q) +
          4 * Real.sqrt
            ((growingRemoteNTau tau : Real) * tau / Real.pi) ≤
          1 - eta := by
  have hsmall := tendsto_growingRemoteNTau_sqrt_term_nhdsGT_zero
  have hfull : Tendsto
      (fun tau : Real =>
        Real.sqrt (2 / Q) + 4 * Real.sqrt (1 / Q) +
          4 * Real.sqrt
            ((growingRemoteNTau tau : Real) * tau / Real.pi))
      (nhdsWithin 0 (Set.Ioi 0))
      (nhds (Real.sqrt (2 / Q) + 4 * Real.sqrt (1 / Q))) := by
    simpa using
      (tendsto_const_nhds.add (hsmall.const_mul 4))
  have hlt : ∀ᶠ tau : Real in nhdsWithin 0 (Set.Ioi 0),
      Real.sqrt (2 / Q) + 4 * Real.sqrt (1 / Q) +
          4 * Real.sqrt
            ((growingRemoteNTau tau : Real) * tau / Real.pi) <
        1 - eta :=
    (tendsto_order.1 hfull).2 (1 - eta) hbase
  have hglobal : ∀ᶠ tau : Real in nhds (0 : Real),
      tau ∈ Set.Ioi (0 : Real) →
        Real.sqrt (2 / Q) + 4 * Real.sqrt (1 / Q) +
            4 * Real.sqrt
              ((growingRemoteNTau tau : Real) * tau / Real.pi) <
          1 - eta :=
    eventually_nhdsWithin_iff.mp hlt
  obtain ⟨l, u, hzero, hinterval⟩ :=
    Filter.Eventually.exists_Ioo_subset hglobal
  have hu : 0 < u := hzero.2
  let T : Real := min (1 / 4) (u / 2)
  have hT : 0 < T := by
    exact lt_min (by norm_num) (half_pos hu)
  have hTquarter : T ≤ 1 / 4 := min_le_left _ _
  refine ⟨T, hT, hTquarter, ?_⟩
  intro tau htau htauT
  have htauu : tau < u := by
    have hle : tau ≤ u / 2 := htauT.trans (min_le_right _ _)
    exact hle.trans_lt (half_lt_self hu)
  exact le_of_lt ((hinterval ⟨lt_trans hzero.1 htau, htauu⟩) htau)

set_option maxHeartbeats 800000 in
/-- Uniform remote theta gap proved without the FJK finite-sum axiom. -/
theorem exists_n6_5_remote_gap_uniform_all_pos_C_mathlib
    {Creq : Real} (hCreq : 0 < Creq) :
    ∃ eta tau0 : Real, 0 < eta ∧ eta < 1 / 4 ∧
      0 < tau0 ∧ tau0 ≤ 1 / 4 ∧
      ∀ {tau : Real}, 0 < tau → tau ≤ tau0 →
        ∀ t : Real, Creq * tau ≤ growingRemotePiDistance t →
          ∀ x : Real,
            ‖growingRemoteTheta tau t x‖ /
                growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  let baseExc : Real := (1 + Creq ^ 2) ^ (-(1 / 4 : Real))
  let baseQ : Real := Real.sqrt (1 / 2)
  have hbaseExc0 : baseExc < 1 := by
    dsimp [baseExc]
    apply (Real.rpow_lt_one_iff (by positivity)).2
    right
    left
    constructor
    · nlinarith [sq_pos_of_pos hCreq]
    · norm_num
  have hbaseQ0 : baseQ < 1 := by
    dsimp [baseQ]
    nlinarith [Real.sq_sqrt (by norm_num : (0 : Real) ≤ (1 / 2 : Real))]
  let eta : Real := min (1 / 8)
      (min ((1 - baseExc) / 2) ((1 - baseQ) / 2))
  have heta : 0 < eta := by
    dsimp [eta]
    positivity
  have heta4 : eta < 1 / 4 := by
    have hle : eta ≤ 1 / 8 := min_le_left _ _
    norm_num at hle ⊢
    linarith
  have hbaseExc : baseExc < 1 - eta := by
    have hle : eta ≤ (1 - baseExc) / 2 :=
      le_trans (min_le_right _ _) (min_le_left _ _)
    nlinarith
  have hbaseQ : baseQ < 1 - eta := by
    have hle : eta ≤ (1 - baseQ) / 2 :=
      le_trans (min_le_right _ _) (min_le_right _ _)
    nlinarith
  obtain ⟨Q, hQ, hQhigh⟩ :=
    exists_Q_cusp_high_denominator_base (eta := eta) (by linarith [heta4])
  obtain ⟨Texc, hTexc, hTexcquarter, hExcT, hQT⟩ :=
    exists_n6_5_exceptional_qge_scale hCreq hQ heta hbaseExc hbaseQ
  obtain ⟨Thigh, hThigh, hThighquarter, huniform⟩ :=
    exists_tau_cusp_high_denominator_budget_uniform hQhigh
  let tau0 : Real := min Texc Thigh
  have htau0pos : 0 < tau0 := by
    exact lt_min hTexc hThigh
  have htau0quarter : tau0 ≤ 1 / 4 := by
    exact (min_le_left _ _).trans hTexcquarter
  refine ⟨eta, tau0, heta, heta4, htau0pos, htau0quarter, ?_⟩
  intro tau htau htau0le t hdist x
  have htauTexc : tau ≤ Texc := htau0le.trans (min_le_left _ _)
  have htauThigh : tau ≤ Thigh :=
    htau0le.trans (min_le_right _ _)
  have hdelta : 0 ≤ Real.pi * Real.sqrt Texc := by positivity
  have htauδ : tau ≤ Real.pi * Real.sqrt Texc := by
    have hrootExc : Texc ≤ Real.sqrt Texc := by
      have hs : (Real.sqrt Texc) ^ 2 = Texc := Real.sq_sqrt hTexc.le
      nlinarith [Real.pi_gt_three]
    nlinarith [htauTexc, Real.pi_gt_three]
  have hpiτ : Real.pi * Real.sqrt tau ≤ Real.pi * Real.sqrt Texc := by
    gcongr
  have hdir : ∀ {q : Nat}, 1 ≤ q →
      Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤
        Real.pi * Real.sqrt Texc := by
    exact growingRemoteNTau_dirichlet_error_le htau hpiτ
  have hexceptional : baseExc +
      4 * Real.sqrt (Real.sqrt 2 *
        (Real.pi * Real.sqrt Texc) / Real.pi) ≤ 1 - eta := by
    convert hExcT using 1 <;> field_simp [Real.pi_ne_zero] <;> ring
  have hqge : baseQ + 2 * Real.sqrt 2 * Q *
      Real.sqrt (2 * (Real.pi * Real.sqrt Texc) / Real.pi) ≤ 1 - eta := by
    convert hQT using 1 <;> field_simp [Real.pi_ne_zero] <;> ring
  have hhighbudget := huniform tau htau htauThigh
  have hhigh : ∀ {x : Real} {p : Int} {q : Nat},
      1 ≤ q → Int.gcd p (q : Int) = 1 →
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
      Q ≤ (q : Real) →
      (q : Real) ≤ (growingRemoteNTau tau : Real) →
      ‖growingRemoteTheta tau t x‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta := by
    intro x p q hq hgcd happ hqQ hqN
    exact (n6_2_high_denominator_cusp_normalized_bound_simple
      hQ htau t x p q hq hgcd happ hqQ hqN).trans hhighbudget
  exact n6_5_remote_gap_of_branch_budgets_all_C hCreq hQ htau
    (by nlinarith [htau0quarter]) heta hdelta htauδ hdist hdir
    hexceptional hqge hhigh x

/-- Downstream growing-saddle remote integral carrier using the axiom-free
remote gap above. -/
theorem exists_norm_criticalCoefficientRemoteIntegral_growing_saddle_window_le_mathlib
    {eta0 : Real} (heta0 : 0 < eta0) :
    ∃ alpha0 delta : Real, 0 < alpha0 ∧ 0 < delta ∧ delta < 1 / 4 ∧
      ∀ d n : Nat, 0 < d → alpha0 ≤ (n : Real) / d → 0 < n →
        ∀ x : Fin d → Real,
          ‖criticalCoefficientRemoteIntegral
              (gaussianSaddleParameter ((n : Real) / d))
              (gaussianSaddleTau ((n : Real) / d) * eta0) n x‖ ≤
            (1 - gaussianSaddleParameter ((n : Real) / d))⁻¹ *
              (1 - delta) ^ d := by
  obtain ⟨delta, tau0, hdelta0, hdeltaquarter, htau0, htau0quarter,
      hremote⟩ := exists_n6_5_remote_gap_uniform_all_pos_C_mathlib heta0
  let tauTarget : Real := min tau0 (Real.pi / (2 * eta0))
  have htauTarget : 0 < tauTarget := by
    dsimp [tauTarget]
    exact lt_min htau0 (by positivity)
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauTarget :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauTarget htauTarget).mono fun _ h ↦ h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  refine ⟨max alphaT 1, delta, ?_, hdelta0, hdeltaquarter, ?_⟩
  · exact lt_of_lt_of_le (by norm_num) (le_max_right _ _)
  · intro d n hd halpha hn x
    have hdreal : 0 < (d : Real) := by exact_mod_cast hd
    have hnreal : 0 < (n : Real) := by exact_mod_cast hn
    let alpha : Real := (n : Real) / d
    let tau : Real := gaussianSaddleTau alpha
    have halphaPos : 0 < alpha := by
      dsimp [alpha]
      exact div_pos hnreal hdreal
    have halphaT' : alphaT ≤ alpha := by
      exact (le_max_left alphaT 1).trans halpha
    have htauSmall : tau ≤ tauTarget := by
      dsimp [tau]
      exact halphaT alpha halphaT'
    have htau0le : tau ≤ tau0 := htauSmall.trans (min_le_left _ _)
    have htauPi : tau * eta0 ≤ Real.pi / 2 := by
      have hraw : tau ≤ Real.pi / (2 * eta0) :=
        htauSmall.trans (min_le_right _ _)
      have hden : 0 < 2 * eta0 := by positivity
      have hmul : tau * (2 * eta0) ≤ Real.pi :=
        (le_div_iff₀ hden).mp hraw
      nlinarith
    have htau : 0 < tau := by
      dsimp [tau]
      exact gaussianSaddleTau_pos halphaPos
    have hmain :=
      norm_criticalCoefficientRemoteIntegral_le_of_uniform_n6_remote_window
        (d := d) (n := n) (C := eta0) (delta := delta)
        (eta := tau * eta0) (tau0 := tau0) (tau := tau) x
        heta0 (by positivity) htauPi htau0 htau0quarter hremote htau htau0le
        (by simpa [mul_comm]) (by linarith)
    have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
      simpa [tau] using (exp_neg_gaussianSaddleTau halphaPos).symm
    simpa [alpha, tau, hrho] using hmain

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteDirichlet.lean <==
import EuclideanBallsFormalization.GrowingRemoteScale

namespace EuclideanBallsFormalization

noncomputable section

/-! Source-compatible form of the Dirichlet approximant used in N6.3. -/

theorem exists_growingRemote_dirichlet_approximant
    (X : Real) {N : Nat} (hN : 0 < N) :
    ∃ p : Int, ∃ q : Nat,
      1 ≤ q ∧ q ≤ N ∧ Int.gcd p (q : Int) = 1 ∧
        |X - (p : Real) / (q : Real)| ≤
          1 / (((N + 1 : Nat) : Real) * q) ∧
        |X - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 := by
  obtain ⟨r, hr, hrN⟩ := Real.exists_rat_abs_sub_le_and_den_le X hN
  refine ⟨r.num, r.den, Nat.one_le_iff_ne_zero.mpr r.den_ne_zero,
    hrN, ?_, ?_, ?_⟩
  · simpa [Int.gcd, r.reduced.gcd_eq_one]
  · simpa [Rat.cast_def] using hr
  · have hqN : (r.den : Real) ≤ (N + 1 : Nat) := by
      exact_mod_cast hrN.trans (Nat.le_succ N)
    have hqpos : 0 < (r.den : Real) := by exact_mod_cast r.den_pos
    have hNpos : 0 < ((N + 1 : Nat) : Real) := by positivity
    have hden : (r.den : Real) ^ 2 ≤ ((N + 1 : Nat) : Real) * r.den := by
      nlinarith
    apply (show |X - (r.num : Real) / (r.den : Real)| ≤
        1 / (((N + 1 : Nat) : Real) * r.den) by
          simpa [Rat.cast_def] using hr).trans
    exact one_div_le_one_div_of_le (sq_pos_of_pos hqpos) hden

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteHighDenominator.lean <==
import EuclideanBallsFormalization.GrowingRemoteDirichlet

namespace EuclideanBallsFormalization

open scoped BigOperators
open Finset Filter

noncomputable section

def growingRemotePositiveTerm (tau t x : Real) (n : Nat) : Complex :=
  analyticThetaTerm
    (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x n

def growingRemoteNegativeTerm (tau t x : Real) (n : Nat) : Complex :=
  analyticThetaTerm
    (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x
    (-(n + 1 : Int))

lemma growingRemoteNegativeTerm_eq_positive_neg
    (tau t x : Real) (n : Nat) :
    growingRemoteNegativeTerm tau t x n =
      growingRemotePositiveTerm tau t (-x) (n + 1) := by
  unfold growingRemoteNegativeTerm growingRemotePositiveTerm analyticThetaTerm
  have hneg : -(n + 1 : Int) = -((n + 1 : Nat) : Int) := by omega
  have habs : Int.natAbs (-(n + 1 : Int)) = n + 1 := by
    rw [hneg, Int.natAbs_neg, Int.natAbs_natCast]
  rw [habs, Int.natAbs_natCast]
  congr 1
  apply congrArg Complex.exp
  push_cast
  ring

lemma summable_growingRemotePositiveTerm
    {tau : Real} (htau : 0 < tau) (t x : Real) :
    Summable (growingRemotePositiveTerm tau t x) := by
  have hs := summable_growingRemoteThetaTerm (t := t) htau x
  exact hs.comp_injective (fun a b h => Int.ofNat.inj h)

lemma summable_growingRemoteNegativeTerm
    {tau : Real} (htau : 0 < tau) (t x : Real) :
    Summable (growingRemoteNegativeTerm tau t x) := by
  have hs := summable_growingRemoteThetaTerm (t := t) htau x
  exact hs.comp_injective (by
    intro a b h
    have h' : (a : Int) + 1 = (b : Int) + 1 := neg_inj.mp h
    have h'' : (a : Int) = (b : Int) := add_right_cancel h'
    exact Int.ofNat.inj h'')

def growingRemoteNegativeGaussianPartial
    (tau t x : Real) (K : Nat) : Complex :=
  ∑ n ∈ Finset.range K, growingRemoteNegativeTerm tau t x n

lemma growingRemotePositiveGaussianPartial_eq_positiveTerm
    (tau t x : Real) (K : Nat) :
    growingRemotePositiveGaussianPartial tau (t / Real.pi) x K =
      ∑ n ∈ Finset.range (K + 1), growingRemotePositiveTerm tau t x n := by
  exact growingRemotePositiveGaussianPartial_eq tau t x K

lemma growingRemoteNegativeGaussianPartial_eq
    (tau t x : Real) (K : Nat) :
    growingRemoteNegativeGaussianPartial tau t x K =
      growingRemotePositiveGaussianPartial tau (t / Real.pi) (-x) K - 1 := by
  rw [growingRemotePositiveGaussianPartial_eq_positiveTerm]
  unfold growingRemoteNegativeGaussianPartial
  rw [Finset.sum_range_succ']
  have hzero :
      growingRemotePositiveTerm tau t (-x) 0 = 1 := by
    simp [growingRemotePositiveTerm, analyticThetaTerm]
  rw [hzero]
  simp only [add_sub_cancel_right]
  apply Finset.sum_congr rfl
  intro n hn
  exact growingRemoteNegativeTerm_eq_positive_neg tau t x n

def growingRemoteSymmetricGaussianPartial
    (tau t x : Real) (K : Nat) : Complex :=
  growingRemotePositiveGaussianPartial tau (t / Real.pi) x K +
    growingRemoteNegativeGaussianPartial tau t x K

theorem exists_norm_growingRemoteSymmetricGaussianPartial_le_fjk :
    ∃ C : NNReal, ∀ {tau : Real}, 0 ≤ tau →
      ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
        1 ≤ q → Int.gcd p (q : Int) = 1 →
          |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
            ∀ K : Nat,
              ‖growingRemoteSymmetricGaussianPartial tau t x K‖ ≤
                2 * ((C : Real) *
                  ((K : Real) / Real.sqrt q + Real.sqrt q) + 1) + 1 := by
  obtain ⟨C, hC⟩ := exists_norm_growingRemotePositiveGaussianPartial_le_fjk
  refine ⟨C, ?_⟩
  intro tau htau t x p q hq hgcd happ K
  have hplus := hC htau (t / Real.pi) x p q hq hgcd happ K
  have hminus := hC htau (t / Real.pi) (-x) p q hq hgcd happ K
  rw [growingRemoteSymmetricGaussianPartial,
    growingRemoteNegativeGaussianPartial_eq]
  calc
    ‖growingRemotePositiveGaussianPartial tau (t / Real.pi) x K +
        (growingRemotePositiveGaussianPartial tau (t / Real.pi) (-x) K - 1)‖ ≤
      ‖growingRemotePositiveGaussianPartial tau (t / Real.pi) x K‖ +
        ‖growingRemotePositiveGaussianPartial tau (t / Real.pi) (-x) K‖ + 1 := by
      calc
        _ ≤ ‖growingRemotePositiveGaussianPartial tau (t / Real.pi) x K‖ +
            ‖growingRemotePositiveGaussianPartial tau (t / Real.pi) (-x) K - 1‖ :=
          norm_add_le _ _
        _ ≤ _ := by
          have hsub := norm_sub_le
            (growingRemotePositiveGaussianPartial tau (t / Real.pi) (-x) K)
            (1 : Complex)
          rw [norm_one] at hsub
          linarith
    _ ≤ 2 * ((C : Real) *
          ((K : Real) / Real.sqrt q + Real.sqrt q) + 1) + 1 := by
      calc
        _ ≤ ((C : Real) * ((K : Real) / Real.sqrt q + Real.sqrt q) + 1) +
            ((C : Real) * ((K : Real) / Real.sqrt q + Real.sqrt q) + 1) + 1 :=
          by
            have hadd := add_le_add hplus hminus
            linarith
        _ = _ := by ring

lemma growingRemoteTheta_eq_nat_tsum
    {tau : Real} (htau : 0 < tau) (t x : Real) :
    growingRemoteTheta tau t x =
      (∑' n : Nat, growingRemotePositiveTerm tau t x n) +
        ∑' n : Nat, growingRemoteNegativeTerm tau t x n := by
  unfold growingRemoteTheta analyticTheta
  exact tsum_of_nat_of_neg_add_one
    (summable_growingRemotePositiveTerm htau t x)
    (summable_growingRemoteNegativeTerm htau t x)

lemma growingRemotePositive_tsum_decomposition
    {tau : Real} (htau : 0 < tau) (t x : Real) (K : Nat) :
    (∑' n : Nat, growingRemotePositiveTerm tau t x n) =
      growingRemotePositiveGaussianPartial tau (t / Real.pi) x K +
        growingRemotePositiveTail tau t x K := by
  have hs := summable_growingRemotePositiveTerm htau t x
  have hsplit := hs.sum_add_tsum_nat_add (K + 1)
  rw [growingRemotePositiveGaussianPartial_eq_positiveTerm]
  calc
    (∑' n : Nat, growingRemotePositiveTerm tau t x n) =
        (∑ n ∈ Finset.range (K + 1), growingRemotePositiveTerm tau t x n) +
          ∑' n : Nat, growingRemotePositiveTerm tau t x (n + (K + 1)) :=
      hsplit.symm
    _ = (∑ n ∈ Finset.range (K + 1), growingRemotePositiveTerm tau t x n) +
        growingRemotePositiveTail tau t x K := by
      congr 1

lemma growingRemoteNegative_tsum_decomposition
    {tau : Real} (htau : 0 < tau) (t x : Real) (K : Nat) :
    (∑' n : Nat, growingRemoteNegativeTerm tau t x n) =
      growingRemoteNegativeGaussianPartial tau t x K +
        growingRemotePositiveTail tau t (-x) K := by
  have hs := summable_growingRemoteNegativeTerm htau t x
  have hsplit := hs.sum_add_tsum_nat_add K
  unfold growingRemoteNegativeGaussianPartial
  calc
    (∑' n : Nat, growingRemoteNegativeTerm tau t x n) =
        (∑ n ∈ Finset.range K, growingRemoteNegativeTerm tau t x n) +
          ∑' n : Nat, growingRemoteNegativeTerm tau t x (n + K) := hsplit.symm
    _ = (∑ n ∈ Finset.range K, growingRemoteNegativeTerm tau t x n) +
        growingRemotePositiveTail tau t (-x) K := by
      congr 1
      unfold growingRemotePositiveTail
      apply tsum_congr
      intro n
      exact growingRemoteNegativeTerm_eq_positive_neg tau t x (n + K)

theorem growingRemoteTheta_finite_tail_decomposition
    {tau : Real} (htau : 0 < tau) (t x : Real) (K : Nat) :
    growingRemoteTheta tau t x =
      growingRemoteSymmetricGaussianPartial tau t x K +
        growingRemotePositiveTail tau t x K +
        growingRemotePositiveTail tau t (-x) K := by
  rw [growingRemoteTheta_eq_nat_tsum htau,
    growingRemotePositive_tsum_decomposition htau,
    growingRemoteNegative_tsum_decomposition htau]
  unfold growingRemoteSymmetricGaussianPartial
  ring

theorem exists_norm_growingRemoteTheta_le_fjk_cutoff :
    ∃ C : NNReal, ∀ {tau B : Real}, 0 < tau → 0 < B →
      ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
        1 ≤ q → Int.gcd p (q : Int) = 1 →
          |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
            ‖growingRemoteTheta tau t x‖ ≤
              2 * ((C : Real) *
                (((growingRemoteCutoff tau B : Nat) : Real) / Real.sqrt q +
                  Real.sqrt q) + 1) + 1 +
                2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2))) := by
  obtain ⟨C, hC⟩ := exists_norm_growingRemoteSymmetricGaussianPartial_le_fjk
  refine ⟨C, ?_⟩
  intro tau B htau hB t x p q hq hgcd happ
  let K := growingRemoteCutoff tau B
  have hfinite := hC htau.le t x p q hq hgcd happ K
  have htailPlus := norm_growingRemotePositiveTail_cutoff_le htau hB t x
  have htailMinus := norm_growingRemotePositiveTail_cutoff_le htau hB t (-x)
  rw [growingRemoteTheta_finite_tail_decomposition htau t x K]
  calc
    ‖growingRemoteSymmetricGaussianPartial tau t x K +
        growingRemotePositiveTail tau t x K +
        growingRemotePositiveTail tau t (-x) K‖ ≤
      ‖growingRemoteSymmetricGaussianPartial tau t x K‖ +
        ‖growingRemotePositiveTail tau t x K‖ +
        ‖growingRemotePositiveTail tau t (-x) K‖ := by
      exact (norm_add_le _ _).trans
        (add_le_add (norm_add_le _ _) le_rfl)
    _ ≤ 2 * ((C : Real) *
          ((K : Real) / Real.sqrt q + Real.sqrt q) + 1) + 1 +
        2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2))) := by
      nlinarith

theorem exists_norm_growingRemoteTheta_le_fjk_explicit :
    ∃ C : NNReal, ∀ {tau B : Real}, 0 < tau → 0 < B →
      ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
        1 ≤ q → Int.gcd p (q : Int) = 1 →
          |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
            ‖growingRemoteTheta tau t x‖ ≤
              2 * ((C : Real) *
                ((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) + 1) + 1 +
                2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2))) := by
  obtain ⟨C, hC⟩ := exists_norm_growingRemoteTheta_le_fjk_cutoff
  refine ⟨C, ?_⟩
  intro tau B htau hB t x p q hq hgcd happ
  have hraw := hC htau hB t x p q hq hgcd happ
  apply hraw.trans
  have hqSqrt : 0 < Real.sqrt q := Real.sqrt_pos.2 (by exact_mod_cast hq)
  have hcut := growingRemoteCutoff_upper htau hB.le
  gcongr

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteN6.lean <==
import EuclideanBallsFormalization.GrowingRemoteHighDenominator
import EuclideanBallsFormalization.GrowingRemoteCuspBounds
import EuclideanBallsFormalization.GrowingRemoteComb
import EuclideanBallsFormalization.RemoteGauss
import EuclideanBallsFormalization.GrowingThetaContraction
import EuclideanBallsFormalization.GrowingRemoteTheta
import EuclideanBallsFormalization.GaussianTwoSaddleAssembly
import EuclideanBallsFormalization.CriticalTwoSaddleAssembly

namespace EuclideanBallsFormalization

open scoped BigOperators
open scoped Topology
open Filter

noncomputable section

/-!
Scoped N6 handoff declarations.  These are deliberately split at the first
unsupported implication: the finite-sum/tail estimate, rational-cusp formula,
and nonstandard Gauss-height bounds are proved here, while the final uniform
positive gap is not introduced as an assumption.
-/

theorem n6_2_high_denominator_theta_bound :
    ∃ C : NNReal, ∀ {tau B : Real}, 0 < tau → 0 < B →
      ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
        1 ≤ q → Int.gcd p (q : Int) = 1 →
          |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
            ‖growingRemoteTheta tau t x‖ ≤
              2 * ((C : Real) *
                ((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) + 1) + 1 +
                2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2))) := by
  exact exists_norm_growingRemoteTheta_le_fjk_explicit

theorem n6_2_high_denominator_normalized_bound :
    ∃ C : NNReal, ∀ {tau B : Real}, 0 < tau → 0 < B →
      ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
        1 ≤ q → Int.gcd p (q : Int) = 1 →
          |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
            ‖growingRemoteTheta tau t x‖ /
                growingRemoteThetaNormalizer tau ≤
              (2 * ((C : Real) *
                ((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) + 1) + 1 +
                2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)))) /
                ((tau / Real.pi) ^ (-1 / 2 : Real)) := by
  obtain ⟨C, hC⟩ := n6_2_high_denominator_theta_bound
  refine ⟨C, ?_⟩
  intro tau B htau hB t x p q hq hgcd happ
  have hraw := hC htau hB t x p q hq hgcd happ
  have hH : (tau / Real.pi) ^ (-1 / 2 : Real) ≤
      growingRemoteThetaNormalizer tau :=
    growingRemoteThetaNormalizer_poisson_lower htau
  have hHpos : 0 < growingRemoteThetaNormalizer tau :=
    growingRemoteThetaNormalizer_pos htau
  have hLpos : 0 < (tau / Real.pi) ^ (-1 / 2 : Real) := by positivity
  apply (div_le_div_iff₀ hHpos hLpos).2
  calc
    ‖growingRemoteTheta tau t x‖ * (tau / Real.pi) ^ (-1 / 2 : Real) ≤
        (2 * ((C : Real) *
          ((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) + 1) + 1 +
          2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)))) *
          (tau / Real.pi) ^ (-1 / 2 : Real) := by gcongr
    _ ≤ (2 * ((C : Real) *
          ((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) + 1) + 1 +
          2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)))) *
          growingRemoteThetaNormalizer tau := by gcongr

theorem n6_3_dirichlet_cusp_data (X : Real) {N : Nat} (hN : 0 < N) :
    ∃ p : Int, ∃ q : Nat,
      1 ≤ q ∧ q ≤ N ∧ Int.gcd p (q : Int) = 1 ∧
        |X - (p : Real) / (q : Real)| ≤
          1 / (((N + 1 : Nat) : Real) * q) ∧
        |X - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 := by
  exact exists_growingRemote_dirichlet_approximant X hN

lemma exists_growingRemote_standard_cusp_center
    {p : Int} {q : Nat} (hq : 0 < q) :
    ∃ a : Int, ∃ Q : Nat,
      0 < Q ∧ Q ≤ 2 * q ∧ IsCoprime a (Q : Int) ∧
        (p : Real) / (q : Real) =
          2 * (a : Real) / (Q : Real) := by
  have h2qpos : 0 < (2 * (q : Int)) := by positivity
  have h2q : (2 * (q : Int)) ≠ 0 := ne_of_gt h2qpos
  have hpos : 0 < Int.gcd p (2 * (q : Int)) :=
    Int.gcd_pos_of_ne_zero_right p h2q
  obtain ⟨g, a, b, hg, hcop, hparts⟩ := Int.exists_gcd_one' hpos
  have hgpos : 0 < g := hg
  rcases hparts with ⟨hpa, hqb⟩
  have hbpos : 0 < b := by
    nlinarith [hqb]
  let Q : Nat := b.natAbs
  have hQpos : 0 < Q := by
    dsimp [Q]
    exact Int.natAbs_pos.mpr (ne_of_gt hbpos)
  have hbc : (Q : Int) = b := by
    dsimp [Q]
    simpa [Int.natAbs_of_nonneg (le_of_lt hbpos)]
  have hqbcR : (2 * (q : Real)) = (b : Real) * (g : Real) := by
    exact_mod_cast hqb
  have hbcR : (Q : Real) = (b : Real) := by exact_mod_cast hbc
  have hg1 : (1 : Real) ≤ (g : Real) := by
    exact_mod_cast (Nat.one_le_iff_ne_zero.mpr (ne_of_gt hgpos))
  have hb_le : (b : Real) ≤ 2 * (q : Real) := by
    nlinarith [hqbcR,
      mul_le_mul_of_nonneg_left hg1 (by positivity : 0 ≤ (b : Real))]
  have hQ_le : Q ≤ 2 * q := by
    exact_mod_cast (show (Q : Real) ≤ (2 * q : Nat) by
      simpa [hbcR] using hb_le)
  refine ⟨a, Q, hQpos, hQ_le, ?_, ?_⟩
  · rw [hbc]
    exact Int.isCoprime_iff_gcd_eq_one.mpr hcop
  · have hqcast : (q : Real) ≠ 0 := by
      exact_mod_cast (ne_of_gt hq)
    have hgcast : (g : Real) ≠ 0 := by
      exact_mod_cast (ne_of_gt hgpos)
    have hpcast : (p : Real) = (a : Real) * (g : Real) := by
      exact_mod_cast hpa
    rw [hpcast, hbcR]
    field_simp [hqcast, hgcast]
    have hmul := congrArg (fun z : Real => (a : Real) * z) hqbcR
    nlinarith [hmul]

theorem exists_growingRemote_low_cusp_data
    (t : Real) {N : Nat} (hN : 0 < N) :
    ∃ p : Int, ∃ q : Nat, ∃ a : Int, ∃ Q : Nat, ∃ beta : Real,
      1 ≤ q ∧ q ≤ N ∧ Int.gcd p (q : Int) = 1 ∧
      0 < Q ∧ Q ≤ 2 * q ∧ IsCoprime a (Q : Int) ∧
      beta = t - 2 * Real.pi * (a : Real) / (Q : Real) ∧
      |beta| ≤ Real.pi / (((N + 1 : Nat) : Real) * (q : Real)) := by
  obtain ⟨p, q, hq1, hqN, hgcd, happ, _happ2⟩ :=
    n6_3_dirichlet_cusp_data (t / Real.pi) hN
  obtain ⟨a, Q, hQpos, hQle, hcop, hcenter⟩ :=
    exists_growingRemote_standard_cusp_center (p := p) (q := q)
      (by omega : 0 < q)
  let beta : Real := t - 2 * Real.pi * (a : Real) / (Q : Real)
  refine ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop, rfl, ?_⟩
  have hqR : (q : Real) ≠ 0 := by
    exact ne_of_gt (by positivity)
  have hQR : (Q : Real) ≠ 0 := by
    exact_mod_cast (ne_of_gt hQpos)
  have hbeta : beta = Real.pi * (t / Real.pi - (p : Real) / (q : Real)) := by
    dsimp [beta]
    rw [hcenter]
    field_simp [hqR, hQR, Real.pi_ne_zero]
  rw [hbeta, abs_mul, abs_of_pos Real.pi_pos]
  calc
    Real.pi * |t / Real.pi - (p : Real) / (q : Real)| ≤
        Real.pi * (1 / (((N + 1 : Nat) : Real) * (q : Real))) := by
      gcongr
    _ = Real.pi / (((N + 1 : Nat) : Real) * (q : Real)) := by ring

theorem exists_growingRemote_low_cusp_data_with_Q_cases
    (t : Real) {N : Nat} (hN : 0 < N) :
    ∃ p : Int, ∃ q : Nat, ∃ a : Int, ∃ Q : Nat, ∃ beta : Real,
      1 ≤ q ∧ q ≤ N ∧ Int.gcd p (q : Int) = 1 ∧
      0 < Q ∧ Q ≤ 2 * q ∧ IsCoprime a (Q : Int) ∧
      beta = t - 2 * Real.pi * (a : Real) / (Q : Real) ∧
      |beta| ≤ Real.pi / (((N + 1 : Nat) : Real) * (q : Real)) ∧
      (Q = 1 ∨ Q = 2 ∨ 3 ≤ Q) := by
  obtain ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop, hbeta, hdist⟩ :=
    exists_growingRemote_low_cusp_data t hN
  have hcases : Q = 1 ∨ Q = 2 ∨ 3 ≤ Q := by omega
  exact ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
    hbeta, hdist, hcases⟩

theorem exists_growingRemote_low_cusp_data_with_Q_cases_and_approx
    (t : Real) {N : Nat} (hN : 0 < N) :
    ∃ p : Int, ∃ q : Nat, ∃ a : Int, ∃ Q : Nat, ∃ beta : Real,
      1 ≤ q ∧ q ≤ N ∧ Int.gcd p (q : Int) = 1 ∧
      0 < Q ∧ Q ≤ 2 * q ∧ IsCoprime a (Q : Int) ∧
      beta = t - 2 * Real.pi * (a : Real) / (Q : Real) ∧
      |beta| ≤ Real.pi / (((N + 1 : Nat) : Real) * (q : Real)) ∧
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 ∧
      (Q = 1 ∨ Q = 2 ∨ 3 ≤ Q) := by
  obtain ⟨p, q, hq1, hqN, hgcd, happ, happ2⟩ :=
    n6_3_dirichlet_cusp_data (t / Real.pi) hN
  obtain ⟨a, Q, hQpos, hQle, hcop, hcenter⟩ :=
    exists_growingRemote_standard_cusp_center (p := p) (q := q)
      (by omega : 0 < q)
  let beta : Real := t - 2 * Real.pi * (a : Real) / (Q : Real)
  have hqR : (q : Real) ≠ 0 := by exact ne_of_gt (by positivity)
  have hQR : (Q : Real) ≠ 0 := by exact_mod_cast (ne_of_gt hQpos)
  have hbetaEq : beta = Real.pi * (t / Real.pi - (p : Real) / (q : Real)) := by
    dsimp [beta]
    rw [hcenter]
    field_simp [hqR, hQR, Real.pi_ne_zero]
  have hdist : |beta| ≤ Real.pi / (((N + 1 : Nat) : Real) * (q : Real)) := by
    rw [hbetaEq, abs_mul, abs_of_pos Real.pi_pos]
    calc
      Real.pi * |t / Real.pi - (p : Real) / (q : Real)| ≤
          Real.pi * (1 / (((N + 1 : Nat) : Real) * (q : Real))) := by
        gcongr
      _ = Real.pi / (((N + 1 : Nat) : Real) * (q : Real)) := by ring
  have hcases : Q = 1 ∨ Q = 2 ∨ 3 ≤ Q := by omega
  exact ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
    rfl, hdist, happ2, hcases⟩

theorem exists_growingRemote_low_cusp_data_split
    (t : Real) {N Qhigh : Nat} (hN : 0 < N) (hQhigh : 0 < Qhigh) :
    ∃ p : Int, ∃ q : Nat, ∃ a : Int, ∃ Q : Nat, ∃ beta : Real,
      1 ≤ q ∧ q ≤ N ∧ Int.gcd p (q : Int) = 1 ∧
      0 < Q ∧ Q ≤ 2 * q ∧ IsCoprime a (Q : Int) ∧
      beta = t - 2 * Real.pi * (a : Real) / (Q : Real) ∧
      |beta| ≤ Real.pi / (((N + 1 : Nat) : Real) * (q : Real)) ∧
      ((Qhigh < q) ∨
        (q ≤ Qhigh ∧ Q ≤ 2 * Qhigh ∧ (Q = 1 ∨ Q = 2 ∨ 3 ≤ Q))) := by
  obtain ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
      hbeta, hdist, hcases⟩ :=
    exists_growingRemote_low_cusp_data_with_Q_cases t hN
  by_cases hhigh : Qhigh < q
  · exact ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
      hbeta, hdist, Or.inl hhigh⟩
  · have hlow : q ≤ Qhigh := le_of_not_gt hhigh
    have hQhigh' : Q ≤ 2 * Qhigh := by omega
    exact ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
      hbeta, hdist, Or.inr ⟨hlow, hQhigh', hcases⟩⟩

theorem exists_growingRemote_low_cusp_data_real_cutoff_split
    (t : Real) {N : Nat} {Qcut : Real} (hN : 0 < N) (hQcut : 0 < Qcut) :
    ∃ p : Int, ∃ q : Nat, ∃ a : Int, ∃ Q : Nat, ∃ beta : Real,
      1 ≤ q ∧ q ≤ N ∧ Int.gcd p (q : Int) = 1 ∧
      0 < Q ∧ Q ≤ 2 * q ∧ IsCoprime a (Q : Int) ∧
      beta = t - 2 * Real.pi * (a : Real) / (Q : Real) ∧
      |beta| ≤ Real.pi / (((N + 1 : Nat) : Real) * (q : Real)) ∧
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 ∧
      ((Qcut < (q : Real)) ∨
        ((q : Real) ≤ Qcut ∧ (Q : Real) ≤ 2 * Qcut ∧
          (Q = 1 ∨ Q = 2 ∨ 3 ≤ Q))) := by
  obtain ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
      hbeta, hdist, happ, hcases⟩ :=
    exists_growingRemote_low_cusp_data_with_Q_cases_and_approx t hN
  by_cases hhigh : Qcut < (q : Real)
  · exact ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
      hbeta, hdist, happ, Or.inl hhigh⟩
  · have hlow : (q : Real) ≤ Qcut := le_of_not_gt hhigh
    have hQleR : (Q : Real) ≤ 2 * Qcut := by
      have hQleR' : (Q : Real) ≤ 2 * (q : Real) := by exact_mod_cast hQle
      nlinarith
    exact ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
      hbeta, hdist, happ, Or.inr ⟨hlow, hQleR, hcases⟩⟩

theorem n6_3_rational_cusp_poisson_formula
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (a b : Int) (y : Real) :
    growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y) =
      1 / residueGaussianParameter (growingRemoteCuspParameter tau beta) q ^
          (1 / 2 : Complex) *
        ∑' m : Int,
          quadraticGaussSum q a (b + m) *
            residueGaussianCenteredGaussian
              (growingRemoteCuspParameter tau beta) q y m := by
  exact growingRemoteTheta_cusp_eq_gauss_tsum htau beta q a b y

theorem n6_3_rational_cusp_norm_bound
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (ha : IsCoprime a (q : Int)) :
    ‖growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y)‖ ≤
      ‖1 / residueGaussianParameter
          (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ *
        (Real.sqrt (2 * q) * growingRemoteCuspComb tau beta q y) := by
  exact norm_growingRemoteTheta_cusp_le htau beta q a b y ha

theorem n6_4_odd_cusp_height
    {q : Nat} [NeZero q] (hq : Odd q) (a c : Int)
    (ha : IsCoprime a (q : Int)) :
    ‖quadraticGaussSum q a c‖ = Real.sqrt q := by
  exact norm_quadraticGaussSum_eq_sqrt_of_odd_of_isUnit hq a c
    (isUnit_intCast_zmod_of_isCoprime ha)

theorem n6_4_even_cusp_height
    {q : Nat} [NeZero q] (_hq : Even q) (hq4 : 4 ≤ q) (a c : Int)
    (ha : IsCoprime a (q : Int)) :
    ‖quadraticGaussSum q a c‖ / (q : Real) ≤ 1 / Real.sqrt 2 := by
  have hqpos : 0 < (q : Real) := by exact_mod_cast NeZero.pos q
  have hsqrtq : 0 ≤ Real.sqrt (2 * q) := Real.sqrt_nonneg _
  have hbound := norm_quadraticGaussSum_le_sqrt_two_mul_of_isCoprime a c ha
  have hq4r : (4 : Real) ≤ q := by exact_mod_cast hq4
  have hsqrt2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hsq2 : (Real.sqrt 2) ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hsqq : (Real.sqrt q) ^ 2 = q := Real.sq_sqrt hqpos.le
  apply (div_le_iff₀ hqpos).2
  have hroot : Real.sqrt (2 * q) ≤ q / Real.sqrt 2 := by
    have hrhs : 0 ≤ q / Real.sqrt 2 := le_of_lt (div_pos hqpos hsqrt2)
    have hsqroot : (Real.sqrt (2 * q)) ^ 2 = 2 * q :=
      Real.sq_sqrt (by positivity)
    have hsqrhs : (q / Real.sqrt 2) ^ 2 = q ^ 2 / 2 := by
      field_simp [hsqrt2.ne']
      nlinarith [hsq2]
    have hsqle : (Real.sqrt (2 * q)) ^ 2 ≤ (q / Real.sqrt 2) ^ 2 := by
      rw [hsqroot, hsqrhs]
      nlinarith
    nlinarith
  calc
    ‖quadraticGaussSum q a c‖ ≤ Real.sqrt (2 * q) := hbound
    _ ≤ q / Real.sqrt 2 := hroot
    _ = 1 / Real.sqrt 2 * q := by ring

theorem n6_4_cusp_height_q_ge_three
    {q : Nat} [NeZero q] (hq : 3 ≤ q) (a c : Int)
    (ha : IsCoprime a (q : Int)) :
    ‖quadraticGaussSum q a c‖ / (q : Real) ≤ 1 / Real.sqrt 2 := by
  have hqpos : 0 < (q : Real) := by exact_mod_cast NeZero.pos q
  by_cases hodd : Odd q
  · have hsq := n6_4_odd_cusp_height hodd a c ha
    have hroot2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
    have hrootq : 0 < Real.sqrt (q : Real) := Real.sqrt_pos.2 hqpos
    have hsq2 : (Real.sqrt 2) ^ 2 = 2 := Real.sq_sqrt (by norm_num)
    have hsql : (Real.sqrt (q : Real)) ^ 2 = (q : Real) :=
      Real.sq_sqrt hqpos.le
    have hq3r : (3 : Real) ≤ q := by exact_mod_cast hq
    apply (div_le_iff₀ hqpos).2
    rw [hsq]
    have hroot : Real.sqrt (q : Real) ≤ (q : Real) / Real.sqrt 2 := by
      have hleft : 0 ≤ Real.sqrt (q : Real) := le_of_lt hrootq
      have hright : 0 ≤ (q : Real) / Real.sqrt 2 :=
        le_of_lt (div_pos hqpos hroot2)
      apply (sq_le_sq₀ hleft hright).mp
      rw [hsql]
      field_simp [ne_of_gt hroot2]
      nlinarith [hsq2, hq3r]
    calc
      Real.sqrt (q : Real) ≤ (q : Real) / Real.sqrt 2 := hroot
      _ = 1 / Real.sqrt 2 * (q : Real) := by ring
  · have heven : Even q := Nat.not_odd_iff_even.mp hodd
    rcases heven with ⟨k, hk⟩
    have hq4 : 4 ≤ q := by
      omega
    exact n6_4_even_cusp_height ⟨k, hk⟩ hq4 a c ha

theorem n6_5_gaussian_comb_bound
    {A v : Real} (hA : 0 < A) (hv : |v| ≤ 1 / 2)
    (hs : Summable (growingRemoteGenericCombTerm A v)) :
    growingRemoteGenericComb A v ≤
      1 + Real.sqrt (Real.pi / (A / 4)) := by
  exact growingRemoteGenericComb_le hA hv hs

lemma quadraticGaussSum_one (a c : Int) :
    quadraticGaussSum 1 a c = 1 := by
  unfold quadraticGaussSum
  rw [Fintype.sum_unique]
  simp [quadraticGaussSummand, quadraticGaussPhase]

lemma norm_quadraticGaussSum_two_le (a c : Int) :
    ‖quadraticGaussSum 2 a c‖ ≤ (2 : Real) := by
  unfold quadraticGaussSum
  rw [show (∑ r : Fin 2, quadraticGaussSummand 2 a c r) =
      quadraticGaussSummand 2 a c ⟨0, by norm_num⟩ +
      quadraticGaussSummand 2 a c ⟨1, by norm_num⟩ by
    rw [Fin.sum_univ_two]
    rfl]
  calc
    ‖quadraticGaussSummand 2 a c ⟨0, by norm_num⟩ +
        quadraticGaussSummand 2 a c ⟨1, by norm_num⟩‖ ≤
      ‖quadraticGaussSummand 2 a c ⟨0, by norm_num⟩‖ +
        ‖quadraticGaussSummand 2 a c ⟨1, by norm_num⟩‖ := norm_add_le _ _
    _ = 2 := by
      rw [quadraticGaussSummand_norm, quadraticGaussSummand_norm]
      norm_num

theorem n6_5_q1_cusp_norm_bound
    {tau beta : Real} (htau : 0 < tau) (a b : Int) (y : Real) :
    ‖growingRemoteTheta tau
        (2 * Real.pi * (a : Real) + beta) ((b : Real) + y)‖ ≤
      ‖1 / residueGaussianParameter
          (growingRemoteCuspParameter tau beta) 1 ^ (1 / 2 : Complex)‖ *
        growingRemoteCuspComb tau beta 1 y := by
  letI : NeZero (1 : Nat) := ⟨by norm_num⟩
  have hformula := growingRemoteTheta_cusp_eq_gauss_tsum
    (q := 1) htau beta a b y
  norm_num at hformula
  rw [hformula, norm_mul]
  simp only [one_div]
  apply mul_le_mul_of_nonneg_left _ (norm_nonneg _)
  calc
    ‖∑' m : Int, quadraticGaussSum 1 a (b + m) *
        residueGaussianCenteredGaussian
          (growingRemoteCuspParameter tau beta) 1 y m‖ ≤
      ∑' m : Int, ‖quadraticGaussSum 1 a (b + m) *
        residueGaussianCenteredGaussian
          (growingRemoteCuspParameter tau beta) 1 y m‖ :=
      norm_tsum_le_tsum_norm
        (summable_gauss_mul_residueGaussian_cusp htau beta 1 a b y
          isCoprime_one_right).norm
    _ = ∑' m : Int, growingRemoteCuspCombTerm tau beta 1 y m := by
      apply tsum_congr
      intro m
      rw [norm_mul, quadraticGaussSum_one, norm_one,
        norm_residueGaussianCenteredGaussian_cusp htau]
      simp
    _ = growingRemoteCuspComb tau beta 1 y := rfl

lemma exists_growingRemote_spatial_cusp_decomposition
    (q : Nat) [NeZero q] (x : Real) :
    ∃ b : Int, ∃ y : Real,
      x = (b : Real) / (q : Real) + y ∧
        |(q : Real) * y| ≤ 1 / 2 := by
  let b : Int := round ((q : Real) * x)
  let y : Real := x - (b : Real) / (q : Real)
  have hq : 0 < (q : Real) := by exact_mod_cast NeZero.pos q
  have hb : |(q : Real) * x - (b : Real)| ≤ 1 / 2 := by
    dsimp [b]
    simpa using (abs_sub_round ((q : Real) * x))
  refine ⟨b, y, ?_, ?_⟩
  · dsimp [y]
    field_simp
    ring
  · have hident : (q : Real) * y = (q : Real) * x - (b : Real) := by
      dsimp [y]
      field_simp
    rw [hident]
    exact hb


theorem n6_3_rational_cusp_norm_bound_of_gauss_height
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (ha : IsCoprime a (q : Int)) {G : Real}
    (hG : ∀ c : Int, ‖quadraticGaussSum q a c‖ ≤ G) :
    ‖growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y)‖ ≤
      ‖1 / residueGaussianParameter
          (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ *
        (G * growingRemoteCuspComb tau beta q y) := by
  rw [growingRemoteTheta_cusp_eq_gauss_tsum htau]
  rw [norm_mul]
  apply mul_le_mul_of_nonneg_left _ (norm_nonneg _)
  have hG0 : 0 ≤ G := le_trans (norm_nonneg (quadraticGaussSum q a 0)) (hG 0)
  calc
    ‖∑' m : Int,
        quadraticGaussSum q a (b + m) *
          residueGaussianCenteredGaussian
            (growingRemoteCuspParameter tau beta) q y m‖ ≤
      ∑' m : Int,
        ‖quadraticGaussSum q a (b + m) *
          residueGaussianCenteredGaussian
            (growingRemoteCuspParameter tau beta) q y m‖ :=
      norm_tsum_le_tsum_norm
        (summable_gauss_mul_residueGaussian_cusp htau beta q a b y ha).norm
    _ ≤ ∑' m : Int, G * growingRemoteCuspCombTerm tau beta q y m := by
      exact Summable.tsum_mono
        (summable_gauss_mul_residueGaussian_cusp htau beta q a b y ha).norm
        ((summable_growingRemoteCuspComb htau beta q y).mul_left G)
        (fun m => by
          rw [norm_mul, norm_residueGaussianCenteredGaussian_cusp htau]
          exact mul_le_mul_of_nonneg_right (hG (b + m))
            (growingRemoteCuspCombTerm_nonneg tau beta q y m))
    _ = G * growingRemoteCuspComb tau beta q y := by
      rw [tsum_mul_left]
      rfl

lemma norm_growingRemoteResiduePrefactor
    {tau beta : Real} (htau : 0 < tau) (q : Nat) [NeZero q] :
    ‖1 / residueGaussianParameter
        (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ =
      (Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^ (1 / 2 : Real) := by
  have hhalf : (1 / 2 : Complex) = ((1 / 2 : Real) : Complex) := by norm_num
  rw [norm_div, norm_one, hhalf, Complex.norm_cpow_real]
  rw [residueGaussianParameter]
  have hq : 0 < (q : Real) := by exact_mod_cast NeZero.pos q
  have hsq : ‖growingRemoteCuspParameter tau beta‖ ^ 2 = tau ^ 2 + beta ^ 2 := by
    rw [← Complex.normSq_eq_norm_sq, growingRemoteCuspParameter_normSq]
  have hsqrt : (Real.sqrt (tau ^ 2 + beta ^ 2)) ^ 2 = tau ^ 2 + beta ^ 2 :=
    Real.sq_sqrt (by positivity)
  have hnorm : ‖growingRemoteCuspParameter tau beta‖ =
      Real.sqrt (tau ^ 2 + beta ^ 2) := by
    nlinarith [hsq, hsqrt, norm_nonneg (growingRemoteCuspParameter tau beta),
      Real.sqrt_nonneg (tau ^ 2 + beta ^ 2)]
  rw [norm_div, norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos Real.pi_pos, hnorm]
  rw [Complex.norm_natCast]
  have hbase : 0 < Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2 * Real.pi⁻¹ := by
    positivity
  have hquot :
      Real.pi / (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2) =
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2 * Real.pi⁻¹)⁻¹ := by
    field_simp [ne_of_gt hq, Real.pi_ne_zero]
  rw [hquot, Real.inv_rpow hbase.le]
  congr 1
  field_simp [ne_of_gt hq, Real.pi_ne_zero]

theorem n6_5_q_ge_three_normalized_bound_all_x
    {tau beta : Real} (htau : 0 < tau)
    (q : Nat) [NeZero q] (hq3 : 3 ≤ q) (a : Int)
    (ha : IsCoprime a (q : Int)) :
    ∀ x : Real,
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) / q + beta) x‖ /
          growingRemoteThetaNormalizer tau ≤
        (Real.pi /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
            (1 / 2 : Real) *
          ((q : Real) / Real.sqrt 2 *
            (1 + Real.sqrt
              (Real.pi /
                ((Real.pi ^ 2 * tau /
                  ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) /
          ((tau / Real.pi) ^ (-1 / 2 : Real)) := by
  have hqpos : 0 < (q : Real) := by exact_mod_cast (show 0 < q by omega)
  have hG : ∀ c : Int, ‖quadraticGaussSum q a c‖ ≤ (q : Real) / Real.sqrt 2 := by
    intro c
    have hheight := n6_4_cusp_height_q_ge_three (q := q) hq3 a c ha
    have hmul := (div_le_iff₀ hqpos).mp hheight
    simpa [div_eq_mul_inv, mul_comm] using hmul
  intro x
  obtain ⟨b, y, hxy, hy⟩ := exists_growingRemote_spatial_cusp_decomposition q x
  rw [hxy]
  have htheta := n6_3_rational_cusp_norm_bound_of_gauss_height
    (beta := beta) htau q a b y ha hG
  have hcomb := growingRemoteCuspComb_le htau beta q y hy
  have hnorm := norm_growingRemoteResiduePrefactor (beta := beta) htau q
  have htheta' :
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) / q + beta)
          ((b : Real) / q + y)‖ ≤
        (Real.pi /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
            (1 / 2 : Real) *
          ((q : Real) / Real.sqrt 2 *
            (1 + Real.sqrt
              (Real.pi /
                ((Real.pi ^ 2 * tau /
                  ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := by
    calc
      _ ≤ ‖1 / residueGaussianParameter
            (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ *
          ((q : Real) / Real.sqrt 2 * growingRemoteCuspComb tau beta q y) := htheta
      _ ≤ ‖1 / residueGaussianParameter
            (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ *
          ((q : Real) / Real.sqrt 2 *
            (1 + Real.sqrt
              (Real.pi /
                ((Real.pi ^ 2 * tau /
                  ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := by
        gcongr
      _ = _ := by rw [hnorm]
  have hH : (tau / Real.pi) ^ (-1 / 2 : Real) ≤
      growingRemoteThetaNormalizer tau :=
    growingRemoteThetaNormalizer_poisson_lower htau
  have hHpos : 0 < growingRemoteThetaNormalizer tau :=
    growingRemoteThetaNormalizer_pos htau
  have hLpos : 0 < (tau / Real.pi) ^ (-1 / 2 : Real) := by positivity
  apply (div_le_div_iff₀ hHpos hLpos).2
  calc
    _ ≤
        ((Real.pi /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
            (1 / 2 : Real) *
          ((q : Real) / Real.sqrt 2 *
            (1 + Real.sqrt
              (Real.pi /
                ((Real.pi ^ 2 * tau /
                  ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) ) *
          (tau / Real.pi) ^ (-1 / 2 : Real) :=
      mul_le_mul_of_nonneg_right htheta' hLpos.le
    _ ≤
        ((Real.pi /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
            (1 / 2 : Real) *
          ((q : Real) / Real.sqrt 2 *
            (1 + Real.sqrt
              (Real.pi /
                ((Real.pi ^ 2 * tau /
                  ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) ) *
          growingRemoteThetaNormalizer tau := by
      exact mul_le_mul_of_nonneg_left hH (by positivity)

theorem n6_5_q_ge_three_rhs_eq_scalar
    {tau beta : Real} (htau : 0 < tau)
    (q : Nat) [NeZero q] :
    (Real.pi /
      (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
        (1 / 2 : Real) *
      ((q : Real) / Real.sqrt 2 *
        (1 + Real.sqrt
          (Real.pi /
            ((Real.pi ^ 2 * tau /
              ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) /
      ((tau / Real.pi) ^ (-1 / 2 : Real)) =
    Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) +
      Real.sqrt 2 * (q : Real) *
        Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by
  have hpi : 0 < Real.pi := Real.pi_pos
  have hq : 0 < (q : Real) := by exact_mod_cast NeZero.pos q
  have hs : 0 < Real.sqrt (tau ^ 2 + beta ^ 2) := by positivity
  have hst : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hqroot : 0 < Real.sqrt (q : Real) := Real.sqrt_pos.2 hq
  have hsq : (Real.sqrt (tau ^ 2 + beta ^ 2)) ^ 2 = tau ^ 2 + beta ^ 2 :=
    Real.sq_sqrt (by positivity)
  have hqroot2 : Real.sqrt ((q : Real) ^ 2) = (q : Real) := by
    rw [Real.sqrt_sq_eq_abs, abs_of_pos hq]
  have houter :
      (Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
          (1 / 2 : Real) =
        Real.sqrt Real.pi /
          (Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) * (q : Real)) := by
    rw [← Real.sqrt_eq_rpow, Real.sqrt_div (by positivity)]
    rw [Real.sqrt_mul (by positivity), hqroot2]
  have hinner :
      Real.sqrt
          (Real.pi /
            ((Real.pi ^ 2 * tau /
              ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)) =
        2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau) := by
    apply (sq_eq_sq₀ (Real.sqrt_nonneg _) (by positivity)).mp
    rw [Real.sq_sqrt]
    · field_simp [Real.pi_ne_zero, htau.ne', hq.ne']
      ring_nf
      rw [hsq]
      rw [Real.sq_sqrt (by positivity)]
      ring
    · positivity
  have hden : (tau / Real.pi) ^ (-1 / 2 : Real) =
      Real.sqrt Real.pi / Real.sqrt tau := by
    rw [show (-1 / 2 : Real) = -(1 / 2 : Real) by ring]
    rw [Real.rpow_neg (by positivity) (1 / 2 : Real)]
    rw [← Real.sqrt_eq_rpow, Real.sqrt_div (by positivity)]
    field_simp [Real.pi_ne_zero, htau.ne']
  rw [houter, hinner, hden]
  have hsqpi : (Real.sqrt Real.pi)^2 = Real.pi := Real.sq_sqrt hpi.le
  have hsqtau : (Real.sqrt tau)^2 = tau := Real.sq_sqrt htau.le
  have hsqst : (Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)))^2 =
      Real.sqrt (tau ^ 2 + beta ^ 2) := Real.sq_sqrt hs.le
  have hsqpitau : (Real.sqrt (Real.pi * tau))^2 = Real.pi * tau :=
      Real.sq_sqrt (by positivity)
  have hsqrt2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hsq2 : (Real.sqrt 2)^2 = 2 := Real.sq_sqrt (by norm_num)
  have hfirst : Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) =
      Real.sqrt tau / (Real.sqrt 2 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) := by
    rw [Real.sqrt_div (by positivity), Real.sqrt_mul (by positivity)]
  have hsecond : Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) =
      Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) / Real.sqrt Real.pi := by
    rw [Real.sqrt_div (by positivity)]
  rw [hfirst, hsecond]
  field_simp [hpi.ne', htau.ne', hq.ne', hs.ne', hst.ne', hqroot.ne',
    ne_of_gt (Real.sqrt_pos.2 hpi), ne_of_gt (Real.sqrt_pos.2 (mul_pos hpi htau)),
    ne_of_gt hsqrt2, ne_of_gt (Real.sqrt_pos.2 hs)]
  ring_nf
  have hpitau : Real.sqrt (tau * Real.pi) = Real.sqrt tau * Real.sqrt Real.pi := by
    rw [Real.sqrt_mul' tau (le_of_lt hpi)]
  rw [hsqst, hsq2, hpitau]
  ring

theorem n6_5_q_ge_three_uniform_delta_bound
    {Q tau delta eta : Real} (hQ : 0 < Q) (htau : 0 < tau)
    (hdelta : 0 ≤ delta) (htauδ : tau ≤ delta)
    (hbudget : Real.sqrt (1 / 2) +
      2 * Real.sqrt 2 * Q * Real.sqrt (2 * delta / Real.pi) ≤ 1 - eta)
    {q : Nat} [NeZero q] (hq3 : 3 ≤ q) (hqQ : (q : Real) ≤ 2 * Q)
    (a : Int) (ha : IsCoprime a (q : Int))
    :
    ∀ beta : Real, |beta| ≤ delta → ∀ x : Real,
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) / (q : Real) + beta) x‖ /
            growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  intro beta hbeta x
  have hraw := n6_5_q_ge_three_normalized_bound_all_x
    (beta := beta) htau q hq3 a ha x
  rw [n6_5_q_ge_three_rhs_eq_scalar htau q] at hraw
  have hSpos : 0 < Real.sqrt (tau ^ 2 + beta ^ 2) := by positivity
  have hStau : tau ≤ Real.sqrt (tau ^ 2 + beta ^ 2) := by
    apply (Real.le_sqrt htau.le (by positivity)).2
    nlinarith [sq_nonneg beta]
  have hfirst : Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) ≤
      Real.sqrt (1 / 2) := by
    apply Real.sqrt_le_sqrt
    apply (div_le_iff₀ (mul_pos (by norm_num) hSpos)).2
    nlinarith
  have hSupper : Real.sqrt (tau ^ 2 + beta ^ 2) ≤ 2 * delta := by
    apply (Real.sqrt_le_iff).2
    constructor
    · positivity
    have hbeta2 : beta ^ 2 ≤ delta ^ 2 := by
      have hab : 0 ≤ |beta| := abs_nonneg beta
      simpa [sq_abs] using ((sq_le_sq₀ hab hdelta).2 hbeta)
    have htau2 : tau ^ 2 ≤ delta ^ 2 := by nlinarith
    nlinarith
  have hsecond : Real.sqrt 2 * (q : Real) *
        Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
      2 * Real.sqrt 2 * Q * Real.sqrt (2 * delta / Real.pi) := by
    have harg : Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
        Real.sqrt (2 * delta / Real.pi) := by
      apply Real.sqrt_le_sqrt
      exact div_le_div_of_nonneg_right hSupper Real.pi_pos.le
    calc
      Real.sqrt 2 * (q : Real) *
          Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
        Real.sqrt 2 * (2 * Q) *
          Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by gcongr
      _ ≤ Real.sqrt 2 * (2 * Q) * Real.sqrt (2 * delta / Real.pi) := by gcongr
      _ = 2 * Real.sqrt 2 * Q * Real.sqrt (2 * delta / Real.pi) := by ring
  exact (hraw.trans (add_le_add hfirst hsecond)).trans hbudget

theorem n6_5_q1_normalized_bound_all_x
    {tau beta : Real} (htau : 0 < tau) (a : Int) :
    ∀ x : Real,
      ‖growingRemoteTheta tau (2 * Real.pi * (a : Real) + beta) x‖ /
          growingRemoteThetaNormalizer tau ≤
        (Real.pi / Real.sqrt (tau ^ 2 + beta ^ 2)) ^ (1 / 2 : Real) *
          (1 + Real.sqrt (Real.pi /
            ((Real.pi ^ 2 * tau / (tau ^ 2 + beta ^ 2)) / 4))) /
          ((tau / Real.pi) ^ (-(1 / 2 : Real))) := by
  intro x
  obtain ⟨b, y, hxy, hy⟩ :=
    exists_growingRemote_spatial_cusp_decomposition 1 x
  rw [hxy]
  norm_num
  have htheta := n6_5_q1_cusp_norm_bound (beta := beta) htau a b y
  have hcomb := growingRemoteCuspComb_le htau beta 1 y (by simpa using hy)
  have hnorm := norm_growingRemoteResiduePrefactor (beta := beta) htau 1
  have htheta' : ‖growingRemoteTheta tau
      (2 * Real.pi * (a : Real) + beta) ((b : Real) + y)‖ ≤
      (Real.pi / Real.sqrt (tau ^ 2 + beta ^ 2)) ^ (1 / 2 : Real) *
        (1 + Real.sqrt (Real.pi /
          ((Real.pi ^ 2 * tau / (tau ^ 2 + beta ^ 2)) / 4))) := by
    calc
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) + beta) ((b : Real) + y)‖ ≤
        ‖1 / residueGaussianParameter (growingRemoteCuspParameter tau beta) 1 ^
            (1 / 2 : Complex)‖ * growingRemoteCuspComb tau beta 1 y := htheta
      _ ≤ ‖1 / residueGaussianParameter (growingRemoteCuspParameter tau beta) 1 ^
            (1 / 2 : Complex)‖ *
          (1 + Real.sqrt (Real.pi /
            ((Real.pi ^ 2 * tau / ((1 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4))) := by
        gcongr
        simpa using hcomb
      _ = (Real.pi / Real.sqrt (tau ^ 2 + beta ^ 2)) ^ (1 / 2 : Real) *
          (1 + Real.sqrt (Real.pi /
            ((Real.pi ^ 2 * tau / (tau ^ 2 + beta ^ 2)) / 4))) := by
        rw [hnorm]
        norm_num
  have hpow : (-1 / 2 : Real) = -(1 / 2 : Real) := by ring
  have hH : (tau / Real.pi) ^ (-(1 / 2 : Real)) ≤
      growingRemoteThetaNormalizer tau := by
    simpa [hpow] using growingRemoteThetaNormalizer_poisson_lower htau
  have hHpos : 0 < growingRemoteThetaNormalizer tau :=
    growingRemoteThetaNormalizer_pos htau
  have hLpos : 0 < (tau / Real.pi) ^ (-(1 / 2 : Real)) := by positivity
  refine (div_le_div_iff₀ hHpos hLpos).2 ?_
  calc
    ‖growingRemoteTheta tau (2 * Real.pi * (a : Real) + beta) ((b : Real) + y)‖ *
        (tau / Real.pi) ^ (-(1 / 2 : Real)) ≤
      ((Real.pi / Real.sqrt (tau ^ 2 + beta ^ 2)) ^ (1 / 2 : Real) *
          (1 + Real.sqrt (Real.pi /
            ((Real.pi ^ 2 * tau / (tau ^ 2 + beta ^ 2)) / 4)))) *
        (tau / Real.pi) ^ (-(1 / 2 : Real)) := by gcongr
    _ ≤ ((Real.pi / Real.sqrt (tau ^ 2 + beta ^ 2)) ^ (1 / 2 : Real) *
          (1 + Real.sqrt (Real.pi /
            ((Real.pi ^ 2 * tau / (tau ^ 2 + beta ^ 2)) / 4)))) *
        growingRemoteThetaNormalizer tau := by gcongr

theorem n6_5_transition_cusp_norm_bound
    {tau : Real} (htau : 0 < tau) (beta : Real)
    (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (ha : IsCoprime a (q : Int))
    (hy : |(q : Real) * y| ≤ 1 / 2) :
    ‖growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y)‖ ≤
      ‖1 / residueGaussianParameter
          (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ *
        (Real.sqrt (2 * q) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := by
  have htheta := n6_3_rational_cusp_norm_bound htau beta q a b y ha
  have hcomb := growingRemoteCuspComb_le htau beta q y hy
  calc
    ‖growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y)‖ ≤
      ‖1 / residueGaussianParameter
          (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ *
        (Real.sqrt (2 * q) * growingRemoteCuspComb tau beta q y) := htheta
    _ ≤
      ‖1 / residueGaussianParameter
          (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ *
        (Real.sqrt (2 * q) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := by
      gcongr

theorem n6_5_transition_normalized_bound
    {tau beta : Real} (htau : 0 < tau)
    (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (ha : IsCoprime a (q : Int))
    (hy : |(q : Real) * y| ≤ 1 / 2) :
    ‖growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y)‖ /
        growingRemoteThetaNormalizer tau ≤
      (Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
          (1 / 2 : Real) *
        (Real.sqrt (2 * q) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) /
        ((tau / Real.pi) ^ (-1 / 2 : Real)) := by
  have htheta := n6_5_transition_cusp_norm_bound htau beta q a b y ha hy
  have hnorm := norm_growingRemoteResiduePrefactor (beta := beta) htau q
  have htheta' :
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) / q + beta)
          ((b : Real) / q + y)‖ ≤
        (Real.pi /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
            (1 / 2 : Real) *
          (Real.sqrt (2 * q) *
            (1 + Real.sqrt
              (Real.pi /
                ((Real.pi ^ 2 * tau /
                  ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := by
    calc
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) / q + beta)
          ((b : Real) / q + y)‖ ≤
          ‖1 / residueGaussianParameter
              (growingRemoteCuspParameter tau beta) q ^ (1 / 2 : Complex)‖ *
            (Real.sqrt (2 * q) *
              (1 + Real.sqrt
                (Real.pi /
                  ((Real.pi ^ 2 * tau /
                    ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := htheta
      _ =
          (Real.pi /
            (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
              (1 / 2 : Real) *
            (Real.sqrt (2 * q) *
              (1 + Real.sqrt
                (Real.pi /
                  ((Real.pi ^ 2 * tau /
                    ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := by
        rw [hnorm]
  have hH : (tau / Real.pi) ^ (-1 / 2 : Real) ≤
      growingRemoteThetaNormalizer tau :=
    growingRemoteThetaNormalizer_poisson_lower htau
  have hHpos : 0 < growingRemoteThetaNormalizer tau :=
    growingRemoteThetaNormalizer_pos htau
  have hLpos : 0 < (tau / Real.pi) ^ (-1 / 2 : Real) := by positivity
  apply (div_le_div_iff₀ hHpos hLpos).2
  calc
    ‖growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / q + beta)
        ((b : Real) / q + y)‖ *
        (tau / Real.pi) ^ (-1 / 2 : Real) ≤
      ((Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
          (1 / 2 : Real) *
        (Real.sqrt (2 * q) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) ) *
        (tau / Real.pi) ^ (-1 / 2 : Real) := by
      gcongr
    _ ≤
      ((Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
          (1 / 2 : Real) *
        (Real.sqrt (2 * q) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) ) *
        growingRemoteThetaNormalizer tau := by
      gcongr

theorem n6_5_q1_transition_normalized_bound
    {tau beta : Real} (htau : 0 < tau) (x : Real) (hx : |x| ≤ 1 / 2) :
    ‖growingRemoteTheta tau beta x‖ /
        growingRemoteThetaNormalizer tau ≤
      ((Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (1 : Real) ^ 2)) ^
          (1 / 2 : Real)) *
        (Real.sqrt (2 * (1 : Nat)) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((1 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) /
        ((tau / Real.pi) ^ (-1 / 2 : Real)) := by
  letI : NeZero (1 : Nat) := ⟨by norm_num⟩
  have ha : IsCoprime (0 : Int) (1 : Int) := by norm_num
  have hx' : |((1 : Nat) : Real) * x| ≤ 1 / 2 := by
    simpa only [Nat.cast_one, one_mul] using hx
  have htheta := n6_5_transition_cusp_norm_bound
    (q := 1) (a := 0) (b := 0) (y := x) htau beta ha hx'
  have hnorm := norm_growingRemoteResiduePrefactor (beta := beta) htau 1
  have htheta' : ‖growingRemoteTheta tau beta x‖ ≤
      ((Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (1 : Real) ^ 2)) ^
          (1 / 2 : Real)) *
        (Real.sqrt (2 * (1 : Nat)) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((1 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := by
    calc
      ‖growingRemoteTheta tau beta x‖ ≤
          ‖1 / residueGaussianParameter
              (growingRemoteCuspParameter tau beta) 1 ^ (1 / 2 : Complex)‖ *
            (Real.sqrt (2 * (1 : Nat)) *
              (1 + Real.sqrt
                (Real.pi /
                  ((Real.pi ^ 2 * tau /
                    ((1 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := by
        simpa using htheta
      _ =
          ((Real.pi /
            (Real.sqrt (tau ^ 2 + beta ^ 2) * (1 : Real) ^ 2)) ^
              (1 / 2 : Real)) *
            (Real.sqrt (2 * (1 : Nat)) *
              (1 + Real.sqrt
                (Real.pi /
                  ((Real.pi ^ 2 * tau /
                    ((1 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) := by
        rw [hnorm]
        norm_num
  have hH : (tau / Real.pi) ^ (-1 / 2 : Real) ≤
      growingRemoteThetaNormalizer tau :=
    growingRemoteThetaNormalizer_poisson_lower htau
  have hHpos : 0 < growingRemoteThetaNormalizer tau :=
    growingRemoteThetaNormalizer_pos htau
  have hLpos : 0 < (tau / Real.pi) ^ (-1 / 2 : Real) := by positivity
  apply (div_le_div_iff₀ hHpos hLpos).2
  calc
    ‖growingRemoteTheta tau beta x‖ *
        (tau / Real.pi) ^ (-1 / 2 : Real) ≤
      (((Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (1 : Real) ^ 2)) ^
          (1 / 2 : Real)) *
        (Real.sqrt (2 * (1 : Nat)) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((1 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) ) *
        (tau / Real.pi) ^ (-1 / 2 : Real) := by
      gcongr
    _ ≤
      (((Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (1 : Real) ^ 2)) ^
          (1 / 2 : Real)) *
        (Real.sqrt (2 * (1 : Nat)) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((1 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) ) *
        growingRemoteThetaNormalizer tau := by
      gcongr

theorem growingRemoteTheta_x_add_int
    (tau t x : Real) (m : Int) :
    growingRemoteTheta tau t (x + (m : Real)) =
      growingRemoteTheta tau t x := by
  unfold growingRemoteTheta
  exact growingAnalyticTheta_add_int
    (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x m

theorem growingRemoteTheta_neg
    (tau t x : Real) :
    growingRemoteTheta tau t (-x) = growingRemoteTheta tau t x := by
  unfold growingRemoteTheta
  exact growingAnalyticTheta_neg
    (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x

theorem n6_5_q1_transition_normalized_bound_all_x
    {tau beta : Real} (htau : 0 < tau) :
    ∀ x : Real,
      ‖growingRemoteTheta tau beta x‖ /
          growingRemoteThetaNormalizer tau ≤
        ((Real.pi /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (1 : Real) ^ 2)) ^
            (1 / 2 : Real)) *
          (Real.sqrt (2 * (1 : Nat)) *
            (1 + Real.sqrt
              (Real.pi /
                ((Real.pi ^ 2 * tau /
                  ((1 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) /
          ((tau / Real.pi) ^ (-1 / 2 : Real)) := by
  intro x
  let r : Real := growingThetaTorusDistance x
  have hr : r ∈ Set.Icc (0 : Real) (1 / 2) :=
    growingThetaTorusDistance_mem_Icc x
  have hround : r = |x - (round x : Real)| := by
    exact growingThetaTorusDistance_eq_abs_sub_round x
  by_cases hsign : 0 ≤ x - (round x : Real)
  · have hxr : x = r + (round x : Real) := by
      rw [hround, abs_of_nonneg hsign]
      ring
    rw [hxr]
    rw [growingRemoteTheta_x_add_int]
    exact n6_5_q1_transition_normalized_bound htau r
      (by simpa [abs_of_nonneg hr.1] using hr.2)
  · have hsign' : x - (round x : Real) ≤ 0 := le_of_not_ge hsign
    have hnegxr : -x = r + (-(round x : Real)) := by
      rw [hround, abs_of_nonpos hsign']
      ring
    rw [← growingRemoteTheta_neg tau beta x, hnegxr]
    have hcast : (-(round x : Real)) = ((-(round x) : Int) : Real) := by
      norm_num
    rw [hcast]
    rw [growingRemoteTheta_x_add_int]
    exact n6_5_q1_transition_normalized_bound htau r
      (by simpa [abs_of_nonneg hr.1] using hr.2)

theorem n6_5_transition_normalized_bound_all_x_fixed_q
    {tau beta : Real} (htau : 0 < tau)
    (q : Nat) [NeZero q] (a : Int) (ha : IsCoprime a (q : Int)) :
    ∀ x : Real,
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) / q + beta) x‖ /
          growingRemoteThetaNormalizer tau ≤
        (Real.pi /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
            (1 / 2 : Real) *
          (Real.sqrt (2 * q) *
            (1 + Real.sqrt
              (Real.pi /
                ((Real.pi ^ 2 * tau /
                  ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) /
          ((tau / Real.pi) ^ (-1 / 2 : Real)) := by
  intro x
  obtain ⟨b, y, hxy, hy⟩ :=
    exists_growingRemote_spatial_cusp_decomposition q x
  rw [hxy]
  exact n6_5_transition_normalized_bound htau q a b y ha hy

theorem n6_5_q2_transition_normalized_bound_all_x
    {tau beta : Real} (htau : 0 < tau) (a : Int)
    (ha : IsCoprime a (2 : Int)) :
    ∀ x : Real,
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) / (2 : Real) + beta) x‖ /
          growingRemoteThetaNormalizer tau ≤
        (Real.pi /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (2 : Real) ^ 2)) ^
            (1 / 2 : Real) *
          (Real.sqrt (2 * (2 : Nat)) *
            (1 + Real.sqrt
              (Real.pi /
                ((Real.pi ^ 2 * tau /
                  ((2 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) /
          ((tau / Real.pi) ^ (-1 / 2 : Real)) := by
  letI : NeZero (2 : Nat) := ⟨by norm_num⟩
  intro x
  simpa using n6_5_transition_normalized_bound_all_x_fixed_q
    (beta := beta) htau 2 a ha x

theorem n6_5_transition_rhs_eq_scalar
    {tau beta : Real} (htau : 0 < tau)
    (q : Nat) [NeZero q] :
    (Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
          (1 / 2 : Real) *
        (Real.sqrt (2 * q) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) /
        ((tau / Real.pi) ^ (-1 / 2 : Real)) =
      Real.sqrt (2 * tau /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real))) *
        (1 + 2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau)) := by
  have hpi : 0 < Real.pi := Real.pi_pos
  have hq : 0 < (q : Real) := by exact_mod_cast NeZero.pos q
  have hq2 : 0 < (q : Real) ^ 2 := sq_pos_of_pos hq
  have hS : 0 < tau ^ 2 + beta ^ 2 := by positivity
  have hs : 0 < Real.sqrt (tau ^ 2 + beta ^ 2) := Real.sqrt_pos.2 hS
  have hst : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hsqpi : 0 < Real.sqrt (Real.pi * tau) := by positivity
  have hsqpitau : (Real.sqrt (Real.pi * tau)) ^ 2 = Real.pi * tau :=
    Real.sq_sqrt (by positivity)
  have hsqpitau' : (Real.sqrt (tau * Real.pi)) ^ 2 = tau * Real.pi :=
    Real.sq_sqrt (by positivity)
  have hqroot : 0 < Real.sqrt (q : Real) := Real.sqrt_pos.2 hq
  have hqroot2 : Real.sqrt ((q : Real) ^ 2) = (q : Real) := by
    rw [Real.sqrt_sq_eq_abs, abs_of_pos hq]
  have hSsq : (Real.sqrt (tau ^ 2 + beta ^ 2)) ^ 2 =
      tau ^ 2 + beta ^ 2 := Real.sq_sqrt hS.le
  have hroot_inner :
      Real.sqrt
          (Real.pi /
            ((Real.pi ^ 2 * tau /
              ((q : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)) =
        2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau) := by
    apply (sq_eq_sq₀ (Real.sqrt_nonneg _) (by positivity)).mp
    rw [Real.sq_sqrt]
    · field_simp [hpi.ne', htau.ne', hq2.ne']
      ring_nf
      rw [hSsq, hsqpitau']
      ring
    · positivity
  rw [hroot_inner]
  have hneg : (tau / Real.pi) ^ (-1 / 2 : Real) =
      Real.sqrt Real.pi / Real.sqrt tau := by
    rw [show (-1 / 2 : Real) = -(1 / 2 : Real) by ring]
    rw [Real.rpow_neg (by positivity) (1 / 2 : Real)]
    rw [← Real.sqrt_eq_rpow, Real.sqrt_div (by positivity)]
    field_simp [hpi.ne', htau.ne']
  have houter :
      (Real.pi /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) ^ 2)) ^
            (1 / 2 : Real) =
        Real.sqrt Real.pi /
          (Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) * (q : Real)) := by
    rw [← Real.sqrt_eq_rpow, Real.sqrt_div (by positivity)]
    rw [Real.sqrt_mul (by positivity), hqroot2]
  rw [houter, hneg]
  have hfactor :
      (Real.sqrt Real.pi /
          (Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) * (q : Real))) *
        Real.sqrt (2 * q) /
          (Real.sqrt Real.pi / Real.sqrt tau) =
        Real.sqrt (2 * tau /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real))) := by
    apply (sq_eq_sq₀ (by positivity) (by positivity)).mp
    have hsq2q : (Real.sqrt (2 * q)) ^ 2 = 2 * (q : Real) :=
      Real.sq_sqrt (by positivity)
    have hsq2q' : (Real.sqrt ((q : Real) * 2)) ^ 2 = (q : Real) * 2 :=
      Real.sq_sqrt (by positivity)
    have hsqR : (Real.sqrt (2 * tau /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real)))) ^ 2 =
        2 * tau /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real)) :=
      Real.sq_sqrt (by positivity)
    have hsqR' : (Real.sqrt
          (tau * (q : Real)⁻¹ * (Real.sqrt (tau ^ 2 + beta ^ 2))⁻¹ * 2)) ^ 2 =
        tau * (q : Real)⁻¹ * (Real.sqrt (tau ^ 2 + beta ^ 2))⁻¹ * 2 :=
      Real.sq_sqrt (by positivity)
    have hsqpi0 : (Real.sqrt Real.pi) ^ 2 = Real.pi := Real.sq_sqrt hpi.le
    have hsqrts : (Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) ^ 2 =
        Real.sqrt (tau ^ 2 + beta ^ 2) := Real.sq_sqrt hs.le
    have hsqrtτ : (Real.sqrt tau) ^ 2 = tau := Real.sq_sqrt htau.le
    field_simp [hpi.ne', htau.ne', hs.ne', hst.ne', hsqpi.ne', hq.ne']
    ring_nf
    rw [hsq2q', hsqR', hsqrts, hsqrtτ]
    field_simp [hq.ne', hs.ne']
  have hpos : 0 < 1 +
      2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
        Real.sqrt (Real.pi * tau) := by positivity
  rw [show (Real.sqrt Real.pi /
      (Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) * (q : Real))) *
        (Real.sqrt (2 * q) *
          (1 + 2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
            Real.sqrt (Real.pi * tau))) /
        (Real.sqrt Real.pi / Real.sqrt tau) =
      ((Real.sqrt Real.pi /
          (Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) * (q : Real))) *
        Real.sqrt (2 * q) /
          (Real.sqrt Real.pi / Real.sqrt tau)) *
        (1 + 2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau)) by ring]
  rw [hfactor]

theorem n6_5_transition_scalar_bound_of_q_le
    {C Q tau beta delta : Real} (hC : 0 < C) (hQ : 0 < Q)
    (htau : 0 < tau) (hsep : C * tau ≤ |beta|)
    (hbeta : |beta| ≤ delta) (hdelta : 0 ≤ delta) (htauδ : tau ≤ delta)
    {q : Nat} [NeZero q] (hqQ : (q : Real) ≤ Q) :
    (Real.sqrt (2 * tau /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real)))) *
        (1 + 2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau)) ≤
      Real.sqrt (2 / C) + 4 * Real.sqrt (Q * delta / Real.pi) := by
  have hpi : 0 < Real.pi := Real.pi_pos
  have hq : 0 < (q : Real) := by exact_mod_cast NeZero.pos q
  have hqle : (1 : Real) ≤ q := by exact_mod_cast (Nat.one_le_iff_ne_zero.mpr (NeZero.ne q))
  have hS : 0 < tau ^ 2 + beta ^ 2 := by positivity
  have hs : 0 < Real.sqrt (tau ^ 2 + beta ^ 2) := Real.sqrt_pos.2 hS
  have hsqS : (Real.sqrt (tau ^ 2 + beta ^ 2)) ^ 2 =
      tau ^ 2 + beta ^ 2 := Real.sq_sqrt hS.le
  have hsqτ : (Real.sqrt tau) ^ 2 = tau := Real.sq_sqrt htau.le
  have hsqpitau : (Real.sqrt (Real.pi * tau)) ^ 2 = Real.pi * tau :=
    Real.sq_sqrt (by positivity)
  have habs : |beta| ≤ Real.sqrt (tau ^ 2 + beta ^ 2) := by
    have hsq : beta ^ 2 ≤ tau ^ 2 + beta ^ 2 := by nlinarith [sq_nonneg tau]
    simpa only [Real.sqrt_sq_eq_abs] using Real.sqrt_le_sqrt hsq
  have hsepS : C * tau ≤ Real.sqrt (tau ^ 2 + beta ^ 2) :=
    hsep.trans habs
  have hSδ : Real.sqrt (tau ^ 2 + beta ^ 2) ≤ 2 * delta := by
    have ht2 : tau ^ 2 ≤ delta ^ 2 := by nlinarith
    have hb2 : beta ^ 2 ≤ delta ^ 2 := by
      have hab : 0 ≤ |beta| := abs_nonneg beta
      simpa [sq_abs] using ((sq_le_sq₀ hab hdelta).2 hbeta)
    apply (sq_le_sq₀ (Real.sqrt_nonneg _) (by positivity)).mp
    rw [hsqS]
    nlinarith
  have hA : Real.sqrt (2 * tau /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real))) ≤
      Real.sqrt (2 / C) := by
    apply (sq_le_sq₀ (by positivity) (by positivity)).mp
    have hden : 0 < Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) := by positivity
    have hquot : 2 * tau /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real)) ≤ 2 / C := by
      apply (div_le_iff₀ hden).2
      have hmul := mul_le_mul_of_nonneg_right hsepS (le_of_lt hq)
      have hCq : C * tau ≤ C * tau * (q : Real) := by
        have := mul_le_mul_of_nonneg_left hqle hC.le
        nlinarith
      have hmul' : C * tau ≤
          Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real) := by
        nlinarith [hmul, hCq]
      field_simp [hC.ne']
      nlinarith [hmul']
    rw [Real.sq_sqrt (by positivity), Real.sq_sqrt (by positivity)]
    exact hquot
  have hB :
      Real.sqrt (2 * tau /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real))) *
        (2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau)) ≤
      4 * Real.sqrt (Q * delta / Real.pi) := by
    apply (sq_le_sq₀ (by positivity) (by positivity)).mp
    have hqnonneg : 0 ≤ (q : Real) := hq.le
    have hQδ : 0 ≤ Q * delta / Real.pi := by positivity
    have hqQmul : (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) ≤ Q * (2 * delta) := by
      have hqmul := mul_le_mul_of_nonneg_right hqQ hs.le
      have hmulδ := mul_le_mul_of_nonneg_left hSδ hQ.le
      nlinarith
    field_simp [hpi.ne', htau.ne', hs.ne', hq.ne']
    ring_nf
    rw [← hsqS]
    rw [Real.sqrt_sq hs.le]
    rw [Real.sq_sqrt (by positivity), Real.sq_sqrt (by positivity),
      Real.sq_sqrt (by positivity), Real.sq_sqrt (by positivity)]
    field_simp [hs.ne', hq.ne', hpi.ne', htau.ne']
    nlinarith [hqQmul]
  calc
    Real.sqrt (2 * tau /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real))) *
        (1 + 2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau)) =
      Real.sqrt (2 * tau /
          (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real))) +
        Real.sqrt (2 * tau /
            (Real.sqrt (tau ^ 2 + beta ^ 2) * (q : Real))) *
          (2 * (q : Real) * Real.sqrt (tau ^ 2 + beta ^ 2) /
            Real.sqrt (Real.pi * tau)) := by ring
    _ ≤ Real.sqrt (2 / C) + 4 * Real.sqrt (Q * delta / Real.pi) :=
      add_le_add hA hB

theorem n6_5_transition_normalized_bound_of_q_le
    {C Q tau beta delta : Real} (hC : 0 < C) (hQ : 0 < Q)
    (htau : 0 < tau) (hsep : C * tau ≤ |beta|)
    (hbeta : |beta| ≤ delta) (hdelta : 0 ≤ delta) (htauδ : tau ≤ delta)
    {q : Nat} [NeZero q] (a : Int) (ha : IsCoprime a (q : Int))
    (hqQ : (q : Real) ≤ Q) :
    ∀ x : Real,
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) / q + beta) x‖ /
          growingRemoteThetaNormalizer tau ≤
        Real.sqrt (2 / C) + 4 * Real.sqrt (Q * delta / Real.pi) := by
  intro x
  have hraw := n6_5_transition_normalized_bound_all_x_fixed_q
    (beta := beta) htau q a ha x
  rw [n6_5_transition_rhs_eq_scalar htau q] at hraw
  exact hraw.trans (n6_5_transition_scalar_bound_of_q_le
    hC hQ htau hsep hbeta hdelta htauδ hqQ)

theorem n6_2_high_denominator_scalar_bound
    {C B Q tau N q : Real} (hC : 0 ≤ C) (hB : 0 < B)
    (hQ : 0 < Q) (htau : 0 < tau) (hN : 0 ≤ N)
    (hq : 0 < q) (hqQ : Q ≤ q) (hqN : q ≤ N) :
    (2 * (C * ((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) + 1) + 1 +
      2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)))) /
        ((tau / Real.pi) ^ (-1 / 2 : Real)) ≤
      2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt (N * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) := by
  have hpi : 0 < Real.pi := Real.pi_pos
  have hst : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hspi : 0 < Real.sqrt Real.pi := Real.sqrt_pos.2 hpi
  have hsqQ : 0 < Real.sqrt Q := Real.sqrt_pos.2 hQ
  have hsq q0 (h0 : 0 < q0) : 0 < Real.sqrt q0 := Real.sqrt_pos.2 h0
  have hsqq : 0 < Real.sqrt q := hsq q hq
  have hqroot_le : Real.sqrt Q ≤ Real.sqrt q := Real.sqrt_le_sqrt hqQ
  have hqinv : 1 / Real.sqrt q ≤ 1 / Real.sqrt Q := by
    exact one_div_le_one_div_of_le hsqQ hqroot_le
  have hrootτ : Real.sqrt (tau / Real.pi) =
      Real.sqrt tau / Real.sqrt Real.pi := by
    rw [Real.sqrt_div (by positivity)]
  have htermB : (B / Real.sqrt tau / Real.sqrt q) *
      Real.sqrt (tau / Real.pi) ≤
      B / (Real.sqrt Real.pi * Real.sqrt Q) := by
    rw [hrootτ]
    field_simp [hst.ne', hsqq.ne', hspi.ne', hsqQ.ne']
    nlinarith [hqinv]
  have hterm1 : (1 / Real.sqrt q) * Real.sqrt (tau / Real.pi) ≤
      Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) := by
    rw [hrootτ]
    field_simp [hst.ne', hsqq.ne', hspi.ne', hsqQ.ne']
    nlinarith [hqinv]
  have hrootmul : Real.sqrt q * Real.sqrt (tau / Real.pi) =
      Real.sqrt (q * (tau / Real.pi)) := by
    rw [Real.sqrt_mul (by positivity : 0 ≤ q)]
  have htermq : Real.sqrt q * Real.sqrt (tau / Real.pi) ≤
      Real.sqrt (N * tau / Real.pi) := by
    rw [hrootmul]
    apply Real.sqrt_le_sqrt
    have hmul := mul_le_mul_of_nonneg_right hqN (by positivity : 0 ≤ tau / Real.pi)
    calc
      q * (tau / Real.pi) ≤ N * (tau / Real.pi) := hmul
      _ = N * tau / Real.pi := by ring
  have htail :
      (1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)) *
          Real.sqrt (tau / Real.pi) ≤
        Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi) := by
    rw [hrootτ]
    field_simp [hB.ne', hst.ne', hspi.ne']
    exact le_rfl
  have hfactor : 1 / ((tau / Real.pi) ^ (-1 / 2 : Real)) =
      Real.sqrt (tau / Real.pi) := by
    rw [show (-1 / 2 : Real) = -(1 / 2 : Real) by ring,
      Real.rpow_neg (by positivity) (1 / 2 : Real),
      ← Real.sqrt_eq_rpow, Real.sqrt_div (by positivity)]
    field_simp [hpi.ne', htau.ne']
  calc
    _ = (2 * (C * ((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) + 1) + 1 +
      2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)))) *
        Real.sqrt (tau / Real.pi) := by
      have h := congrArg (fun z : Real =>
        (2 * (C * ((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) + 1) + 1 +
          2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)))) * z) hfactor
      simpa [div_eq_mul_inv, one_div] using h
    _ = 2 * C * (((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) *
        Real.sqrt (tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)) *
          Real.sqrt (tau / Real.pi)) := by ring
    _ ≤ 2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt (N * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) := by
      have hsplit :
          ((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) *
            Real.sqrt (tau / Real.pi) ≤
            B / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt (N * tau / Real.pi) := by
        calc
          _ = (B / Real.sqrt tau / Real.sqrt q) * Real.sqrt (tau / Real.pi) +
              (1 / Real.sqrt q) * Real.sqrt (tau / Real.pi) +
              Real.sqrt q * Real.sqrt (tau / Real.pi) := by ring
          _ ≤ _ := add_le_add (add_le_add htermB hterm1) htermq
      have hC' : 0 ≤ C := hC
      calc
        2 * C * (((B / Real.sqrt tau + 1) / Real.sqrt q + Real.sqrt q) *
            Real.sqrt (tau / Real.pi)) +
            3 * Real.sqrt (tau / Real.pi) +
            2 * ((1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)) *
              Real.sqrt (tau / Real.pi)) ≤
          2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt (N * tau / Real.pi)) +
            3 * Real.sqrt (tau / Real.pi) +
            2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) := by
          gcongr
        _ = _ := by ring

theorem n6_2_high_denominator_normalized_bound_of_real_cutoff
    {B Q tau N : Real} (hB : 0 < B) (hQ : 0 < Q)
    (htau : 0 < tau) (hN : 0 ≤ N) :
    ∃ C : NNReal, ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
      1 ≤ q → Int.gcd p (q : Int) = 1 →
        |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
        Q ≤ (q : Real) → (q : Real) ≤ N →
        ‖growingRemoteTheta tau t x‖ /
            growingRemoteThetaNormalizer tau ≤
          2 * (C : Real) *
              (B / (Real.sqrt Real.pi * Real.sqrt Q) +
                Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
                Real.sqrt (N * tau / Real.pi)) +
            3 * Real.sqrt (tau / Real.pi) +
            2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) := by
  obtain ⟨C, hC⟩ := n6_2_high_denominator_normalized_bound
  refine ⟨C, ?_⟩
  intro t x p q hq hgcd happ hqQ hqN
  have hqreal : 0 < (q : Real) := by
    exact_mod_cast (show 0 < q by omega)
  have hraw := hC htau hB t x p q hq hgcd happ
  exact hraw.trans (n6_2_high_denominator_scalar_bound
    C.coe_nonneg hB hQ htau hN hqreal hqQ hqN)

def growingRemoteNTau (tau : Real) : Nat :=
  max 1 (Nat.floor (1 / Real.sqrt tau))

theorem growingRemoteNTau_pos {tau : Real} (htau : 0 < tau) :
    0 < growingRemoteNTau tau := by
  unfold growingRemoteNTau
  exact Nat.succ_le_iff.mp (Nat.le_max_left 1 _)

theorem growingRemoteNTau_upper {tau : Real} (htau : 0 < tau) :
    (growingRemoteNTau tau : Real) < 2 + 1 / Real.sqrt tau := by
  unfold growingRemoteNTau
  have hsq : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hfloor_le : (Nat.floor (1 / Real.sqrt tau) : Real) ≤
      1 / Real.sqrt tau := Nat.floor_le (by positivity)
  have hfloor : (Nat.floor (1 / Real.sqrt tau) : Real) <
      1 / Real.sqrt tau + 1 := by linarith
  have hf0 : (0 : Real) ≤ (Nat.floor (1 / Real.sqrt tau) : Real) := by positivity
  have h1 : (1 : Real) ≤ 1 + (Nat.floor (1 / Real.sqrt tau) : Real) := by linarith
  have h2 : (Nat.floor (1 / Real.sqrt tau) : Real) ≤
      1 + (Nat.floor (1 / Real.sqrt tau) : Real) := by linarith
  have hmax : (growingRemoteNTau tau : Real) ≤
      1 + (Nat.floor (1 / Real.sqrt tau) : Real) := by
    unfold growingRemoteNTau
    rw [Nat.cast_max]
    exact max_le (by simpa using h1) h2
  exact lt_of_le_of_lt hmax (by linarith)

theorem growingRemoteNTau_scaled_upper {tau : Real} (htau : 0 < tau) :
    tau * (growingRemoteNTau tau : Real) ≤ 2 * tau + Real.sqrt tau := by
  have hτ : 0 ≤ tau := htau.le
  have hsq : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hupper := growingRemoteNTau_upper htau
  have hratio : tau / Real.sqrt tau = Real.sqrt tau := by
    field_simp [hsq.ne']
    nlinarith [Real.sq_sqrt hτ]
  have hmul := mul_le_mul_of_nonneg_left (le_of_lt hupper) hτ
  calc
    tau * (growingRemoteNTau tau : Real) ≤ tau * (2 + 1 / Real.sqrt tau) := hmul
    _ = 2 * tau + Real.sqrt tau := by
      field_simp [hsq.ne']
      nlinarith [Real.sq_sqrt hτ]

theorem growingRemoteNTau_dirichlet_error_le
    {tau delta : Real} (htau : 0 < tau) (hdelta : Real.pi * Real.sqrt tau ≤ delta) :
    ∀ {q : Nat}, 1 ≤ q →
      Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤ delta := by
  intro q hq
  have hs : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hsq : (Real.sqrt tau) ^ 2 = tau := Real.sq_sqrt htau.le
  have hfloor := Nat.lt_floor_add_one (1 / Real.sqrt tau)
  have hNfloor : (Nat.floor (1 / Real.sqrt tau) : Real) ≤
      (growingRemoteNTau tau : Real) := by
    unfold growingRemoteNTau
    rw [Nat.cast_max]
    exact le_max_right _ _
  have hNplus : 1 / Real.sqrt tau <
      ((growingRemoteNTau tau + 1 : Nat) : Real) := by
    have hcast : ((growingRemoteNTau tau + 1 : Nat) : Real) =
        (growingRemoteNTau tau : Real) + 1 := by norm_num
    rw [hcast]
    linarith
  have hone : 1 / (((growingRemoteNTau tau + 1 : Nat) : Real)) ≤
      Real.sqrt tau := by
    have hlt := one_div_lt_one_div_of_lt
      (by positivity : 0 < 1 / Real.sqrt tau) hNplus
    have hrewrite : 1 / (1 / Real.sqrt tau) = Real.sqrt tau := by
      field_simp [hs.ne']
    rw [hrewrite] at hlt
    exact hlt.le
  have hqreal : (1 : Real) ≤ (q : Real) := by exact_mod_cast hq
  have hden : ((growingRemoteNTau tau + 1 : Nat) : Real) ≤
      ((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real) := by
    nlinarith [hqreal]
  have hdenpos : 0 < ((growingRemoteNTau tau + 1 : Nat) : Real) := by positivity
  have hinv : 1 / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤
      Real.sqrt tau := by
    exact (one_div_le_one_div_of_le hdenpos hden).trans hone
  calc
    Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) =
        Real.pi * (1 / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real))) := by ring
    _ ≤ Real.pi * Real.sqrt tau := by gcongr
    _ ≤ delta := hdelta

lemma growingRemoteNTau_ge_two_of_le_quarter
    {tau : Real} (htau : 0 < tau) (htauQ : tau ≤ 1 / 4) :
    2 ≤ growingRemoteNTau tau := by
  have hs : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hsle : Real.sqrt tau ≤ 1 / 2 := by
    have hsq : (Real.sqrt tau) ^ 2 = tau := Real.sq_sqrt htau.le
    nlinarith
  have hinv : (2 : Real) ≤ 1 / Real.sqrt tau := by
    apply (le_div_iff₀ hs).2
    nlinarith
  have hfloor : 2 ≤ Nat.floor (1 / Real.sqrt tau) := Nat.le_floor hinv
  unfold growingRemoteNTau
  omega

theorem exists_growingRemote_low_cusp_NTau_split
    {t tau Qcut : Real} (htau : 0 < tau) (htauQ : tau ≤ 1 / 4)
    (hQcut : 0 < Qcut) :
    ∃ p : Int, ∃ q : Nat, ∃ a : Int, ∃ Q : Nat, ∃ beta : Real,
      1 ≤ q ∧ q ≤ growingRemoteNTau tau ∧ Int.gcd p (q : Int) = 1 ∧
      0 < Q ∧ Q ≤ 2 * q ∧ IsCoprime a (Q : Int) ∧
      beta = t - 2 * Real.pi * (a : Real) / (Q : Real) ∧
      |beta| ≤ Real.pi /
        (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ∧
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 ∧
      ((Qcut < (q : Real)) ∨
        ((q : Real) ≤ Qcut ∧ (Q : Real) ≤ 2 * Qcut ∧
          (Q = 1 ∨ Q = 2 ∨ 3 ≤ Q))) := by
  have hN := growingRemoteNTau_pos htau
  have hN2 := growingRemoteNTau_ge_two_of_le_quarter htau htauQ
  simpa only [show (growingRemoteNTau tau + 1 : Nat) =
      growingRemoteNTau tau + 1 by rfl] using
    (exists_growingRemote_low_cusp_data_real_cutoff_split t
      (N := growingRemoteNTau tau) (Qcut := Qcut) hN hQcut)

lemma low_cusp_beta_lt_pi_half
    {N q : Nat} (hN2 : 2 ≤ N) (hq : 1 ≤ q) {beta : Real}
    (hdist : |beta| ≤ Real.pi / (((N + 1 : Nat) : Real) * (q : Real))) :
    |beta| < Real.pi / 2 := by
  have hNplus : (3 : Real) ≤ ((N + 1 : Nat) : Real) := by
    exact_mod_cast (show 3 ≤ N + 1 by omega)
  have hqR : (1 : Real) ≤ (q : Real) := by exact_mod_cast hq
  have hprod : (2 : Real) < ((N + 1 : Nat) : Real) * (q : Real) := by
    have hthreeq : (3 : Real) ≤ 3 * (q : Real) := by nlinarith
    have hmul := mul_le_mul_of_nonneg_right hNplus (by positivity : 0 ≤ (q : Real))
    nlinarith
  have hdenpos : 0 < ((N + 1 : Nat) : Real) * (q : Real) := by positivity
  calc
    |beta| ≤ Real.pi / (((N + 1 : Nat) : Real) * (q : Real)) := hdist
    _ < Real.pi / 2 := by
      apply (div_lt_iff₀ hdenpos).2
      have hmul := mul_lt_mul_of_pos_left hprod Real.pi_pos
      nlinarith

lemma growingRemoteNTau_scaled_upper_of_le_one
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    tau * (growingRemoteNTau tau : Real) ≤ 3 * Real.sqrt tau := by
  have hsq : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hrootle : tau ≤ Real.sqrt tau := by
    have hsquare : (Real.sqrt tau) ^ 2 = tau := Real.sq_sqrt htau.le
    nlinarith [hsquare, hsq.le, htau1]
  have hbase := growingRemoteNTau_scaled_upper htau
  nlinarith [hbase, hrootle]

lemma growingRemoteNTau_sqrt_term_le_of_le_one
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi) ≤
      Real.sqrt (3 * Real.sqrt tau / Real.pi) := by
  apply Real.sqrt_le_sqrt
  have hpi : 0 < Real.pi := Real.pi_pos
  have hscale := growingRemoteNTau_scaled_upper_of_le_one htau htau1
  have hnonneg : 0 ≤ tau * (growingRemoteNTau tau : Real) := by positivity
  have hdiv := div_le_div_of_nonneg_right hscale (le_of_lt hpi)
  simpa [mul_comm] using hdiv

theorem tendsto_growingRemoteNTau_sqrt_term_nhdsGT_zero :
    Tendsto
      (fun tau : Real =>
        Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi))
      (𝓝[>] 0) (𝓝 0) := by
  have hupper : Tendsto
      (fun tau : Real => Real.sqrt (3 * Real.sqrt tau / Real.pi))
      (𝓝[>] 0) (𝓝 0) := by
    have hsqrt : Tendsto Real.sqrt (𝓝[>] (0 : Real)) (𝓝 0) := by
      have h : Tendsto Real.sqrt (𝓝 (0 : Real)) (𝓝 0) := by
        simpa using
          (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto
      exact h.mono_left nhdsWithin_le_nhds
    have hinner : Tendsto (fun tau : Real => 3 * Real.sqrt tau / Real.pi)
        (𝓝[>] 0) (𝓝 0) := by
      have hthree : Tendsto (fun _ : Real => (3 : Real))
          (𝓝[>] 0) (𝓝 3) := tendsto_const_nhds
      convert (hthree.mul hsqrt).div_const Real.pi using 1 <;> simp
    have hout : Tendsto Real.sqrt (𝓝 (0 : Real)) (𝓝 0) := by
      simpa using
        (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto
    exact hout.comp hinner
  rw [tendsto_order]
  constructor
  · intro a ha
    filter_upwards [] with tau
    have hpos : 0 ≤ Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi) :=
      Real.sqrt_nonneg _
    linarith
  · intro b hb
    have hevent := (tendsto_order.1 hupper).2 b hb
    filter_upwards [hevent, Ioo_mem_nhdsGT (by norm_num : (0 : Real) < 1)]
      with tau htb ht
    have htpos : 0 < tau := ht.1
    exact (growingRemoteNTau_sqrt_term_le_of_le_one htpos ht.2.le).trans_lt htb

theorem exists_tau_high_denominator_budget
    {B Q C eta T : Real} (hB : 0 < B) (hQ : 0 < Q)
    (hC : 0 ≤ C) (heta : 0 < eta)
    (hT : 0 < T)
    (hbase : 2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
      2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) < 1 - eta) :
    ∃ tau : Real, 0 < tau ∧ tau ≤ 1 / 4 ∧ tau ≤ T ∧
      2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) ≤ 1 - eta := by
  have hsqrt : Tendsto Real.sqrt (𝓝[>] (0 : Real)) (𝓝 0) := by
    have h : Tendsto Real.sqrt (𝓝 (0 : Real)) (𝓝 0) := by
      simpa using
        (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto
    exact h.mono_left nhdsWithin_le_nhds
  have hsmall1 : Tendsto
      (fun tau : Real => Real.sqrt tau /
        (Real.sqrt Real.pi * Real.sqrt Q)) (𝓝[>] 0) (𝓝 0) := by
    convert hsqrt.div_const (Real.sqrt Real.pi * Real.sqrt Q) using 1 <;> simp
  have hsmall2 : Tendsto
      (fun tau : Real => Real.sqrt (tau / Real.pi))
      (𝓝[>] 0) (𝓝 0) := by
    have hid : Tendsto (fun tau : Real => tau)
        (𝓝[>] (0 : Real)) (𝓝 0) :=
      tendsto_id.mono_left nhdsWithin_le_nhds
    have hinner := hid.div_const Real.pi
    have hout : Tendsto Real.sqrt (𝓝 (0 : Real)) (𝓝 0) := by
      simpa using
        (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto
    have hinner' : Tendsto (fun tau : Real => tau / Real.pi)
        (𝓝[>] 0) (𝓝 0) := by simpa using hinner
    exact hout.comp hinner'
  have hsmall3 := tendsto_growingRemoteNTau_sqrt_term_nhdsGT_zero
  have hconst : Tendsto
      (fun _ : Real => 2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))
      (𝓝[>] 0)
      (𝓝 (2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))) :=
    tendsto_const_nhds
  have hfull : Tendsto
      (fun tau : Real =>
        2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
          Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
          Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
          3 * Real.sqrt (tau / Real.pi) +
          2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))
      (𝓝[>] 0)
      (𝓝 (2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))) := by
    convert (((hconst.add (hsmall1.const_mul (2 * C))).add
      (hsmall3.const_mul (2 * C))).add (hsmall2.const_mul 3)) using 1 <;>
      (try funext tau) <;> (try ring_nf) <;> (try ring)
  have hlt : ∀ᶠ tau : Real in 𝓝[>] 0,
      2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) < 1 - eta := by
    exact (tendsto_order.1 hfull).2 (1 - eta) hbase
  obtain ⟨tau, htau, htaubudget⟩ :=
    Filter.nonempty_of_mem
      (inter_mem (Ioo_mem_nhdsGT (by norm_num : (0 : Real) < 1 / 4))
        (inter_mem (Ioo_mem_nhdsGT hT) hlt))
  exact ⟨tau, htau.1, htau.2.le, htaubudget.1.2.le,
    le_of_lt htaubudget.2⟩

theorem exists_tau_high_denominator_budget_uniform
    {B Q C eta : Real} (hB : 0 < B) (hQ : 0 < Q)
    (hC : 0 ≤ C) (heta : 0 < eta)
    (hbase : 2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
      2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) < 1 - eta) :
    ∃ T : Real, 0 < T ∧ T ≤ 1 / 4 ∧
      ∀ tau : Real, 0 < tau → tau ≤ T →
        2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
          Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
          Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
          3 * Real.sqrt (tau / Real.pi) +
          2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) ≤ 1 - eta := by
  have hsqrt : Tendsto Real.sqrt (𝓝[>] (0 : Real)) (𝓝 0) := by
    have h : Tendsto Real.sqrt (𝓝 (0 : Real)) (𝓝 0) := by
      simpa using
        (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto
    exact h.mono_left nhdsWithin_le_nhds
  have hsmall1 : Tendsto
      (fun tau : Real => Real.sqrt tau /
        (Real.sqrt Real.pi * Real.sqrt Q)) (𝓝[>] 0) (𝓝 0) := by
    convert hsqrt.div_const (Real.sqrt Real.pi * Real.sqrt Q) using 1 <;> simp
  have hsmall2 : Tendsto
      (fun tau : Real => Real.sqrt (tau / Real.pi))
      (𝓝[>] 0) (𝓝 0) := by
    have hid : Tendsto (fun tau : Real => tau)
        (𝓝[>] (0 : Real)) (𝓝 0) :=
      tendsto_id.mono_left nhdsWithin_le_nhds
    have hinner := hid.div_const Real.pi
    have hout : Tendsto Real.sqrt (𝓝 (0 : Real)) (𝓝 0) := by
      simpa using
        (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto
    have hinner' : Tendsto (fun tau : Real => tau / Real.pi)
        (𝓝[>] 0) (𝓝 0) := by simpa using hinner
    exact hout.comp hinner'
  have hsmall3 := tendsto_growingRemoteNTau_sqrt_term_nhdsGT_zero
  have hconst : Tendsto
      (fun _ : Real => 2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))
      (𝓝[>] 0)
      (𝓝 (2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))) :=
    tendsto_const_nhds
  have hfull : Tendsto
      (fun tau : Real =>
        2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
          Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
          Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
          3 * Real.sqrt (tau / Real.pi) +
          2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))
      (𝓝[>] 0)
      (𝓝 (2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))) := by
    convert (((hconst.add (hsmall1.const_mul (2 * C))).add
      (hsmall3.const_mul (2 * C))).add (hsmall2.const_mul 3)) using 1 <;>
      (try funext tau) <;> (try ring_nf) <;> (try ring)
  have hlt : ∀ᶠ tau : Real in 𝓝[>] 0,
      2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) < 1 - eta := by
    exact (tendsto_order.1 hfull).2 (1 - eta) hbase
  have hglobal : ∀ᶠ tau : Real in 𝓝 (0 : Real),
      tau ∈ Set.Ioi (0 : Real) →
        2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
          Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
          Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
          3 * Real.sqrt (tau / Real.pi) +
          2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) < 1 - eta :=
    eventually_nhdsWithin_iff.mp hlt
  obtain ⟨l, u, h0, hinterval⟩ :=
    Filter.Eventually.exists_Ioo_subset hglobal
  have hu0 : 0 < u := h0.2
  let T : Real := min (1 / 4) (u / 2)
  have hT : 0 < T := by
    dsimp [T]
    exact lt_min (by norm_num) (half_pos hu0)
  have hTquarter : T ≤ 1 / 4 := by
    dsimp [T]
    exact min_le_left _ _
  refine ⟨T, hT, hTquarter, ?_⟩
  intro tau htau htauT
  have htauu : tau < u := by
    have hle : tau ≤ u / 2 := htauT.trans (min_le_right _ _)
    exact hle.trans_lt (half_lt_self hu0)
  have hmem : tau ∈ Set.Ioo l u := by
    exact ⟨lt_trans h0.1 htau, htauu⟩
  exact le_of_lt ((hinterval hmem) htau)

theorem exists_Q_high_denominator_budget
    {B C eta : Real} (hB : 0 < B) (hC : 0 ≤ C) (heta : 0 < eta)
    (htail : 2 * (Real.exp (-(B ^ 2)) /
      (B * Real.sqrt Real.pi)) < 1 - eta) :
    ∃ Q : Real, 0 < Q ∧
      2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) < 1 - eta := by
  have hsqrtInv : Tendsto (fun Q : Real => 1 / Real.sqrt Q)
      atTop (𝓝 0) := by
    simpa [Function.comp_def, one_div] using
      (tendsto_inv_atTop_zero.comp Real.tendsto_sqrt_atTop)
  have hterm : Tendsto
      (fun Q : Real => 2 * C * B /
        (Real.sqrt Real.pi * Real.sqrt Q))
      atTop (𝓝 0) := by
    have hconst : Tendsto (fun _ : Real => 2 * C * B / Real.sqrt Real.pi)
        atTop (𝓝 (2 * C * B / Real.sqrt Real.pi)) := tendsto_const_nhds
    convert (hconst.mul hsqrtInv) using 1 <;> ring
  have hlt : ∀ᶠ Q : Real in atTop,
      2 * C * B / (Real.sqrt Real.pi * Real.sqrt Q) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) < 1 - eta := by
    have hlt0 := (tendsto_order.1 hterm).2
      (1 - eta - 2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))
      (by linarith)
    filter_upwards [hlt0] with Q hQ
    linarith
  obtain ⟨Q₀, hQ₀⟩ := Filter.eventually_atTop.1 hlt
  let Q : Real := max Q₀ 1
  have hQ1 : 0 < Q := by
    dsimp [Q]
    exact lt_of_lt_of_le zero_lt_one (le_max_right _ _)
  exact ⟨Q, hQ1, hQ₀ Q (le_max_left _ _)⟩

theorem exists_high_denominator_budget
    {C : Real} (hC : 0 ≤ C) :
    ∃ eta B Q tau : Real, 0 < eta ∧ 0 < B ∧ 0 < Q ∧ 0 < tau ∧ tau ≤ 1 / 4 ∧
      2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) ≤ 1 - eta := by
  have htail1 : 2 * (Real.exp (-((1 : Real) ^ 2)) /
      ((1 : Real) * Real.sqrt Real.pi)) < 1 := by
    have he : Real.exp (-1) < (1 : Real) / 2 := Real.exp_neg_one_lt_half
    have hs : (Real.sqrt Real.pi) ^ 2 = Real.pi :=
      Real.sq_sqrt Real.pi_pos.le
    have hpi : (3 : Real) < Real.pi := Real.pi_gt_three
    have hspos : 0 < Real.sqrt Real.pi := Real.sqrt_pos.2 Real.pi_pos
    have hsone : 1 < Real.sqrt Real.pi := by nlinarith
    rw [show -((1 : Real) ^ 2) = (-1 : Real) by norm_num, one_mul]
    have hrewrite : 2 * (Real.exp (-1) / Real.sqrt Real.pi) =
        (2 * Real.exp (-1)) / Real.sqrt Real.pi := by ring
    rw [hrewrite]
    apply (div_lt_iff₀ hspos).2
    nlinarith
  have htail1' : 2 * (Real.exp (-1) / Real.sqrt Real.pi) < 1 := by
    simpa [show -((1 : Real) ^ 2) = (-1 : Real) by norm_num, one_mul] using htail1
  let eta : Real := (1 - 2 * (Real.exp (-1) / Real.sqrt Real.pi)) / 2
  have heta : 0 < eta := by
    dsimp [eta]
    nlinarith [htail1']
  have htail : 2 * (Real.exp (-((1 : Real) ^ 2)) /
      ((1 : Real) * Real.sqrt Real.pi)) < 1 - eta := by
    dsimp [eta]
    rw [show -((1 : Real) ^ 2) = (-1 : Real) by norm_num, one_mul]
    nlinarith [htail1']
  obtain ⟨Q, hQ, hQbudget⟩ := exists_Q_high_denominator_budget
    (B := (1 : Real)) (C := C) (eta := eta) (by norm_num) hC heta htail
  obtain ⟨tau, htau, htau1, htauT, htaubudget⟩ := exists_tau_high_denominator_budget
    (B := (1 : Real)) (Q := Q) (C := C) (eta := eta) (T := 1)
    (by norm_num) hQ hC heta (by norm_num) hQbudget
  refine ⟨eta, 1, Q, tau, heta, by norm_num, hQ, htau, htau1, ?_⟩
  simpa using htaubudget

theorem exists_high_denominator_strict_gap :
    ∃ C : NNReal, ∃ eta B Q tau : Real,
      0 < eta ∧ 0 < B ∧ 0 < Q ∧ 0 < tau ∧ tau ≤ 1 / 4 ∧
      2 * (C : Real) * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) ≤ 1 - eta ∧
      ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
        1 ≤ q → Int.gcd p (q : Int) = 1 →
          |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
          Q ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
          ‖growingRemoteTheta tau t x‖ /
              growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  obtain ⟨C, hC0⟩ := n6_2_high_denominator_normalized_bound
  obtain ⟨eta, B, Q, tau, heta, hB, hQ, htau, htau1, hbudget⟩ :=
    exists_high_denominator_budget (C := (C : Real)) C.coe_nonneg
  refine ⟨C, eta, B, Q, tau, heta, hB, hQ, htau, htau1, hbudget, ?_⟩
  intro t x p q hq hgcd happ hqQ hqN
  have hqreal : 0 < (q : Real) := by
    exact_mod_cast (show 0 < q by omega)
  have hraw := hC0 htau hB t x p q hq hgcd happ
  exact (hraw.trans (n6_2_high_denominator_scalar_bound
    C.coe_nonneg hB hQ htau
    (by positivity : 0 ≤ (growingRemoteNTau tau : Real))
    hqreal hqQ hqN)).trans hbudget

theorem n6_2_high_denominator_normalized_bound_of_NTau
    {B Q tau : Real} (hB : 0 < B) (hQ : 0 < Q) (htau : 0 < tau) :
    ∃ C : NNReal, ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
      1 ≤ q → Int.gcd p (q : Int) = 1 →
        |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
        Q ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
        ‖growingRemoteTheta tau t x‖ /
            growingRemoteThetaNormalizer tau ≤
          2 * (C : Real) *
              (B / (Real.sqrt Real.pi * Real.sqrt Q) +
                Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
                Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
            3 * Real.sqrt (tau / Real.pi) +
            2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) := by
  obtain ⟨C, hC⟩ := n6_2_high_denominator_normalized_bound_of_real_cutoff
    hB hQ htau (by positivity : 0 ≤ (growingRemoteNTau tau : Real))
  refine ⟨C, ?_⟩
  intro t x p q hq hgcd happ hqQ hqN
  exact hC t x p q hq hgcd happ hqQ hqN

/-! A quantitative interface for the later global gap assembly.  The
parameter-selection proof is intentionally kept outside this interface: once
the four displayed contributions fit below `1 - eta`, the high-denominator
branch is a strict contraction with the same eta. -/
theorem n6_2_high_denominator_strict_budget
    {B Q tau eta C : Real}
    (hB : 0 < B) (hQ : 0 < Q) (htau : 0 < tau) (heta : 0 < eta)
    (hC : 0 ≤ C)
    (hbound : ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
      1 ≤ q → Int.gcd p (q : Int) = 1 →
        |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
        Q ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
        ‖growingRemoteTheta tau t x‖ /
            growingRemoteThetaNormalizer tau ≤
          2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
            3 * Real.sqrt (tau / Real.pi) +
            2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)))
    (hbudget :
      2 * C * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) ≤
        1 - eta) :
    ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
      1 ≤ q → Int.gcd p (q : Int) = 1 →
        |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
        Q ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
        ‖growingRemoteTheta tau t x‖ /
            growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  intro t x p q hq hgcd happ hqQ hqN
  exact (hbound t x p q hq hgcd happ hqQ hqN).trans hbudget

theorem n6_2_high_denominator_budget_interface
    {B Q tau eta : Real} (hB : 0 < B) (hQ : 0 < Q)
    (htau : 0 < tau) (heta : 0 < eta) :
    ∃ C : NNReal,
      (∀ t x : Real, ∀ p : Int, ∀ q : Nat,
      1 ≤ q → Int.gcd p (q : Int) = 1 →
        |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
        Q ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
        ‖growingRemoteTheta tau t x‖ /
            growingRemoteThetaNormalizer tau ≤
          2 * (C : Real) * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
            3 * Real.sqrt (tau / Real.pi) +
            2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi))) ∧
      (2 * (C : Real) * (B / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-(B ^ 2)) / (B * Real.sqrt Real.pi)) ≤ 1 - eta →
        ∀ t x : Real, ∀ p : Int, ∀ q : Nat,
          1 ≤ q → Int.gcd p (q : Int) = 1 →
            |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
            Q ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
            ‖growingRemoteTheta tau t x‖ /
                growingRemoteThetaNormalizer tau ≤ 1 - eta) := by
  obtain ⟨C, hC⟩ := n6_2_high_denominator_normalized_bound_of_NTau hB hQ htau
  refine ⟨C, hC, ?_⟩
  intro hbudget
  exact n6_2_high_denominator_strict_budget hB hQ htau heta
    C.coe_nonneg (hbound := hC) hbudget

theorem n6_5_finite_transition_strict_budget
    {C Q tau beta delta eta : Real} (hC : 0 < C) (hQ : 0 < Q)
    (htau : 0 < tau) (heta : 0 < eta)
    (hsep : C * tau ≤ |beta|) (hbeta : |beta| ≤ delta)
    (hdelta : 0 ≤ delta) (htauδ : tau ≤ delta)
    (hbudget : Real.sqrt (2 / C) + 4 * Real.sqrt (Q * delta / Real.pi) ≤
      1 - eta) :
    ∀ {q : Nat}, [NeZero q] → (q : Real) ≤ Q →
      ∀ a : Int, IsCoprime a (q : Int) → ∀ x : Real,
        ‖growingRemoteTheta tau
            (2 * Real.pi * (a : Real) / q + beta) x‖ /
            growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  intro q hqinst hqQ a ha x
  letI : NeZero q := hqinst
  have hraw := n6_5_transition_normalized_bound_of_q_le
    hC hQ htau hsep hbeta hdelta htauδ a ha hqQ x
  exact hraw.trans hbudget

theorem n6_5_low_cusp_finite_cutoff_bound
    {C Qcut tau delta eta t : Real} (hC : 0 < C) (hQcut : 0 < Qcut)
    (htau : 0 < tau) (heta : 0 < eta)
    {a : Int} {Q : Nat} {beta : Real}
    (hsep : C * tau ≤ |beta|) (hbeta : |beta| ≤ delta)
    (hdelta : 0 ≤ delta) (htauδ : tau ≤ delta)
    (hbudget : Real.sqrt (2 / C) +
      4 * Real.sqrt ((2 * Qcut) * delta / Real.pi) ≤ 1 - eta)
    (hQpos : 0 < Q) (hQle : (Q : Real) ≤ 2 * Qcut)
    (hcop : IsCoprime a (Q : Int))
    (hcenter : beta = t - 2 * Real.pi * (a : Real) / (Q : Real)) :
    ∀ x : Real,
      ‖growingRemoteTheta tau t x‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  letI : NeZero Q := ⟨by omega⟩
  have hQfin : 0 < 2 * Qcut := by positivity
  have hteq : t = 2 * Real.pi * (a : Real) / (Q : Real) + beta := by
    linarith
  intro x
  rw [hteq]
  exact n6_5_finite_transition_strict_budget
    (Q := 2 * Qcut) hC hQfin htau heta hsep hbeta hdelta htauδ hbudget
    hQle a hcop x

theorem n6_5_q2_scalar_separated_bound {C tau beta : Real}
    (htau : 0 < tau) (hC : 0 < C)
    (hsep : C * tau ≤ |beta|) :
    (Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) *
        (1 + 4 * Real.sqrt ((tau ^ 2 + beta ^ 2) / (Real.pi * tau))) ≤
      (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
        4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by
  have hpi : 0 < Real.pi := Real.pi_pos
  have hS : 0 < Real.sqrt (tau ^ 2 + beta ^ 2) := by positivity
  have hSt : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hden : 0 < Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) := by positivity
  have hC1 : 0 < 1 + C ^ 2 := by positivity
  have hsqsep : (1 + C ^ 2) * tau ^ 2 ≤ tau ^ 2 + beta ^ 2 := by
    have hct : 0 ≤ C * tau := le_of_lt (mul_pos hC htau)
    have hab : 0 ≤ |beta| := abs_nonneg beta
    have hsquares : (C * tau) ^ 2 ≤ |beta| ^ 2 :=
      (sq_le_sq₀ hct hab).2 hsep
    rw [sq_abs] at hsquares
    ring_nf at hsquares ⊢
    nlinarith [hsquares]
  have hbase : (Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) ≤
      (1 + C ^ 2) ^ (-(1 / 4 : Real)) := by
    have hfourth : (1 + C ^ 2) ^ (1 / 4 : Real) ≤
        (Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) / Real.sqrt tau) := by
      have hs1 : Real.sqrt ((1 + C ^ 2) * tau ^ 2) ≤
          Real.sqrt (tau ^ 2 + beta ^ 2) := Real.sqrt_le_sqrt hsqsep
      have hs1' : Real.sqrt (Real.sqrt ((1 + C ^ 2) * tau ^ 2)) ≤
          Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) :=
        Real.sqrt_le_sqrt hs1
      have hleft : Real.sqrt (Real.sqrt ((1 + C ^ 2) * tau ^ 2)) =
          Real.sqrt (Real.sqrt (1 + C ^ 2)) * Real.sqrt tau := by
        rw [Real.sqrt_mul (by positivity), Real.sqrt_sq htau.le]
        rw [Real.sqrt_mul' (Real.sqrt (1 + C ^ 2)) (by positivity)]
      rw [hleft] at hs1'
      have hrpow : (1 + C ^ 2) ^ (1 / 4 : Real) =
          Real.sqrt (Real.sqrt (1 + C ^ 2)) := by
        rw [show (1 / 4 : Real) = (1 / 2) * (1 / 2) by norm_num]
        rw [Real.rpow_mul (by positivity)]
        rw [Real.sqrt_eq_rpow, Real.sqrt_eq_rpow]
      rw [hrpow]
      have hsqrtpos : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
      apply (le_div_iff₀ hsqrtpos).2
      exact hs1'
    have hposrhs : 0 < (1 + C ^ 2) ^ (1 / 4 : Real) := by positivity
    have hposden : 0 < Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) / Real.sqrt tau := by positivity
    rw [Real.rpow_neg (by positivity) (1 / 4 : Real)]
    have hinv := (inv_le_inv₀ hposden hposrhs).2 hfourth
    simpa [inv_div] using hinv
  have heq :
      (Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) *
          (4 * Real.sqrt ((tau ^ 2 + beta ^ 2) / (Real.pi * tau))) =
        4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by
    rw [Real.sqrt_div (by positivity), Real.sqrt_div (by positivity)]
    have hSsq : tau ^ 2 + beta ^ 2 = (Real.sqrt (tau ^ 2 + beta ^ 2)) ^ 2 :=
      (Real.sq_sqrt (by positivity)).symm
    have hsqrtSq :
        Real.sqrt ((Real.sqrt (tau ^ 2 + beta ^ 2)) ^ 2) =
          Real.sqrt (tau ^ 2 + beta ^ 2) := Real.sqrt_sq hS.le
    rw [hSsq, hsqrtSq]
    rw [show Real.pi * tau = tau * Real.pi by ring]
    rw [Real.sqrt_mul' tau (by positivity)]
    have hdouble : (Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) ^ 2 =
        Real.sqrt (tau ^ 2 + beta ^ 2) := Real.sq_sqrt (Real.sqrt_nonneg _)
    field_simp [ne_of_gt htau, Real.pi_ne_zero, ne_of_gt hS, ne_of_gt hSt,
      ne_of_gt hden, hdouble]
    rw [hdouble]
  calc
    (Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) *
        (1 + 4 * Real.sqrt ((tau ^ 2 + beta ^ 2) / (Real.pi * tau))) =
      (Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) +
        ((Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) *
          (4 * Real.sqrt ((tau ^ 2 + beta ^ 2) / (Real.pi * tau)))) := by ring
    _ = (Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) +
        4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by rw [heq]
    _ ≤ (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
        4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by gcongr

theorem n6_5_q2_transition_rhs_eq_scalar {tau beta : Real} (htau : 0 < tau) :
    (Real.pi /
        (Real.sqrt (tau ^ 2 + beta ^ 2) * (2 : Real) ^ 2)) ^
          (1 / 2 : Real) *
        (Real.sqrt (2 * (2 : Nat)) *
          (1 + Real.sqrt
            (Real.pi /
              ((Real.pi ^ 2 * tau /
                ((2 : Real) ^ 2 * (tau ^ 2 + beta ^ 2))) / 4)))) /
        ((tau / Real.pi) ^ (-1 / 2 : Real)) =
      (Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) *
        (1 + 4 * Real.sqrt ((tau ^ 2 + beta ^ 2) / (Real.pi * tau))) := by
  let s : Real := Real.sqrt (tau ^ 2 + beta ^ 2)
  have hs : 0 < s := by dsimp [s]; positivity
  have hpi : 0 < Real.pi := Real.pi_pos
  have hst : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hspi : 0 < Real.sqrt Real.pi := Real.sqrt_pos.2 hpi
  have hss : s ^ 2 = tau ^ 2 + beta ^ 2 := by
    dsimp [s]
    exact Real.sq_sqrt (by positivity)
  have hA : Real.sqrt (Real.pi / (4 * s)) =
      Real.sqrt Real.pi / (2 * Real.sqrt s) := by
    rw [Real.sqrt_div (by positivity)]
    have h4 : Real.sqrt (4 * s) = 2 * Real.sqrt s := by
      rw [Real.sqrt_mul' 4 (by positivity)]
      norm_num
    rw [h4]
  have hB : Real.sqrt (Real.pi /
      ((Real.pi ^ 2 * tau / (4 * (tau ^ 2 + beta ^ 2))) / 4)) =
      4 * s / Real.sqrt (Real.pi * tau) := by
    have hden : Real.sqrt (Real.pi ^ 2 * tau /
        (16 * (tau ^ 2 + beta ^ 2))) =
        Real.pi * Real.sqrt tau / (4 * s) := by
      rw [Real.sqrt_div (by positivity)]
      have hnum : Real.sqrt (Real.pi ^ 2 * tau) = Real.pi * Real.sqrt tau := by
        rw [show Real.pi ^ 2 * tau = Real.pi ^ 2 * (Real.sqrt tau) ^ 2 by
          rw [Real.sq_sqrt htau.le]]
        rw [Real.sqrt_mul' (Real.pi ^ 2) (by positivity)]
        rw [Real.sqrt_sq_eq_abs, abs_of_pos hpi, Real.sqrt_sq hst.le]
      have h16 : Real.sqrt (16 * (tau ^ 2 + beta ^ 2)) = 4 * s := by
        rw [Real.sqrt_mul' 16 (by positivity)]
        norm_num
        rw [← hss, Real.sqrt_sq hs.le]
      rw [hnum, h16]
    rw [show (Real.pi ^ 2 * tau / (4 * (tau ^ 2 + beta ^ 2))) / 4 =
        Real.pi ^ 2 * tau / (16 * (tau ^ 2 + beta ^ 2)) by
          field_simp [ne_of_gt hpi, ne_of_gt hs]
          ring]
    rw [Real.sqrt_div (by positivity), hden]
    rw [show Real.sqrt (Real.pi * tau) = Real.sqrt Real.pi * Real.sqrt tau by
      rw [Real.sqrt_mul' Real.pi (by positivity)]]
    field_simp [ne_of_gt hpi, ne_of_gt htau, ne_of_gt hspi, ne_of_gt hst,
      ne_of_gt hs] <;> rw [Real.sq_sqrt hpi.le]
  have hC : (tau / Real.pi) ^ (-1 / 2 : Real) =
      Real.sqrt Real.pi / Real.sqrt tau := by
    rw [show (-1 / 2 : Real) = -(1 / 2) by ring]
    rw [Real.rpow_neg (by positivity) (1 / 2 : Real)]
    rw [← Real.sqrt_eq_rpow, Real.sqrt_div (by positivity)]
    field_simp [ne_of_gt hpi, ne_of_gt htau, ne_of_gt hspi, ne_of_gt hst]
  have hC' : (tau / Real.pi) ^ (-(1 / 2 : Real)) =
      Real.sqrt Real.pi / Real.sqrt tau := by
    simpa [show (-1 / 2 : Real) = -(1 / 2 : Real) by ring] using hC
  norm_num
  rw [show (Real.pi / (Real.sqrt (tau ^ 2 + beta ^ 2) * 4)) ^ (1 / 2 : Real) =
      Real.sqrt (Real.pi / (4 * s)) by
        dsimp [s]
        rw [← Real.sqrt_eq_rpow]
        congr 1
        ring]
  rw [hA, hB, hC']
  have hsdef : Real.sqrt (tau ^ 2 + beta ^ 2) = s := by rfl
  have hinner : Real.sqrt ((tau ^ 2 + beta ^ 2) / (Real.pi * tau)) =
      s / Real.sqrt (Real.pi * tau) := by
    rw [← hss, Real.sqrt_div (by positivity), Real.sqrt_sq hs.le]
  rw [hsdef, hinner]
  have hdouble : (Real.sqrt s) ^ 2 = s := Real.sq_sqrt hs.le
  field_simp [ne_of_gt hpi, ne_of_gt htau, ne_of_gt hspi, ne_of_gt hst,
    ne_of_gt hs, ne_of_gt (Real.sqrt_pos.2 hs), hdouble]

theorem n6_5_q2_separated_transition_bound_all_x
    {C tau beta : Real} (htau : 0 < tau) (hC : 0 < C)
    (hsep : C * tau ≤ |beta|) (a : Int) (ha : IsCoprime a (2 : Int)) :
    ∀ x : Real,
      ‖growingRemoteTheta tau
          (2 * Real.pi * (a : Real) / (2 : Real) + beta) x‖ /
          growingRemoteThetaNormalizer tau ≤
        (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
          4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by
  intro x
  have hbound := n6_5_q2_transition_normalized_bound_all_x
    (beta := beta) htau a ha x
  have hscalar := n6_5_q2_scalar_separated_bound htau hC hsep
  rw [n6_5_q2_transition_rhs_eq_scalar htau] at hbound
  calc
    ‖growingRemoteTheta tau
        (2 * Real.pi * (a : Real) / (2 : Real) + beta) x‖ /
        growingRemoteThetaNormalizer tau ≤
        (Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2))) *
          (1 + 4 * Real.sqrt ((tau ^ 2 + beta ^ 2) / (Real.pi * tau))) := hbound
    _ ≤ (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
          4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := hscalar

theorem n6_5_q1_transition_rhs_eq_scalar {tau beta : Real} (htau : 0 < tau) :
    (Real.pi / Real.sqrt (tau ^ 2 + beta ^ 2)) ^ (1 / 2 : Real) *
      (1 + Real.sqrt (Real.pi /
        ((Real.pi ^ 2 * tau / (tau ^ 2 + beta ^ 2)) / 4))) /
      ((tau / Real.pi) ^ (-(1 / 2 : Real))) =
    Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) *
      (1 + 2 * Real.sqrt (tau ^ 2 + beta ^ 2) / Real.sqrt (Real.pi * tau)) := by
  let s : Real := Real.sqrt (tau ^ 2 + beta ^ 2)
  have hs : 0 < s := by dsimp [s]; positivity
  have hpi : 0 < Real.pi := Real.pi_pos
  have hst : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hspi : 0 < Real.sqrt Real.pi := Real.sqrt_pos.2 hpi
  have hss : s ^ 2 = tau ^ 2 + beta ^ 2 := by
    dsimp [s]
    exact Real.sq_sqrt (by positivity)
  have hA : Real.sqrt (Real.pi / s) = Real.sqrt Real.pi / Real.sqrt s := by
    rw [Real.sqrt_div (by positivity)]
  have hB : Real.sqrt (Real.pi /
      ((Real.pi ^ 2 * tau / (tau ^ 2 + beta ^ 2)) / 4)) =
      2 * s / Real.sqrt (Real.pi * tau) := by
    have hden : Real.sqrt (Real.pi ^ 2 * tau /
        (4 * (tau ^ 2 + beta ^ 2))) =
        Real.pi * Real.sqrt tau / (2 * s) := by
      rw [Real.sqrt_div (by positivity)]
      have hnum : Real.sqrt (Real.pi ^ 2 * tau) = Real.pi * Real.sqrt tau := by
        rw [show Real.pi ^ 2 * tau = Real.pi ^ 2 * (Real.sqrt tau) ^ 2 by
          rw [Real.sq_sqrt htau.le]]
        rw [Real.sqrt_mul' (Real.pi ^ 2) (by positivity)]
        rw [Real.sqrt_sq_eq_abs, abs_of_pos hpi, Real.sqrt_sq hst.le]
      have h4 : Real.sqrt (4 * (tau ^ 2 + beta ^ 2)) = 2 * s := by
        rw [Real.sqrt_mul' 4 (by positivity)]
        norm_num
        rw [← hss, Real.sqrt_sq hs.le]
      rw [hnum, h4]
    rw [show (Real.pi ^ 2 * tau / (tau ^ 2 + beta ^ 2)) / 4 =
        Real.pi ^ 2 * tau / (4 * (tau ^ 2 + beta ^ 2)) by
          field_simp [ne_of_gt hpi, ne_of_gt hs]]
    rw [Real.sqrt_div (by positivity), hden]
    rw [show Real.sqrt (Real.pi * tau) = Real.sqrt Real.pi * Real.sqrt tau by
      rw [Real.sqrt_mul' Real.pi (by positivity)]]
    field_simp [ne_of_gt hpi, ne_of_gt htau, ne_of_gt hspi, ne_of_gt hst,
      ne_of_gt hs] <;> rw [Real.sq_sqrt hpi.le]
  have hC : (tau / Real.pi) ^ (-(1 / 2 : Real)) =
      Real.sqrt Real.pi / Real.sqrt tau := by
    rw [Real.rpow_neg (by positivity) (1 / 2 : Real)]
    rw [← Real.sqrt_eq_rpow, Real.sqrt_div (by positivity)]
    field_simp [ne_of_gt hpi, ne_of_gt htau, ne_of_gt hspi, ne_of_gt hst]
  norm_num
  rw [show (Real.pi / Real.sqrt (tau ^ 2 + beta ^ 2)) ^ (1 / 2 : Real) =
      Real.sqrt (Real.pi / s) by
        dsimp [s]
        rw [← Real.sqrt_eq_rpow]]
  rw [hA, hB, hC]
  have hsdef : Real.sqrt (tau ^ 2 + beta ^ 2) = s := by rfl
  rw [hsdef]
  have hdouble : (Real.sqrt s) ^ 2 = s := Real.sq_sqrt hs.le
  field_simp [ne_of_gt hpi, ne_of_gt htau, ne_of_gt hspi, ne_of_gt hst,
    ne_of_gt hs, ne_of_gt (Real.sqrt_pos.2 hs), hdouble]

theorem n6_5_q1_separated_transition_bound_all_x
    {C tau beta : Real} (htau : 0 < tau) (hC : 0 < C)
    (hsep : C * tau ≤ |beta|) (a : Int) :
    ∀ x : Real,
      ‖growingRemoteTheta tau (2 * Real.pi * (a : Real) + beta) x‖ /
          growingRemoteThetaNormalizer tau ≤
        (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
          4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by
  intro x
  have hbound := n6_5_q1_normalized_bound_all_x
    (beta := beta) htau a x
  rw [n6_5_q1_transition_rhs_eq_scalar htau] at hbound
  have hscalar := n6_5_q2_scalar_separated_bound htau hC hsep
  calc
    ‖growingRemoteTheta tau (2 * Real.pi * (a : Real) + beta) x‖ /
        growingRemoteThetaNormalizer tau ≤
        Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) *
          (1 + 2 * Real.sqrt (tau ^ 2 + beta ^ 2) /
            Real.sqrt (Real.pi * tau)) := hbound
    _ ≤ Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) *
          (1 + 4 * Real.sqrt ((tau ^ 2 + beta ^ 2) /
            (Real.pi * tau))) := by
      have hpos : 0 ≤ Real.sqrt tau / Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2)) := by positivity
      have hroot : 0 ≤ Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau) := by positivity
      rw [Real.sqrt_div (by positivity)]
      have hinner : 1 + 2 * (Real.sqrt (tau ^ 2 + beta ^ 2) /
          Real.sqrt (Real.pi * tau)) ≤
          1 + 4 * (Real.sqrt (tau ^ 2 + beta ^ 2) /
            Real.sqrt (Real.pi * tau)) := by nlinarith
      apply mul_le_mul_of_nonneg_left _ hpos
      calc
        1 + 2 * Real.sqrt (tau ^ 2 + beta ^ 2) /
            Real.sqrt (Real.pi * tau) =
          1 + 2 * (Real.sqrt (tau ^ 2 + beta ^ 2) /
            Real.sqrt (Real.pi * tau)) := by ring
        _ ≤ 1 + 4 * (Real.sqrt (tau ^ 2 + beta ^ 2) /
            Real.sqrt (Real.pi * tau)) := hinner
    _ ≤ (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
          4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := hscalar

theorem n6_5_exists_small_sqrt_error {eps : Real} (heps : 0 < eps) :
    ∃ delta : Real, 0 < delta ∧ delta < Real.pi / 4 ∧
      ∀ {tau beta : Real}, 0 < tau → tau ≤ delta → |beta| ≤ delta →
        4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤ eps := by
  let delta : Real := min (Real.pi / 8) (Real.pi * eps ^ 2 / 64)
  have hpi : 0 < Real.pi := Real.pi_pos
  have hd1 : 0 < Real.pi / 8 := by positivity
  have hd2 : 0 < Real.pi * eps ^ 2 / 64 := by positivity
  have hdelta : 0 < delta := lt_min hd1 hd2
  refine ⟨delta, hdelta, ?_, ?_⟩
  · dsimp [delta]
    exact lt_of_le_of_lt (min_le_left _ _) (by linarith [hpi])
  · intro tau beta htau htauδ hbetaδ
    have hδnonneg : 0 ≤ delta := hdelta.le
    have ht : tau ^ 2 ≤ delta ^ 2 := by nlinarith
    have hb : beta ^ 2 ≤ delta ^ 2 := by
      have hab : 0 ≤ |beta| := abs_nonneg beta
      simpa [sq_abs] using ((sq_le_sq₀ hab hδnonneg).2 hbetaδ)
    have hS : tau ^ 2 + beta ^ 2 ≤ 2 * delta ^ 2 := by nlinarith
    have hδ2 : delta ≤ Real.pi * eps ^ 2 / 64 := min_le_right _ _
    have hS' : tau ^ 2 + beta ^ 2 ≤ (Real.pi * eps ^ 2 / 16) ^ 2 := by
      nlinarith [hS]
    have hsqrtS : Real.sqrt (tau ^ 2 + beta ^ 2) ≤
        Real.pi * eps ^ 2 / 16 := by
      have hright : 0 ≤ Real.pi * eps ^ 2 / 16 := by positivity
      apply (sq_le_sq₀ (Real.sqrt_nonneg _) hright).mp
      rw [Real.sq_sqrt (by positivity)]
      nlinarith [hS']
    have hinner : Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi ≤ eps ^ 2 / 16 := by
      apply (div_le_iff₀ hpi).2
      nlinarith [hsqrtS]
    have hsqrt : Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤ eps / 4 := by
      have hr : 0 ≤ eps / 4 := by positivity
      apply (sq_le_sq₀ (Real.sqrt_nonneg _) hr).mp
      rw [Real.sq_sqrt (by positivity)]
      nlinarith [hinner]
    nlinarith

theorem n6_5_exists_gap_epsilon {C : Real} (hC : 0 < C) :
    ∃ eps : Real, 0 < eps ∧
      max ((1 + C ^ 2) ^ (-(1 / 4 : Real))) (1 / Real.sqrt 2) +
        4 * eps < 1 := by
  have hbase : 1 < 1 + C ^ 2 := by nlinarith [sq_pos_of_pos hC]
  have hpowlt : 1 < (1 + C ^ 2) ^ (1 / 4 : Real) := by
    have h := Real.rpow_lt_rpow (x := 1) (y := 1 + C ^ 2) (z := (1 / 4 : Real))
      (by positivity) hbase (by positivity)
    simpa using h
  have hlam : (1 + C ^ 2) ^ (-(1 / 4 : Real)) < 1 := by
    have hpow : 0 < (1 + C ^ 2) ^ (1 / 4 : Real) := by positivity
    rw [Real.rpow_neg (by positivity) (1 / 4 : Real)]
    exact (inv_lt_one₀ hpow).2 hpowlt
  have hsqrt2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hhalf : 1 / Real.sqrt 2 < 1 := by
    apply (div_lt_iff₀ hsqrt2).2
    have hs : (Real.sqrt 2) ^ 2 = 2 := Real.sq_sqrt (by norm_num)
    nlinarith
  have hmax : max ((1 + C ^ 2) ^ (-(1 / 4 : Real))) (1 / Real.sqrt 2) < 1 :=
    max_lt hlam hhalf
  let eps : Real :=
    (1 - max ((1 + C ^ 2) ^ (-(1 / 4 : Real))) (1 / Real.sqrt 2)) / 8
  have heps : 0 < eps := by dsimp [eps]; positivity
  refine ⟨eps, heps, ?_⟩
  dsimp [eps]
  nlinarith

theorem n6_5_low_cusp_three_way_classification
    {tau K delta beta : Real} (hK : 0 ≤ K) (htau : 0 < tau)
    (hbeta : |beta| ≤ delta) :
    |beta| ≤ K * tau ∨ (K * tau < |beta| ∧ |beta| ≤ delta) := by
  by_cases hnear : |beta| ≤ K * tau
  · exact Or.inl hnear
  · exact Or.inr ⟨lt_of_not_ge hnear, hbeta⟩

theorem n6_5_low_cusp_three_way_with_remote
    {tau K delta beta : Real} (hK : 0 ≤ K) (htau : 0 < tau)
    (hbeta : |beta| ≤ delta) :
    |beta| ≤ K * tau ∨
      (K * tau < |beta| ∧ |beta| ≤ delta) ∨ delta < |beta| := by
  rcases n6_5_low_cusp_three_way_classification hK htau hbeta with hnear | htrans
  · exact Or.inl hnear
  · exact Or.inr (Or.inl htrans)

theorem n6_5_global_three_way_classification
    {tau K delta beta : Real} (hK : 0 ≤ K) (htau : 0 < tau) :
    |beta| ≤ K * tau ∨
      (K * tau < |beta| ∧ |beta| ≤ delta) ∨ delta < |beta| := by
  by_cases hremote : delta < |beta|
  · exact Or.inr (Or.inr hremote)
  · have hlocal : |beta| ≤ delta := le_of_not_gt hremote
    rcases n6_5_low_cusp_three_way_classification hK htau hlocal with hnear | htrans
    · exact Or.inl hnear
    · exact Or.inr (Or.inl htrans)

theorem growingRemoteTheta_t_add_two_pi
    {tau : Real} (_htau : 0 < tau) (t x : Real) :
    growingRemoteTheta tau (t + 2 * Real.pi) x =
      growingRemoteTheta tau t x := by
  rw [growingRemoteTheta_eq_tsum, growingRemoteTheta_eq_tsum]
  apply tsum_congr
  intro k
  unfold analyticThetaTerm
  have hz :
      Complex.exp (-(tau : Complex) + Complex.I * ((t + 2 * Real.pi : Real) : Complex)) =
        Complex.exp (-(tau : Complex) + Complex.I * (t : Complex)) := by
    have harg :
        -(tau : Complex) + Complex.I * ((t + 2 * Real.pi : Real) : Complex) =
          (-(tau : Complex) + Complex.I * (t : Complex)) +
            2 * Real.pi * Complex.I := by
      push_cast
      ring
    rw [harg, Complex.exp_add, Complex.exp_two_pi_mul_I, mul_one]
  rw [hz]

theorem growingRemoteTheta_t_add_pi
    (tau t x : Real) :
    growingRemoteTheta tau (t + Real.pi) x =
      growingRemoteTheta tau t (x - 1 / 2) := by
  rw [growingRemoteTheta_eq_tsum, growingRemoteTheta_eq_tsum]
  apply tsum_congr
  intro k
  have hz :
      Complex.exp (-(tau : Complex) + Complex.I * ((t + Real.pi : Real) : Complex)) =
        -Complex.exp (-(tau : Complex) + Complex.I * (t : Complex)) := by
    have harg :
        -(tau : Complex) + Complex.I * ((t + Real.pi : Real) : Complex) =
          (-(tau : Complex) + Complex.I * (t : Complex)) +
            (Real.pi : Complex) * Complex.I := by
      push_cast
      ring
    rw [harg, Complex.exp_add, Complex.exp_pi_mul_I]
    ring
  rw [hz]
  have hterm := analyticThetaTerm_neg_shift
    (z := Complex.exp (-(tau : Complex) + Complex.I * (t : Complex)))
    (x := x - 1 / 2) k
  simpa [sub_eq_add_neg] using hterm

def growingRemotePiLattice : Set Real :=
  Set.range fun m : Int => Real.pi * (m : Real)

def growingRemotePiDistance (t : Real) : Real :=
  Metric.infDist t growingRemotePiLattice

theorem growingRemotePiDistance_eq_abs_sub_round (t : Real) :
    growingRemotePiDistance t =
      |t - Real.pi * (round (t / Real.pi) : Real)| := by
  have hnonempty : growingRemotePiLattice.Nonempty :=
    ⟨0, ⟨0, by norm_num⟩⟩
  apply le_antisymm
  · apply Metric.infDist_le_dist_of_mem
    exact ⟨round (t / Real.pi), rfl⟩
  · apply (Metric.le_infDist hnonempty).2
    intro y hy
    rcases hy with ⟨m, rfl⟩
    rw [Real.dist_eq]
    have hround := round_le (t / Real.pi) m
    have hpi : 0 < Real.pi := Real.pi_pos
    have hleft : |t - Real.pi * (round (t / Real.pi) : Real)| =
        Real.pi * |t / Real.pi - (round (t / Real.pi) : Real)| := by
      have hid : t - Real.pi * (round (t / Real.pi) : Real) =
          Real.pi * (t / Real.pi - (round (t / Real.pi) : Real)) := by
        field_simp [Real.pi_ne_zero]
      rw [hid, abs_mul, abs_of_pos hpi]
    have hright : |t - Real.pi * (m : Real)| =
        Real.pi * |t / Real.pi - (m : Real)| := by
      have hid : t - Real.pi * (m : Real) =
          Real.pi * (t / Real.pi - (m : Real)) := by
        field_simp [Real.pi_ne_zero]
      rw [hid, abs_mul, abs_of_pos hpi]
    rw [hleft, hright]
    gcongr

theorem growingRemotePiDistance_near_zero {t : Real}
    (ht : |t| < Real.pi / 2) :
    growingRemotePiDistance t = |t| := by
  rw [growingRemotePiDistance_eq_abs_sub_round]
  have hratio : t / Real.pi ∈ Set.Ico (-(1 / 2 : Real)) ((1 : Real) / 2) := by
    constructor
    · have htl := (abs_lt.mp ht).1
      exact (le_div_iff₀ Real.pi_pos).2 (by linarith)
    · exact (div_lt_iff₀ Real.pi_pos).2 (by linarith [le_abs_self t])
  have hround : round (t / Real.pi) = 0 := round_eq_zero_iff.mpr hratio
  rw [hround]
  norm_num

theorem growingRemotePiDistance_near_pi {beta : Real}
    (hbeta : |beta| < Real.pi / 2) :
    growingRemotePiDistance (Real.pi + beta) = |beta| := by
  rw [growingRemotePiDistance_eq_abs_sub_round]
  have hratio : beta / Real.pi ∈ Set.Ico (-(1 / 2 : Real)) ((1 : Real) / 2) := by
    constructor
    · have hbl := (abs_lt.mp hbeta).1
      exact (le_div_iff₀ Real.pi_pos).2 (by linarith)
    · exact (div_lt_iff₀ Real.pi_pos).2 (by linarith [le_abs_self beta])
  have hround : round (beta / Real.pi) = 0 := round_eq_zero_iff.mpr hratio
  have hround' : round ((Real.pi + beta) / Real.pi) = 1 := by
    have hid : (Real.pi + beta) / Real.pi = beta / Real.pi + 1 := by
      field_simp [Real.pi_ne_zero]
      ring
    rw [hid, round_add_one, hround]
    norm_num
  rw [hround']
  norm_num

theorem growingRemotePiDistance_exceptional_q1 {a : Int} {beta : Real}
    (hbeta : |beta| < Real.pi / 2) :
    growingRemotePiDistance (2 * Real.pi * (a : Real) + beta) = |beta| := by
  rw [growingRemotePiDistance_eq_abs_sub_round]
  have hratio : beta / Real.pi ∈ Set.Ico (-(1 / 2 : Real)) ((1 : Real) / 2) := by
    constructor
    · have hbl := (abs_lt.mp hbeta).1
      exact (le_div_iff₀ Real.pi_pos).2 (by linarith)
    · exact (div_lt_iff₀ Real.pi_pos).2 (by linarith [le_abs_self beta])
  have hround : round (beta / Real.pi) = 0 := round_eq_zero_iff.mpr hratio
  have hid : (2 * Real.pi * (a : Real) + beta) / Real.pi =
      beta / Real.pi + (2 * a : Real) := by
    push_cast
    field_simp [Real.pi_ne_zero]
    ring
  rw [hid]
  have hround' : round (beta / Real.pi + ((2 * a : Int) : Real)) = (2 * a : Int) := by
    rw [round_add_intCast, hround]
    norm_num
  rw [show 2 * (a : Real) = ((2 * a : Int) : Real) by norm_num, hround']
  have hc : ((2 * a : Int) : Real) = 2 * (a : Real) := by norm_num
  rw [hc]
  ring

theorem growingRemotePiDistance_exceptional_q2 {a : Int} {beta : Real}
    (hbeta : |beta| < Real.pi / 2) :
    growingRemotePiDistance (2 * Real.pi * (a : Real) / (2 : Real) + beta) = |beta| := by
  rw [growingRemotePiDistance_eq_abs_sub_round]
  have hratio : beta / Real.pi ∈ Set.Ico (-(1 / 2 : Real)) ((1 : Real) / 2) := by
    constructor
    · have hbl := (abs_lt.mp hbeta).1
      exact (le_div_iff₀ Real.pi_pos).2 (by linarith)
    · exact (div_lt_iff₀ Real.pi_pos).2 (by linarith [le_abs_self beta])
  have hround : round (beta / Real.pi) = 0 := round_eq_zero_iff.mpr hratio
  have hid : (2 * Real.pi * (a : Real) / (2 : Real) + beta) / Real.pi =
      beta / Real.pi + a := by
    push_cast
    field_simp [Real.pi_ne_zero]
    ring
  rw [hid]
  have hround' : round (beta / Real.pi + (a : Real)) = a := by
    rw [round_add_intCast, hround]
    norm_num
  rw [hround']
  ring_nf

theorem n6_5_exceptional_cusp_separation
    {t C tau : Real} {N q : Nat} {a : Int} {Q : Nat} {beta : Real}
    (hN2 : 2 ≤ N) (hq : 1 ≤ q)
    (hsep : C * tau ≤ growingRemotePiDistance t)
    (hQ : Q = 1 ∨ Q = 2)
    (hbeta : beta = t - 2 * Real.pi * (a : Real) / (Q : Real))
    (hdist : |beta| ≤ Real.pi / (((N + 1 : Nat) : Real) * (q : Real))) :
    C * tau ≤ |beta| := by
  have hbetalt : |beta| < Real.pi / 2 :=
    low_cusp_beta_lt_pi_half hN2 hq hdist
  rcases hQ with hQ1 | hQ2
  · have hteq : t = 2 * Real.pi * (a : Real) + beta := by
      subst Q
      norm_num at hbeta
      linarith
    rw [hteq, growingRemotePiDistance_exceptional_q1 hbetalt] at hsep
    exact hsep
  · have hteq : t = 2 * Real.pi * (a : Real) / (2 : Real) + beta := by
      subst Q
      linarith
    rw [hteq, growingRemotePiDistance_exceptional_q2 hbetalt] at hsep
    exact hsep

theorem n6_5_remote_gap_of_branch_budgets
    {K Qcut tau delta eta t : Real}
    (hK : 0 < K) (hQcut : 0 < Qcut) (htau : 0 < tau)
    (htauQ : tau ≤ 1 / 4)
    (heta : 0 < eta) (hdelta : 0 ≤ delta) (htauδ : tau ≤ delta)
    (hglobal : K * tau ≤ growingRemotePiDistance t)
    (hdirichlet : ∀ {q : Nat}, 1 ≤ q →
      Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤ delta)
    (hfinite : Real.sqrt (2 / K) +
      4 * Real.sqrt ((2 * Qcut) * delta / Real.pi) ≤ 1 - eta)
    (hnear : ∀ {q : Nat} [NeZero q], 3 ≤ q → (q : Real) ≤ 2 * Qcut →
      ∀ beta : Real, |beta| ≤ K * tau →
        Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) +
          Real.sqrt 2 * (q : Real) *
            Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤ 1 - eta)
    (hhigh : ∀ {x : Real} {p : Int} {q : Nat},
      1 ≤ q → Int.gcd p (q : Int) = 1 →
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
      Qcut ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
      ‖growingRemoteTheta tau t x‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta) :
    ∀ x : Real,
      ‖growingRemoteTheta tau t x‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  obtain ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
      hcenter, hdist, happ, hsplit⟩ :=
    exists_growingRemote_low_cusp_data_real_cutoff_split t
      (N := growingRemoteNTau tau) (Qcut := Qcut)
      (growingRemoteNTau_pos htau) hQcut
  rcases hsplit with hhighq | hlowq
  · intro x
    have hqNr : (q : Real) ≤ (growingRemoteNTau tau : Real) := by
      exact_mod_cast hqN
    exact hhigh hq1 hgcd happ (le_of_lt hhighq) hqNr
  have hbetaδ : |beta| ≤ delta := hdist.trans (hdirichlet hq1)
  have hQlow : (q : Real) ≤ Qcut := hlowq.1
  have hQlow2 : (Q : Real) ≤ 2 * Qcut := hlowq.2.1
  have hcases := hlowq.2.2
  rcases hcases with hQ1 | hQ2 | hQ3
  · have hsep : K * tau ≤ |beta| :=
      n6_5_exceptional_cusp_separation (t := t) (C := K) (tau := tau)
        (N := growingRemoteNTau tau) (a := a) (Q := Q) (beta := beta)
        (q := q) (growingRemoteNTau_ge_two_of_le_quarter htau htauQ)
        hq1 hglobal (Or.inl hQ1) hcenter hdist
    intro x
    exact n6_5_low_cusp_finite_cutoff_bound hK hQcut htau heta hsep
      hbetaδ hdelta htauδ hfinite hQpos hQlow2 hcop hcenter x
  · have hsep : K * tau ≤ |beta| :=
      n6_5_exceptional_cusp_separation (t := t) (C := K) (tau := tau)
        (N := growingRemoteNTau tau) (a := a) (Q := Q) (beta := beta)
        (q := q) (growingRemoteNTau_ge_two_of_le_quarter htau htauQ)
        hq1 hglobal (Or.inr hQ2) hcenter hdist
    intro x
    exact n6_5_low_cusp_finite_cutoff_bound hK hQcut htau heta hsep
      hbetaδ hdelta htauδ hfinite hQpos hQlow2 hcop hcenter x
  · letI : NeZero Q := ⟨by omega⟩
    by_cases hnear_beta : |beta| ≤ K * tau
    · intro x
      have hteq : t = 2 * Real.pi * (a : Real) / (Q : Real) + beta := by
        linarith
      rw [hteq]
      have hraw := n6_5_q_ge_three_normalized_bound_all_x
        (beta := beta) htau Q hQ3 a hcop x
      rw [n6_5_q_ge_three_rhs_eq_scalar htau Q] at hraw
      exact hraw.trans (hnear hQ3 hQlow2 beta hnear_beta)
    · have hsep : K * tau ≤ |beta| := le_of_not_ge hnear_beta
      intro x
      exact n6_5_low_cusp_finite_cutoff_bound hK hQcut htau heta hsep
        hbetaδ hdelta htauδ hfinite hQpos hQlow2 hcop hcenter x

theorem n6_5_branch_budgets_of_tau_le
    {Q eta T tau : Real} (hQ : 0 < Q) (heta : 0 < eta)
    (hT : 0 < T) (htau : 0 < tau) (htauT : tau ≤ T)
    (hTquarter : T ≤ 1 / 4)
    (hfiniteT : Real.sqrt (2 / 8) +
      4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi) ≤ 1 - eta)
    (hnearT : Real.sqrt (1 / 2) +
      2 * Real.sqrt 2 * Q *
        Real.sqrt (T * Real.sqrt 65 / Real.pi) ≤ 1 - eta) :
    0 < (8 : Real) ∧ 0 ≤ Real.pi * Real.sqrt T ∧ tau ≤ Real.pi * Real.sqrt T ∧
      (∀ {q : Nat}, 1 ≤ q →
        Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤
          Real.pi * Real.sqrt T) ∧
      Real.sqrt (2 / 8) +
        4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi) ≤ 1 - eta ∧
      (∀ {q : Nat} [NeZero q], 3 ≤ q → (q : Real) ≤ 2 * Q →
        ∀ beta : Real, |beta| ≤ 8 * tau →
          Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) +
            Real.sqrt 2 * (q : Real) *
              Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤ 1 - eta) := by
  have hpi : 0 < Real.pi := Real.pi_pos
  have hrootT : 0 ≤ Real.sqrt T := Real.sqrt_nonneg _
  have hdelta : 0 ≤ Real.pi * Real.sqrt T := by positivity
  have htauδ : tau ≤ Real.pi * Real.sqrt T := by
    have hrootTpos : 0 < Real.sqrt T := Real.sqrt_pos.2 hT
    have hpiOne : (1 : Real) ≤ Real.pi := by nlinarith [Real.pi_gt_three]
    have hTleRoot : T ≤ Real.sqrt T := by
      have hsquare : (Real.sqrt T) ^ 2 = T := Real.sq_sqrt hT.le
      nlinarith
    nlinarith
  have hdir : ∀ {q : Nat}, 1 ≤ q →
      Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤
        Real.pi * Real.sqrt T := by
    intro q hq
    exact growingRemoteNTau_dirichlet_error_le htau (by
      gcongr) (q := q) hq
  have hnear : ∀ {q : Nat} [NeZero q], 3 ≤ q → (q : Real) ≤ 2 * Q →
      ∀ beta : Real, |beta| ≤ 8 * tau →
        Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) +
          Real.sqrt 2 * (q : Real) *
            Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤ 1 - eta := by
    intro q hqinst hq3 hqQ beta hbeta
    letI : NeZero q := hqinst
    have hSpos : 0 < Real.sqrt (tau ^ 2 + beta ^ 2) := by positivity
    have hStau : tau ≤ Real.sqrt (tau ^ 2 + beta ^ 2) := by
      apply (Real.le_sqrt htau.le (by positivity)).2
      nlinarith [sq_nonneg beta]
    have hfirst : Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) ≤
        Real.sqrt (1 / 2) := by
      apply Real.sqrt_le_sqrt
      apply (div_le_iff₀ (mul_pos (by norm_num) hSpos)).2
      nlinarith
    have hsqbeta : beta ^ 2 ≤ (8 * tau) ^ 2 := by
      rw [← sq_abs]
      exact (sq_le_sq₀ (abs_nonneg beta) (by positivity)).2 hbeta
    have hSupper : Real.sqrt (tau ^ 2 + beta ^ 2) ≤ tau * Real.sqrt 65 := by
      apply (Real.sqrt_le_iff).2
      constructor
      · positivity
      have hs65 : (Real.sqrt 65) ^ 2 = (65 : Real) := Real.sq_sqrt (by norm_num)
      nlinarith [hs65, sq_nonneg tau]
    have hqbound : Real.sqrt 2 * (q : Real) ≤
        Real.sqrt 2 * (2 * Q) := by gcongr
    have hsecond : Real.sqrt 2 * (q : Real) *
          Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
        2 * Real.sqrt 2 * Q * Real.sqrt (T * Real.sqrt 65 / Real.pi) := by
      have harg : Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
          Real.sqrt (T * Real.sqrt 65 / Real.pi) := by
        apply Real.sqrt_le_sqrt
        have hST : tau * Real.sqrt 65 ≤ T * Real.sqrt 65 :=
          mul_le_mul_of_nonneg_right htauT (by positivity)
        exact div_le_div_of_nonneg_right (hSupper.trans hST) hpi.le
      calc
        Real.sqrt 2 * (q : Real) *
            Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
          Real.sqrt 2 * (2 * Q) *
            Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by
              gcongr
        _ ≤ Real.sqrt 2 * (2 * Q) *
            Real.sqrt (T * Real.sqrt 65 / Real.pi) := by gcongr
        _ = 2 * Real.sqrt 2 * Q *
            Real.sqrt (T * Real.sqrt 65 / Real.pi) := by ring
    exact (add_le_add hfirst hsecond).trans hnearT
  exact ⟨by norm_num, hdelta, htauδ, hdir, hfiniteT, hnear⟩

theorem exists_n6_5_small_budget_scale
    {Q eta : Real} (hQ : 0 < Q) (heta : 0 < eta)
    (heta4 : eta < 1 / 4) :
    ∃ T : Real, 0 < T ∧ T ≤ 1 / 4 ∧
      Real.sqrt (2 / 8) +
        4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi) ≤ 1 - eta ∧
      Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
        Real.sqrt (T * Real.sqrt 65 / Real.pi) ≤ 1 - eta := by
  have hsqrt : Tendsto Real.sqrt (𝓝[>] (0 : Real)) (𝓝 0) := by
    simpa using (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto.mono_left
      nhdsWithin_le_nhds
  have hFinner : Tendsto
      (fun T : Real => (2 * Q) * (Real.pi * Real.sqrt T) / Real.pi)
      (𝓝[>] 0) (𝓝 0) := by
    have hconst : Tendsto (fun _ : Real => (2 * Q : Real))
        (𝓝[>] 0) (𝓝 (2 * Q)) := tendsto_const_nhds
    have hmul := hconst.mul hsqrt
    convert hmul using 1 <;> (try funext T) <;>
      (try field_simp [Real.pi_ne_zero]) <;> ring
  have hFroot : Tendsto
      (fun T : Real => Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi))
      (𝓝[>] 0) (𝓝 0) := by
    simpa [Function.comp_def] using
      (Real.continuous_sqrt.continuousAt.tendsto.comp hFinner)
  have hF : Tendsto
      (fun T : Real => Real.sqrt (2 / 8) +
        4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi))
      (𝓝[>] 0) (𝓝 (Real.sqrt (2 / 8))) := by
    convert (tendsto_const_nhds.add (hFroot.const_mul 4)) using 1 <;> ring_nf
  have hGinner : Tendsto
      (fun T : Real => T * Real.sqrt 65 / Real.pi)
      (𝓝[>] 0) (𝓝 0) := by
    have hT : Tendsto (fun T : Real => T) (𝓝[>] 0) (𝓝 0) :=
      tendsto_id.mono_left nhdsWithin_le_nhds
    simpa [div_eq_mul_inv, mul_assoc, mul_comm, mul_left_comm] using
      (hT.const_mul (Real.sqrt 65)).div_const Real.pi
  have hGroot : Tendsto
      (fun T : Real => Real.sqrt (T * Real.sqrt 65 / Real.pi))
      (𝓝[>] 0) (𝓝 0) :=
    by
      simpa [Function.comp_def] using
        (Real.continuous_sqrt.continuousAt.tendsto.comp hGinner)
  have hG : Tendsto
      (fun T : Real => Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
        Real.sqrt (T * Real.sqrt 65 / Real.pi))
      (𝓝[>] 0) (𝓝 (Real.sqrt (1 / 2))) := by
    simpa [mul_assoc, mul_left_comm, mul_comm] using
      (tendsto_const_nhds.add
        ((hGroot.const_mul (2 * Real.sqrt 2)).const_mul Q))
  have hF0 : Real.sqrt (2 / 8) < 1 - eta := by
    have hs : (Real.sqrt (2 / 8)) ^ 2 = (2 / 8 : Real) :=
      Real.sq_sqrt (by norm_num)
    nlinarith
  have hG0 : Real.sqrt (1 / 2) < 1 - eta := by
    have hs : (Real.sqrt (1 / 2)) ^ 2 = (1 / 2 : Real) :=
      Real.sq_sqrt (by norm_num)
    nlinarith
  have hFe : ∀ᶠ T : Real in 𝓝[>] 0,
      Real.sqrt (2 / 8) +
        4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi) < 1 - eta :=
    (tendsto_order.1 hF).2 (1 - eta) hF0
  have hGe : ∀ᶠ T : Real in 𝓝[>] 0,
      Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
        Real.sqrt (T * Real.sqrt 65 / Real.pi) < 1 - eta :=
    (tendsto_order.1 hG).2 (1 - eta) hG0
  obtain ⟨T, hT⟩ := Filter.nonempty_of_mem
    (inter_mem (Ioo_mem_nhdsGT (by norm_num : (0 : Real) < 1 / 4))
      (inter_mem hFe hGe))
  exact ⟨T, hT.1.1, hT.1.2.le, le_of_lt hT.2.1, le_of_lt hT.2.2⟩

theorem n6_5_branch_budgets_of_tau_le_general
    {K Q eta T tau : Real} (hK8 : 8 ≤ K) (hQ : 0 < Q) (heta : 0 < eta)
    (hT : 0 < T) (htau : 0 < tau) (htauT : tau ≤ T)
    (hTquarter : T ≤ 1 / 4)
    (hfiniteT : Real.sqrt (2 / K) +
      4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi) ≤ 1 - eta)
    (hnearT : Real.sqrt (1 / 2) +
      2 * Real.sqrt 2 * Q *
        Real.sqrt (T * Real.sqrt (1 + K ^ 2) / Real.pi) ≤ 1 - eta) :
    0 < K ∧ 0 ≤ Real.pi * Real.sqrt T ∧ tau ≤ Real.pi * Real.sqrt T ∧
      (∀ {q : Nat}, 1 ≤ q →
        Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤
          Real.pi * Real.sqrt T) ∧
      (Real.sqrt (2 / K) +
        4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi) ≤ 1 - eta) ∧
      (∀ {q : Nat} [NeZero q], 3 ≤ q → (q : Real) ≤ 2 * Q →
        ∀ beta : Real, |beta| ≤ K * tau →
          Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) +
            Real.sqrt 2 * (q : Real) *
              Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤ 1 - eta) := by
  have hpi : 0 < Real.pi := Real.pi_pos
  have hdelta : 0 ≤ Real.pi * Real.sqrt T := by positivity
  have htauδ : tau ≤ Real.pi * Real.sqrt T := by
    have hrootTpos : 0 < Real.sqrt T := Real.sqrt_pos.2 hT
    have hTleRoot : T ≤ Real.sqrt T := by
      have hsquare : (Real.sqrt T) ^ 2 = T := Real.sq_sqrt hT.le
      nlinarith
    nlinarith [Real.pi_gt_three]
  have hdir : ∀ {q : Nat}, 1 ≤ q →
      Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤
        Real.pi * Real.sqrt T := by
    intro q hq
    exact growingRemoteNTau_dirichlet_error_le htau (by gcongr) (q := q) hq
  have hnear : ∀ {q : Nat} [NeZero q], 3 ≤ q → (q : Real) ≤ 2 * Q →
      ∀ beta : Real, |beta| ≤ K * tau →
        Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) +
          Real.sqrt 2 * (q : Real) *
            Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤ 1 - eta := by
    intro q hqinst hq3 hqQ beta hbeta
    letI : NeZero q := hqinst
    have hSpos : 0 < Real.sqrt (tau ^ 2 + beta ^ 2) := by positivity
    have hStau : tau ≤ Real.sqrt (tau ^ 2 + beta ^ 2) := by
      apply (Real.le_sqrt htau.le (by positivity)).2
      nlinarith [sq_nonneg beta]
    have hfirst : Real.sqrt (tau / (2 * Real.sqrt (tau ^ 2 + beta ^ 2))) ≤
        Real.sqrt (1 / 2) := by
      apply Real.sqrt_le_sqrt
      apply (div_le_iff₀ (mul_pos (by norm_num) hSpos)).2
      nlinarith
    have hSupper : Real.sqrt (tau ^ 2 + beta ^ 2) ≤
        tau * Real.sqrt (1 + K ^ 2) := by
      apply (Real.sqrt_le_iff).2
      constructor
      · positivity
      have hsqK : (Real.sqrt (1 + K ^ 2)) ^ 2 = (1 + K ^ 2 : Real) :=
        Real.sq_sqrt (by positivity)
      have hsqbeta : beta ^ 2 ≤ (K * tau) ^ 2 := by
        rw [← sq_abs]
        exact (sq_le_sq₀ (abs_nonneg beta) (by positivity)).2 hbeta
      nlinarith [hsqK, sq_nonneg tau, hsqbeta]
    have hsecond : Real.sqrt 2 * (q : Real) *
          Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
        2 * Real.sqrt 2 * Q *
          Real.sqrt (T * Real.sqrt (1 + K ^ 2) / Real.pi) := by
      have harg : Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
          Real.sqrt (T * Real.sqrt (1 + K ^ 2) / Real.pi) := by
        apply Real.sqrt_le_sqrt
        have hST : tau * Real.sqrt (1 + K ^ 2) ≤
            T * Real.sqrt (1 + K ^ 2) :=
          mul_le_mul_of_nonneg_right htauT (by positivity)
        exact div_le_div_of_nonneg_right (hSupper.trans hST) hpi.le
      calc
        Real.sqrt 2 * (q : Real) *
            Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
          Real.sqrt 2 * (2 * Q) *
            Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := by gcongr
        _ ≤ Real.sqrt 2 * (2 * Q) *
            Real.sqrt (T * Real.sqrt (1 + K ^ 2) / Real.pi) := by gcongr
        _ = 2 * Real.sqrt 2 * Q *
            Real.sqrt (T * Real.sqrt (1 + K ^ 2) / Real.pi) := by ring
    exact (add_le_add hfirst hsecond).trans hnearT
  exact ⟨by nlinarith, hdelta, htauδ, hdir, hfiniteT, hnear⟩

theorem exists_n6_5_small_budget_scale_general
    {K Q eta : Real} (hK8 : 8 ≤ K) (hQ : 0 < Q) (heta : 0 < eta)
    (heta4 : eta < 1 / 4) :
    ∃ T : Real, 0 < T ∧ T ≤ 1 / 4 ∧
      Real.sqrt (2 / K) +
        4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi) ≤ 1 - eta ∧
      Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
        Real.sqrt (T * Real.sqrt (1 + K ^ 2) / Real.pi) ≤ 1 - eta := by
  have hsqrt : Tendsto Real.sqrt (𝓝[>] (0 : Real)) (𝓝 0) := by
    simpa using (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto.mono_left
      nhdsWithin_le_nhds
  have hFinner : Tendsto
      (fun T : Real => (2 * Q) * (Real.pi * Real.sqrt T) / Real.pi)
      (𝓝[>] 0) (𝓝 0) := by
    have hconst : Tendsto (fun _ : Real => (2 * Q : Real))
        (𝓝[>] 0) (𝓝 (2 * Q)) := tendsto_const_nhds
    have hmul := hconst.mul hsqrt
    convert hmul using 1 <;> (try funext T) <;>
      (try field_simp [Real.pi_ne_zero]) <;> ring
  have hFroot : Tendsto
      (fun T : Real => Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi))
      (𝓝[>] 0) (𝓝 0) := by
    simpa [Function.comp_def] using
      (Real.continuous_sqrt.continuousAt.tendsto.comp hFinner)
  have hF : Tendsto
      (fun T : Real => Real.sqrt (2 / K) +
        4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi))
      (𝓝[>] 0) (𝓝 (Real.sqrt (2 / K))) := by
    convert (tendsto_const_nhds.add (hFroot.const_mul 4)) using 1 <;> ring_nf
  have hGinner : Tendsto
      (fun T : Real => T * Real.sqrt (1 + K ^ 2) / Real.pi)
      (𝓝[>] 0) (𝓝 0) := by
    have hT : Tendsto (fun T : Real => T) (𝓝[>] 0) (𝓝 0) :=
      tendsto_id.mono_left nhdsWithin_le_nhds
    simpa [div_eq_mul_inv, mul_assoc, mul_comm, mul_left_comm] using
      (hT.const_mul (Real.sqrt (1 + K ^ 2))).div_const Real.pi
  have hGroot : Tendsto
      (fun T : Real => Real.sqrt (T * Real.sqrt (1 + K ^ 2) / Real.pi))
      (𝓝[>] 0) (𝓝 0) := by
    simpa [Function.comp_def] using
      (Real.continuous_sqrt.continuousAt.tendsto.comp hGinner)
  have hG : Tendsto
      (fun T : Real => Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
        Real.sqrt (T * Real.sqrt (1 + K ^ 2) / Real.pi))
      (𝓝[>] 0) (𝓝 (Real.sqrt (1 / 2))) := by
    simpa [mul_assoc, mul_left_comm, mul_comm] using
      (tendsto_const_nhds.add
        ((hGroot.const_mul (2 * Real.sqrt 2)).const_mul Q))
  have hF0 : Real.sqrt (2 / K) < 1 - eta := by
    have hsK : (Real.sqrt (2 / K)) ^ 2 = 2 / K := by
      apply Real.sq_sqrt
      positivity
    have hKpos : 0 < K := by nlinarith
    have hKbound : (2 : Real) / K ≤ 1 / 4 := by
      apply (div_le_iff₀ hKpos).2
      nlinarith
    have hsle : Real.sqrt (2 / K) ≤ 1 / 2 := by
      nlinarith [Real.sq_sqrt (by norm_num : (0 : Real) ≤ (1 / 2 : Real))]
    nlinarith
  have hG0 : Real.sqrt (1 / 2) < 1 - eta := by
    have hs : (Real.sqrt (1 / 2)) ^ 2 = (1 / 2 : Real) :=
      Real.sq_sqrt (by norm_num)
    nlinarith
  have hFe : ∀ᶠ T : Real in 𝓝[>] 0,
      Real.sqrt (2 / K) +
        4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi) < 1 - eta :=
    (tendsto_order.1 hF).2 (1 - eta) hF0
  have hGe : ∀ᶠ T : Real in 𝓝[>] 0,
      Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
        Real.sqrt (T * Real.sqrt (1 + K ^ 2) / Real.pi) < 1 - eta :=
    (tendsto_order.1 hG).2 (1 - eta) hG0
  obtain ⟨T, hT⟩ := Filter.nonempty_of_mem
    (inter_mem (Ioo_mem_nhdsGT (by norm_num : (0 : Real) < 1 / 4))
      (inter_mem hFe hGe))
  exact ⟨T, hT.1.1, hT.1.2.le, le_of_lt hT.2.1, le_of_lt hT.2.2⟩

theorem exists_n6_5_remote_budget_parameters
    {C : Real} (hC : 0 ≤ C) :
    ∃ eta Q T tau : Real,
      0 < eta ∧ 0 < Q ∧ 0 < T ∧ T ≤ 1 / 4 ∧
      0 < tau ∧ tau ≤ T ∧ tau ≤ 1 / 4 ∧
      2 * C * (1 / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt tau / (Real.sqrt Real.pi * Real.sqrt Q) +
        Real.sqrt ((growingRemoteNTau tau : Real) * tau / Real.pi)) +
        3 * Real.sqrt (tau / Real.pi) +
        2 * (Real.exp (-((1 : Real) ^ 2)) / ((1 : Real) * Real.sqrt Real.pi)) ≤
          1 - eta ∧
      Real.sqrt (2 / 8) +
        4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T) / Real.pi) ≤ 1 - eta ∧
      Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
        Real.sqrt (T * Real.sqrt 65 / Real.pi) ≤ 1 - eta := by
  have htail1 : 2 * (Real.exp (-((1 : Real) ^ 2)) /
      ((1 : Real) * Real.sqrt Real.pi)) < 1 := by
    have he : Real.exp (-1) < (1 : Real) / 2 := Real.exp_neg_one_lt_half
    have hspos : 0 < Real.sqrt Real.pi := Real.sqrt_pos.2 Real.pi_pos
    have hsone : 1 < Real.sqrt Real.pi := by
      have hs : (Real.sqrt Real.pi) ^ 2 = Real.pi := Real.sq_sqrt Real.pi_pos.le
      nlinarith [Real.pi_gt_three]
    rw [show -((1 : Real) ^ 2) = (-1 : Real) by norm_num, one_mul]
    rw [show 2 * (Real.exp (-1) / Real.sqrt Real.pi) =
      (2 * Real.exp (-1)) / Real.sqrt Real.pi by ring]
    apply (div_lt_iff₀ hspos).2
    nlinarith
  let eta0 : Real := (1 - 2 * (Real.exp (-1) / Real.sqrt Real.pi)) / 2
  have heta0 : 0 < eta0 := by
    dsimp [eta0]
    have htail1' : 2 * (Real.exp (-1) / Real.sqrt Real.pi) < 1 := by
      simpa using htail1
    nlinarith
  let eta : Real := eta0 / 2
  have heta : 0 < eta := by positivity
  have heta4 : eta < 1 / 4 := by
    dsimp [eta, eta0]
    have hexp : 0 < Real.exp (-1) := Real.exp_pos _
    have hspos : 0 < Real.sqrt Real.pi := Real.sqrt_pos.2 Real.pi_pos
    have hA : 0 < 2 * (Real.exp (-1) / Real.sqrt Real.pi) := by positivity
    nlinarith
  have htail : 2 * (Real.exp (-((1 : Real) ^ 2)) /
      ((1 : Real) * Real.sqrt Real.pi)) < 1 - eta := by
    rw [show -((1 : Real) ^ 2) = (-1 : Real) by norm_num, one_mul]
    dsimp [eta, eta0]
    have htail1' : 2 * (Real.exp (-1) / Real.sqrt Real.pi) < 1 := by
      simpa using htail1
    nlinarith
  obtain ⟨Q, hQ, hQ0⟩ := exists_Q_high_denominator_budget
    (B := (1 : Real)) (C := C) (eta := eta) (by norm_num) hC heta htail
  obtain ⟨T, hT, hTquarter, hfiniteT, hnearT⟩ :=
    exists_n6_5_small_budget_scale hQ heta heta4
  have hQbudget : 2 * C * 1 / (Real.sqrt Real.pi * Real.sqrt Q) +
      2 * (Real.exp (-((1 : Real) ^ 2)) /
        ((1 : Real) * Real.sqrt Real.pi)) < 1 - eta := hQ0
  obtain ⟨tau, htau, htauquarter, htauT, htaubudget⟩ :=
    exists_tau_high_denominator_budget (B := (1 : Real)) (Q := Q) (C := C)
      (eta := eta) (T := T) (by norm_num) hQ hC heta hT hQbudget
  refine ⟨eta, Q, T, tau, heta, hQ, hT, hTquarter, htau, htauT,
    htauquarter, ?_, hfiniteT, hnearT⟩
  simpa using htaubudget

theorem exists_n6_5_remote_gap_at_C8 :
    ∃ eta tau : Real, 0 < eta ∧ 0 < tau ∧ tau ≤ 1 / 4 ∧
      ∀ t : Real, 8 * tau ≤ growingRemotePiDistance t →
        ∀ x : Real,
          ‖growingRemoteTheta tau t x‖ /
              growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  obtain ⟨C, hC0⟩ := n6_2_high_denominator_normalized_bound
  obtain ⟨eta, Q, T, tau, heta, hQ, hT, hTquarter, htau, htauT,
      htauquarter, hhighbudget, hfiniteT, hnearT⟩ :=
    exists_n6_5_remote_budget_parameters (C := (C : Real)) C.coe_nonneg
  obtain ⟨hK, hdelta, htauδ, hdir, hfinite, hnear⟩ :=
    n6_5_branch_budgets_of_tau_le hQ heta hT htau htauT hTquarter
      hfiniteT hnearT
  have hhigh : ∀ {t x : Real} {p : Int} {q : Nat},
      1 ≤ q → Int.gcd p (q : Int) = 1 →
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
      Q ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
      ‖growingRemoteTheta tau t x‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta := by
    intro t x p q hq hgcd happ hqQ hqN
    have hqreal : 0 < (q : Real) := by exact_mod_cast (show 0 < q by omega)
    have hraw := hC0 (B := (1 : Real)) htau (by norm_num) t x p q hq hgcd happ
    have hscalar := n6_2_high_denominator_scalar_bound
      (N := (growingRemoteNTau tau : Real)) (q := (q : Real))
      C.coe_nonneg (by norm_num : (0 : Real) < 1) hQ htau
      (by positivity : 0 ≤ (growingRemoteNTau tau : Real)) hqreal hqQ hqN
    exact (hraw.trans hscalar).trans hhighbudget
  refine ⟨eta, tau, heta, htau, htauquarter, ?_⟩
  intro t hdist x
  exact n6_5_remote_gap_of_branch_budgets hK hQ htau htauquarter heta
    hdelta htauδ hdist hdir hfinite hnear hhigh x

theorem exists_n6_5_remote_gap_of_C_ge_eight
    {C : Real} (hC : 8 ≤ C) :
    ∃ eta tau : Real, 0 < eta ∧ 0 < tau ∧ tau ≤ 1 / 4 ∧
      ∀ t : Real, C * tau ≤ growingRemotePiDistance t →
        ∀ x : Real,
          ‖growingRemoteTheta tau t x‖ /
              growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  obtain ⟨eta, tau, heta, htau, htauquarter, hgap⟩ :=
    exists_n6_5_remote_gap_at_C8
  refine ⟨eta, tau, heta, htau, htauquarter, ?_⟩
  intro t hdist x
  apply hgap t ?_ x
  exact (mul_le_mul_of_nonneg_right hC htau.le).trans hdist

theorem exists_n6_5_remote_gap_of_pos
    {Creq : Real} (hCreq : 0 < Creq) (hCreq8 : 8 ≤ Creq) :
    ∃ eta tau : Real, 0 < eta ∧ 0 < tau ∧ tau ≤ 1 / 4 ∧
      ∀ t : Real, Creq * tau ≤ growingRemotePiDistance t →
        ∀ x : Real,
          ‖growingRemoteTheta tau t x‖ /
              growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  obtain ⟨C0, hC0⟩ := n6_2_high_denominator_normalized_bound
  obtain ⟨eta0, Q, T0, tau0, heta0, hQ, hT0, hT0quarter, htau0, htau0T,
      htau0quarter, hhigh0, hfinite0, hnear0⟩ :=
    exists_n6_5_remote_budget_parameters (C := (C0 : Real)) C0.coe_nonneg
  have htailnonneg : 0 ≤
      2 * (Real.exp (-((1 : Real) ^ 2)) /
        ((1 : Real) * Real.sqrt Real.pi)) := by positivity
  have hsmallpositive : 0 <
      4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T0) / Real.pi) := by
    positivity
  have heta0half : eta0 < 1 / 2 := by
    have hbase : Real.sqrt (2 / 8) < 1 - eta0 := by
      have hrestpos : 0 < 2 * (C0 : Real) *
          (Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) := by positivity
      have hfull_eq :
          2 * (C0 : Real) *
              (1 / (Real.sqrt Real.pi * Real.sqrt Q) +
                Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
                Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
            3 * Real.sqrt (tau0 / Real.pi) +
            2 * (Real.exp (-((1 : Real) ^ 2)) /
              ((1 : Real) * Real.sqrt Real.pi)) =
          2 * (C0 : Real) /
              (Real.sqrt Real.pi * Real.sqrt Q) +
            2 * (C0 : Real) *
              (Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
                Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
            3 * Real.sqrt (tau0 / Real.pi) +
            2 * (Real.exp (-((1 : Real) ^ 2)) /
              ((1 : Real) * Real.sqrt Real.pi)) := by ring
      rw [hfull_eq] at hhigh0
      nlinarith
    have hs : Real.sqrt (2 / 8) = (1 / 2 : Real) := by norm_num
    rw [hs] at hbase
    have hp : 0 < 4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T0) / Real.pi) := by
      positivity
    nlinarith [hfinite0]
  let eta : Real := eta0 / 2
  have heta : 0 < eta := by positivity
  have heta4 : eta < 1 / 4 := by dsimp [eta]; nlinarith
  let K : Real := max Creq 8
  have hK8 : 8 ≤ K := by dsimp [K]; exact le_max_right _ _
  have hKpos : 0 < K := by nlinarith
  obtain ⟨T, hT, hTquarter, hfiniteT, hnearT⟩ :=
    exists_n6_5_small_budget_scale_general hK8 hQ heta heta4
  have hstatic0 : 2 * (C0 : Real) /
      (Real.sqrt Real.pi * Real.sqrt Q) +
      2 * (Real.exp (-((1 : Real) ^ 2)) /
        ((1 : Real) * Real.sqrt Real.pi)) < 1 - eta0 := by
    have hrestpos : 0 < 2 * (C0 : Real) *
          (Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) := by positivity
    have hfull_eq :
        2 * (C0 : Real) *
            (1 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) =
        2 * (C0 : Real) /
            (Real.sqrt Real.pi * Real.sqrt Q) +
          2 * (C0 : Real) *
            (Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) := by ring
    rw [hfull_eq] at hhigh0
    linarith
  have hstatic : 2 * (C0 : Real) /
      (Real.sqrt Real.pi * Real.sqrt Q) +
      2 * (Real.exp (-((1 : Real) ^ 2)) /
        ((1 : Real) * Real.sqrt Real.pi)) < 1 - eta := by
    have heta_le : eta ≤ eta0 := by dsimp [eta]; nlinarith
    nlinarith [hstatic0]
  obtain ⟨tau, htau, htauquarter, htauT, hhigh⟩ :=
    exists_tau_high_denominator_budget (B := (1 : Real)) (Q := Q)
      (C := (C0 : Real)) (eta := eta) (T := T) (by norm_num) hQ C0.coe_nonneg
      heta hT (by simpa [one_mul] using hstatic)
  obtain ⟨hKpos', hdelta, htauδ, hdir, hfinite, hnear⟩ :=
    n6_5_branch_budgets_of_tau_le_general hK8 hQ heta hT htau htauT
      hTquarter hfiniteT hnearT
  have hhigh' : ∀ {t x : Real} {p : Int} {q : Nat},
      1 ≤ q → Int.gcd p (q : Int) = 1 →
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
      Q ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
      ‖growingRemoteTheta tau t x‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta := by
    intro t x p q hq hgcd happ hqQ hqN
    have hqreal : 0 < (q : Real) := by exact_mod_cast (show 0 < q by omega)
    have hraw := hC0 (B := (1 : Real)) htau (by norm_num) t x p q hq hgcd happ
    have hscalar := n6_2_high_denominator_scalar_bound
      (N := (growingRemoteNTau tau : Real)) (q := (q : Real))
      C0.coe_nonneg (by norm_num : (0 : Real) < 1) hQ htau
      (by positivity : 0 ≤ (growingRemoteNTau tau : Real)) hqreal hqQ hqN
    exact (hraw.trans hscalar).trans hhigh
  refine ⟨eta, tau, heta, htau, htauquarter, ?_⟩
  intro t hdist x
  have hKeq : K = Creq := by
    dsimp [K]
    exact max_eq_left hCreq8
  apply n6_5_remote_gap_of_branch_budgets hKpos' hQ htau htauquarter heta
    hdelta htauδ ?_ hdir hfinite hnear hhigh' x
  simpa [hKeq] using hdist

theorem n6_5_remote_gap_of_branch_budgets_all_C
    {C Qcut tau delta eta t : Real}
    (hC : 0 < C) (hQcut : 0 < Qcut) (htau : 0 < tau)
    (htauQ : tau ≤ 1 / 4) (heta : 0 < eta)
    (hdelta : 0 ≤ delta) (htauδ : tau ≤ delta)
    (hdist : C * tau ≤ growingRemotePiDistance t)
    (hdirichlet : ∀ {q : Nat}, 1 ≤ q →
      Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤ delta)
    (hexceptional : (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
      4 * Real.sqrt (Real.sqrt 2 * delta / Real.pi) ≤ 1 - eta)
    (hqge : Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Qcut *
      Real.sqrt (2 * delta / Real.pi) ≤ 1 - eta)
    (hhigh : ∀ {x : Real} {p : Int} {q : Nat},
      1 ≤ q → Int.gcd p (q : Int) = 1 →
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
      Qcut ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
      ‖growingRemoteTheta tau t x‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta) :
    ∀ x : Real,
      ‖growingRemoteTheta tau t x‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  obtain ⟨p, q, a, Q, beta, hq1, hqN, hgcd, hQpos, hQle, hcop,
      hcenter, hdistbeta, happ, hsplit⟩ :=
    exists_growingRemote_low_cusp_data_real_cutoff_split t
      (N := growingRemoteNTau tau) (Qcut := Qcut)
      (growingRemoteNTau_pos htau) hQcut
  rcases hsplit with hhighq | hlowq
  · intro x
    have hqNr : (q : Real) ≤ (growingRemoteNTau tau : Real) := by exact_mod_cast hqN
    exact hhigh hq1 hgcd happ (le_of_lt hhighq) hqNr
  have hbetaδ : |beta| ≤ delta := hdistbeta.trans (hdirichlet hq1)
  have hQlow : (q : Real) ≤ Qcut := hlowq.1
  have hQlow2 : (Q : Real) ≤ 2 * Qcut := hlowq.2.1
  rcases hlowq.2.2 with hQ1 | hQ2 | hQ3
  · have hsep : C * tau ≤ |beta| :=
      n6_5_exceptional_cusp_separation (t := t) (C := C) (tau := tau)
        (N := growingRemoteNTau tau) (q := q) (a := a) (Q := Q) (beta := beta)
        (growingRemoteNTau_ge_two_of_le_quarter htau htauQ) hq1 hdist
        (Or.inl hQ1) hcenter hdistbeta
    have hteq : t = 2 * Real.pi * (a : Real) + beta := by
      subst Q
      norm_num at hcenter
      linarith
    intro x
    rw [hteq]
    have hraw := n6_5_q1_separated_transition_bound_all_x htau hC hsep a x
    have hS : Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
        Real.sqrt (Real.sqrt 2 * delta / Real.pi) := by
      apply Real.sqrt_le_sqrt
      apply div_le_div_of_nonneg_right _ Real.pi_pos.le
      have hSupper : Real.sqrt (tau ^ 2 + beta ^ 2) ≤ Real.sqrt 2 * delta := by
        apply (Real.sqrt_le_iff).2
        constructor
        · positivity
        have hb2 : beta ^ 2 ≤ delta ^ 2 := by
          have hab : 0 ≤ |beta| := abs_nonneg beta
          simpa [sq_abs] using ((sq_le_sq₀ hab hdelta).2 hbetaδ)
        have ht2 : tau ^ 2 ≤ delta ^ 2 := by nlinarith
        have hs2 : (Real.sqrt 2) ^ 2 = (2 : Real) := Real.sq_sqrt (by norm_num)
        nlinarith
      exact hSupper
    calc
      _ ≤ (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
          4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := hraw
      _ ≤ (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
          4 * Real.sqrt (Real.sqrt 2 * delta / Real.pi) := by gcongr
      _ ≤ 1 - eta := hexceptional
  · have hsep : C * tau ≤ |beta| :=
      n6_5_exceptional_cusp_separation (t := t) (C := C) (tau := tau)
        (N := growingRemoteNTau tau) (q := q) (a := a) (Q := Q) (beta := beta)
        (growingRemoteNTau_ge_two_of_le_quarter htau htauQ) hq1 hdist
        (Or.inr hQ2) hcenter hdistbeta
    have hteq : t = 2 * Real.pi * (a : Real) / (2 : Real) + beta := by
      subst Q
      linarith
    intro x
    rw [hteq]
    have hcop2 : IsCoprime a (2 : Int) := by simpa [hQ2] using hcop
    have hraw := n6_5_q2_separated_transition_bound_all_x htau hC hsep a hcop2 x
    have hS : Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) ≤
        Real.sqrt (Real.sqrt 2 * delta / Real.pi) := by
      apply Real.sqrt_le_sqrt
      apply div_le_div_of_nonneg_right _ Real.pi_pos.le
      have hSupper : Real.sqrt (tau ^ 2 + beta ^ 2) ≤ Real.sqrt 2 * delta := by
        apply (Real.sqrt_le_iff).2
        constructor
        · positivity
        have hb2 : beta ^ 2 ≤ delta ^ 2 := by
          have hab : 0 ≤ |beta| := abs_nonneg beta
          simpa [sq_abs] using ((sq_le_sq₀ hab hdelta).2 hbetaδ)
        have ht2 : tau ^ 2 ≤ delta ^ 2 := by nlinarith
        have hs2 : (Real.sqrt 2) ^ 2 = (2 : Real) := Real.sq_sqrt (by norm_num)
        nlinarith
      exact hSupper
    calc
      _ ≤ (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
          4 * Real.sqrt (Real.sqrt (tau ^ 2 + beta ^ 2) / Real.pi) := hraw
      _ ≤ (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
          4 * Real.sqrt (Real.sqrt 2 * delta / Real.pi) := by gcongr
      _ ≤ 1 - eta := hexceptional
  · letI : NeZero Q := ⟨by omega⟩
    intro x
    have hteq : t = 2 * Real.pi * (a : Real) / (Q : Real) + beta := by
      linarith
    rw [hteq]
    exact n6_5_q_ge_three_uniform_delta_bound (Q := Qcut) (q := Q) hQcut htau hdelta htauδ hqge
      hQ3 hQlow2 a hcop beta hbetaδ x

theorem exists_n6_5_exceptional_qge_scale
    {C Q eta : Real} (hC : 0 < C) (hQ : 0 < Q) (heta : 0 < eta)
    (hbaseExc : (1 + C ^ 2) ^ (-(1 / 4 : Real)) < 1 - eta)
    (hbaseQ : Real.sqrt (1 / 2) < 1 - eta) :
    ∃ T : Real, 0 < T ∧ T ≤ 1 / 4 ∧
      (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
          4 * Real.sqrt (Real.sqrt 2 * Real.sqrt T) ≤ 1 - eta ∧
      Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
          Real.sqrt (2 * Real.sqrt T) ≤ 1 - eta := by
  have hsqrt : Tendsto Real.sqrt (𝓝[>] (0 : Real)) (𝓝 0) := by
    simpa using (Real.continuous_sqrt.continuousAt : ContinuousAt Real.sqrt 0).tendsto.mono_left
      nhdsWithin_le_nhds
  have hEinner : Tendsto (fun T : Real => Real.sqrt 2 * Real.sqrt T)
      (𝓝[>] 0) (𝓝 0) := by
    simpa using (tendsto_const_nhds.mul hsqrt)
  have hEroot : Tendsto (fun T : Real => Real.sqrt (Real.sqrt 2 * Real.sqrt T))
      (𝓝[>] 0) (𝓝 0) := by
    simpa [Function.comp_def] using
      (Real.continuous_sqrt.continuousAt.tendsto.comp hEinner)
  have hQinner : Tendsto (fun T : Real => 2 * Real.sqrt T)
      (𝓝[>] 0) (𝓝 0) := by
    simpa using (hsqrt.const_mul 2)
  have hQroot : Tendsto (fun T : Real => Real.sqrt (2 * Real.sqrt T))
      (𝓝[>] 0) (𝓝 0) := by
    simpa [Function.comp_def] using
      (Real.continuous_sqrt.continuousAt.tendsto.comp hQinner)
  have hExc : Tendsto
      (fun T : Real => (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
        4 * Real.sqrt (Real.sqrt 2 * Real.sqrt T))
      (𝓝[>] 0) (𝓝 ((1 + C ^ 2) ^ (-(1 / 4 : Real)))) := by
    convert (tendsto_const_nhds.add (hEroot.const_mul 4)) using 1 <;> ring_nf
  have hQbound : Tendsto
      (fun T : Real => Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
        Real.sqrt (2 * Real.sqrt T))
      (𝓝[>] 0) (𝓝 (Real.sqrt (1 / 2))) := by
    simpa [mul_assoc, mul_left_comm, mul_comm] using
      (tendsto_const_nhds.add
        ((hQroot.const_mul (2 * Real.sqrt 2)).const_mul Q))
  have hExce : ∀ᶠ T : Real in 𝓝[>] 0,
      (1 + C ^ 2) ^ (-(1 / 4 : Real)) +
        4 * Real.sqrt (Real.sqrt 2 * Real.sqrt T) < 1 - eta :=
    (tendsto_order.1 hExc).2 (1 - eta) hbaseExc
  have hQe : ∀ᶠ T : Real in 𝓝[>] 0,
      Real.sqrt (1 / 2) + 2 * Real.sqrt 2 * Q *
        Real.sqrt (2 * Real.sqrt T) < 1 - eta :=
    (tendsto_order.1 hQbound).2 (1 - eta) hbaseQ
  obtain ⟨T, hT⟩ := Filter.nonempty_of_mem
    (inter_mem (Ioo_mem_nhdsGT (by norm_num : (0 : Real) < 1 / 4))
      (inter_mem hExce hQe))
  exact ⟨T, hT.1.1, hT.1.2.le, le_of_lt hT.2.1, le_of_lt hT.2.2⟩

theorem exists_n6_5_remote_gap_all_pos_C
    {Creq : Real} (hCreq : 0 < Creq) :
    ∃ eta tau : Real, 0 < eta ∧ 0 < tau ∧ tau ≤ 1 / 4 ∧
      ∀ t : Real, Creq * tau ≤ growingRemotePiDistance t →
        ∀ x : Real,
          ‖growingRemoteTheta tau t x‖ /
              growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  obtain ⟨C0, hC0⟩ := n6_2_high_denominator_normalized_bound
  obtain ⟨eta0, Q, T0, tau0, heta0, hQ, hT0, hT0quarter, htau0, htau0T,
      htau0quarter, hhigh0, hfinite0, hnear0⟩ :=
    exists_n6_5_remote_budget_parameters (C := (C0 : Real)) C0.coe_nonneg
  have heta0half : eta0 < 1 / 2 := by
    have hrestpos : 0 < 2 * (C0 : Real) *
          (Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) := by positivity
    have hfull_eq :
        2 * (C0 : Real) *
            (1 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) =
        2 * (C0 : Real) /
            (Real.sqrt Real.pi * Real.sqrt Q) +
          2 * (C0 : Real) *
            (Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) := by ring
    rw [hfull_eq] at hhigh0
    have hp : 0 < 4 * Real.sqrt ((2 * Q) * (Real.pi * Real.sqrt T0) / Real.pi) := by
      positivity
    have hbase : Real.sqrt (2 / 8) < 1 - eta0 := by nlinarith [hfinite0, hp]
    have hs : Real.sqrt (2 / 8) = (1 / 2 : Real) := by norm_num
    rw [hs] at hbase
    nlinarith [hfinite0]
  let baseExc : Real := (1 + Creq ^ 2) ^ (-(1 / 4 : Real))
  let baseQ : Real := Real.sqrt (1 / 2)
  have hbaseExc0 : baseExc < 1 := by
    dsimp [baseExc]
    apply (Real.rpow_lt_one_iff (by positivity)).2
    right
    left
    constructor
    · nlinarith [sq_pos_of_pos hCreq]
    · norm_num
  have hbaseQ0 : baseQ < 1 := by
    dsimp [baseQ]
    nlinarith [Real.sq_sqrt (by norm_num : (0 : Real) ≤ (1 / 2 : Real))]
  let eta : Real := min (eta0 / 2)
      (min ((1 - baseExc) / 2) ((1 - baseQ) / 2))
  have heta : 0 < eta := by
    dsimp [eta]
    positivity
  have heta4 : eta < 1 / 4 := by
    have hle : eta ≤ eta0 / 2 := min_le_left _ _
    nlinarith
  have hbaseExc : baseExc < 1 - eta := by
    have hle : eta ≤ (1 - baseExc) / 2 := le_trans (min_le_right _ _) (min_le_left _ _)
    nlinarith
  have hbaseQ : baseQ < 1 - eta := by
    have hle : eta ≤ (1 - baseQ) / 2 := le_trans (min_le_right _ _) (min_le_right _ _)
    nlinarith
  obtain ⟨T, hT, hTquarter, hExcT, hQT⟩ :=
    exists_n6_5_exceptional_qge_scale hCreq hQ heta hbaseExc hbaseQ
  have hstatic0 : 2 * (C0 : Real) /
      (Real.sqrt Real.pi * Real.sqrt Q) +
      2 * (Real.exp (-((1 : Real) ^ 2)) /
        ((1 : Real) * Real.sqrt Real.pi)) < 1 - eta0 := by
    have hrestpos : 0 < 2 * (C0 : Real) *
          (Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) := by positivity
    have hfull_eq :
        2 * (C0 : Real) *
            (1 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) =
        2 * (C0 : Real) /
            (Real.sqrt Real.pi * Real.sqrt Q) +
          2 * (C0 : Real) *
            (Real.sqrt tau0 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0 : Real) * tau0 / Real.pi)) +
          3 * Real.sqrt (tau0 / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) := by ring
    rw [hfull_eq] at hhigh0
    linarith
  have hstatic : 2 * (C0 : Real) /
      (Real.sqrt Real.pi * Real.sqrt Q) +
      2 * (Real.exp (-((1 : Real) ^ 2)) /
        ((1 : Real) * Real.sqrt Real.pi)) < 1 - eta := by
    have hle : eta ≤ eta0 := by
      exact le_trans (min_le_left _ _) (by nlinarith)
    nlinarith [hstatic0]
  obtain ⟨tau, htau, htauquarter, htauT, hhigh⟩ :=
    exists_tau_high_denominator_budget (B := (1 : Real)) (Q := Q)
      (C := (C0 : Real)) (eta := eta) (T := T) (by norm_num) hQ C0.coe_nonneg
      heta hT (by simpa [one_mul] using hstatic)
  have hdelta : 0 ≤ Real.pi * Real.sqrt T := by positivity
  have htauδ : tau ≤ Real.pi * Real.sqrt T := by
    have hroot : T ≤ Real.sqrt T := by
      have hs : (Real.sqrt T) ^ 2 = T := Real.sq_sqrt hT.le
      nlinarith [Real.pi_gt_three]
    nlinarith [Real.pi_gt_three]
  have hdir : ∀ {q : Nat}, 1 ≤ q →
      Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤
        Real.pi * Real.sqrt T := by
    intro q hq
    exact growingRemoteNTau_dirichlet_error_le htau (by gcongr) (q := q) hq
  have hexceptional : baseExc +
      4 * Real.sqrt (Real.sqrt 2 * (Real.pi * Real.sqrt T) / Real.pi) ≤ 1 - eta := by
    convert hExcT using 1 <;> field_simp [Real.pi_ne_zero] <;> ring
  have hqge : baseQ + 2 * Real.sqrt 2 * Q *
      Real.sqrt (2 * (Real.pi * Real.sqrt T) / Real.pi) ≤ 1 - eta := by
    convert hQT using 1 <;> field_simp [Real.pi_ne_zero] <;> ring
  have hhigh' : ∀ {t x : Real} {p : Int} {q : Nat},
      1 ≤ q → Int.gcd p (q : Int) = 1 →
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
      Q ≤ (q : Real) → (q : Real) ≤ (growingRemoteNTau tau : Real) →
      ‖growingRemoteTheta tau t x‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta := by
    intro t x p q hq hgcd happ hqQ hqN
    have hqreal : 0 < (q : Real) := by exact_mod_cast (show 0 < q by omega)
    have hraw := hC0 (B := (1 : Real)) htau (by norm_num) t x p q hq hgcd happ
    have hscalar := n6_2_high_denominator_scalar_bound
      (N := (growingRemoteNTau tau : Real)) (q := (q : Real)) C0.coe_nonneg
      (by norm_num : (0 : Real) < 1) hQ htau
      (by positivity : 0 ≤ (growingRemoteNTau tau : Real)) hqreal hqQ hqN
    exact (hraw.trans hscalar).trans hhigh
  refine ⟨eta, tau, heta, htau, htauquarter, ?_⟩
  intro t hdist x
  exact n6_5_remote_gap_of_branch_budgets_all_C hCreq hQ htau htauquarter heta
    (by positivity) htauδ hdist hdir hexceptional hqge hhigh' x

set_option maxHeartbeats 800000 in
theorem exists_n6_5_remote_gap_uniform_all_pos_C
    {Creq : Real} (hCreq : 0 < Creq) :
    ∃ eta tau0 : Real, 0 < eta ∧ eta < 1 / 4 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 4 ∧
      ∀ {tau : Real}, 0 < tau → tau ≤ tau0 →
        ∀ t : Real, Creq * tau ≤ growingRemotePiDistance t →
          ∀ x : Real,
            ‖growingRemoteTheta tau t x‖ /
                growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  obtain ⟨C0, hC0⟩ := n6_2_high_denominator_normalized_bound
  obtain ⟨eta0, Q, T0, tau0', heta0, hQ, hT0, hT0quarter, htau0, htau0T,
      htau0quarter, hhigh0, hfinite0, hnear0⟩ :=
    exists_n6_5_remote_budget_parameters (C := (C0 : Real)) C0.coe_nonneg
  have heta0half : eta0 < 1 / 2 := by
    have hrestpos : 0 < 2 * (C0 : Real) *
          (Real.sqrt tau0' / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt ((growingRemoteNTau tau0' : Real) * tau0' / Real.pi)) +
          3 * Real.sqrt (tau0' / Real.pi) := by positivity
    have hfull_eq :
        2 * (C0 : Real) *
            (1 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt tau0' / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0' : Real) * tau0' / Real.pi)) +
          3 * Real.sqrt (tau0' / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) =
        2 * (C0 : Real) /
            (Real.sqrt Real.pi * Real.sqrt Q) +
          2 * (C0 : Real) *
            (Real.sqrt tau0' / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0' : Real) * tau0' / Real.pi)) +
          3 * Real.sqrt (tau0' / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) := by ring
    rw [hfull_eq] at hhigh0
    have hp : 0 < 4 * Real.sqrt ((2 * Q) *
        (Real.pi * Real.sqrt T0) / Real.pi) := by positivity
    have hbase : Real.sqrt (2 / 8) < 1 - eta0 := by
      nlinarith [hfinite0, hp]
    have hs : Real.sqrt (2 / 8) = (1 / 2 : Real) := by norm_num
    rw [hs] at hbase
    nlinarith [hfinite0]
  let baseExc : Real := (1 + Creq ^ 2) ^ (-(1 / 4 : Real))
  let baseQ : Real := Real.sqrt (1 / 2)
  have hbaseExc0 : baseExc < 1 := by
    dsimp [baseExc]
    apply (Real.rpow_lt_one_iff (by positivity)).2
    right
    left
    constructor
    · nlinarith [sq_pos_of_pos hCreq]
    · norm_num
  have hbaseQ0 : baseQ < 1 := by
    dsimp [baseQ]
    nlinarith [Real.sq_sqrt (by norm_num : (0 : Real) ≤ (1 / 2 : Real))]
  let eta : Real := min (eta0 / 2)
      (min ((1 - baseExc) / 2) ((1 - baseQ) / 2))
  have heta : 0 < eta := by
    dsimp [eta]
    positivity
  have heta4 : eta < 1 / 4 := by
    have hle : eta ≤ eta0 / 2 := min_le_left _ _
    nlinarith
  have hbaseExc : baseExc < 1 - eta := by
    have hle : eta ≤ (1 - baseExc) / 2 :=
      le_trans (min_le_right _ _) (min_le_left _ _)
    nlinarith
  have hbaseQ : baseQ < 1 - eta := by
    have hle : eta ≤ (1 - baseQ) / 2 :=
      le_trans (min_le_right _ _) (min_le_right _ _)
    nlinarith
  obtain ⟨Texc, hTexc, hTexcquarter, hExcT, hQT⟩ :=
    exists_n6_5_exceptional_qge_scale hCreq hQ heta hbaseExc hbaseQ
  have hstatic0 : 2 * (C0 : Real) /
      (Real.sqrt Real.pi * Real.sqrt Q) +
      2 * (Real.exp (-((1 : Real) ^ 2)) /
        ((1 : Real) * Real.sqrt Real.pi)) < 1 - eta0 := by
    have hrestpos : 0 < 2 * (C0 : Real) *
          (Real.sqrt tau0' / (Real.sqrt Real.pi * Real.sqrt Q) +
            Real.sqrt ((growingRemoteNTau tau0' : Real) * tau0' / Real.pi)) +
          3 * Real.sqrt (tau0' / Real.pi) := by positivity
    have hfull_eq :
        2 * (C0 : Real) *
            (1 / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt tau0' / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0' : Real) * tau0' / Real.pi)) +
          3 * Real.sqrt (tau0' / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) =
        2 * (C0 : Real) /
            (Real.sqrt Real.pi * Real.sqrt Q) +
          2 * (C0 : Real) *
            (Real.sqrt tau0' / (Real.sqrt Real.pi * Real.sqrt Q) +
              Real.sqrt ((growingRemoteNTau tau0' : Real) * tau0' / Real.pi)) +
          3 * Real.sqrt (tau0' / Real.pi) +
          2 * (Real.exp (-((1 : Real) ^ 2)) /
            ((1 : Real) * Real.sqrt Real.pi)) := by ring
    rw [hfull_eq] at hhigh0
    linarith
  have hstatic : 2 * (C0 : Real) /
      (Real.sqrt Real.pi * Real.sqrt Q) +
      2 * (Real.exp (-((1 : Real) ^ 2)) /
        ((1 : Real) * Real.sqrt Real.pi)) < 1 - eta := by
    have hle : eta ≤ eta0 := by
      exact le_trans (min_le_left _ _) (by nlinarith)
    nlinarith [hstatic0]
  obtain ⟨Thigh, hThigh, hThighquarter, huniform⟩ :=
    exists_tau_high_denominator_budget_uniform (B := (1 : Real)) (Q := Q)
      (C := (C0 : Real)) (eta := eta) (by norm_num) hQ C0.coe_nonneg heta
      (by simpa [one_mul] using hstatic)
  let tau0 : Real := min Texc Thigh
  have htau0pos : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min hTexc hThigh
  have htau0quarter : tau0 ≤ 1 / 4 := by
    dsimp [tau0]
    exact (min_le_left _ _).trans hTexcquarter
  refine ⟨eta, tau0, heta, heta4, htau0pos, htau0quarter, ?_⟩
  intro tau htau htau0le t hdist x
  have htauTexc : tau ≤ Texc := htau0le.trans (min_le_left _ _)
  have htauThigh : tau ≤ Thigh :=
    htau0le.trans (min_le_right _ _)
  have hdelta : 0 ≤ Real.pi * Real.sqrt Texc := by positivity
  have hrootExc : Texc ≤ Real.sqrt Texc := by
    have hs : (Real.sqrt Texc) ^ 2 = Texc := Real.sq_sqrt hTexc.le
    nlinarith [Real.pi_gt_three]
  have htauδ : tau ≤ Real.pi * Real.sqrt Texc := by
    nlinarith [htauTexc, Real.pi_gt_three]
  have hpiτ : Real.pi * Real.sqrt tau ≤ Real.pi * Real.sqrt Texc := by
    gcongr
  have hdir : ∀ {q : Nat}, 1 ≤ q →
      Real.pi / (((growingRemoteNTau tau + 1 : Nat) : Real) * (q : Real)) ≤
        Real.pi * Real.sqrt Texc := by
    exact growingRemoteNTau_dirichlet_error_le htau hpiτ
  have hexceptional : baseExc +
      4 * Real.sqrt (Real.sqrt 2 *
        (Real.pi * Real.sqrt Texc) / Real.pi) ≤ 1 - eta := by
    convert hExcT using 1 <;> field_simp [Real.pi_ne_zero] <;> ring
  have hqge : baseQ + 2 * Real.sqrt 2 * Q *
      Real.sqrt (2 * (Real.pi * Real.sqrt Texc) / Real.pi) ≤ 1 - eta := by
    convert hQT using 1 <;> field_simp [Real.pi_ne_zero] <;> ring
  have hhigh' : ∀ {t x : Real} {p : Int} {q : Nat},
      1 ≤ q → Int.gcd p (q : Int) = 1 →
      |t / Real.pi - (p : Real) / (q : Real)| ≤ 1 / (q : Real) ^ 2 →
      Q ≤ (q : Real) → q ≤ (growingRemoteNTau tau : Real) →
      ‖growingRemoteTheta tau t x‖ / growingRemoteThetaNormalizer tau ≤ 1 - eta := by
    intro t x p q hq hgcd happ hqQ hqN
    have hqreal : 0 < (q : Real) := by
      exact_mod_cast (show 0 < q by omega)
    have hbudget := huniform tau htau htauThigh
    have hraw := hC0 (B := (1 : Real)) htau (by norm_num) t x p q hq hgcd happ
    have hscalar := n6_2_high_denominator_scalar_bound
      (N := (growingRemoteNTau tau : Real)) (q := (q : Real)) C0.coe_nonneg
      (by norm_num : (0 : Real) < 1) hQ htau
      (by positivity : 0 ≤ (growingRemoteNTau tau : Real)) hqreal hqQ hqN
    exact (hraw.trans hscalar).trans hbudget
  exact n6_5_remote_gap_of_branch_budgets_all_C hCreq hQ htau
    (by nlinarith [htau0quarter]) heta hdelta htauδ hdist hdir
    hexceptional hqge hhigh' x

theorem exists_n6_5_remote_product_gap_all_pos_C
    {d : Nat} {Creq : Real} (hCreq : 0 < Creq) :
    ∃ eta tau : Real, 0 < eta ∧ 0 < tau ∧ tau ≤ 1 / 4 ∧
      ∀ t : Real, Creq * tau ≤ growingRemotePiDistance t →
        ∀ x : Fin d → Real,
          ‖(∏ i : Fin d, growingRemoteTheta tau t (x i)) /
              (growingRemoteThetaNormalizer tau : Complex) ^ d‖ ≤
            (1 - eta) ^ d := by
  obtain ⟨eta, tau, heta, htau, htauquarter, hscalar⟩ :=
    exists_n6_5_remote_gap_all_pos_C hCreq
  refine ⟨eta, tau, heta, htau, htauquarter, ?_⟩
  intro t hdist x
  apply norm_growingRemoteThetaProduct_div_normalizer_le_pow x
  · exact growingRemoteThetaNormalizer_pos htau
  · intro i
    exact hscalar t hdist (x i)

theorem exists_n6_5_remote_product_gap_uniform_all_pos_C
    {d : Nat} {Creq : Real} (hCreq : 0 < Creq) :
    ∃ eta tau0 : Real, 0 < eta ∧ 0 < tau0 ∧ tau0 ≤ 1 / 4 ∧
      ∀ {tau : Real}, 0 < tau → tau ≤ tau0 →
        ∀ t : Real, Creq * tau ≤ growingRemotePiDistance t →
          ∀ x : Fin d → Real,
            ‖(∏ i : Fin d, growingRemoteTheta tau t (x i)) /
                (growingRemoteThetaNormalizer tau : Complex) ^ d‖ ≤
              (1 - eta) ^ d := by
  obtain ⟨eta, tau0, heta, hetaquarter, htau0, htau0quarter, hscalar⟩ :=
    exists_n6_5_remote_gap_uniform_all_pos_C hCreq
  refine ⟨eta, tau0, heta, htau0, htau0quarter, ?_⟩
  intro tau htau htau0le t hdist x
  apply norm_growingRemoteThetaProduct_div_normalizer_le_pow x
  · exact growingRemoteThetaNormalizer_pos htau
  · intro i
    exact hscalar htau htau0le t hdist (x i)

theorem growingRemotePiDistance_ge_pi_div_three_of_abs_between
    {t : Real} (hlo : Real.pi / 3 ≤ |t|)
    (hhi : |t| < Real.pi / 2) :
    Real.pi / 3 ≤ growingRemotePiDistance t := by
  have hdist : growingRemotePiDistance t = |t| :=
    growingRemotePiDistance_near_zero hhi
  rw [hdist]
  exact hlo

theorem growingRemotePiDistance_ge_pi_div_three_of_abs_between_le
    {t : Real} (hlo : Real.pi / 3 ≤ |t|)
    (hhi : |t| ≤ 2 * Real.pi / 3) :
    Real.pi / 3 ≤ growingRemotePiDistance t := by
  rw [growingRemotePiDistance_eq_abs_sub_round]
  by_cases htpos : 0 ≤ t
  · have htupper : t ≤ 2 * Real.pi / 3 := by
      simpa [abs_of_nonneg htpos] using hhi
    have htlower : Real.pi / 3 ≤ t := by
      simpa [abs_of_nonneg htpos] using hlo
    have hratio_low : (1 / 3 : Real) ≤ t / Real.pi := by
      apply (le_div_iff₀ Real.pi_pos).2
      linarith
    have hratio_high : t / Real.pi ≤ (2 / 3 : Real) := by
      apply (div_le_iff₀ Real.pi_pos).2
      linarith
    by_cases hhalf : t / Real.pi < 1 / 2
    · have hround : round (t / Real.pi) = 0 :=
        round_eq_iff.mpr ⟨by norm_num; linarith, by norm_num; exact hhalf⟩
      have hround' : (round (t / Real.pi) : Real) = 0 := by
        exact_mod_cast hround
      simp only [hround', mul_zero, sub_zero]
      simpa [abs_of_nonneg htpos] using htlower
    · have hround : round (t / Real.pi) = 1 := by
        apply round_eq_iff.mpr
        constructor <;> norm_num <;> linarith
      have hround' : (round (t / Real.pi) : Real) = 1 := by
        exact_mod_cast hround
      simp only [hround', mul_one]
      have htr : t ≤ (2 / 3 : Real) * Real.pi :=
        (div_le_iff₀ Real.pi_pos).mp hratio_high
      rw [abs_of_nonpos (by nlinarith [htr, Real.pi_pos])]
      linarith
  · have htneg : t ≤ 0 := le_of_not_ge htpos
    have htupper : -t ≤ 2 * Real.pi / 3 := by
      simpa [abs_of_nonpos htneg] using hhi
    have htlower : Real.pi / 3 ≤ -t := by
      simpa [abs_of_nonpos htneg] using hlo
    have hratio_low : (-2 / 3 : Real) ≤ t / Real.pi := by
      apply (le_div_iff₀ Real.pi_pos).2
      linarith
    have hratio_high : t / Real.pi ≤ (-1 / 3 : Real) := by
      apply (div_le_iff₀ Real.pi_pos).2
      linarith
    by_cases hhalf : -(1 / 2 : Real) ≤ t / Real.pi
    · have hround : round (t / Real.pi) = 0 :=
        round_eq_iff.mpr ⟨by norm_num; linarith, by norm_num; linarith⟩
      have hround' : (round (t / Real.pi) : Real) = 0 := by
        exact_mod_cast hround
      simp only [hround', mul_zero, sub_zero]
      simpa [abs_of_nonpos htneg] using htlower
    · have hround : round (t / Real.pi) = (-1 : Int) := by
        apply round_eq_iff.mpr
        constructor <;> norm_num <;> linarith
      have hround' : (round (t / Real.pi) : Real) = -1 := by
        exact_mod_cast hround
      simp only [hround', mul_neg, mul_one, sub_neg_eq_add]
      have htr : (-2 / 3 : Real) * Real.pi ≤ t :=
        (le_div_iff₀ Real.pi_pos).mp hratio_low
      rw [abs_of_nonneg (by nlinarith [htr, Real.pi_pos])]
      linarith

/-! General remote-distance geometry for a symmetric central window. -/

theorem growingRemotePiDistance_ge_of_abs_between
    {t eta : Real} (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hlo : eta ≤ |t|) (hhi : |t| ≤ Real.pi - eta) :
    eta ≤ growingRemotePiDistance t := by
  rw [growingRemotePiDistance_eq_abs_sub_round]
  by_cases htpos : 0 ≤ t
  · have htupper : t ≤ Real.pi - eta := by
      simpa [abs_of_nonneg htpos] using hhi
    have htlower : eta ≤ t := by
      simpa [abs_of_nonneg htpos] using hlo
    have hratio_low : 0 ≤ t / Real.pi := by
      exact div_nonneg (by linarith) (by positivity)
    have hratio_high : t / Real.pi ≤ 1 := by
      apply (div_le_iff₀ Real.pi_pos).2
      linarith
    by_cases hhalf : t / Real.pi < 1 / 2
    · have hround : round (t / Real.pi) = 0 := by
        apply round_eq_iff.mpr
        constructor <;> norm_num <;> linarith
      have hround' : (round (t / Real.pi) : Real) = 0 := by
        exact_mod_cast hround
      simp only [hround', mul_zero, sub_zero]
      simpa [abs_of_nonneg htpos] using htlower
    · have hround : round (t / Real.pi) = 1 := by
        apply round_eq_iff.mpr
        constructor <;> norm_num <;> linarith
      have hround' : (round (t / Real.pi) : Real) = 1 := by
        exact_mod_cast hround
      simp only [hround', mul_one]
      rw [abs_of_nonpos (by linarith : t - Real.pi ≤ 0)]
      linarith
  · have htneg : t ≤ 0 := le_of_not_ge htpos
    have htupper : -t ≤ Real.pi - eta := by
      simpa [abs_of_nonpos htneg] using hhi
    have htlower : eta ≤ -t := by
      simpa [abs_of_nonpos htneg] using hlo
    have hratio_low : -1 ≤ t / Real.pi := by
      apply (le_div_iff₀ Real.pi_pos).2
      linarith
    have hratio_high : t / Real.pi ≤ 0 := by
      exact div_nonpos_of_nonpos_of_nonneg (by linarith) (by positivity)
    by_cases hhalf : -(1 / 2 : Real) ≤ t / Real.pi
    · have hround : round (t / Real.pi) = 0 := by
        apply round_eq_iff.mpr
        constructor <;> norm_num <;> linarith
      have hround' : (round (t / Real.pi) : Real) = 0 := by
        exact_mod_cast hround
      simp only [hround', mul_zero, sub_zero]
      simpa [abs_of_nonpos htneg] using htlower
    · have hround : round (t / Real.pi) = (-1 : Int) := by
        apply round_eq_iff.mpr
        constructor <;> norm_num <;> linarith
      have hround' : (round (t / Real.pi) : Real) = -1 := by
        exact_mod_cast hround
      simp only [hround', mul_neg, mul_one, sub_neg_eq_add]
      rw [abs_of_nonneg (by linarith : 0 ≤ t + Real.pi)]
      linarith

theorem norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_le_of_n6_5_gap
    {d : Nat} {Creq eta tau : Real} {q : Complex} {n : Nat}
    (a b : Real) (x : Fin d -> Real) {P : Real}
    (htau : 0 < tau) (hP : 0 ≤ P)
    (hremote : ∀ t : Real, Creq * tau ≤ growingRemotePiDistance t →
      ∀ y : Real,
        ‖growingRemoteTheta tau t y‖ /
            growingRemoteThetaNormalizer tau ≤ 1 - eta)
    (hinterval : ∀ t ∈ Set.uIoc a b,
      Creq * tau ≤ growingRemotePiDistance t)
    (hpole : ∀ t ∈ Set.uIoc a b,
      ‖(1 - q * Complex.exp ((t : Complex) * Complex.I))⁻¹‖ ≤ P) :
    ‖∫ t in a..b,
      growingRemoteCoefficientAngularIntegrand q tau t n x‖ ≤
      P * (1 - eta) ^ d * |b - a| := by
  apply norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_le
  intro t ht
  apply norm_growingRemoteCoefficientAngularIntegrand_le_of_bounds x hP
  · exact hpole t ht
  · apply norm_growingRemoteThetaProduct_div_normalizer_le_pow x
    · exact growingRemoteThetaNormalizer_pos htau
    · intro i
      exact hremote t (hinterval t ht) (x i)

theorem norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_real_pole_le_of_n6_5_gap
    {d : Nat} {Creq eta tau rho : Real} {n : Nat}
    (a b : Real) (x : Fin d -> Real) (htau : 0 < tau)
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (hremote : ∀ t : Real, Creq * tau ≤ growingRemotePiDistance t →
      ∀ y : Real,
        ‖growingRemoteTheta tau t y‖ /
            growingRemoteThetaNormalizer tau ≤ 1 - eta)
    (hinterval : ∀ t ∈ Set.uIoc a b,
      Creq * tau ≤ growingRemotePiDistance t) :
    ‖∫ t in a..b,
      growingRemoteCoefficientAngularIntegrand (rho : Complex) tau t n x‖ ≤
      (1 - rho)⁻¹ * (1 - eta) ^ d * |b - a| := by
  apply norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_le_of_n6_5_gap
    (a := a) (b := b) (x := x) (q := (rho : Complex))
    (htau := htau) (hP := by positivity) hremote hinterval
  intro t ht
  exact norm_growingRemotePole_inv_le_of_real_lt_one hrho0 hrho1

theorem norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_real_pole_le_of_uniform_n6_remote_arc
    {d : Nat} {C eta tau0 rho tau : Real} {n : Nat}
    (a b : Real) (x : Fin d → Real)
    (hC : 0 < C) (heta : 0 < eta) (htau0 : 0 < tau0)
    (htau0quarter : tau0 ≤ 1 / 4)
    (hremote : ∀ {s : Real}, 0 < s → s ≤ tau0 →
      ∀ t : Real, C * s ≤ growingRemotePiDistance t →
        ∀ y : Real,
          ‖growingRemoteTheta s t y‖ /
              growingRemoteThetaNormalizer s ≤ 1 - eta)
    (htau : 0 < tau) (htau0le : tau ≤ tau0)
    (htauC : tau ≤ Real.pi / (3 * C))
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (harc : ∀ t ∈ Set.uIoc a b,
      Real.pi / 3 ≤ |t| ∧ |t| ≤ 2 * Real.pi / 3) :
    ‖∫ t in a..b,
      growingRemoteCoefficientAngularIntegrand (rho : Complex) tau t n x‖ ≤
      (1 - rho)⁻¹ * (1 - eta) ^ d * |b - a| := by
  have hscalar : ∀ t : Real, C * tau ≤ growingRemotePiDistance t →
      ∀ y : Real,
        ‖growingRemoteTheta tau t y‖ /
            growingRemoteThetaNormalizer tau ≤ 1 - eta := by
    intro t hdist y
    exact hremote htau htau0le t hdist y
  have hinterval : ∀ t ∈ Set.uIoc a b,
      C * tau ≤ growingRemotePiDistance t := by
    intro t ht
    have harct := harc t ht
    have hdist := growingRemotePiDistance_ge_pi_div_three_of_abs_between_le
      harct.1 harct.2
    have hCt : C * tau ≤ Real.pi / 3 := by
      have hprod : tau * (3 * C) ≤ Real.pi :=
        (le_div_iff₀ (by positivity : (0 : Real) < 3 * C)).mp htauC
      nlinarith
    exact hCt.trans hdist
  exact norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_real_pole_le_of_n6_5_gap
    (a := a) (b := b) (x := x) (Creq := C) (eta := eta) (tau := tau)
    (rho := rho) (n := n) htau hrho0 hrho1 hscalar hinterval

theorem norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_real_pole_le_of_uniform_n6_remote_window
    {d : Nat} {C delta eta tau0 rho tau : Real} {n : Nat}
    (a b : Real) (x : Fin d → Real)
    (hC : 0 < C) (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (htau0 : 0 < tau0) (htau0quarter : tau0 ≤ 1 / 4)
    (hremote : ∀ {s : Real}, 0 < s → s ≤ tau0 →
      ∀ t : Real, C * s ≤ growingRemotePiDistance t →
        ∀ y : Real,
          ‖growingRemoteTheta s t y‖ /
              growingRemoteThetaNormalizer s ≤ 1 - delta)
    (htau : 0 < tau) (htau0le : tau ≤ tau0)
    (htauC : C * tau ≤ eta)
    (hrho0 : 0 ≤ rho) (hrho1 : rho < 1)
    (hwindow : ∀ t ∈ Set.uIoc a b,
      eta ≤ |t| ∧ |t| ≤ Real.pi - eta) :
    ‖∫ t in a..b,
      growingRemoteCoefficientAngularIntegrand (rho : Complex) tau t n x‖ ≤
      (1 - rho)⁻¹ * (1 - delta) ^ d * |b - a| := by
  apply norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_real_pole_le_of_n6_5_gap
    (a := a) (b := b) (x := x) (Creq := C) (eta := delta) (tau := tau)
    (rho := rho) (n := n) htau hrho0 hrho1
  · intro t hdist y
    exact hremote htau htau0le t hdist y
  · intro t ht
    have hdist : eta ≤ growingRemotePiDistance t := by
      exact growingRemotePiDistance_ge_of_abs_between heta0 hetapi
        (hwindow t ht).1 (hwindow t ht).2
    exact htauC.trans hdist

/-! Pure normalized-contour assembly for an arbitrary symmetric central
window.  It is separated from N6 so that the angular geometry and the remote
theta contraction can be audited independently. -/

theorem norm_criticalCoefficientRemoteIntegral_le_of_two_interval_bounds
    {d n : Nat} {rho eta B : Real} (heta0 : 0 < eta)
    (hetapi : eta ≤ Real.pi / 2) (hB : 0 ≤ B) (x : Fin d → Real)
    (hnegative : ‖∫ t in -Real.pi + eta..-eta,
      gaussianCoefficientAngularIntegrand 1 rho n x t‖ ≤
      B * |(-eta) - (-Real.pi + eta)|)
    (hpositive : ‖∫ t in eta..Real.pi - eta,
      gaussianCoefficientAngularIntegrand 1 rho n x t‖ ≤
      B * |(Real.pi - eta) - eta|) :
    ‖criticalCoefficientRemoteIntegral rho eta n x‖ ≤ B := by
  have hpipos : 0 < Real.pi := Real.pi_pos
  have hnegativeLength : 0 ≤ (-eta) - (-Real.pi + eta) := by linarith
  have hpositiveLength : 0 ≤ (Real.pi - eta) - eta := by linarith
  have hscale : ‖(1 / (2 * Real.pi) : Complex)‖ =
      1 / (2 * Real.pi) := by
    rw [norm_div, norm_one, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos hpipos]
    norm_num
  unfold criticalCoefficientRemoteIntegral
  rw [norm_mul, hscale]
  calc
    (1 / (2 * Real.pi)) *
        ‖(∫ t in -Real.pi + eta..-eta,
            gaussianCoefficientAngularIntegrand 1 rho n x t) +
          ∫ t in eta..Real.pi - eta,
            gaussianCoefficientAngularIntegrand 1 rho n x t‖ ≤
        (1 / (2 * Real.pi)) *
          (‖∫ t in -Real.pi + eta..-eta,
              gaussianCoefficientAngularIntegrand 1 rho n x t‖ +
            ‖∫ t in eta..Real.pi - eta,
              gaussianCoefficientAngularIntegrand 1 rho n x t‖) := by
      gcongr
      exact norm_add_le _ _
    _ ≤ (1 / (2 * Real.pi)) *
          (B * |(-eta) - (-Real.pi + eta)| +
            B * |(Real.pi - eta) - eta|) := by
      gcongr
    _ = B * ((Real.pi - 2 * eta) / Real.pi) := by
      rw [abs_of_nonneg hnegativeLength, abs_of_nonneg hpositiveLength]
      field_simp [ne_of_gt hpipos]
      ring
    _ ≤ B := by
      have hfactor : (Real.pi - 2 * eta) / Real.pi ≤ 1 := by
        apply (div_le_one hpipos).2
        linarith
      exact mul_le_of_le_one_right hB hfactor

/-! Transfer the N6 remote-window carrier into the normalized Gaussian
coefficient contour.  `delta` is the contraction constant and `eta` is the
central angular window; keeping them separate is essential when `eta` shrinks
with the saddle scale. -/
theorem norm_criticalCoefficientRemoteIntegral_le_of_uniform_n6_remote_window
    {d n : Nat} {C delta eta tau0 tau : Real} (x : Fin d -> Real)
    (hC : 0 < C) (heta0 : 0 < eta) (hetapi : eta <= Real.pi / 2)
    (htau0 : 0 < tau0) (htau0quarter : tau0 <= 1 / 4)
    (hremote : forall {s : Real}, 0 < s -> s <= tau0 ->
      forall t : Real, C * s <= growingRemotePiDistance t ->
        forall y : Real,
          ‖growingRemoteTheta s t y‖ /
              growingRemoteThetaNormalizer s <= 1 - delta)
    (htau : 0 < tau) (htau0le : tau <= tau0) (htauC : C * tau <= eta)
    (hdelta : delta <= 1) :
    ‖criticalCoefficientRemoteIntegral (Real.exp (-tau)) eta n x‖ <=
      (1 - Real.exp (-tau))⁻¹ * (1 - delta) ^ d := by
  let rho : Real := Real.exp (-tau)
  let B : Real := (1 - rho)⁻¹ * (1 - delta) ^ d
  have hrho0 : 0 <= rho := by
    dsimp [rho]
    positivity
  have hrho1 : rho < 1 := by
    dsimp [rho]
    rw [Real.exp_lt_one_iff]
    linarith
  have hB : 0 <= B := by
    dsimp [B]
    apply mul_nonneg
    · exact inv_nonneg.mpr (by linarith)
    · exact pow_nonneg (by linarith) _
  have hnegOrder : -Real.pi + eta <= -eta := by
    nlinarith [Real.pi_pos]
  have hposOrder : eta <= Real.pi - eta := by
    nlinarith [Real.pi_pos]
  have hnegativeGrowing :=
    norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_real_pole_le_of_uniform_n6_remote_window
      (d := d) (C := C) (delta := delta) (eta := eta) (tau0 := tau0)
      (rho := rho) (tau := tau) (n := n)
      (-Real.pi + eta) (-eta) x hC heta0 hetapi htau0 htau0quarter
      hremote htau htau0le htauC hrho0 hrho1 (by
        intro t ht
        rw [Set.uIoc_of_le hnegOrder] at ht
        have htneg : t <= 0 := by linarith [ht.2]
        rw [abs_of_nonpos htneg]
        constructor <;> linarith [ht.1, ht.2])
  have hpositiveGrowing :=
    norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_real_pole_le_of_uniform_n6_remote_window
      (d := d) (C := C) (delta := delta) (eta := eta) (tau0 := tau0)
      (rho := rho) (tau := tau) (n := n)
      eta (Real.pi - eta) x hC heta0 hetapi htau0 htau0quarter
      hremote htau htau0le htauC hrho0 hrho1 (by
        intro t ht
        rw [Set.uIoc_of_le hposOrder] at ht
        have htpos : 0 <= t := by linarith [ht.1]
        rw [abs_of_nonneg htpos]
        constructor <;> linarith [ht.1, ht.2])
  have heq : forall t : Real,
      growingRemoteCoefficientAngularIntegrand (rho : Complex) tau t n x =
        gaussianCoefficientAngularIntegrand 1 rho n x t := by
    intro t
    dsimp [rho]
    exact growingRemoteCoefficientAngularIntegrand_exp_eq_gaussianCoefficientAngularIntegrand x
  have hnegative : ‖∫ t in -Real.pi + eta..-eta,
      gaussianCoefficientAngularIntegrand 1 rho n x t‖ <=
      B * |(-eta) - (-Real.pi + eta)| := by
    rw [<- intervalIntegral.integral_congr (fun t _ => heq t)]
    simpa [B] using hnegativeGrowing
  have hpositive : ‖∫ t in eta..Real.pi - eta,
      gaussianCoefficientAngularIntegrand 1 rho n x t‖ <=
      B * |(Real.pi - eta) - eta| := by
    rw [<- intervalIntegral.integral_congr (fun t _ => heq t)]
    simpa [B] using hpositiveGrowing
  change ‖criticalCoefficientRemoteIntegral rho eta n x‖ <= B
  exact norm_criticalCoefficientRemoteIntegral_le_of_two_interval_bounds
    heta0 hetapi hB x hnegative hpositive

/-! Specialize the arbitrary-window carrier to the actual growing saddle.
The central angular window is `tau * eta0`, so its N6 distance condition uses
the fixed request constant `eta0`; the N6 contraction is the independent
quantity `delta`. -/
theorem exists_norm_criticalCoefficientRemoteIntegral_growing_saddle_window_le
    {eta0 : Real} (heta0 : 0 < eta0) :
    ∃ alpha0 delta : Real, 0 < alpha0 ∧ 0 < delta ∧ delta < 1 / 4 ∧
      ∀ d n : Nat, 0 < d → alpha0 ≤ (n : Real) / d → 0 < n →
        ∀ x : Fin d -> Real,
          ‖criticalCoefficientRemoteIntegral
              (gaussianSaddleParameter ((n : Real) / d))
              (gaussianSaddleTau ((n : Real) / d) * eta0) n x‖ ≤
            (1 - gaussianSaddleParameter ((n : Real) / d))⁻¹ *
              (1 - delta) ^ d := by
  obtain ⟨delta, tau0, hdelta0, hdeltaquarter, htau0, htau0quarter,
      hremote⟩ := exists_n6_5_remote_gap_uniform_all_pos_C heta0
  let tauTarget : Real := min tau0 (Real.pi / (2 * eta0))
  have htauTarget : 0 < tauTarget := by
    dsimp [tauTarget]
    exact lt_min htau0 (by positivity)
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauTarget :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauTarget htauTarget).mono fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  refine ⟨max alphaT 1, delta, ?_, hdelta0, hdeltaquarter, ?_⟩
  · exact lt_of_lt_of_le (by norm_num) (le_max_right _ _)
  · intro d n hd halpha hn x
    have hdreal : 0 < (d : Real) := by exact_mod_cast hd
    have hnreal : 0 < (n : Real) := by exact_mod_cast hn
    let alpha : Real := (n : Real) / d
    let tau : Real := gaussianSaddleTau alpha
    have halphaPos : 0 < alpha := by
      dsimp [alpha]
      exact div_pos hnreal hdreal
    have halphaT' : alphaT ≤ alpha := by
      exact (le_max_left alphaT 1).trans halpha
    have htauSmall : tau ≤ tauTarget := by
      dsimp [tau]
      exact halphaT alpha halphaT'
    have htau0le : tau ≤ tau0 := htauSmall.trans (min_le_left _ _)
    have htauPi : tau * eta0 ≤ Real.pi / 2 := by
      have hraw : tau ≤ Real.pi / (2 * eta0) :=
        htauSmall.trans (min_le_right _ _)
      have hden : 0 < 2 * eta0 := by positivity
      have hmul : tau * (2 * eta0) ≤ Real.pi :=
        (le_div_iff₀ hden).mp hraw
      nlinarith
    have htau : 0 < tau := by
      dsimp [tau]
      exact gaussianSaddleTau_pos halphaPos
    have hmain := norm_criticalCoefficientRemoteIntegral_le_of_uniform_n6_remote_window
      (d := d) (n := n) (C := eta0) (delta := delta)
      (eta := tau * eta0) (tau0 := tau0) (tau := tau) x
      heta0 (by positivity) htauPi htau0 htau0quarter hremote htau htau0le
      (by simpa [mul_comm]) (by linarith)
    have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
      simpa [tau] using (exp_neg_gaussianSaddleTau halphaPos).symm
    simpa [alpha, tau, hrho] using hmain

theorem exists_growingRemote_gaussian_saddle_remote_arc_carrier
    {C : Real} (hC : 0 < C) :
    ∃ alpha0 eta : Real, 0 < alpha0 ∧ 0 < eta ∧ eta < 1 / 4 ∧
      ∀ {d n : Nat}, 0 < d → alpha0 ≤ (n : Real) / d →
        0 < n → ∀ (a b : Real) (x : Fin d → Real),
          (∀ t ∈ Set.uIoc a b,
            Real.pi / 3 ≤ |t| ∧ |t| ≤ 2 * Real.pi / 3) →
          ‖∫ t in a..b,
            gaussianCoefficientAngularIntegrand 1
              (gaussianSaddleParameter ((n : Real) / d)) n x t‖ ≤
            (1 - gaussianSaddleParameter ((n : Real) / d))⁻¹ *
              (1 - eta) ^ d * |b - a| := by
  obtain ⟨eta, tau0, heta, hetaquarter, htau0, htau0quarter, hremote⟩ :=
    exists_n6_5_remote_gap_uniform_all_pos_C hC
  let tauTarget : Real := min tau0 (Real.pi / (3 * C))
  have htauTarget : 0 < tauTarget := by
    dsimp [tauTarget]
    exact lt_min htau0 (by positivity)
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauTarget :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauTarget htauTarget).mono fun _ h => h.le
  obtain ⟨alpha0, halpha0⟩ := Filter.eventually_atTop.1 htauev
  refine ⟨max alpha0 1, eta, ?_, heta, hetaquarter, ?_⟩
  · exact lt_of_lt_of_le (by norm_num) (le_max_right _ _)
  · intro d n hd halpha hnpos a b x harc
    have hdreal : 0 < (d : Real) := by exact_mod_cast hd
    have hnreal : 0 < (n : Real) := by exact_mod_cast hnpos
    have halphaPos : 0 < (n : Real) / d := by
      exact lt_of_lt_of_le (by norm_num) halpha
    have halphaTop : alpha0 ≤ (n : Real) / d :=
      (le_max_left alpha0 1).trans halpha
    have htau : gaussianSaddleTau ((n : Real) / d) ≤ tauTarget :=
      halpha0 ((n : Real) / d) halphaTop
    have htau0le : gaussianSaddleTau ((n : Real) / d) ≤ tau0 :=
      htau.trans (min_le_left _ _)
    have htauC : gaussianSaddleTau ((n : Real) / d) ≤ Real.pi / (3 * C) :=
      htau.trans (min_le_right _ _)
    have htaupos : 0 < gaussianSaddleTau ((n : Real) / d) :=
      gaussianSaddleTau_pos halphaPos
    have hrho := gaussianSaddleParameter_mem halphaPos
    have hcarrier := norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_real_pole_le_of_uniform_n6_remote_arc
      (d := d) (C := C) (eta := eta) (tau0 := tau0)
      (rho := gaussianSaddleParameter ((n : Real) / d))
      (tau := gaussianSaddleTau ((n : Real) / d)) (n := n) a b x hC heta
      htau0 htau0quarter hremote htaupos htau0le htauC hrho.1.le hrho.2 harc
    have heq : ∀ t : Real,
        growingRemoteCoefficientAngularIntegrand
            (gaussianSaddleParameter ((n : Real) / d) : Complex)
            (gaussianSaddleTau ((n : Real) / d)) t n x =
          gaussianCoefficientAngularIntegrand 1
            (gaussianSaddleParameter ((n : Real) / d)) n x t := by
      intro t
      exact growingRemoteCoefficientAngularIntegrand_at_saddle halphaPos x
    rw [← intervalIntegral.integral_congr (fun t ht => heq t)]
    simpa using hcarrier

theorem exists_norm_gaussianCoefficientRemoteIntegral_le_of_n6
    {C : Real} (hC : 0 < C) :
    ∃ alpha0 eta : Real, 0 < alpha0 ∧ 0 < eta ∧ eta < 1 / 4 ∧
      ∀ {d n : Nat}, 0 < d → alpha0 ≤ (n : Real) / d →
        0 < n → ∀ x : Fin d → Real,
          ‖gaussianCoefficientRemoteIntegral
              (gaussianSaddleParameter ((n : Real) / d)) n x‖ ≤
            (1 - gaussianSaddleParameter ((n : Real) / d))⁻¹ *
              (1 - eta) ^ d := by
  obtain ⟨alpha0, eta, halpha0, heta, hetaquarter, hcarrier⟩ :=
    exists_growingRemote_gaussian_saddle_remote_arc_carrier hC
  refine ⟨alpha0, eta, halpha0, heta, hetaquarter, ?_⟩
  intro d n hd halpha hn x
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let B : Real := (1 - rho)⁻¹ * (1 - eta) ^ d
  have hpipos : 0 < Real.pi := Real.pi_pos
  have hnegOrder : -Real.pi + Real.pi / 3 ≤ -Real.pi / 3 := by
    nlinarith
  have hposOrder : Real.pi / 3 ≤ Real.pi - Real.pi / 3 := by
    nlinarith
  have hnegative : ‖(∫ t in -Real.pi + Real.pi / 3..-Real.pi / 3,
      gaussianCoefficientAngularIntegrand 1 rho n x t)‖ ≤
      B * |(-Real.pi / 3) - (-Real.pi + Real.pi / 3)| := by
    apply hcarrier hd halpha hn
    intro t ht
    rw [Set.uIoc_of_le hnegOrder] at ht
    have htneg : t ≤ 0 := by linarith [ht.2]
    rw [abs_of_nonpos htneg]
    constructor <;> linarith [ht.1, ht.2]
  have hpositive : ‖(∫ t in Real.pi / 3..Real.pi - Real.pi / 3,
      gaussianCoefficientAngularIntegrand 1 rho n x t)‖ ≤
      B * |(Real.pi - Real.pi / 3) - Real.pi / 3| := by
    apply hcarrier hd halpha hn
    intro t ht
    rw [Set.uIoc_of_le hposOrder] at ht
    have htpos : 0 ≤ t := by linarith [ht.1]
    rw [abs_of_nonneg htpos]
    constructor <;> linarith [ht.1, ht.2]
  have hnegativeLengthPos :
      0 < |(-Real.pi / 3) - (-Real.pi + Real.pi / 3)| := by
    rw [abs_of_nonneg (by linarith :
      0 ≤ (-Real.pi / 3) - (-Real.pi + Real.pi / 3))]
    linarith
  have hB : 0 ≤ B := by
    have hBmul : 0 ≤ B * |(-Real.pi / 3) - (-Real.pi + Real.pi / 3)| :=
      le_trans (norm_nonneg _) hnegative
    nlinarith
  have hscale : ‖(1 / (2 * Real.pi) : Complex)‖ = 1 / (2 * Real.pi) := by
    rw [norm_div, norm_one, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos hpipos]
    norm_num
  unfold gaussianCoefficientRemoteIntegral
  change ‖(1 / (2 * Real.pi) : Complex) *
      ((∫ t in -Real.pi + Real.pi / 3..-Real.pi / 3,
        gaussianCoefficientAngularIntegrand 1 rho n x t) +
        ∫ t in Real.pi / 3..Real.pi - Real.pi / 3,
          gaussianCoefficientAngularIntegrand 1 rho n x t)‖ ≤ B
  rw [norm_mul, hscale]
  calc
    (1 / (2 * Real.pi)) * ‖((∫ t in -Real.pi + Real.pi / 3..-Real.pi / 3,
        gaussianCoefficientAngularIntegrand 1 rho n x t) +
        ∫ t in Real.pi / 3..Real.pi - Real.pi / 3,
          gaussianCoefficientAngularIntegrand 1 rho n x t)‖ ≤
      (1 / (2 * Real.pi)) *
        (‖∫ t in -Real.pi + Real.pi / 3..-Real.pi / 3,
          gaussianCoefficientAngularIntegrand 1 rho n x t‖ +
          ‖∫ t in Real.pi / 3..Real.pi - Real.pi / 3,
            gaussianCoefficientAngularIntegrand 1 rho n x t‖) := by
      gcongr
      exact norm_add_le _ _
    _ ≤ (1 / (2 * Real.pi)) *
        (B * |(-Real.pi / 3) - (-Real.pi + Real.pi / 3)| +
          B * |(Real.pi - Real.pi / 3) - Real.pi / 3|) := by
      gcongr
    _ = B / 3 := by
      rw [abs_of_nonneg (by linarith :
          0 ≤ (-Real.pi / 3) - (-Real.pi + Real.pi / 3)),
        abs_of_nonneg (by linarith :
          0 ≤ (Real.pi - Real.pi / 3) - Real.pi / 3)]
      field_simp [ne_of_gt hpipos]
      ring
    _ ≤ B := by
      nlinarith

/-! The next carrier records the scale cancellation needed in the growing
coefficient comparison.  The remote interval estimate carries one pole
factor `tau⁻¹`, while the central coefficient lower bound carries the same
factor divided by `sqrt d`; after division the residual cost is `sqrt d`.
The analytic hypotheses producing these two bounds remain explicit. -/
theorem norm_remote_coefficient_div_le_of_pole_and_central_lower
    {d : Nat} {E C tau q K L : Real}
    (hd : 0 < d) (htau : 0 < tau) (hq0 : 0 ≤ q)
    (hK : 0 ≤ K) (hL : 0 < L)
    (hE : E ≤ K * tau⁻¹ * q ^ d)
    (hC : L * (tau⁻¹ / Real.sqrt d) ≤ C) :
    E / C ≤ (K / L) * Real.sqrt d * q ^ d := by
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hscale : 0 < tau⁻¹ / Real.sqrt (d : Real) := by positivity
  have hCpos : 0 < C := (mul_pos hL hscale).trans_le hC
  have htarget : 0 ≤ (K / L) * Real.sqrt (d : Real) * q ^ d := by
    positivity
  apply (div_le_iff₀ hCpos).2
  calc
    E ≤ K * tau⁻¹ * q ^ d := hE
    _ = ((K / L) * Real.sqrt (d : Real) * q ^ d) *
        (L * (tau⁻¹ / Real.sqrt (d : Real))) := by
      field_simp [ne_of_gt hL, ne_of_gt hsqrt]
    _ ≤ ((K / L) * Real.sqrt (d : Real) * q ^ d) * C := by
      exact mul_le_mul_of_nonneg_left hC htarget

/-- The residual `sqrt d` left by the pole/central scale transfer is absorbed
by every fixed remote contraction. -/
theorem eventually_sqrt_mul_nat_pow_le_inv
    {q : Real} (hq0 : 0 < q) (hq1 : q < 1) :
    ∀ᶠ d : Nat in Filter.atTop,
      Real.sqrt (d : Real) * q ^ d ≤ ((d : Real))⁻¹ := by
  obtain ⟨d0, hd0⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_inv_mul_inv_sqrt hq0 hq1)
  filter_upwards [Filter.eventually_ge_atTop d0, eventually_gt_atTop (0 : Nat)]
    with d hd hdpos
  have hpow := hd0 d hd
  have hdreal : 0 < (d : Real) := by exact_mod_cast hdpos
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  calc
    Real.sqrt (d : Real) * q ^ d ≤
        Real.sqrt (d : Real) * (1 / ((d : Real) * Real.sqrt (d : Real))) := by
      gcongr
    _ = ((d : Real))⁻¹ := by
      field_simp [ne_of_gt hsqrt, ne_of_gt hdreal]

theorem eventually_nat_pow_le_rpow_neg_five_halves
    {q : Real} (hq0 : 0 < q) (hq1 : q < 1) :
    ∀ᶠ d : Nat in Filter.atTop,
      q ^ d ≤ (d : Real) ^ (-(5 : Real) / 2) := by
  let c := -Real.log q
  have hlog : Real.log q < 0 := Real.log_neg hq0 hq1
  have hc : 0 < c := by dsimp [c]; linarith
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := c) hc (-(5 : Real) / 2)
  have hbound := hsmall.bound (show 0 < (1 : Real) by norm_num)
  have hboundNat := hbound.natCast_atTop
  filter_upwards [hboundNat, eventually_gt_atTop (0 : Nat)] with d hd hd0
  have hdreal : (0 : Real) < d := by exact_mod_cast hd0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hdreal _)] at hd
  have hqpow : q ^ d = Real.exp (-(c * (d : Real))) := by
    rw [← Real.rpow_natCast, Real.rpow_def_of_pos hq0]
    dsimp [c]
    congr 1
    ring
  rw [hqpow]
  convert hd using 1 <;> ring

theorem exists_remote_coefficient_div_le_inv_of_n6_central_sqrt_lower
    {Creq L A : Real} (hCreq : 0 < Creq) (hL : 0 < L) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 0 < alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 ≤ (n : Real) / d →
        (n : Real) / d ≤ A * d → 0 < n → ∀ x : Fin d → Real, ∀ central : Real,
          L / Real.sqrt d ≤ central →
          ‖gaussianCoefficientRemoteIntegral
              (gaussianSaddleParameter ((n : Real) / d)) n x‖ / central ≤
            (8 * A / L) * ((d : Real))⁻¹ := by
  obtain ⟨alphaR, eta, halphaR, heta, hetaquarter, hremote⟩ :=
    exists_norm_gaussianCoefficientRemoteIntegral_le_of_n6 hCreq
  have hq0 : 0 < 1 - eta := by linarith
  have hq1 : 1 - eta < 1 := by linarith
  obtain ⟨d0, hd0⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_five_halves hq0 hq1)
  obtain ⟨alphaT, halphaT, hinv⟩ := exists_gaussianSaddleTau_inverse_bounds
  refine ⟨max (max alphaR alphaT) 1, d0, ?_, ?_⟩
  · exact lt_of_lt_of_le (by norm_num) (le_max_right _ _)
  intro d n hdd hd halpha halphaUpper hn x central hcentral
  have halphaR' : alphaR ≤ (n : Real) / d :=
    (le_max_left alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have halphaT' : alphaT ≤ (n : Real) / d :=
    (le_max_right alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hnreal : 0 < (n : Real) := by exact_mod_cast hn
  have halphapos : 0 < (n : Real) / d := by positivity
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have htau : 0 < tau := by
    dsimp [tau, alpha]
    exact gaussianSaddleTau_pos halphapos
  have htauone : tau ≤ 1 := by
    have h := (hinv alpha (halphaT' : alphaT ≤ alpha)).2
    have halpha1 : 1 ≤ alpha := by
      dsimp [alpha]
      exact (le_max_right (max alphaR alphaT) 1).trans halpha
    have h' : tau ≤ 1 / (2 * alpha) := by simpa [tau] using h
    have hden : 0 < 2 * alpha := by positivity
    have hupper : 1 / (2 * alpha) ≤ (1 : Real) := by
      apply (div_le_iff₀ hden).2
      nlinarith
    exact h'.trans hupper
  have htauinv : tau⁻¹ ≤ 4 * alpha := by
    have hlow := (hinv alpha (halphaT' : alphaT ≤ alpha)).1
    have hpos : 0 < 4 * alpha := by positivity
    have hlow' : (4 * alpha)⁻¹ ≤ tau := by simpa [one_div] using hlow
    have hinv' := (inv_le_inv₀ htau (inv_pos.mpr hpos)).2 hlow'
    simpa [inv_inv] using hinv'
  have hraw := hremote hd halphaR' hn x
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau halphapos).symm
  have hpole : (1 - gaussianSaddleParameter alpha)⁻¹ ≤ 2 * tau⁻¹ := by
    rw [hrho]
    have hden : 0 < 1 + tau := by linarith
    have hexp : 1 + tau ≤ Real.exp tau := by
      nlinarith [Real.add_one_le_exp tau]
    have hinvExp : (Real.exp tau)⁻¹ ≤ (1 + tau)⁻¹ := by
      simpa [one_div] using one_div_le_one_div_of_le hden hexp
    have hfrac : (1 + tau)⁻¹ ≤ 1 - tau / 2 := by
      rw [inv_eq_one_div]
      apply (div_le_iff₀ hden).2
      nlinarith
    have hhalf : tau / 2 ≤ 1 - Real.exp (-tau) := by
      rw [Real.exp_neg]
      linarith [hinvExp.trans hfrac]
    have hhalfpos : 0 < tau / 2 := by positivity
    have hsubpos : 0 < 1 - Real.exp (-tau) := hhalfpos.trans_le hhalf
    calc
      (1 - Real.exp (-tau))⁻¹ ≤ (tau / 2)⁻¹ :=
        (inv_le_inv₀ hsubpos hhalfpos).2 hhalf
      _ = 2 * tau⁻¹ := by field_simp [ne_of_gt htau]
  have hpow : 0 ≤ (1 - eta) ^ d := pow_nonneg hq0.le _
  have hE : ‖gaussianCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) n x‖ ≤
      2 * tau⁻¹ * (1 - eta) ^ d := by
    calc
      _ ≤ (1 - gaussianSaddleParameter alpha)⁻¹ * (1 - eta) ^ d := hraw
      _ ≤ (2 * tau⁻¹) * (1 - eta) ^ d := mul_le_mul_of_nonneg_right hpole hpow
      _ = _ := by ring
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 hdreal
  have hcentralpos : 0 < central := (div_pos hL hsqrt).trans_le hcentral
  have hratio : ‖gaussianCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) n x‖ / central ≤
      (8 / L) * alpha * Real.sqrt d * (1 - eta) ^ d := by
    apply (div_le_iff₀ hcentralpos).2
    calc
      ‖gaussianCoefficientRemoteIntegral
          (gaussianSaddleParameter alpha) n x‖ ≤
          2 * tau⁻¹ * (1 - eta) ^ d := hE
      _ ≤ 8 * alpha * (1 - eta) ^ d := by
        calc
          2 * tau⁻¹ * (1 - eta) ^ d ≤
              2 * (4 * alpha) * (1 - eta) ^ d :=
            mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left htauinv
              (by norm_num)) hpow
          _ = 8 * alpha * (1 - eta) ^ d := by ring
      _ ≤ ((8 / L) * alpha * Real.sqrt d * (1 - eta) ^ d) * central := by
        have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 hdreal
        have hmul : (L / Real.sqrt d) *
            ((8 / L) * alpha * Real.sqrt d * (1 - eta) ^ d) ≤
            central * ((8 / L) * alpha * Real.sqrt d * (1 - eta) ^ d) :=
          mul_le_mul_of_nonneg_right hcentral (by positivity)
        rw [show (L / Real.sqrt d) *
            ((8 / L) * alpha * Real.sqrt d * (1 - eta) ^ d) =
            8 * alpha * (1 - eta) ^ d by
              field_simp [ne_of_gt hL, ne_of_gt hsqrt]] at hmul
        simpa [mul_comm] using hmul
  have halphaBound : alpha ≤ A * d := halphaUpper
  have hratio' : ‖gaussianCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) n x‖ / central ≤
      (8 * A / L) * (d : Real) ^ (3 / 2 : Real) * (1 - eta) ^ d := by
    calc
      _ ≤ (8 / L) * alpha * Real.sqrt d * (1 - eta) ^ d := hratio
      _ ≤ (8 / L) * (A * d) * Real.sqrt d * (1 - eta) ^ d := by
        gcongr
      _ = (8 * A / L) * (d : Real) ^ (3 / 2 : Real) * (1 - eta) ^ d := by
        rw [Real.sqrt_eq_rpow]
        calc
          8 / L * (A * d) * (d : Real) ^ (1 / 2 : Real) * (1 - eta) ^ d =
              (8 * A / L) * ((d : Real) * (d : Real) ^ (1 / 2 : Real)) *
                (1 - eta) ^ d := by ring
          _ = (8 * A / L) * (d : Real) ^ (3 / 2 : Real) *
                (1 - eta) ^ d := by
            have hpow : (d : Real) * (d : Real) ^ (1 / 2 : Real) =
                (d : Real) ^ (3 / 2 : Real) := by
              calc
                (d : Real) * (d : Real) ^ (1 / 2 : Real) =
                    (d : Real) ^ (1 : Real) * (d : Real) ^ (1 / 2 : Real) := by
                      rw [Real.rpow_one]
                _ = (d : Real) ^ ((1 : Real) + 1 / 2) :=
                  (Real.rpow_add hdreal 1 (1 / 2)).symm
                _ = (d : Real) ^ (3 / 2 : Real) := by norm_num
            rw [hpow]
  have hpowStrong := hd0 d hdd
  have hpowProduct : (d : Real) ^ (3 / 2 : Real) * (1 - eta) ^ d ≤
      (d : Real)⁻¹ := by
    calc
      _ ≤ (d : Real) ^ (3 / 2 : Real) * (d : Real) ^ (-(5 : Real) / 2) := by
        gcongr
      _ = (d : Real)⁻¹ := by
        rw [← Real.rpow_add hdreal]
        norm_num
        simp [Real.rpow_neg (le_of_lt hdreal)]
  calc
    _ ≤ (8 * A / L) * (d : Real) ^ (3 / 2 : Real) * (1 - eta) ^ d := hratio'
    _ ≤ (8 * A / L) * ((d : Real))⁻¹ := by
      have hcoef : 0 ≤ 8 * A / L := by positivity
      simpa [mul_assoc] using mul_le_mul_of_nonneg_left hpowProduct hcoef

/-! Pure norm-transfer for the full base coefficient.  The positive central
arc supplies the lower term; the negative central arc and remote coefficient
are kept as explicit cancellation budgets. -/
theorem norm_full_coefficient_lower_of_two_central_arcs_and_remote
    {C P D E : Complex} {L U V : Real}
    (hP : L ≤ ‖P‖) (hD : ‖D‖ ≤ U) (hE : ‖E‖ ≤ V)
    (hL : 0 ≤ L) (hidentity : C = P + D + E) :
    L - U - V ≤ ‖C‖ := by
  have htri : ‖P‖ ≤ ‖C‖ + ‖D‖ + ‖E‖ := by
    calc
      ‖P‖ = ‖C - D - E‖ := by rw [hidentity]; ring_nf
      _ ≤ ‖C - D‖ + ‖E‖ := norm_sub_le _ _
      _ ≤ (‖C‖ + ‖D‖) + ‖E‖ := by
        gcongr
        exact norm_sub_le _ _
  linarith

/-- A common N6 threshold packages both the all-smaller-parameter remote
contraction and the dimension threshold that absorbs its geometric loss. -/
theorem exists_n6_5_remote_gap_uniform_with_sqrt_geometric_budget
    {Creq : Real} (hCreq : 0 < Creq) :
    ∃ eta tau0 : Real, ∃ d0 : Nat,
      0 < eta ∧ eta < 1 / 4 ∧ 0 < tau0 ∧ tau0 ≤ 1 / 4 ∧
      (∀ d : Nat, d0 ≤ d →
        Real.sqrt (d : Real) * (1 - eta) ^ d ≤ ((d : Real))⁻¹) ∧
      ∀ {tau : Real}, 0 < tau → tau ≤ tau0 →
        ∀ t : Real, Creq * tau ≤ growingRemotePiDistance t →
          ∀ x : Real,
            ‖growingRemoteTheta tau t x‖ /
                growingRemoteThetaNormalizer tau ≤ 1 - eta := by
  obtain ⟨eta, tau0, heta, hetaquarter, htau0, htau0quarter, hremote⟩ :=
    exists_n6_5_remote_gap_uniform_all_pos_C hCreq
  have hq0 : 0 < 1 - eta := by linarith
  have hq1 : 1 - eta < 1 := by linarith
  obtain ⟨d0, hd0⟩ := Filter.eventually_atTop.1
    (eventually_sqrt_mul_nat_pow_le_inv hq0 hq1)
  exact ⟨eta, tau0, d0, heta, hetaquarter, htau0, htau0quarter,
    (fun d hd => hd0 d hd), hremote⟩

/-- On the small growing-saddle scale, the real pole costs at most twice the
natural `tau⁻¹` scale. -/
theorem one_sub_exp_neg_inv_le_two_mul_inv
    {tau : Real} (htau : 0 < tau) (htauone : tau ≤ 1) :
    (1 - Real.exp (-tau))⁻¹ ≤ 2 * tau⁻¹ := by
  have hden : 0 < 1 + tau := by linarith
  have hexp : 1 + tau ≤ Real.exp tau := by
    nlinarith [Real.add_one_le_exp tau]
  have hinv : (Real.exp tau)⁻¹ ≤ (1 + tau)⁻¹ := by
    simpa [one_div] using one_div_le_one_div_of_le hden hexp
  have hquad : 0 ≤ tau * (1 - tau) :=
    mul_nonneg htau.le (sub_nonneg.mpr htauone)
  have hfrac : (1 + tau)⁻¹ ≤ 1 - tau / 2 := by
    rw [inv_eq_one_div]
    apply (div_le_iff₀ hden).2
    nlinarith
  have hsmall : Real.exp (-tau) ≤ 1 - tau / 2 := by
    rw [Real.exp_neg]
    exact hinv.trans hfrac
  have hhalf : tau / 2 ≤ 1 - Real.exp (-tau) := by linarith
  have hhalfpos : 0 < tau / 2 := by positivity
  have hsubpos : 0 < 1 - Real.exp (-tau) := hhalfpos.trans_le hhalf
  calc
    (1 - Real.exp (-tau))⁻¹ ≤ (tau / 2)⁻¹ :=
      (inv_le_inv₀ hsubpos hhalfpos).2 hhalf
    _ = 2 * tau⁻¹ := by
      field_simp [ne_of_gt htau]

theorem exists_remote_coefficient_div_le_inv_of_n6_central_lower
    {Creq L : Real} (hCreq : 0 < Creq) (hL : 0 < L) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 0 < alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 ≤ (n : Real) / d → 0 < n →
        ∀ x : Fin d → Real, ∀ central : Real,
          L * ((gaussianSaddleTau ((n : Real) / d))⁻¹ / Real.sqrt d) ≤ central →
          ‖gaussianCoefficientRemoteIntegral
              (gaussianSaddleParameter ((n : Real) / d)) n x‖ / central ≤
            (2 / L) * ((d : Real))⁻¹ := by
  obtain ⟨alphaR, eta, halphaR, heta, hetaquarter, hremote⟩ :=
    exists_norm_gaussianCoefficientRemoteIntegral_le_of_n6 hCreq
  have hq0 : 0 < 1 - eta := by linarith
  have hq1 : 1 - eta < 1 := by linarith
  obtain ⟨d0, hd0⟩ := Filter.eventually_atTop.1
    (eventually_sqrt_mul_nat_pow_le_inv hq0 hq1)
  have htauOne : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauOne
  refine ⟨max (max alphaR alphaT) 1, d0, ?_, ?_⟩
  · exact lt_of_lt_of_le (by norm_num) (le_max_right _ _)
  intro d n hdd hd halpha hn x central hcentral
  have halphaR' : alphaR ≤ (n : Real) / d :=
    (le_max_left alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have halphaT' : alphaT ≤ (n : Real) / d :=
    (le_max_right alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hnreal : 0 < (n : Real) := by exact_mod_cast hn
  have halphapos : 0 < (n : Real) / d := by positivity
  let tau := gaussianSaddleTau ((n : Real) / d)
  have htau : 0 < tau := gaussianSaddleTau_pos halphapos
  have htauone : tau ≤ 1 := halphaT _ halphaT'
  have hraw := hremote hd halphaR' hn x
  have hrho : gaussianSaddleParameter ((n : Real) / d) = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau halphapos).symm
  have hpole : (1 - gaussianSaddleParameter ((n : Real) / d))⁻¹ ≤
      2 * tau⁻¹ := by rw [hrho]; exact one_sub_exp_neg_inv_le_two_mul_inv htau htauone
  have hpow : 0 ≤ (1 - eta) ^ d := pow_nonneg hq0.le _
  have hE : ‖gaussianCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) n x‖ ≤
      2 * tau⁻¹ * (1 - eta) ^ d := by
    calc
      _ ≤ (1 - gaussianSaddleParameter ((n : Real) / d))⁻¹ * (1 - eta) ^ d := hraw
      _ ≤ (2 * tau⁻¹) * (1 - eta) ^ d := mul_le_mul_of_nonneg_right hpole hpow
      _ = _ := by ring
  have hratio := norm_remote_coefficient_div_le_of_pole_and_central_lower
    hd htau hq0.le (by norm_num) hL hE (by simpa [tau] using hcentral)
  calc
    _ ≤ (2 / L) * Real.sqrt (d : Real) * (1 - eta) ^ d := hratio
    _ = (2 / L) * (Real.sqrt (d : Real) * (1 - eta) ^ d) := by ring
    _ ≤ (2 / L) * ((d : Real))⁻¹ := by
      exact mul_le_mul_of_nonneg_left (hd0 d hdd) (by positivity)


end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteScale.lean <==
import EuclideanBallsFormalization.GrowingRemoteTail
import EuclideanBallsFormalization.GrowingSaddlePoisson

namespace EuclideanBallsFormalization

noncomputable section

def growingRemoteCutoff (tau B : Real) : Nat :=
  Nat.ceil (B / Real.sqrt tau)

lemma growingRemoteCutoff_pos
    {tau B : Real} (htau : 0 < tau) (hB : 0 < B) :
    0 < growingRemoteCutoff tau B := by
  unfold growingRemoteCutoff
  apply Nat.ceil_pos.mpr
  exact div_pos hB (Real.sqrt_pos.2 htau)

lemma growingRemoteCutoff_lower
    {tau B : Real} (_htau : 0 < tau) :
    B / Real.sqrt tau ≤ growingRemoteCutoff tau B := by
  unfold growingRemoteCutoff
  exact Nat.le_ceil _

lemma growingRemoteCutoff_upper
    {tau B : Real} (htau : 0 < tau) (hB : 0 ≤ B) :
    (growingRemoteCutoff tau B : Real) < B / Real.sqrt tau + 1 := by
  unfold growingRemoteCutoff
  exact Nat.ceil_lt_add_one (div_nonneg hB (Real.sqrt_pos.2 htau).le)

lemma growingRemoteThetaNormalizer_eq_logPartition (tau : Real) :
    growingRemoteThetaNormalizer tau = gaussianLogPartition (-tau) := by
  rfl

theorem growingRemoteThetaNormalizer_poisson_lower
    {tau : Real} (htau : 0 < tau) :
    (tau / Real.pi) ^ (-1 / 2 : Real) ≤
      growingRemoteThetaNormalizer tau := by
  rw [growingRemoteThetaNormalizer_eq_logPartition]
  simpa using gaussianLogPartition_poisson_lower
    (t := -tau) (neg_lt_zero.mpr htau)

lemma growingRemoteCutoff_scaled_lower
    {tau B : Real} (htau : 0 < tau) (hB : 0 ≤ B) :
    B ^ 2 ≤ tau * (growingRemoteCutoff tau B : Real) ^ 2 := by
  have hsqrt : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hsqrtSq : (Real.sqrt tau) ^ 2 = tau := Real.sq_sqrt htau.le
  have hcut := growingRemoteCutoff_lower (B := B) htau
  have hmul := mul_le_mul_of_nonneg_left hcut hsqrt.le
  have hnonneg : 0 ≤ (growingRemoteCutoff tau B : Real) := by positivity
  have hsq := pow_le_pow_left₀ hB (by
    calc
      B = Real.sqrt tau * (B / Real.sqrt tau) := by
        field_simp [hsqrt.ne']
      _ ≤ Real.sqrt tau * (growingRemoteCutoff tau B : Real) := hmul) 2
  nlinarith

lemma growingRemoteCutoff_linear_lower
    {tau B : Real} (htau : 0 < tau) (hB : 0 ≤ B) :
    B * Real.sqrt tau ≤ tau * (growingRemoteCutoff tau B : Real) := by
  have hsqrt : 0 < Real.sqrt tau := Real.sqrt_pos.2 htau
  have hsqrtSq : (Real.sqrt tau) ^ 2 = tau := Real.sq_sqrt htau.le
  have hcut := growingRemoteCutoff_lower (B := B) htau
  have hmul := mul_le_mul_of_nonneg_left hcut htau.le
  have htauDiv : tau / Real.sqrt tau = Real.sqrt tau := by
    field_simp [hsqrt.ne']
    nlinarith [hsqrtSq]
  calc
    B * Real.sqrt tau = tau * (B / Real.sqrt tau) := by
      calc
        B * Real.sqrt tau = B * (tau / Real.sqrt tau) := by rw [htauDiv]
        _ = tau * (B / Real.sqrt tau) := by ring
    _ ≤ tau * (growingRemoteCutoff tau B : Real) := hmul

theorem norm_growingRemotePositiveTail_cutoff_le
    {tau B : Real} (htau : 0 < tau) (hB : 0 < B) (t x : Real) :
    ‖growingRemotePositiveTail tau t x (growingRemoteCutoff tau B)‖ ≤
      (1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)) := by
  have htail := norm_growingRemotePositiveTail_le htau t x
    (growingRemoteCutoff_pos htau hB)
  have hlin := growingRemoteCutoff_linear_lower htau hB.le
  have hsq := growingRemoteCutoff_scaled_lower htau hB.le
  have hdenPos : 0 < B * Real.sqrt tau :=
    mul_pos hB (Real.sqrt_pos.2 htau)
  have hcutDenPos : 0 < tau * (growingRemoteCutoff tau B : Real) :=
    mul_pos htau (by exact_mod_cast growingRemoteCutoff_pos htau hB)
  calc
    ‖growingRemotePositiveTail tau t x (growingRemoteCutoff tau B)‖ ≤
        (1 / (tau * (growingRemoteCutoff tau B : Real))) *
          Real.exp (-(tau * (growingRemoteCutoff tau B : Real) ^ 2)) := htail
    _ ≤ (1 / (B * Real.sqrt tau)) *
          Real.exp (-(tau * (growingRemoteCutoff tau B : Real) ^ 2)) := by
      gcongr
    _ ≤ (1 / (B * Real.sqrt tau)) * Real.exp (-(B ^ 2)) := by
      gcongr

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteTail.lean <==
import EuclideanBallsFormalization.GrowingRemoteAbel
import EuclideanBallsFormalization.CriticalCentralIntegration

namespace EuclideanBallsFormalization

open scoped BigOperators
open Set MeasureTheory

noncomputable section

def growingGaussianRealFunction (tau : Real) (u : Real) : Real :=
  Real.exp (-(tau * u ^ 2))

lemma growingGaussianRealFunction_nonneg (tau u : Real) :
    0 ≤ growingGaussianRealFunction tau u := Real.exp_nonneg _

lemma antitoneOn_growingGaussianRealFunction
    {tau R : Real} (htau : 0 ≤ tau) (hR : 0 ≤ R) :
    AntitoneOn (growingGaussianRealFunction tau) (Set.Ici R) := by
  intro x hx y hy hxy
  unfold growingGaussianRealFunction
  apply Real.exp_le_exp.mpr
  have hx0 : 0 ≤ x := hR.trans hx
  have hy0 : 0 ≤ y := hx0.trans hxy
  have hsq : x ^ 2 ≤ y ^ 2 := pow_le_pow_left₀ hx0 hxy 2
  nlinarith

lemma integrableOn_growingGaussianRealFunction_Ioi
    {tau R : Real} (htau : 0 < tau) :
    IntegrableOn (growingGaussianRealFunction tau) (Set.Ioi R) := by
  apply (integrable_exp_neg_mul_sq htau).integrableOn.congr
  exact Filter.Eventually.of_forall (fun u => by
    unfold growingGaussianRealFunction
    congr 1
    ring)

def growingGaussianPositiveTail (tau : Real) (K : Nat) : Real :=
  ∑' n : Nat, growingGaussianRealFunction tau (n + K + 1 : Nat)

lemma summable_growingGaussianRealFunction_nat
    {tau : Real} (htau : 0 < tau) :
    Summable (fun n : Nat => growingGaussianRealFunction tau n) := by
  have hanti := antitoneOn_growingGaussianRealFunction htau.le (show 0 ≤ (0 : Real) by norm_num)
  have hanti' : AntitoneOn (growingGaussianRealFunction tau)
      (Set.Ici ((0 : Nat) : Real)) := by simpa using hanti
  exact hanti'.summable_of_integrableOn_Ioi (N := 0)
    (integrableOn_growingGaussianRealFunction_Ioi htau)
    (fun u hu => growingGaussianRealFunction_nonneg tau u)

lemma summable_growingGaussianPositiveTail
    {tau : Real} (htau : 0 < tau) (K : Nat) :
    Summable (fun n : Nat =>
      growingGaussianRealFunction tau (n + K + 1 : Nat)) := by
  let shift : Nat → Nat := fun n => n + K + 1
  have hshift : Function.Injective shift := by
    intro a b h
    dsimp [shift] at h
    omega
  exact (summable_growingGaussianRealFunction_nat htau).comp_injective hshift

theorem growingGaussianPositiveTail_le_integral
    {tau : Real} (htau : 0 < tau) (K : Nat) :
    growingGaussianPositiveTail tau K ≤
      ∫ u : Real in Set.Ioi (K : Real), growingGaussianRealFunction tau u := by
  unfold growingGaussianPositiveTail
  have hanti := antitoneOn_growingGaussianRealFunction htau.le
    (show 0 ≤ (K : Real) by positivity)
  exact hanti.tsum_comp_add_le_integral K
    (integrableOn_growingGaussianRealFunction_Ioi htau)
    (fun u hu => growingGaussianRealFunction_nonneg tau u)

theorem growingGaussianPositiveTail_le
    {tau : Real} (htau : 0 < tau) {K : Nat} (hK : 0 < K) :
    growingGaussianPositiveTail tau K ≤
      (1 / (tau * K)) * Real.exp (-(tau * K ^ 2)) := by
  apply (growingGaussianPositiveTail_le_integral htau K).trans
  simpa [growingGaussianRealFunction] using
    (critical_gaussian_Ioi_tail_le htau (show 0 < (K : Real) by exact_mod_cast hK))

def growingRemotePositiveTail (tau t x : Real) (K : Nat) : Complex :=
  ∑' n : Nat,
    analyticThetaTerm
      (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x
      ((n + K + 1 : Nat) : Int)

lemma norm_growingRemotePositiveTailTerm
    (tau t x : Real) (K n : Nat) :
    ‖analyticThetaTerm
        (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x
        ((n + K + 1 : Nat) : Int)‖ =
      growingGaussianRealFunction tau (n + K + 1 : Nat) := by
  rw [← growingRemote_positive_term_eq tau t x (n + K + 1)]
  rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_nonneg (growingGaussianWeight_nonneg tau _)]
  unfold growingRemotePhaseNat
  rw [norm_growingRemotePhase]
  simp [growingGaussianWeight, growingGaussianRealFunction]

lemma summable_growingRemotePositiveTail
    {tau : Real} (htau : 0 < tau) (t x : Real) (K : Nat) :
    Summable (fun n : Nat =>
      analyticThetaTerm
        (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x
        ((n + K + 1 : Nat) : Int)) := by
  apply Summable.of_norm_bounded (summable_growingGaussianPositiveTail htau K)
  intro n
  exact le_of_eq (norm_growingRemotePositiveTailTerm tau t x K n)

theorem norm_growingRemotePositiveTail_le
    {tau : Real} (htau : 0 < tau) (t x : Real) {K : Nat} (hK : 0 < K) :
    ‖growingRemotePositiveTail tau t x K‖ ≤
      (1 / (tau * K)) * Real.exp (-(tau * K ^ 2)) := by
  calc
    ‖growingRemotePositiveTail tau t x K‖ ≤
        ∑' n : Nat,
          ‖analyticThetaTerm
            (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x
            ((n + K + 1 : Nat) : Int)‖ :=
      norm_tsum_le_tsum_norm (summable_growingRemotePositiveTail htau t x K).norm
    _ = growingGaussianPositiveTail tau K := by
      apply tsum_congr
      intro n
      exact norm_growingRemotePositiveTailTerm tau t x K n
    _ ≤ (1 / (tau * K)) * Real.exp (-(tau * K ^ 2)) :=
      growingGaussianPositiveTail_le htau hK

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingRemoteTheta.lean <==
import EuclideanBallsFormalization.GaussianNormalization
import EuclideanBallsFormalization.AnalyticThetaProduct
import EuclideanBallsFormalization.GaussianTwoSaddle
import EuclideanBallsFormalization.GrowingSaddleScale

namespace EuclideanBallsFormalization

open scoped BigOperators Interval

noncomputable section

/-!
The explicit theta series used by the L-N6 remote-arc gap.  This module closes
only the convergence and real-normalizer prerequisites; the uniform strict
gap, rational-cusp split, and Abel/Dirichlet argument remain in
`proof/GAP_L_N6_REMOTE_THETA.md`.
-/

/-- The oscillatory Gaussian theta sum on the real angular parameter. -/
def growingRemoteTheta (tau t x : Real) : Complex :=
  analyticTheta
    (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x

/-- The positive real normalizer at zero angular parameter. -/
def growingRemoteThetaNormalizer (tau : Real) : Real :=
  gaussianPartitionReal (Real.exp (-tau))

/-- The pole-weighted, normalized remote carrier in the Cauchy angular
parameterization.  The pole and phase are kept explicit so their analytic
bounds cannot be hidden inside the theta-product estimate. -/
def growingRemoteCoefficientAngularIntegrand {d : Nat} (q : Complex)
    (tau t : Real) (n : Nat) (x : Fin d -> Real) : Complex :=
  (1 - q * Complex.exp ((t : Complex) * Complex.I))⁻¹ *
    ((∏ i : Fin d, growingRemoteTheta tau t (x i)) /
      (growingRemoteThetaNormalizer tau : Complex) ^ d) *
    Complex.exp (-Complex.I * (n : Complex) * (t : Complex))

lemma norm_growingRemotePole_inv_le_of_real_lt_one
    {rho t : Real} (hrho0 : 0 ≤ rho) (hrho1 : rho < 1) :
    ‖(1 - (rho : Complex) *
        Complex.exp ((t : Complex) * Complex.I))⁻¹‖ ≤
      (1 - rho)⁻¹ := by
  have hphase : ‖Complex.exp ((t : Complex) * Complex.I)‖ = 1 := by
    rw [Complex.norm_exp_ofReal_mul_I]
  have hlower : 1 - rho ≤ ‖1 - (rho : Complex) *
      Complex.exp ((t : Complex) * Complex.I)‖ := by
    calc
      1 - rho = ‖(1 : Complex)‖ -
          ‖(rho : Complex) * Complex.exp ((t : Complex) * Complex.I)‖ := by
        rw [norm_one, norm_mul, Complex.norm_real, Real.norm_eq_abs,
          abs_of_nonneg hrho0, hphase]
        simp
      _ ≤ ‖1 - (rho : Complex) *
          Complex.exp ((t : Complex) * Complex.I)‖ := norm_sub_norm_le _ _
  have hleft : 0 < 1 - rho := sub_pos.mpr hrho1
  have hden : 0 < ‖1 - (rho : Complex) *
      Complex.exp ((t : Complex) * Complex.I)‖ := hleft.trans_le hlower
  rw [norm_inv]
  exact (inv_le_inv₀ hden hleft).mpr hlower

lemma growingRemoteTheta_parameter_norm_lt_one
    {tau t : Real} (htau : 0 < tau) :
    ‖Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))‖ < 1 := by
  rw [Complex.norm_exp]
  simp only [Complex.neg_re, Complex.add_re, Complex.mul_re,
    Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    mul_zero]
  exact Real.exp_lt_one_iff.mpr (by simpa using neg_lt_zero.mpr htau)

lemma summable_growingRemoteThetaTerm
    {tau t : Real} (htau : 0 < tau) (x : Real) :
    Summable (analyticThetaTerm
      (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x) := by
  exact summable_analyticThetaTerm
    (growingRemoteTheta_parameter_norm_lt_one htau) x

lemma growingRemoteTheta_eq_tsum
    (tau t x : Real) :
    growingRemoteTheta tau t x =
      ∑' k : Int, analyticThetaTerm
        (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x k := by
  rfl

lemma growingRemoteTheta_zero_eq_normalizer
    {tau : Real} (_htau : 0 < tau) :
    growingRemoteTheta tau 0 0 =
      (growingRemoteThetaNormalizer tau : Complex) := by
  rw [growingRemoteTheta, growingRemoteThetaNormalizer]
  have hparam :
      Complex.exp (-(tau : Complex) + Complex.I * (0 : Complex)) =
        (Real.exp (-tau) : Complex) := by
    apply Complex.ext <;> simp
  have hparam0 :
      Complex.exp (-(tau : Complex) + Complex.I * ((0 : Real) : Complex)) =
        (Real.exp (-tau) : Complex) := by
    simpa using hparam
  rw [hparam0, ← gaussianPartition_eq_ofReal,
    gaussianPartition_eq_analyticTheta]

/-! The N6 remote notation and the Cauchy coefficient notation are the same
finite coordinate product after the radial parameter is written as
`rho = exp (-tau)`.  Keeping this identity named avoids repeating the
coordinate-wise parameter rewrite in every remote-arc integral estimate. -/
lemma growingRemoteThetaProduct_div_normalizer_eq_analyticThetaProduct_div
    {d : Nat} {tau t : Real} (x : Fin d -> Real) :
    (∏ i : Fin d, growingRemoteTheta tau t (x i)) /
        (growingRemoteThetaNormalizer tau : Complex) ^ d =
      analyticThetaProduct
        (Complex.exp (-(tau : Complex) + Complex.I * (t : Complex))) x /
        analyticTheta (Real.exp (-tau) : Complex) 0 ^ d := by
  have hparam : Complex.exp (-(tau : Complex) +
      Complex.I * (t : Complex)) =
      (Real.exp (-tau) : Complex) *
        Complex.exp ((t : Complex) * Complex.I) := by
    rw [Complex.exp_add, Complex.ofReal_exp]
    congr 2
    · push_cast
      ring
    · ring
  have hnormalizer :
      (growingRemoteThetaNormalizer tau : Complex) =
        analyticTheta (Real.exp (-tau) : Complex) 0 := by
    unfold growingRemoteThetaNormalizer
    rw [← gaussianPartition_eq_ofReal, gaussianPartition_eq_analyticTheta]
  unfold analyticThetaProduct
  unfold growingRemoteTheta
  rw [hparam, hnormalizer]

lemma growingRemoteCoefficientAngularIntegrand_exp_eq_gaussianCoefficientAngularIntegrand
    {d n : Nat} {tau t : Real} (x : Fin d -> Real) :
      growingRemoteCoefficientAngularIntegrand (Real.exp (-tau) : Complex)
        tau t n x =
      gaussianCoefficientAngularIntegrand 1 (Real.exp (-tau)) n x t := by
  have hparam : Complex.exp (-(tau : Complex) +
      Complex.I * (t : Complex)) =
      (Real.exp (-tau) : Complex) *
        Complex.exp ((t : Complex) * Complex.I) := by
    rw [Complex.exp_add, Complex.ofReal_exp]
    congr 2
    · push_cast
      ring
    · ring
  rw [growingRemoteCoefficientAngularIntegrand]
  unfold gaussianCoefficientAngularIntegrand
  rw [growingRemoteThetaProduct_div_normalizer_eq_analyticThetaProduct_div]
  rw [hparam]
  norm_num [div_eq_mul_inv]
  ring

lemma growingRemoteCoefficientAngularIntegrand_at_saddle
    {d n : Nat} {alpha t : Real} (halpha : 0 < alpha)
    (x : Fin d -> Real) :
    growingRemoteCoefficientAngularIntegrand
        (gaussianSaddleParameter alpha : Complex)
        (gaussianSaddleTau alpha) t n x =
      gaussianCoefficientAngularIntegrand 1
        (gaussianSaddleParameter alpha) n x t := by
  rw [← exp_neg_gaussianSaddleTau halpha]
  exact growingRemoteCoefficientAngularIntegrand_exp_eq_gaussianCoefficientAngularIntegrand x

lemma norm_growingRemoteThetaProduct_div_normalizer_le_pow
    {d : Nat} {tau t eta : Real} (x : Fin d -> Real)
    (hnormalizer : 0 < growingRemoteThetaNormalizer tau)
    (hgap : ∀ i : Fin d,
      ‖growingRemoteTheta tau t (x i)‖ /
          growingRemoteThetaNormalizer tau ≤ 1 - eta) :
    ‖(∏ i : Fin d, growingRemoteTheta tau t (x i)) /
        (growingRemoteThetaNormalizer tau : Complex) ^ d‖ ≤
      (1 - eta) ^ d := by
  rw [norm_div, norm_prod, norm_pow, Complex.norm_real,
    Real.norm_eq_abs, abs_of_pos hnormalizer]
  calc
    (∏ i : Fin d, ‖growingRemoteTheta tau t (x i)‖) /
          growingRemoteThetaNormalizer tau ^ d =
        ∏ i : Fin d,
          (‖growingRemoteTheta tau t (x i)‖ /
            growingRemoteThetaNormalizer tau) := by
      rw [Finset.prod_div_distrib]
      simp [Finset.prod_const]
    _ ≤ ∏ _i : Fin d, (1 - eta) := by
      exact Finset.prod_le_prod
        (fun i hi => div_nonneg (norm_nonneg _)
          (le_of_lt hnormalizer)) (fun i hi => hgap i)
    _ = (1 - eta) ^ d := by simp

lemma norm_growingRemoteCoefficientAngularIntegrand_le_of_bounds
    {d : Nat} {q : Complex} {tau t : Real} {n : Nat}
    (x : Fin d -> Real) {P G : Real} (hP : 0 ≤ P)
    (hpole : ‖(1 - q * Complex.exp ((t : Complex) * Complex.I))⁻¹‖ ≤ P)
    (hproduct : ‖(∏ i : Fin d, growingRemoteTheta tau t (x i)) /
        (growingRemoteThetaNormalizer tau : Complex) ^ d‖ ≤ G) :
    ‖growingRemoteCoefficientAngularIntegrand q tau t n x‖ ≤ P * G := by
  have hphase :
      ‖Complex.exp (-Complex.I * (n : Complex) * (t : Complex))‖ = 1 := by
    rw [show -Complex.I * (n : Complex) * (t : Complex) =
        ((-(n : Real) * t : Real) : Complex) * Complex.I by
      push_cast
      ring,
      Complex.norm_exp_ofReal_mul_I]
  have hG : 0 ≤ G := le_trans (norm_nonneg _) hproduct
  unfold growingRemoteCoefficientAngularIntegrand
  rw [norm_mul, norm_mul, hphase, mul_one]
  calc
    ‖(1 - q * Complex.exp ((t : Complex) * Complex.I))⁻¹‖ *
        ‖(∏ i : Fin d, growingRemoteTheta tau t (x i)) /
          (growingRemoteThetaNormalizer tau : Complex) ^ d‖ ≤
      P * ‖(∏ i : Fin d, growingRemoteTheta tau t (x i)) /
          (growingRemoteThetaNormalizer tau : Complex) ^ d‖ := by
        exact mul_le_mul_of_nonneg_right hpole (norm_nonneg _)
    _ ≤ P * G := by
      exact mul_le_mul_of_nonneg_left hproduct hP

lemma norm_intervalIntegral_growingRemoteCoefficientAngularIntegrand_le
    {d : Nat} {q : Complex} {tau : Real} {n : Nat}
    (a b : Real) (x : Fin d -> Real) {P G : Real}
    (hbound : ∀ t ∈ Ι a b,
      ‖growingRemoteCoefficientAngularIntegrand q tau t n x‖ ≤ P * G) :
    ‖∫ t in a..b,
      growingRemoteCoefficientAngularIntegrand q tau t n x‖ ≤
      P * G * |b - a| := by
  have h := intervalIntegral.norm_integral_le_of_norm_le_const
    (a := a) (b := b)
    (f := fun t : Real => growingRemoteCoefficientAngularIntegrand q tau t n x)
    (C := P * G) hbound
  simpa [mul_assoc] using h

lemma growingRemoteThetaNormalizer_pos
    {tau : Real} (htau : 0 < tau) :
    0 < growingRemoteThetaNormalizer tau := by
  apply gaussianPartitionReal_pos
  · exact Real.exp_nonneg _
  · rw [Real.exp_lt_one_iff]
    simpa using neg_lt_zero.mpr htau

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingResidualMaximal.lean <==
import EuclideanBallsFormalization.CriticalResidualMaximal
import EuclideanBallsFormalization.ActualIntervalCover
import EuclideanBallsFormalization.GrowingTwoSaddleAssembly

namespace EuclideanBallsFormalization

/-!
The operator-theoretic downstream node for the growing-alpha (`L`) range.

The analytic two-saddle estimate is deliberately an explicit hypothesis
`hMultiplier`; this file proves the exact Plancherel, finite-square, and
concrete-residual consequences that NL0 uses after that estimate.  Thus the
remaining analytic gap is a single pointwise multiplier statement, rather than
an untyped maximal-operator placeholder.
-/

noncomputable section

open scoped ENNReal BigOperators
open MeasureTheory

def growingLayerFinset (alpha1 A : Real) (d : Nat) : Finset Nat :=
  (Finset.range (Nat.ceil (A * (d : Real) ^ 2) + 1)).filter
    (fun n ↦ alpha1 * (d : Real) ≤ (n : Real) ∧
      (n : Real) ≤ A * (d : Real) ^ 2)

lemma mem_growingLayerFinset_iff
    {alpha1 A : Real} {d n : Nat} (hd : 0 < d) :
    n ∈ growingLayerFinset alpha1 A d ↔
      alpha1 * (d : Real) ≤ (n : Real) ∧
        (n : Real) ≤ A * (d : Real) ^ 2 := by
  constructor
  · intro hn
    exact (Finset.mem_filter.mp hn).2
  · intro hn
    apply Finset.mem_filter.mpr
    refine ⟨?_, hn⟩
    rw [Finset.mem_range, Nat.lt_succ_iff]
    have hceil : A * (d : Real) ^ 2 ≤
        ((Nat.ceil (A * (d : Real) ^ 2) : Nat) : Real) :=
      Nat.le_ceil _
    have hnceil : (n : Real) ≤
        ((Nat.ceil (A * (d : Real) ^ 2) : Nat) : Real) :=
      hn.2.trans hceil
    have hnceilNat : n ≤ Nat.ceil (A * (d : Real) ^ 2) := by
      exact_mod_cast hnceil
    exact hnceilNat

/-- The actual high small-alpha layer family satisfies every S9 gate after one
absolute threshold is selected. -/
theorem exists_smallLayerHigh_residual_hypotheses :
    ∃ n0 : Nat, 2 ≤ n0 ∧ ∀ {d n : Nat}, 0 < d →
      n ∈ smallLayerHighFinset n0 d →
      GaussianResidualLayerHypotheses d n := by
  obtain ⟨n0, hn0, hgate⟩ := exists_gaussianResidualLayer_threshold
  refine ⟨n0, hn0, ?_⟩
  intro d n hd hn
  have hnparts := Finset.mem_Icc.mp hn
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hfloor :
      ((Nat.floor (smallAlphaThreshold * (d : Real)) : Nat) : Real) ≤
        smallAlphaThreshold * (d : Real) :=
    Nat.floor_le (mul_nonneg smallAlphaThreshold_pos.le (by positivity))
  have hnreal : (n : Real) ≤ smallAlphaThreshold * (d : Real) := by
    have hnat : n ≤ Nat.floor (smallAlphaThreshold * (d : Real)) := hnparts.2
    have hcast : (n : Real) ≤
        ((Nat.floor (smallAlphaThreshold * (d : Real)) : Nat) : Real) := by
      exact_mod_cast hnat
    exact hcast.trans hfloor
  apply hgate hnparts.1 hd
  exact (div_le_iff₀ hdreal).2 (by simpa [mul_comm] using hnreal)

theorem exists_smallLayerHigh_residual_maximal_bound :
    ∃ n0 : Nat, 2 ≤ n0 ∧ ∀ d : Nat, 0 < d →
      ∀ f : latticeFunction d, latticeMemL2 d f →
      (eLpNorm
        (finiteMaxEnvelope (smallLayerHighFinset n0 d)
          (fun n ↦ ballGaussianResidual d
            (gaussianSaddleParameterFamily d) f n))
        2 (latticeMeasure d)).toReal ≤
          (2 * (1179648 * gaussianCentralErrorConstant + 192)) /
            Real.sqrt n0 * (latticeL2Norm d f).toReal := by
  obtain ⟨n0, hn0, hgate⟩ := exists_smallLayerHigh_residual_hypotheses
  refine ⟨n0, hn0, ?_⟩
  intro d hd f hf
  simpa [smallLayerHighFinset] using
    ballGaussianResidualFamily_maximal_bound hn0
      (fun n hn ↦ hgate hd hn) f hf

/-- Model-plus-residual domination for an arbitrary finite layer family. -/
theorem finiteBallMaxEnvelope_le_model_add_residual
    {d : Nat} (I : Finset Nat) (rho : Nat → Real)
    (f : latticeFunction d) :
    finiteMaxEnvelope I (fun n ↦ ballAverage d n f) ≤
      gaussianParityModelMaxEnvelope d rho f +
        finiteMaxEnvelope I (fun n ↦ ballGaussianResidual d rho f n) := by
  intro x
  unfold finiteMaxEnvelope
  apply Finset.sup_le
  intro n hn
  calc
    ‖ballAverage d n f x‖ₑ =
        ‖gaussianParityModelAverage d rho f n x +
          ballGaussianResidual d rho f n x‖ₑ := by
      rw [← ballAverage_eq_gaussianParityModel_add_residual]
    _ ≤ ‖gaussianParityModelAverage d rho f n x‖ₑ +
        ‖ballGaussianResidual d rho f n x‖ₑ := enorm_add_le _ _
    _ ≤ gaussianParityModelMaxEnvelope d rho f x +
        finiteMaxEnvelope I (fun m ↦ ballGaussianResidual d rho f m) x := by
      gcongr
      · unfold gaussianParityModelMaxEnvelope gaussianModelMaxEnvelope
        exact le_iSup (fun m : Nat ↦
          ‖gaussianParityModelAverage d rho f m x‖ₑ) n
      · unfold finiteMaxEnvelope
        exact Finset.le_sup
          (s := I) (f := fun m ↦ ‖ballGaussianResidual d rho f m x‖ₑ) hn

theorem finiteBallMaxL2Norm_le_model_add_residual
    {d : Nat} (I : Finset Nat) (rho : Nat → Real)
    (f : latticeFunction d) :
    eLpNorm (finiteMaxEnvelope I (fun n ↦ ballAverage d n f))
        2 (latticeMeasure d) ≤
      gaussianParityModelMaxL2Norm d rho f +
        eLpNorm (finiteMaxEnvelope I
          (fun n ↦ ballGaussianResidual d rho f n))
          2 (latticeMeasure d) := by
  unfold gaussianParityModelMaxL2Norm
  refine (eLpNorm_mono_enorm_ae
    (f := finiteMaxEnvelope I (fun n ↦ ballAverage d n f))
    (g := gaussianParityModelMaxEnvelope d rho f +
      finiteMaxEnvelope I (fun n ↦ ballGaussianResidual d rho f n))
    (p := (2 : ENNReal)) (μ := latticeMeasure d)
    (Filter.Eventually.of_forall
      (finiteBallMaxEnvelope_le_model_add_residual I rho f))).trans ?_
  exact eLpNorm_add_le
    AEStronglyMeasurable.of_discrete
    AEStronglyMeasurable.of_discrete (by norm_num)

theorem finiteMaxEnvelope_union_le
    {d : Nat} (I J : Finset Nat) (T : Nat → latticeFunction d) :
    finiteMaxEnvelope (I ∪ J) T ≤
      finiteMaxEnvelope I T + finiteMaxEnvelope J T := by
  intro x
  unfold finiteMaxEnvelope
  apply Finset.sup_le
  intro n hn
  rcases Finset.mem_union.mp hn with hn | hn
  · exact (Finset.le_sup (s := I) (f := fun m ↦ ‖T m x‖ₑ) hn).trans
      (le_add_of_nonneg_right bot_le)
  · exact (Finset.le_sup (s := J) (f := fun m ↦ ‖T m x‖ₑ) hn).trans
      (le_add_of_nonneg_left bot_le)

theorem finiteMaxL2Norm_union_le
    {d : Nat} (I J : Finset Nat) (T : Nat → latticeFunction d) :
    eLpNorm (finiteMaxEnvelope (I ∪ J) T) 2 (latticeMeasure d) ≤
      eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d) +
        eLpNorm (finiteMaxEnvelope J T) 2 (latticeMeasure d) := by
  refine (eLpNorm_mono_enorm_ae
    (f := finiteMaxEnvelope (I ∪ J) T)
    (g := finiteMaxEnvelope I T + finiteMaxEnvelope J T)
    (p := (2 : ENNReal)) (μ := latticeMeasure d)
    (Filter.Eventually.of_forall (finiteMaxEnvelope_union_le I J T))).trans ?_
  exact eLpNorm_add_le
    AEStronglyMeasurable.of_discrete
    AEStronglyMeasurable.of_discrete (by norm_num)

theorem smallHighResidualFiniteMaxEnvelope_safe_eq_saddle
    {n0 d : Nat} (f : latticeFunction d) :
    finiteMaxEnvelope (smallLayerHighFinset n0 d)
        (fun n ↦ ballGaussianResidual d
          (smallHighGaussianParameterFamily n0 d) f n) =
      finiteMaxEnvelope (smallLayerHighFinset n0 d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n) := by
  funext x
  unfold finiteMaxEnvelope
  apply Finset.sup_congr rfl
  intro n hn
  change
    ‖ballGaussianResidual d (smallHighGaussianParameterFamily n0 d) f n x‖ₑ =
      ‖ballGaussianResidual d (gaussianSaddleParameterFamily d) f n x‖ₑ
  unfold ballGaussianResidual gaussianParityModelAverage gaussianModelAverage
    smallHighGaussianParameterFamily gaussianSaddleParameterFamily
  simp [hn]

theorem smallHighResidualFamily_eLpNorm_ne_top
    {n0 d : Nat} (hn0 : 2 ≤ n0) (hd : 0 < d)
    (H : ∀ n ∈ smallLayerHighFinset n0 d,
      GaussianResidualLayerHypotheses d n)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    eLpNorm
      (finiteMaxEnvelope (smallLayerHighFinset n0 d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n))
      2 (latticeMeasure d) ≠ ⊤ := by
  apply eLpNorm_finiteMaxEnvelope_ne_top _ _
  intro n hn
  let H' : ∀ m ∈ Finset.Icc n0
      (Nat.floor (smallAlphaThreshold * (d : Real))),
      GaussianResidualLayerHypotheses d m := by
    intro m hm
    exact H m (by simpa [smallLayerHighFinset] using hm)
  rw [← gaussianResidualFourierFamilyOn_eq_ballGaussianResidual H' f hf n
    (by simpa [smallLayerHighFinset] using hn)]
  exact latticeMemL2_gaussianResidualFourierFamilyOn H' f hf n

/-- Dimension-free `L²` control for the actual high part of the small-alpha
range.  The low finite part is deliberately excluded here and is handled by
the elementary finite-operator estimate. -/
theorem exists_smallLayerHigh_ball_maximal_bound :
    ∃ n0 : Nat, 2 ≤ n0 ∧ ∃ C_S : Real, 0 < C_S ∧
      ∀ d : Nat, 0 < d → ∀ f : latticeFunction d, latticeMemL2 d f →
        (eLpNorm
          (finiteMaxEnvelope (smallLayerHighFinset n0 d)
            (fun n ↦ ballAverage d n f))
          2 (latticeMeasure d)) ≠ ⊤ ∧
          (eLpNorm
            (finiteMaxEnvelope (smallLayerHighFinset n0 d)
              (fun n ↦ ballAverage d n f))
            2 (latticeMeasure d)).toReal ≤
              C_S * (latticeL2Norm d f).toReal := by
  obtain ⟨n0, hn0, hgate⟩ := exists_smallLayerHigh_residual_hypotheses
  obtain ⟨C, hGaussian⟩ := external_gaussian_maximal_parity_coefficient
  let K : Real := (2 * (1179648 * gaussianCentralErrorConstant + 192)) /
    Real.sqrt n0
  let C_S : Real := 2 * (C : Real) + K
  have hn0real : (0 : Real) < n0 := by exact_mod_cast (lt_of_lt_of_le (by norm_num) hn0)
  have hsqrtN0 : 0 < Real.sqrt (n0 : Real) := Real.sqrt_pos.2 hn0real
  have hK : 0 < K := by
    dsimp [K]
    apply div_pos _ hsqrtN0
    apply mul_pos (by norm_num)
    exact add_pos
      (mul_pos (by norm_num) gaussianCentralErrorConstant_pos)
      (by norm_num)
  have hCS : 0 < C_S := by
    dsimp [C_S]
    positivity
  refine ⟨n0, hn0, C_S, hCS, ?_⟩
  intro d hd f hf
  let rho : Nat → Real := smallHighGaussianParameterFamily n0 d
  let R : lattice d → ENNReal :=
    finiteMaxEnvelope (smallLayerHighFinset n0 d)
      (fun n ↦ ballGaussianResidual d rho f n)
  have hrho : ∀ n : Nat, 0 < rho n ∧ rho n < 1 := by
    intro n
    exact smallHighGaussianParameterFamily_mem hn0 hd n
  have hmodel := hGaussian d hd rho f hrho hf
  have hmodelTop : gaussianParityModelMaxL2Norm d rho f ≠ ⊤ := by
    exact ne_top_of_le_ne_top
      (ENNReal.mul_ne_top
        (ENNReal.mul_ne_top (by simp) (by simp))
        (ne_of_lt hf.eLpNorm_lt_top)) hmodel
  have hresTopSaddle := smallHighResidualFamily_eLpNorm_ne_top hn0 hd
    (fun n hn ↦ hgate hd hn) f hf
  have hresTop : eLpNorm R 2 (latticeMeasure d) ≠ ⊤ := by
    dsimp [R, rho]
    rw [smallHighResidualFiniteMaxEnvelope_safe_eq_saddle]
    exact hresTopSaddle
  have hsumTop : gaussianParityModelMaxL2Norm d rho f +
      eLpNorm R 2 (latticeMeasure d) ≠ ⊤ :=
    ENNReal.add_ne_top.mpr ⟨hmodelTop, hresTop⟩
  have hcomparison := finiteBallMaxL2Norm_le_model_add_residual
    (smallLayerHighFinset n0 d) rho f
  have hcomparisonReal := ENNReal.toReal_mono hsumTop hcomparison
  have hmodelRhsTop :
      2 * (C : ENNReal) * latticeL2Norm d f ≠ ⊤ :=
    ENNReal.mul_ne_top
      (ENNReal.mul_ne_top (by simp) (by simp))
      (ne_of_lt hf.eLpNorm_lt_top)
  have hmodelReal := ENNReal.toReal_mono hmodelRhsTop hmodel
  have hresidualSaddle := ballGaussianResidualFamily_maximal_bound hn0
    (fun n hn ↦ by simpa [smallLayerHighFinset] using hgate hd hn) f hf
  have hresidualSafe :
      (eLpNorm R 2 (latticeMeasure d)).toReal ≤
        K * (latticeL2Norm d f).toReal := by
    dsimp [R, rho]
    rw [smallHighResidualFiniteMaxEnvelope_safe_eq_saddle]
    change
      (eLpNorm
        (finiteMaxEnvelope (Finset.Icc n0
          (Nat.floor (smallAlphaThreshold * (d : Real))))
          (fun n ↦ ballGaussianResidual d
            (gaussianSaddleParameterFamily d) f n))
        2 (latticeMeasure d)).toReal ≤ _
    simpa [K] using hresidualSaddle
  have hballTop :
      eLpNorm (finiteMaxEnvelope (smallLayerHighFinset n0 d)
        (fun n ↦ ballAverage d n f)) 2 (latticeMeasure d) ≠ ⊤ :=
    ne_top_of_le_ne_top hsumTop hcomparison
  refine ⟨hballTop, ?_⟩
  calc
    (eLpNorm
        (finiteMaxEnvelope (smallLayerHighFinset n0 d)
          (fun n ↦ ballAverage d n f))
        2 (latticeMeasure d)).toReal ≤
      (gaussianParityModelMaxL2Norm d rho f).toReal +
        (eLpNorm R 2 (latticeMeasure d)).toReal := by
      simpa [ENNReal.toReal_add hmodelTop hresTop] using hcomparisonReal
    _ ≤ 2 * (C : Real) * (latticeL2Norm d f).toReal +
        K * (latticeL2Norm d f).toReal := by
      exact add_le_add (by simpa using hmodelReal) hresidualSafe
    _ = C_S * (latticeL2Norm d f).toReal := by
      dsimp [C_S]
      ring

lemma card_smallLayerLowFinset_le (n0 d : Nat) :
    (smallLayerLowFinset n0 d).card ≤ n0 := by
  calc
    (smallLayerLowFinset n0 d).card ≤ (Finset.Ico 0 n0).card :=
      Finset.card_le_card (Finset.inter_subset_left)
    _ = n0 := by simp

/-- The actual small-alpha range has a dimension-free maximal `L²` bound.
This combines the finitely many low layers with the S9-controlled high layers,
and then returns from the exact finite carrier to `smallAlphaLayers`. -/
theorem exists_uniform_smallAlphaMaximal :
    ∃ C_S : Real, 0 < C_S ∧
      ∀ d : Nat, 0 < d → ∀ f : latticeFunction d, latticeMemL2 d f →
        ballMaxL2NormOn d (smallAlphaLayers smallAlphaThreshold d) f ≠ ⊤ ∧
          (ballMaxL2NormOn d (smallAlphaLayers smallAlphaThreshold d) f).toReal ≤
            C_S * (latticeL2Norm d f).toReal := by
  obtain ⟨n0, hn0, C_H, hCH, hhigh⟩ :=
    exists_smallLayerHigh_ball_maximal_bound
  let C_S : Real := Real.sqrt n0 + C_H
  have hCS : 0 < C_S := by
    dsimp [C_S]
    positivity
  refine ⟨C_S, hCS, ?_⟩
  intro d hd f hf
  let I : Finset Nat := smallLayerLowFinset n0 d
  let J : Finset Nat := smallLayerHighFinset n0 d
  let T : Nat → latticeFunction d := fun n ↦ ballAverage d n f
  have hlowTop : eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d) ≠ ⊤ :=
    eLpNorm_finiteMaxEnvelope_ne_top I T
      (fun n hn ↦ latticeMemL2_ballAverage f hf)
  have hlowRaw := ballAverage_finiteMaxL2Norm_le I f hf
  have hcard : (I.card : Real) ≤ n0 := by
    exact_mod_cast card_smallLayerLowFinset_le n0 d
  have hlow :
      (eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d)).toReal ≤
        Real.sqrt n0 * (latticeL2Norm d f).toReal := by
    calc
      (eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d)).toReal ≤
          Real.sqrt I.card * (latticeL2Norm d f).toReal := hlowRaw
      _ ≤ Real.sqrt n0 * (latticeL2Norm d f).toReal := by
        gcongr
  obtain ⟨hhighTop, hhighReal⟩ := hhigh d hd f hf
  have hunion := finiteMaxL2Norm_union_le I J T
  have hsumTop :
      eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d) +
        eLpNorm (finiteMaxEnvelope J T) 2 (latticeMeasure d) ≠ ⊤ :=
    ENNReal.add_ne_top.mpr ⟨hlowTop, hhighTop⟩
  have hunionTop :
      eLpNorm (finiteMaxEnvelope (I ∪ J) T) 2 (latticeMeasure d) ≠ ⊤ :=
    ne_top_of_le_ne_top hsumTop hunion
  have hunionReal := ENNReal.toReal_mono hsumTop hunion
  have hballTop :
      ballMaxL2NormOn d (smallAlphaLayers smallAlphaThreshold d) f ≠ ⊤ := by
    unfold ballMaxL2NormOn
    rw [ballMaxEnvelopeOn_smallAlpha_eq_finite,
      smallLayerFinset_eq_low_union_high]
    exact hunionTop
  refine ⟨hballTop, ?_⟩
  unfold ballMaxL2NormOn
  rw [ballMaxEnvelopeOn_smallAlpha_eq_finite,
    smallLayerFinset_eq_low_union_high]
  change (eLpNorm (finiteMaxEnvelope (I ∪ J) T) 2 (latticeMeasure d)).toReal ≤ _
  calc
    (eLpNorm (finiteMaxEnvelope (I ∪ J) T) 2 (latticeMeasure d)).toReal ≤
        (eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d)).toReal +
          (eLpNorm (finiteMaxEnvelope J T) 2 (latticeMeasure d)).toReal := by
      rw [ENNReal.toReal_add hlowTop hhighTop] at hunionReal
      exact hunionReal
    _ ≤ Real.sqrt n0 * (latticeL2Norm d f).toReal +
          C_H * (latticeL2Norm d f).toReal := by
      exact add_le_add hlow hhighReal
    _ = C_S * (latticeL2Norm d f).toReal := by
      dsimp [C_S]
      ring

lemma card_growingLayerFinset_le
    {alpha1 A : Real} {d : Nat} (hd : 0 < d) (hA : 0 ≤ A) :
    (growingLayerFinset alpha1 A d).card ≤
      Nat.ceil (A * (d : Real) ^ 2) + 1 := by
  simpa [growingLayerFinset] using
    (Finset.card_filter_le
      (Finset.range (Nat.ceil (A * (d : Real) ^ 2) + 1))
      (fun n : Nat ↦ alpha1 * (d : Real) ≤ (n : Real) ∧
        (n : Real) ≤ A * (d : Real) ^ 2))

def growingResidualFourierOperator
    {alpha1 A C : Real} (_hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d →
        alpha1 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d n : Nat} (hd : 0 < d)
    (hlower : alpha1 * (d : Real) ≤ (n : Real))
    (hupper : (n : Real) ≤ A * (d : Real) ^ 2)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFunction d :=
  let rho := gaussianSaddleParameter ((n : Real) / d)
  latticeFourierMultiplierFunction
    (torusGaussianResidualMultiplier d n rho)
    (aemeasurable_torusGaussianResidualMultiplier d n rho).aestronglyMeasurable
    (C / (d : Real)) (hMultiplier d n hd hlower hupper) f hf

theorem latticeMemL2_growingResidualFourierOperator
    {alpha1 A C : Real} (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d →
        alpha1 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d n : Nat} (hd : 0 < d)
    (hlower : alpha1 * (d : Real) ≤ (n : Real))
    (hupper : (n : Real) ≤ A * (d : Real) ^ 2)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeMemL2 d
      (growingResidualFourierOperator hC hMultiplier hd hlower hupper f hf) := by
  unfold growingResidualFourierOperator
  exact latticeMemL2_latticeFourierMultiplierFunction
    (torusGaussianResidualMultiplier d n
      (gaussianSaddleParameter ((n : Real) / d)))
    (aemeasurable_torusGaussianResidualMultiplier d n
      (gaussianSaddleParameter ((n : Real) / d))).aestronglyMeasurable
    (C / (d : Real))
    (hMultiplier d n hd hlower hupper) f hf

theorem latticeL2Norm_toReal_growingResidualFourierOperator_le
    {alpha1 A C : Real} (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d →
        alpha1 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d n : Nat} (hd : 0 < d)
    (hlower : alpha1 * (d : Real) ≤ (n : Real))
    (hupper : (n : Real) ≤ A * (d : Real) ^ 2)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    (latticeL2Norm d
      (growingResidualFourierOperator hC hMultiplier hd hlower hupper f hf)).toReal ≤
      C / (d : Real) * (latticeL2Norm d f).toReal := by
  unfold growingResidualFourierOperator
  exact latticeL2Norm_toReal_fourierMultiplier_le
    (torusGaussianResidualMultiplier d n
      (gaussianSaddleParameter ((n : Real) / d)))
    (aemeasurable_torusGaussianResidualMultiplier d n
      (gaussianSaddleParameter ((n : Real) / d))).aestronglyMeasurable
    (C / (d : Real))
    (div_nonneg hC (by positivity))
    (hMultiplier d n hd hlower hupper) f hf

def growingResidualFourierFamily
    {alpha1 A C : Real} (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d →
        alpha1 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f) : Nat → latticeFunction d :=
  fun n ↦ if hn : n ∈ growingLayerFinset alpha1 A d then
    let h := (mem_growingLayerFinset_iff hd).mp hn
    growingResidualFourierOperator hC hMultiplier hd h.1 h.2 f hf
  else 0

theorem latticeMemL2_growingResidualFourierFamily
    {alpha1 A C : Real} (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d →
        alpha1 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f) (n : Nat) :
    latticeMemL2 d (growingResidualFourierFamily hC hMultiplier hd f hf n) := by
  by_cases hn : n ∈ growingLayerFinset alpha1 A d
  · simp only [growingResidualFourierFamily, dif_pos hn]
    exact latticeMemL2_growingResidualFourierOperator hC hMultiplier hd
      ((mem_growingLayerFinset_iff hd).mp hn).1
      ((mem_growingLayerFinset_iff hd).mp hn).2 f hf
  · simp [growingResidualFourierFamily, hn, latticeMemL2]

lemma growingResidualFourierFamily_layer_bound
    {alpha1 A C : Real} (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d →
        alpha1 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f)
    (n : Nat) (hn : n ∈ growingLayerFinset alpha1 A d) :
    (latticeL2Norm d
      (growingResidualFourierFamily hC hMultiplier hd f hf n)).toReal ≤
      C / (d : Real) * (latticeL2Norm d f).toReal := by
  simp only [growingResidualFourierFamily, dif_pos hn]
  exact latticeL2Norm_toReal_growingResidualFourierOperator_le hC hMultiplier hd
    ((mem_growingLayerFinset_iff hd).mp hn).1
    ((mem_growingLayerFinset_iff hd).mp hn).2 f hf

theorem growingResidualFourierOperator_eq_concrete
    {alpha1 A C : Real} (halpha1 : 0 < alpha1) (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d →
        alpha1 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d n : Nat} (hd : 0 < d)
    (hlower : alpha1 * (d : Real) ≤ (n : Real))
    (hupper : (n : Real) ≤ A * (d : Real) ^ 2)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    growingResidualFourierOperator hC hMultiplier hd hlower hupper f hf =
      ballGaussianResidual d (gaussianSaddleParameterFamily d) f n := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by
    have hαd : 0 < alpha1 * (d : Real) := mul_pos halpha1 hdreal
    exact_mod_cast (lt_of_lt_of_le hαd hlower)
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hrho : rho ∈ Set.Ioo 0 1 := by
    simpa [rho] using gaussianSaddleParameter_mem (div_pos hnreal hdreal)
  unfold growingResidualFourierOperator
  rw [latticeFourierMultiplierFunction_eq_tsumKernel
    (gaussianResidualKernel d n rho)
    (summable_norm_gaussianResidualKernel hrho.1.le hrho.2)
    (torusGaussianResidualMultiplier d n rho)
    (torusGaussianResidualMultiplier_eq_tsum hrho.1.le hrho.2)
    (aemeasurable_torusGaussianResidualMultiplier d n rho).aestronglyMeasurable
    (C / (d : Real)) (hMultiplier d n hd hlower hupper) f hf]
  funext x
  simpa [ballGaussianResidual, gaussianParityModelAverage,
    gaussianModelAverage, gaussianSaddleParameterFamily, rho] using
    tsum_gaussianResidualKernel_mul_eq_ballGaussianResidual
      hrho.1.le hrho.2 f hf x

theorem growingResidualFourierFamily_eq_concrete
    {alpha1 A C : Real} (halpha1 : 0 < alpha1) (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d →
        alpha1 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d)
    (f : latticeFunction d) (hf : latticeMemL2 d f)
    (n : Nat) (hn : n ∈ growingLayerFinset alpha1 A d) :
    growingResidualFourierFamily hC hMultiplier hd f hf n =
      ballGaussianResidual d (gaussianSaddleParameterFamily d) f n := by
  simp only [growingResidualFourierFamily, dif_pos hn]
  exact growingResidualFourierOperator_eq_concrete halpha1 hC hMultiplier hd
    ((mem_growingLayerFinset_iff hd).mp hn).1
    ((mem_growingLayerFinset_iff hd).mp hn).2 f hf

lemma growingLayerFinset_sqrt_card_div_le
    {alpha1 A : Real} {d : Nat} (hd : 0 < d) (hA : 0 ≤ A) :
    Real.sqrt (growingLayerFinset alpha1 A d).card / (d : Real) ≤
      Real.sqrt (A + 2) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hdone : (1 : Real) ≤ (d : Real) := by exact_mod_cast hd
  have hDsq : (1 : Real) ≤ (d : Real) ^ 2 := by
    nlinarith [sq_nonneg ((d : Real) - 1)]
  have hcardNat := card_growingLayerFinset_le (alpha1 := alpha1) hd hA
  have hcard :
      ((growingLayerFinset alpha1 A d).card : Real) ≤
        (Nat.ceil (A * (d : Real) ^ 2) : Real) + 1 := by
    exact_mod_cast hcardNat
  have hceil := Nat.ceil_lt_add_one (mul_nonneg hA (sq_nonneg (d : Real)))
  have hcardUpper :
      ((growingLayerFinset alpha1 A d).card : Real) ≤
        (A + 2) * (d : Real) ^ 2 := by
    nlinarith
  have hsqrt := Real.sqrt_le_sqrt hcardUpper
  have hA2 : 0 ≤ A + 2 := by linarith
  rw [Real.sqrt_mul hA2, Real.sqrt_sq (by positivity : 0 ≤ (d : Real))] at hsqrt
  apply (div_le_iff₀ hdreal).2
  simpa [mul_comm] using hsqrt

/-! The conditional NL0 (9.1) lift for the actual growing-alpha layer. -/
theorem growingResidualFourierFamily_maximal_bound
    {alpha1 A C : Real} (halpha1 : 0 < alpha1) (hA : 0 ≤ A) (hC : 0 ≤ C)
    (hMultiplier :
      ∀ d n : Nat, 0 < d →
        alpha1 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ C / (d : Real))
    {d : Nat} (hd : 0 < d) (f : latticeFunction d) (hf : latticeMemL2 d f) :
    (eLpNorm
      (finiteMaxEnvelope (growingLayerFinset alpha1 A d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n))
      2 (latticeMeasure d)).toReal ≤
        C * Real.sqrt (A + 2) * (latticeL2Norm d f).toReal := by
  let T : Nat → latticeFunction d :=
    growingResidualFourierFamily hC hMultiplier hd f hf
  have henvelope : finiteMaxEnvelope (growingLayerFinset alpha1 A d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n) =
      finiteMaxEnvelope (growingLayerFinset alpha1 A d) T := by
    funext x
    unfold finiteMaxEnvelope
    apply Finset.sup_congr rfl
    intro n hn
    exact congrArg (fun g : latticeFunction d ↦ ‖g x‖ₑ)
      (growingResidualFourierFamily_eq_concrete halpha1 hC hMultiplier
        hd f hf n hn).symm
  rw [henvelope]
  have hmain := eLpNorm_toReal_finiteMaxEnvelope_constant_bound
    (growingLayerFinset alpha1 A d) T f hf
    (fun n hn ↦ latticeMemL2_growingResidualFourierFamily
      hC hMultiplier hd f hf n)
    (C / (d : Real)) (div_nonneg hC (by positivity))
    (fun n hn ↦ growingResidualFourierFamily_layer_bound
      hC hMultiplier hd f hf n hn)
  have hratio := growingLayerFinset_sqrt_card_div_le
    (alpha1 := alpha1) hd hA
  have hD : (0 : Real) < d := by exact_mod_cast hd
  calc
    (eLpNorm (finiteMaxEnvelope (growingLayerFinset alpha1 A d) T) 2
        (latticeMeasure d)).toReal ≤
        Real.sqrt (growingLayerFinset alpha1 A d).card *
          (C / (d : Real)) * (latticeL2Norm d f).toReal := hmain
    _ = (Real.sqrt (growingLayerFinset alpha1 A d).card / (d : Real)) *
          C * (latticeL2Norm d f).toReal := by ring
    _ ≤ Real.sqrt (A + 2) * C * (latticeL2Norm d f).toReal := by
      gcongr
    _ = C * Real.sqrt (A + 2) * (latticeL2Norm d f).toReal := by ring

/-! The compiled growing two-saddle estimate transported to the actual unit
torus multiplier through the audited Ioc representative. -/
theorem exists_growing_torusResidualMultiplier_data
    {eta0 A : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) ≤ A * (d : Real) ^ 2 →
        ∀ x : UnitAddTorus (Fin d),
          let rho := gaussianSaddleParameter ((n : Real) / d)
          ‖torusGaussianResidualMultiplier d n rho x‖ ≤ K / (d : Real) := by
  obtain ⟨alpha0, d0, K, halpha0, hK, hpoint⟩ :=
    exists_growingTwoSaddle_pointwise_growing_data heta0 heta hA
  refine ⟨alpha0, d0, K, halpha0, hK, ?_⟩
  intro d n hdd hd hlower hupper x
  dsimp only
  let r : Fin d → Real := torusIocRepresentative x
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by
    have : 0 < alpha0 * (d : Real) :=
      mul_pos (lt_of_lt_of_le (by norm_num) halpha0) hdreal
    exact lt_of_lt_of_le this hlower
  have hn : 0 < n := by exact_mod_cast hnreal
  have hupperAlpha : (n : Real) / d ≤ A * d := by
    apply (div_le_iff₀ hdreal).2
    rw [pow_two] at hupper
    simpa [mul_assoc] using hupper
  have hrho : 0 < gaussianSaddleParameter ((n : Real) / d) :=
    (gaussianSaddleParameter_mem (div_pos hnreal hdreal)).1
  have hcoe : (fun i ↦ (r i : UnitAddCircle)) = x := by
    funext i
    exact coe_torusIocRepresentative x i
  rw [← hcoe, torusGaussianResidualMultiplier_coe hrho r]
  exact hpoint d n hdd hd hlower hupperAlpha r

/-! The conditional L maximal lift with its multiplier premise discharged by
the compiled growing two-saddle theorem.  The lower dimension threshold is
retained because it belongs to the L asymptotic statement. -/
theorem exists_growingResidualFourierFamily_maximal_bound_from_twoSaddle
    {eta0 A : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d : Nat, 0 < d →
        ∀ f : latticeFunction d, latticeMemL2 d f →
          (eLpNorm
            (finiteMaxEnvelope (growingLayerFinset alpha0 A d)
              (fun n ↦ ballGaussianResidual d
                (gaussianSaddleParameterFamily d) f n))
            2 (latticeMeasure d)) ≠ ⊤ ∧
            (eLpNorm
              (finiteMaxEnvelope (growingLayerFinset alpha0 A d)
                (fun n ↦ ballGaussianResidual d
                  (gaussianSaddleParameterFamily d) f n))
              2 (latticeMeasure d)).toReal ≤
                K * Real.sqrt (A + 2) * (latticeL2Norm d f).toReal := by
  obtain ⟨alpha0, d0, K, halpha0, hK, hMultiplier⟩ :=
    exists_growing_torusResidualMultiplier_data heta0 heta hA
  let Cglobal : Real := K + 3 * (d0 : Real)
  have hCglobal : 0 ≤ Cglobal := by
    dsimp [Cglobal]
    positivity
  have hMultiplierGlobal : ∀ d n : Nat, 0 < d →
      alpha0 * (d : Real) ≤ (n : Real) →
      (n : Real) ≤ A * (d : Real) ^ 2 →
      ∀ x : UnitAddTorus (Fin d),
        let rho := gaussianSaddleParameter ((n : Real) / d)
        ‖torusGaussianResidualMultiplier d n rho x‖ ≤ Cglobal / (d : Real) := by
    intro d n hd hlower hupper x
    by_cases hdd : d0 ≤ d
    · have hmain := hMultiplier d n hdd hd hlower hupper x
      have hCge : K ≤ Cglobal := by dsimp [Cglobal]; linarith
      exact hmain.trans (div_le_div_of_nonneg_right hCge (by positivity))
    · have hnreal : 0 < (n : Real) := by
        have hdreal : 0 < (d : Real) := by exact_mod_cast hd
        exact lt_of_lt_of_le
          (mul_pos (lt_of_lt_of_le (by norm_num) halpha0) hdreal) hlower
      have hrho : 0 < gaussianSaddleParameter ((n : Real) / d) :=
        (gaussianSaddleParameter_mem (by positivity)).1
      have hrho1 : gaussianSaddleParameter ((n : Real) / d) < 1 :=
        (gaussianSaddleParameter_mem (by positivity)).2
      have hres : ‖torusGaussianResidualMultiplier d n
          (gaussianSaddleParameter ((n : Real) / d)) x‖ ≤ 3 := by
        unfold torusGaussianResidualMultiplier
        calc
          _ ≤ ‖torusBallMultiplier d n x‖ +
              ‖torusGaussianMultiplier d _ x +
                parityCoefficient d n * torusGaussianMultiplier d _
                  (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle))‖ := norm_sub_le _ _
          _ ≤ 1 + (1 + 1) := by
            gcongr
            · exact norm_torusBallMultiplier_le_one d n x
            · calc
                ‖torusGaussianMultiplier d _ x +
                    parityCoefficient d n * torusGaussianMultiplier d _
                      (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle))‖ ≤
                    ‖torusGaussianMultiplier d _ x‖ +
                      ‖parityCoefficient d n * torusGaussianMultiplier d _
                        (fun i ↦ x i - ((1 / 2 : Real) : UnitAddCircle))‖ := norm_add_le _ _
                _ ≤ 1 + 1 := by
                  have hgauss := norm_torusGaussianMultiplier_le_one
                    hrho.le hrho1 x
                  have hshift := norm_torusGaussianMultiplier_shift_le_one
                    hrho.le hrho1 x
                  have hparity := norm_parityCoefficient_le_one d n
                  calc
                    _ ≤ 1 + ‖parityCoefficient d n‖ * 1 := by
                      rw [norm_mul]
                      exact add_le_add hgauss
                        (mul_le_mul_of_nonneg_left hshift
                          (norm_nonneg (parityCoefficient d n)))
                    _ ≤ 1 + 1 * 1 := by gcongr
                    _ = 1 + 1 := by ring
          _ = 3 := by norm_num
      have hdreal : (0 : Real) < d := by exact_mod_cast hd
      have hdle : (d : Real) ≤ d0 := by
        have hnat : d < d0 := Nat.lt_of_not_ge hdd
        exact_mod_cast (Nat.le_of_lt hnat)
      have hthree : (3 : Real) ≤ Cglobal / d := by
        apply (le_div_iff₀ hdreal).2
        dsimp [Cglobal]
        nlinarith [hK, hdle]
      exact hres.trans hthree
  refine ⟨alpha0, d0, Cglobal, halpha0, hCglobal, ?_⟩
  intro d hd f hf
  let T : Nat → latticeFunction d :=
    growingResidualFourierFamily hCglobal hMultiplierGlobal hd f hf
  have henvelope : finiteMaxEnvelope (growingLayerFinset alpha0 A d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n) =
      finiteMaxEnvelope (growingLayerFinset alpha0 A d) T := by
    funext x
    unfold finiteMaxEnvelope
    apply Finset.sup_congr rfl
    intro n hn
    exact congrArg (fun g : latticeFunction d ↦ ‖g x‖ₑ)
      (growingResidualFourierFamily_eq_concrete
        (lt_of_lt_of_le (by norm_num) halpha0) hCglobal hMultiplierGlobal
        hd f hf n hn).symm
  have htop :
      eLpNorm
        (finiteMaxEnvelope (growingLayerFinset alpha0 A d)
          (fun n ↦ ballGaussianResidual d
            (gaussianSaddleParameterFamily d) f n))
        2 (latticeMeasure d) ≠ ⊤ := by
    rw [henvelope]
    exact eLpNorm_finiteMaxEnvelope_ne_top _ _
      (fun n hn ↦ latticeMemL2_growingResidualFourierFamily
        hCglobal hMultiplierGlobal hd f hf n)
  refine ⟨htop, ?_⟩
  exact growingResidualFourierFamily_maximal_bound
    (lt_of_lt_of_le (by norm_num) halpha0) hA hCglobal hMultiplierGlobal hd f hf

/-- A global parameter family which equals the saddle parameter on the actual
growing layer and is safely fixed at `1 / 2` elsewhere. -/
def growingGaussianParameterFamily (alpha1 A : Real) (d : Nat) : Nat → Real :=
  fun n ↦ if n ∈ growingLayerFinset alpha1 A d then
    gaussianSaddleParameter ((n : Real) / d)
  else 1 / 2

theorem growingGaussianParameterFamily_mem
    {alpha1 A : Real} {d : Nat} (halpha1 : 1 ≤ alpha1) (hd : 0 < d)
    (n : Nat) : growingGaussianParameterFamily alpha1 A d n ∈ Set.Ioo 0 1 := by
  by_cases hn : n ∈ growingLayerFinset alpha1 A d
  · simp only [growingGaussianParameterFamily, if_pos hn]
    have hdreal : (0 : Real) < d := by exact_mod_cast hd
    have hnreal : (0 : Real) < n := by
      have hlow := ((mem_growingLayerFinset_iff hd).mp hn).1
      exact lt_of_lt_of_le
        (mul_pos (lt_of_lt_of_le (by norm_num) halpha1) hdreal) hlow
    exact gaussianSaddleParameter_mem (div_pos hnreal hdreal)
  · simp [growingGaussianParameterFamily, hn]
    norm_num

lemma growingGaussianParameterFamily_eq_saddle
    {alpha1 A : Real} {d n : Nat} (hn : n ∈ growingLayerFinset alpha1 A d) :
    growingGaussianParameterFamily alpha1 A d n =
      gaussianSaddleParameter ((n : Real) / d) := by
  simp [growingGaussianParameterFamily, hn]

theorem growingResidualFiniteMaxEnvelope_safe_eq_saddle
    {alpha1 A : Real} {d : Nat} (f : latticeFunction d) :
    finiteMaxEnvelope (growingLayerFinset alpha1 A d)
        (fun n ↦ ballGaussianResidual d
          (growingGaussianParameterFamily alpha1 A d) f n) =
      finiteMaxEnvelope (growingLayerFinset alpha1 A d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n) := by
  funext x
  unfold finiteMaxEnvelope
  apply Finset.sup_congr rfl
  intro n hn
  change
    ‖ballGaussianResidual d (growingGaussianParameterFamily alpha1 A d) f n x‖ₑ =
      ‖ballGaussianResidual d (gaussianSaddleParameterFamily d) f n x‖ₑ
  unfold ballGaussianResidual gaussianParityModelAverage gaussianModelAverage
    growingGaussianParameterFamily gaussianSaddleParameterFamily
  simp [hn]

theorem growingBallMaxEnvelopeOn_eq_finite
    {alpha1 A : Real} {d : Nat} (hd : 0 < d) (f : latticeFunction d) :
    ballMaxEnvelopeOn d (growingAlphaLayers alpha1 A d) f =
      finiteMaxEnvelope (growingLayerFinset alpha1 A d)
        (fun n ↦ ballAverage d n f) := by
  funext x
  unfold ballMaxEnvelopeOn finiteMaxEnvelope
  apply le_antisymm
  · refine iSup_le ?_
    intro n
    exact Finset.le_sup (s := growingLayerFinset alpha1 A d)
      (f := fun m ↦ ‖ballAverage d m f x‖ₑ)
      ((mem_growingLayerFinset_iff hd).2 n.property)
  · apply Finset.sup_le
    intro n hn
    exact le_iSup
      (fun m : {k : Nat // k ∈ growingAlphaLayers alpha1 A d} ↦
        ‖ballAverage d m.1 f x‖ₑ)
      ⟨n, (mem_growingLayerFinset_iff hd).1 hn⟩


theorem growingBallMaxEnvelopeOn_le_model_add_residual
    {alpha1 A : Real} {d : Nat} (hd : 0 < d) (f : latticeFunction d) :
    ballMaxEnvelopeOn d (growingAlphaLayers alpha1 A d) f ≤
      gaussianParityModelMaxEnvelope d (gaussianSaddleParameterFamily d) f +
        finiteMaxEnvelope (growingLayerFinset alpha1 A d)
          (fun n ↦ ballGaussianResidual d
            (gaussianSaddleParameterFamily d) f n) := by
  intro x
  unfold ballMaxEnvelopeOn
  refine iSup_le ?_
  intro n
  have hnfin : n.1 ∈ growingLayerFinset alpha1 A d := by
    exact (mem_growingLayerFinset_iff (d := d) (n := n.1) hd).2 n.2
  calc
    ‖ballAverage d n.1 f x‖ₑ =
        ‖gaussianParityModelAverage d (gaussianSaddleParameterFamily d)
          f n.1 x + ballGaussianResidual d
            (gaussianSaddleParameterFamily d) f n.1 x‖ₑ := by
      rw [← ballAverage_eq_gaussianParityModel_add_residual]
    _ ≤ ‖gaussianParityModelAverage d (gaussianSaddleParameterFamily d)
          f n.1 x‖ₑ +
        ‖ballGaussianResidual d (gaussianSaddleParameterFamily d) f n.1 x‖ₑ :=
      enorm_add_le _ _
    _ ≤ gaussianParityModelMaxEnvelope d (gaussianSaddleParameterFamily d) f x +
        finiteMaxEnvelope (growingLayerFinset alpha1 A d)
          (fun n ↦ ballGaussianResidual d
            (gaussianSaddleParameterFamily d) f n) x := by
      gcongr
      · unfold gaussianParityModelMaxEnvelope gaussianModelMaxEnvelope
        exact le_iSup (fun m : Nat ↦
          ‖gaussianParityModelAverage d (gaussianSaddleParameterFamily d)
            f m x‖ₑ) n.1
      · unfold finiteMaxEnvelope
        exact Finset.le_sup
          (s := growingLayerFinset alpha1 A d)
          (f := fun m ↦ ‖ballGaussianResidual d
            (gaussianSaddleParameterFamily d) f m x‖ₑ) hnfin

theorem growingBallMaxL2NormOn_le_model_add_residual
    {alpha1 A : Real} {d : Nat} (hd : 0 < d) (f : latticeFunction d) :
    ballMaxL2NormOn d (growingAlphaLayers alpha1 A d) f ≤
      gaussianParityModelMaxL2Norm d (gaussianSaddleParameterFamily d) f +
        eLpNorm
          (finiteMaxEnvelope (growingLayerFinset alpha1 A d)
            (fun n ↦ ballGaussianResidual d
              (gaussianSaddleParameterFamily d) f n))
          2 (latticeMeasure d) := by
  unfold ballMaxL2NormOn gaussianParityModelMaxL2Norm
  refine (MeasureTheory.eLpNorm_mono_enorm_ae
    (f := ballMaxEnvelopeOn d (growingAlphaLayers alpha1 A d) f)
    (g := gaussianParityModelMaxEnvelope d (gaussianSaddleParameterFamily d) f +
      finiteMaxEnvelope (growingLayerFinset alpha1 A d)
        (fun n ↦ ballGaussianResidual d
          (gaussianSaddleParameterFamily d) f n))
    (p := (2 : ENNReal)) (μ := latticeMeasure d)
    (Filter.Eventually.of_forall
      (growingBallMaxEnvelopeOn_le_model_add_residual hd f))).trans ?_
  exact MeasureTheory.eLpNorm_add_le
    MeasureTheory.AEStronglyMeasurable.of_discrete
    MeasureTheory.AEStronglyMeasurable.of_discrete (by norm_num)

/-- A dimension-free maximal `L²` theorem on the actual growing-alpha layer.
The analytic two-saddle estimate is used only through its compiled residual
lift; the Gaussian model contribution is the registered E-G estimate. -/
theorem exists_uniform_growingAlphaMaximal
    {A : Real} (hA : 0 ≤ A) :
    ∃ alpha1 : Real, 1 ≤ alpha1 ∧ ∃ C_G : Real, 0 < C_G ∧
      ∀ d : Nat, 0 < d → ∀ f : latticeFunction d, latticeMemL2 d f →
        ballMaxL2NormOn d (growingAlphaLayers alpha1 A d) f ≠ ⊤ ∧
          (ballMaxL2NormOn d (growingAlphaLayers alpha1 A d) f).toReal ≤
            C_G * (latticeL2Norm d f).toReal := by
  obtain ⟨alpha1, _d0, K, halpha1, hK, hresidual⟩ :=
    exists_growingResidualFourierFamily_maximal_bound_from_twoSaddle
      (eta0 := (1 / 8 : Real)) (A := A) (by norm_num) (by norm_num) hA
  obtain ⟨C, hGaussian⟩ := external_gaussian_maximal_parity_coefficient
  let C_G : Real := 2 * (C : Real) + K * Real.sqrt (A + 2) + 1
  have hCG : 0 < C_G := by
    dsimp [C_G]
    positivity
  refine ⟨alpha1, halpha1, C_G, hCG, ?_⟩
  intro d hd f hf
  let rho : Nat → Real := growingGaussianParameterFamily alpha1 A d
  let R : lattice d → ENNReal :=
    finiteMaxEnvelope (growingLayerFinset alpha1 A d)
      (fun n ↦ ballGaussianResidual d rho f n)
  have hrho : ∀ n : Nat, 0 < rho n ∧ rho n < 1 := by
    intro n
    exact growingGaussianParameterFamily_mem halpha1 hd n
  have hmodel := hGaussian d hd rho f hrho hf
  have hmodelTop : gaussianParityModelMaxL2Norm d rho f ≠ ⊤ := by
    exact ne_top_of_le_ne_top
      (ENNReal.mul_ne_top
        (ENNReal.mul_ne_top (by simp) (by simp))
        (ne_of_lt hf.eLpNorm_lt_top)) hmodel
  obtain ⟨hresTopSaddle, hresidualReal⟩ := hresidual d hd f hf
  have hresTop : eLpNorm R 2 (latticeMeasure d) ≠ ⊤ := by
    dsimp [R, rho]
    rw [growingResidualFiniteMaxEnvelope_safe_eq_saddle]
    exact hresTopSaddle
  have hsumTop : gaussianParityModelMaxL2Norm d rho f +
      eLpNorm R 2 (latticeMeasure d) ≠ ⊤ :=
    ENNReal.add_ne_top.mpr ⟨hmodelTop, hresTop⟩
  have hcomparison := finiteBallMaxL2Norm_le_model_add_residual
    (growingLayerFinset alpha1 A d) rho f
  have hcomparisonReal := ENNReal.toReal_mono hsumTop hcomparison
  have hmodelRhsTop :
      2 * (C : ENNReal) * latticeL2Norm d f ≠ ⊤ :=
    ENNReal.mul_ne_top
      (ENNReal.mul_ne_top (by simp) (by simp))
      (ne_of_lt hf.eLpNorm_lt_top)
  have hmodelReal := ENNReal.toReal_mono hmodelRhsTop hmodel
  have hresidualSafe :
      (eLpNorm R 2 (latticeMeasure d)).toReal ≤
        K * Real.sqrt (A + 2) * (latticeL2Norm d f).toReal := by
    dsimp [R, rho]
    rw [growingResidualFiniteMaxEnvelope_safe_eq_saddle]
    exact hresidualReal
  have hballTop :
      ballMaxL2NormOn d (growingAlphaLayers alpha1 A d) f ≠ ⊤ := by
    unfold ballMaxL2NormOn
    rw [growingBallMaxEnvelopeOn_eq_finite hd f]
    exact ne_top_of_le_ne_top hsumTop hcomparison
  refine ⟨hballTop, ?_⟩
  unfold ballMaxL2NormOn
  rw [growingBallMaxEnvelopeOn_eq_finite hd f]
  change
    (eLpNorm
      (finiteMaxEnvelope (growingLayerFinset alpha1 A d)
        (fun n ↦ ballAverage d n f))
      2 (latticeMeasure d)).toReal ≤ _
  calc
    (eLpNorm
        (finiteMaxEnvelope (growingLayerFinset alpha1 A d)
          (fun n ↦ ballAverage d n f))
        2 (latticeMeasure d)).toReal ≤
      (gaussianParityModelMaxL2Norm d rho f).toReal +
        (eLpNorm R 2 (latticeMeasure d)).toReal := by
      simpa [ENNReal.toReal_add hmodelTop hresTop] using hcomparisonReal
    _ ≤ 2 * (C : Real) * (latticeL2Norm d f).toReal +
        K * Real.sqrt (A + 2) * (latticeL2Norm d f).toReal := by
      exact add_le_add (by simpa using hmodelReal) hresidualSafe
    _ ≤ (2 * (C : Real) * (latticeL2Norm d f).toReal +
        K * Real.sqrt (A + 2) * (latticeL2Norm d f).toReal) +
          1 * (latticeL2Norm d f).toReal := by
      exact le_add_of_nonneg_right (by positivity)
    _ = C_G * (latticeL2Norm d f).toReal := by
      dsimp [C_G]
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingSaddleBounds.lean <==
import EuclideanBallsFormalization.GrowingSaddlePoisson

namespace EuclideanBallsFormalization

open scoped Topology
open Filter Set

noncomputable section

/-!
The quantitative scale conclusion of node N2 in the Audit-A-passed
large-`alpha` proof.  The correction below is exactly the Poisson-dual term
in `gaussianSaddle_alpha_mul_tau_exact`; the small-`rho` estimates already
proved for the dual Gaussian make it vanish uniformly.
-/

/-- Positive Poisson-dual correction in the exact saddle equation. -/
def growingSaddleCorrection (alpha : Real) : Real :=
  Real.pi ^ 2 / gaussianSaddleTau alpha *
    gaussianLogMeanSquare (-Real.pi ^ 2 / gaussianSaddleTau alpha)

lemma gaussianLogMeanSquare_nonneg_of_neg {t : Real} (ht : t < 0) :
    0 ≤ gaussianLogMeanSquare t := by
  unfold gaussianLogMeanSquare
  exact gaussianMeanSquare_nonneg (Real.exp_nonneg t)
    (Real.exp_lt_one_iff.mpr ht)

lemma growingSaddleCorrection_nonneg
    {alpha : Real} (halpha : 0 < alpha) :
    0 ≤ growingSaddleCorrection alpha := by
  unfold growingSaddleCorrection
  exact mul_nonneg
    (div_nonneg (sq_nonneg _) (gaussianSaddleTau_pos halpha).le)
    (gaussianLogMeanSquare_nonneg_of_neg
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos))
        (gaussianSaddleTau_pos halpha)))

lemma gaussianLogMeanSquare_dual_upper
    {alpha : Real} (_halpha : 0 < alpha)
    (hsmall : Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤ 1 / 128) :
    gaussianLogMeanSquare (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤
      16 * Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) := by
  have hrho0 : 0 < Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) :=
    Real.exp_pos _
  exact (gaussianMeanSquare_smallRho_bounds hrho0 hsmall).2

lemma growingSaddleCorrection_upper
    {alpha : Real} (halpha : 0 < alpha)
    (hsmall : Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤ 1 / 128) :
    growingSaddleCorrection alpha ≤
      16 * (Real.pi ^ 2 / gaussianSaddleTau alpha *
        Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := by
  unfold growingSaddleCorrection
  have hfactor : 0 ≤ Real.pi ^ 2 / gaussianSaddleTau alpha :=
    div_nonneg (sq_nonneg _) (gaussianSaddleTau_pos halpha).le
  have h := mul_le_mul_of_nonneg_left
    (gaussianLogMeanSquare_dual_upper halpha hsmall) hfactor
  nlinarith

/-- The exact Poisson-dual correction tends to zero along the inverse saddle
map. -/
theorem tendsto_growingSaddleCorrection_atTop :
    Tendsto growingSaddleCorrection atTop (nhds 0) := by
  have hsmall : ∀ᶠ alpha : Real in atTop,
      Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤ 1 / 128 := by
    have h := (tendsto_order.1 tendsto_gaussianSaddle_dualRho_atTop).2
      (1 / 128 : Real) (by norm_num)
    exact h.mono fun _ hx => hx.le
  have hpos : ∀ᶠ alpha : Real in atTop,
      0 ≤ growingSaddleCorrection alpha := by
    filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
    exact growingSaddleCorrection_nonneg halpha
  have hupper : ∀ᶠ alpha : Real in atTop,
      growingSaddleCorrection alpha ≤
        16 * (Real.pi ^ 2 / gaussianSaddleTau alpha *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := by
    filter_upwards [eventually_gt_atTop (0 : Real), hsmall]
      with alpha halpha hs
    exact growingSaddleCorrection_upper halpha hs
  have hright : Tendsto
      (fun alpha : Real => 16 *
        (Real.pi ^ 2 / gaussianSaddleTau alpha *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)))
      atTop (nhds 0) := by
    simpa using
      (tendsto_gaussianSaddle_exponentialCorrection_atTop.const_mul 16)
  exact squeeze_zero' hpos hupper hright

/-- The first asymptotic formula in NL0 equation (4.4), in limit form. -/
theorem tendsto_gaussianSaddle_alpha_mul_tau_atTop :
    Tendsto (fun alpha : Real => alpha * gaussianSaddleTau alpha)
      atTop (nhds (1 / 2 : Real)) := by
  have h : Tendsto
      (fun alpha : Real => (1 / 2 : Real) - growingSaddleCorrection alpha)
      atTop (nhds (1 / 2 : Real)) := by
    simpa using
      ((tendsto_const_nhds : Tendsto (fun _ : Real => (1 / 2 : Real))
        atTop (nhds (1 / 2 : Real))).sub
          tendsto_growingSaddleCorrection_atTop)
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  exact (gaussianSaddle_alpha_mul_tau_exact halpha).symm

/-- An eventual, explicit coarse form of `alpha * tau -> 1/2`. -/
theorem eventually_gaussianSaddle_alpha_mul_tau_bounds :
    ∀ᶠ alpha : Real in atTop,
      1 / 4 ≤ alpha * gaussianSaddleTau alpha ∧
        alpha * gaussianSaddleTau alpha ≤ 1 / 2 := by
  have hlower : ∀ᶠ alpha : Real in atTop,
      1 / 4 < alpha * gaussianSaddleTau alpha :=
    (tendsto_order.1 tendsto_gaussianSaddle_alpha_mul_tau_atTop).1
      (1 / 4 : Real) (by norm_num)
  filter_upwards [hlower, eventually_gt_atTop (0 : Real)]
    with alpha hlower halpha
  constructor
  · exact hlower.le
  · rw [gaussianSaddle_alpha_mul_tau_exact halpha]
    exact sub_le_self _ (growingSaddleCorrection_nonneg halpha)

/-- Explicit threshold form of the NL0 scale comparison
`tau_alpha ≍ alpha⁻¹`. -/
theorem exists_gaussianSaddleTau_inverse_bounds :
    ∃ alpha0 : Real, 1 ≤ alpha0 ∧ ∀ alpha : Real, alpha0 ≤ alpha →
      1 / (4 * alpha) ≤ gaussianSaddleTau alpha ∧
        gaussianSaddleTau alpha ≤ 1 / (2 * alpha) := by
  obtain ⟨alpha0, halpha0⟩ :=
    eventually_atTop.1 eventually_gaussianSaddle_alpha_mul_tau_bounds
  let alpha1 := max 1 alpha0
  refine ⟨alpha1, le_max_left _ _, ?_⟩
  intro alpha halpha
  have halpha1 : 1 ≤ alpha := (le_max_left 1 alpha0).trans halpha
  have hbounds := halpha0 alpha ((le_max_right 1 alpha0).trans halpha)
  constructor
  · apply (div_le_iff₀ (by positivity : 0 < 4 * alpha)).2
    nlinarith [hbounds.1]
  · apply (le_div_iff₀ (by positivity : 0 < 2 * alpha)).2
    nlinarith [hbounds.2]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingSaddleCumulantFive.lean <==
import EuclideanBallsFormalization.GrowingSaddleCumulantFour

namespace EuclideanBallsFormalization

open scoped Topology
open Filter Set

noncomputable section

/-!
The fifth scaled derivative in growing-`alpha` node N2.  This file completes
the finite cumulant range required by NL0 equation (4.4): it differentiates
the exact fourth-cumulant identity, controls the dual fifth cumulant, and
proves `tau_alpha^5 * L'''''(-tau_alpha) -> 12`.
-/

lemma hasDerivAt_const_div_pow_seven (c tau : Real) (htau : 0 < tau) :
    HasDerivAt (fun x : Real => c / x ^ 7) (-7 * c / tau ^ 8) tau := by
  have hinv := (hasDerivAt_id tau).inv (ne_of_gt htau)
  have hpow := hinv.pow 7
  have h := hpow.const_mul c
  have hfun : (fun x : Real => c * id⁻¹ x ^ 7) =ᶠ[nhds tau]
      (fun x => c / x ^ 7) := by
    exact Filter.Eventually.of_forall fun x => by
      simp only [Pi.inv_apply, id_eq, div_eq_mul_inv, inv_pow]
  have h' : HasDerivAt (fun x : Real => c * id⁻¹ x ^ 7)
      (-7 * c / tau ^ 8) tau :=
    h.congr_deriv (by
      simp only [Pi.inv_apply, id_eq, Nat.cast_ofNat]
      field_simp [ne_of_gt htau]
      simp [ne_of_gt htau])
  exact h'.congr_of_eventuallyEq hfun.symm

lemma hasDerivAt_const_div_pow_eight (c tau : Real) (htau : 0 < tau) :
    HasDerivAt (fun x : Real => c / x ^ 8) (-8 * c / tau ^ 9) tau := by
  have hinv := (hasDerivAt_id tau).inv (ne_of_gt htau)
  have hpow := hinv.pow 8
  have h := hpow.const_mul c
  have hfun : (fun x : Real => c * id⁻¹ x ^ 8) =ᶠ[nhds tau]
      (fun x => c / x ^ 8) := by
    exact Filter.Eventually.of_forall fun x => by
      simp only [Pi.inv_apply, id_eq, div_eq_mul_inv, inv_pow]
  have h' : HasDerivAt (fun x : Real => c * id⁻¹ x ^ 8)
      (-8 * c / tau ^ 9) tau :=
    h.congr_deriv (by
      simp only [Pi.inv_apply, id_eq, Nat.cast_ofNat]
      field_simp [ne_of_gt htau]
      simp [ne_of_gt htau])
  exact h'.congr_of_eventuallyEq hfun.symm

/-- Exact Poisson-dual formula for the fifth logarithmic cumulant. -/
lemma gaussianLogCumulantFive_poisson_identity
    (tau : Real) (htau : 0 < tau) :
    gaussianLogCumulantFive (-tau) =
      12 / tau ^ 5 -
        120 * Real.pi ^ 2 / tau ^ 6 *
          gaussianLogMeanSquare (-Real.pi ^ 2 / tau) +
        240 * Real.pi ^ 4 / tau ^ 7 *
          gaussianLogVarianceRaw (-Real.pi ^ 2 / tau) -
        120 * Real.pi ^ 6 / tau ^ 8 *
          gaussianLogCumulantThree (-Real.pi ^ 2 / tau) +
        20 * Real.pi ^ 8 / tau ^ 9 *
          gaussianLogCumulantFour (-Real.pi ^ 2 / tau) -
        Real.pi ^ 10 / tau ^ 10 *
          gaussianLogCumulantFive (-Real.pi ^ 2 / tau) := by
  have hneg : HasDerivAt (fun x : Real => -x) (-1) tau := by
    have h := (hasDerivAt_id tau).neg
    exact h.congr_of_eventuallyEq (Filter.Eventually.of_forall fun _ => rfl)
  have hleft0 := (hasDerivAt_gaussianLogCumulantFour
    (neg_lt_zero.mpr htau)).comp tau hneg
  have hleft : HasDerivAt
      (fun x : Real => gaussianLogCumulantFour (-x))
      (-gaussianLogCumulantFive (-tau)) tau := by
    exact (hleft0.congr_deriv (by ring)).congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  let U : Real → Real := fun x => -Real.pi ^ 2 / x
  let M : Real → Real := fun x => gaussianLogMeanSquare (U x)
  let V : Real → Real := fun x => gaussianLogVarianceRaw (U x)
  let K3 : Real → Real := fun x => gaussianLogCumulantThree (U x)
  let K4 : Real → Real := fun x => gaussianLogCumulantFour (U x)
  let B : Real → Real := fun x => 24 * Real.pi ^ 2 / x ^ 5
  let C : Real → Real := fun x => 36 * Real.pi ^ 4 / x ^ 6
  let D : Real → Real := fun x => 12 * Real.pi ^ 6 / x ^ 7
  let E : Real → Real := fun x => Real.pi ^ 8 / x ^ 8
  have hfirst : HasDerivAt (fun x : Real => 3 / x ^ 4)
      (-12 / tau ^ 5) tau := by
    convert hasDerivAt_const_div_pow_four 3 tau htau using 1 <;> ring
  have hU : HasDerivAt U (Real.pi ^ 2 / tau ^ 2) tau := by
    dsimp [U]
    have h := ((hasDerivAt_id tau).inv (ne_of_gt htau)).const_mul
      (-Real.pi ^ 2)
    have h' : HasDerivAt (fun y : Real => -Real.pi ^ 2 * id⁻¹ y)
        (Real.pi ^ 2 / tau ^ 2) tau :=
      h.congr_deriv (by dsimp; field_simp [ne_of_gt htau])
    exact h'.congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  have hM : HasDerivAt M
      (gaussianLogVarianceRaw (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [M, U]
    exact (hasDerivAt_gaussianLogMeanSquare_variance
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hV : HasDerivAt V
      (gaussianLogCumulantThree (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [V, U]
    exact (hasDerivAt_gaussianLogVarianceRaw
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hK3 : HasDerivAt K3
      (gaussianLogCumulantFour (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [K3, U]
    exact (hasDerivAt_gaussianLogCumulantThree
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hK4 : HasDerivAt K4
      (gaussianLogCumulantFive (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [K4, U]
    exact (hasDerivAt_gaussianLogCumulantFour
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hB : HasDerivAt B (-120 * Real.pi ^ 2 / tau ^ 6) tau := by
    dsimp [B]
    convert hasDerivAt_const_div_pow_five
      (24 * Real.pi ^ 2) tau htau using 1
    ring
  have hC : HasDerivAt C (-216 * Real.pi ^ 4 / tau ^ 7) tau := by
    dsimp [C]
    convert hasDerivAt_const_div_pow_six
      (36 * Real.pi ^ 4) tau htau using 1
    ring
  have hD : HasDerivAt D (-84 * Real.pi ^ 6 / tau ^ 8) tau := by
    dsimp [D]
    convert hasDerivAt_const_div_pow_seven
      (12 * Real.pi ^ 6) tau htau using 1
    ring
  have hE : HasDerivAt E (-8 * Real.pi ^ 8 / tau ^ 9) tau := by
    dsimp [E]
    exact hasDerivAt_const_div_pow_eight (Real.pi ^ 8) tau htau
  have hright := (((hfirst.sub (hB.mul hM)).add (hC.mul hV)).sub
    (hD.mul hK3)).add (hE.mul hK4)
  have heq : (fun x : Real => gaussianLogCumulantFour (-x)) =ᶠ[nhds tau]
      (fun x => 3 / x ^ 4 - B x * M x + C x * V x - D x * K3 x +
        E x * K4 x) := by
    filter_upwards [Ioi_mem_nhds htau] with x hx
    exact gaussianLogCumulantFour_poisson_identity x hx
  have hder := (hright.congr_of_eventuallyEq heq).unique hleft
  dsimp [B, C, D, E, M, V, K3, K4, U] at hder
  field_simp [ne_of_gt htau] at hder ⊢
  nlinarith [hder]

/-- Signed dual fifth-cumulant term in the scaled Poisson formula. -/
def growingSaddleCumulantFiveCorrection (alpha : Real) : Real :=
  Real.pi ^ 10 / gaussianSaddleTau alpha ^ 5 *
    gaussianLogCumulantFive (-Real.pi ^ 2 / gaussianSaddleTau alpha)

lemma tendsto_gaussianSaddle_fifthExponentialCorrection_atTop :
    Tendsto (fun alpha : Real =>
      Real.pi ^ 10 / gaussianSaddleTau alpha ^ 5 *
        Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha))
      atTop (nhds 0) := by
  have hbase := tendsto_rpow_mul_exp_neg_mul_atTop_nhds_zero
    (5 : Real) (Real.pi ^ 2) (sq_pos_of_pos Real.pi_pos)
  have hcomp := hbase.comp tendsto_inv_gaussianSaddleTau_atTop
  have h := hcomp.const_mul (Real.pi ^ 10)
  have h' : Tendsto
      (fun x => Real.pi ^ 10 *
        ((fun y : Real => y ^ (5 : Real) * Real.exp (-Real.pi ^ 2 * y))
          ((gaussianSaddleTau x)⁻¹))) atTop (nhds 0) := by
    simpa using h
  refine h'.congr' ?_
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  have htau := gaussianSaddleTau_pos halpha
  rw [show (5 : Real) = (5 : Nat) by norm_num, Real.rpow_natCast]
  field_simp [ne_of_gt htau]

lemma gaussianLogCumulantFive_dual_abs_upper
    {alpha : Real} (_halpha : 0 < alpha)
    (hsmall : Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤
      smallRhoThreshold) :
    |gaussianLogCumulantFive (-Real.pi ^ 2 / gaussianSaddleTau alpha)| ≤
      50000000 * Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) := by
  rw [gaussianLogCumulantFive_eq]
  exact abs_gaussianCumulantFive_le (Real.exp_pos _) hsmall

/-- The signed dual fifth-cumulant correction vanishes at the growing saddle. -/
theorem tendsto_growingSaddleCumulantFiveCorrection_atTop :
    Tendsto growingSaddleCumulantFiveCorrection atTop (nhds 0) := by
  have hsmall : ∀ᶠ alpha : Real in atTop,
      Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤
        smallRhoThreshold := by
    have h := (tendsto_order.1 tendsto_gaussianSaddle_dualRho_atTop).2
      smallRhoThreshold smallRhoThreshold_pos
    exact h.mono fun _ hx => hx.le
  have hbound : ∀ᶠ alpha : Real in atTop,
      ‖growingSaddleCumulantFiveCorrection alpha‖ ≤
        50000000 * (Real.pi ^ 10 / gaussianSaddleTau alpha ^ 5 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := by
    filter_upwards [eventually_gt_atTop (0 : Real), hsmall]
      with alpha halpha hs
    have htau := gaussianSaddleTau_pos halpha
    have hfactor : 0 ≤ Real.pi ^ 10 / gaussianSaddleTau alpha ^ 5 :=
      div_nonneg (by positivity) (pow_nonneg htau.le _)
    unfold growingSaddleCumulantFiveCorrection
    rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg hfactor]
    have h := mul_le_mul_of_nonneg_left
      (gaussianLogCumulantFive_dual_abs_upper halpha hs) hfactor
    calc
      Real.pi ^ 10 / gaussianSaddleTau alpha ^ 5 *
          |gaussianLogCumulantFive
            (-Real.pi ^ 2 / gaussianSaddleTau alpha)| ≤
          Real.pi ^ 10 / gaussianSaddleTau alpha ^ 5 *
            (50000000 * Real.exp
              (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := h
      _ = 50000000 * (Real.pi ^ 10 / gaussianSaddleTau alpha ^ 5 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := by ring
  have hright : Tendsto
      (fun alpha : Real => 50000000 *
        (Real.pi ^ 10 / gaussianSaddleTau alpha ^ 5 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)))
      atTop (nhds 0) := by
    simpa using
      tendsto_gaussianSaddle_fifthExponentialCorrection_atTop.const_mul 50000000
  exact squeeze_zero_norm' hbound hright

lemma gaussianSaddle_scaledCumulantFive_exact
    {alpha : Real} (halpha : 0 < alpha) :
    gaussianSaddleTau alpha ^ 5 *
        gaussianLogCumulantFive (-gaussianSaddleTau alpha) =
      12 - 120 * growingSaddleCorrection alpha +
        240 * growingSaddleVarianceCorrection alpha -
        120 * growingSaddleCumulantThreeCorrection alpha +
        20 * growingSaddleCumulantFourCorrection alpha -
        growingSaddleCumulantFiveCorrection alpha := by
  have htau := gaussianSaddleTau_pos halpha
  have h := gaussianLogCumulantFive_poisson_identity
    (gaussianSaddleTau alpha) htau
  unfold growingSaddleCorrection growingSaddleVarianceCorrection
    growingSaddleCumulantThreeCorrection growingSaddleCumulantFourCorrection
    growingSaddleCumulantFiveCorrection
  field_simp [ne_of_gt htau] at h ⊢
  nlinarith [h]

/-- The `r=5` case of the scaled-cumulant limit in NL0 equation (4.4). -/
theorem tendsto_gaussianSaddle_scaledCumulantFive_atTop :
    Tendsto (fun alpha : Real => gaussianSaddleTau alpha ^ 5 *
      gaussianLogCumulantFive (-gaussianSaddleTau alpha))
      atTop (nhds 12) := by
  have h : Tendsto (fun alpha : Real =>
      12 - 120 * growingSaddleCorrection alpha +
        240 * growingSaddleVarianceCorrection alpha -
        120 * growingSaddleCumulantThreeCorrection alpha +
        20 * growingSaddleCumulantFourCorrection alpha -
        growingSaddleCumulantFiveCorrection alpha) atTop (nhds 12) := by
    simpa using ((((((tendsto_const_nhds : Tendsto
      (fun _ : Real => (12 : Real)) atTop (nhds (12 : Real))).sub
        (tendsto_growingSaddleCorrection_atTop.const_mul 120)).add
          (tendsto_growingSaddleVarianceCorrection_atTop.const_mul 240)).sub
            (tendsto_growingSaddleCumulantThreeCorrection_atTop.const_mul 120)).add
              (tendsto_growingSaddleCumulantFourCorrection_atTop.const_mul 20)).sub
                tendsto_growingSaddleCumulantFiveCorrection_atTop)
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  exact (gaussianSaddle_scaledCumulantFive_exact halpha).symm

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingSaddleCumulantFour.lean <==
import EuclideanBallsFormalization.GrowingSaddleCumulantThree

namespace EuclideanBallsFormalization

open scoped Topology
open Filter Set

noncomputable section

/-!
The fourth scaled derivative in growing-`alpha` node N2.  This file
differentiates the exact third-cumulant identity, controls the signed dual
fourth cumulant by the compiled small-`rho` estimate, and proves
`tau_alpha^4 * L''''(-tau_alpha) -> 3`.
-/

lemma hasDerivAt_const_div_pow_five (c tau : Real) (htau : 0 < tau) :
    HasDerivAt (fun x : Real => c / x ^ 5) (-5 * c / tau ^ 6) tau := by
  have hinv := (hasDerivAt_id tau).inv (ne_of_gt htau)
  have hpow := hinv.pow 5
  have h := hpow.const_mul c
  have hfun : (fun x : Real => c * id⁻¹ x ^ 5) =ᶠ[nhds tau]
      (fun x => c / x ^ 5) := by
    exact Filter.Eventually.of_forall fun x => by
      simp only [Pi.inv_apply, id_eq, div_eq_mul_inv, inv_pow]
  have h' : HasDerivAt (fun x : Real => c * id⁻¹ x ^ 5)
      (-5 * c / tau ^ 6) tau :=
    h.congr_deriv (by
      simp only [Pi.inv_apply, id_eq, Nat.cast_ofNat]
      field_simp [ne_of_gt htau]
      simp [ne_of_gt htau])
  exact h'.congr_of_eventuallyEq hfun.symm

lemma hasDerivAt_const_div_pow_six (c tau : Real) (htau : 0 < tau) :
    HasDerivAt (fun x : Real => c / x ^ 6) (-6 * c / tau ^ 7) tau := by
  have hinv := (hasDerivAt_id tau).inv (ne_of_gt htau)
  have hpow := hinv.pow 6
  have h := hpow.const_mul c
  have hfun : (fun x : Real => c * id⁻¹ x ^ 6) =ᶠ[nhds tau]
      (fun x => c / x ^ 6) := by
    exact Filter.Eventually.of_forall fun x => by
      simp only [Pi.inv_apply, id_eq, div_eq_mul_inv, inv_pow]
  have h' : HasDerivAt (fun x : Real => c * id⁻¹ x ^ 6)
      (-6 * c / tau ^ 7) tau :=
    h.congr_deriv (by
      simp only [Pi.inv_apply, id_eq, Nat.cast_ofNat]
      field_simp [ne_of_gt htau]
      simp [ne_of_gt htau])
  exact h'.congr_of_eventuallyEq hfun.symm

/-- Exact Poisson-dual formula for the fourth logarithmic cumulant. -/
lemma gaussianLogCumulantFour_poisson_identity
    (tau : Real) (htau : 0 < tau) :
    gaussianLogCumulantFour (-tau) =
      3 / tau ^ 4 -
        24 * Real.pi ^ 2 / tau ^ 5 *
          gaussianLogMeanSquare (-Real.pi ^ 2 / tau) +
        36 * Real.pi ^ 4 / tau ^ 6 *
          gaussianLogVarianceRaw (-Real.pi ^ 2 / tau) -
        12 * Real.pi ^ 6 / tau ^ 7 *
          gaussianLogCumulantThree (-Real.pi ^ 2 / tau) +
        Real.pi ^ 8 / tau ^ 8 *
          gaussianLogCumulantFour (-Real.pi ^ 2 / tau) := by
  have hneg : HasDerivAt (fun x : Real => -x) (-1) tau := by
    have h := (hasDerivAt_id tau).neg
    exact h.congr_of_eventuallyEq (Filter.Eventually.of_forall fun _ => rfl)
  have hleft0 := (hasDerivAt_gaussianLogCumulantThree
    (neg_lt_zero.mpr htau)).comp tau hneg
  have hleft : HasDerivAt
      (fun x : Real => gaussianLogCumulantThree (-x))
      (-gaussianLogCumulantFour (-tau)) tau := by
    exact (hleft0.congr_deriv (by ring)).congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  let U : Real → Real := fun x => -Real.pi ^ 2 / x
  let M : Real → Real := fun x => gaussianLogMeanSquare (U x)
  let V : Real → Real := fun x => gaussianLogVarianceRaw (U x)
  let K3 : Real → Real := fun x => gaussianLogCumulantThree (U x)
  let B : Real → Real := fun x => 6 * Real.pi ^ 2 / x ^ 4
  let C : Real → Real := fun x => 6 * Real.pi ^ 4 / x ^ 5
  let D : Real → Real := fun x => Real.pi ^ 6 / x ^ 6
  have hfirst : HasDerivAt (fun x : Real => 1 / x ^ 3)
      (-3 / tau ^ 4) tau := by
    convert hasDerivAt_const_div_pow_three 1 tau htau using 1 <;> ring
  have hU : HasDerivAt U (Real.pi ^ 2 / tau ^ 2) tau := by
    dsimp [U]
    have h := ((hasDerivAt_id tau).inv (ne_of_gt htau)).const_mul
      (-Real.pi ^ 2)
    have h' : HasDerivAt (fun y : Real => -Real.pi ^ 2 * id⁻¹ y)
        (Real.pi ^ 2 / tau ^ 2) tau :=
      h.congr_deriv (by dsimp; field_simp [ne_of_gt htau])
    exact h'.congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  have hM : HasDerivAt M
      (gaussianLogVarianceRaw (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [M, U]
    exact (hasDerivAt_gaussianLogMeanSquare_variance
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hV : HasDerivAt V
      (gaussianLogCumulantThree (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [V, U]
    exact (hasDerivAt_gaussianLogVarianceRaw
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hK3 : HasDerivAt K3
      (gaussianLogCumulantFour (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [K3, U]
    exact (hasDerivAt_gaussianLogCumulantThree
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hB : HasDerivAt B (-24 * Real.pi ^ 2 / tau ^ 5) tau := by
    dsimp [B]
    convert hasDerivAt_const_div_pow_four
      (6 * Real.pi ^ 2) tau htau using 1
    ring
  have hC : HasDerivAt C (-30 * Real.pi ^ 4 / tau ^ 6) tau := by
    dsimp [C]
    convert hasDerivAt_const_div_pow_five
      (6 * Real.pi ^ 4) tau htau using 1
    ring
  have hD : HasDerivAt D (-6 * Real.pi ^ 6 / tau ^ 7) tau := by
    dsimp [D]
    exact hasDerivAt_const_div_pow_six (Real.pi ^ 6) tau htau
  have hright := ((hfirst.sub (hB.mul hM)).add (hC.mul hV)).sub
    (hD.mul hK3)
  have heq : (fun x : Real => gaussianLogCumulantThree (-x)) =ᶠ[nhds tau]
      (fun x => 1 / x ^ 3 - B x * M x + C x * V x - D x * K3 x) := by
    filter_upwards [Ioi_mem_nhds htau] with x hx
    exact gaussianLogCumulantThree_poisson_identity x hx
  have hder := (hright.congr_of_eventuallyEq heq).unique hleft
  dsimp [B, C, D, M, V, K3, U] at hder
  field_simp [ne_of_gt htau] at hder ⊢
  nlinarith [hder]

/-- Signed dual fourth-cumulant term in the scaled Poisson formula. -/
def growingSaddleCumulantFourCorrection (alpha : Real) : Real :=
  Real.pi ^ 8 / gaussianSaddleTau alpha ^ 4 *
    gaussianLogCumulantFour (-Real.pi ^ 2 / gaussianSaddleTau alpha)

lemma tendsto_gaussianSaddle_fourthExponentialCorrection_atTop :
    Tendsto (fun alpha : Real =>
      Real.pi ^ 8 / gaussianSaddleTau alpha ^ 4 *
        Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha))
      atTop (nhds 0) := by
  have hbase := tendsto_rpow_mul_exp_neg_mul_atTop_nhds_zero
    (4 : Real) (Real.pi ^ 2) (sq_pos_of_pos Real.pi_pos)
  have hcomp := hbase.comp tendsto_inv_gaussianSaddleTau_atTop
  have h := hcomp.const_mul (Real.pi ^ 8)
  have h' : Tendsto
      (fun x => Real.pi ^ 8 *
        ((fun y : Real => y ^ (4 : Real) * Real.exp (-Real.pi ^ 2 * y))
          ((gaussianSaddleTau x)⁻¹))) atTop (nhds 0) := by
    simpa using h
  refine h'.congr' ?_
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  have htau := gaussianSaddleTau_pos halpha
  rw [show (4 : Real) = (4 : Nat) by norm_num, Real.rpow_natCast]
  field_simp [ne_of_gt htau]

lemma gaussianLogCumulantFour_dual_abs_upper
    {alpha : Real} (_halpha : 0 < alpha)
    (hsmall : Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤
      smallRhoThreshold) :
    |gaussianLogCumulantFour (-Real.pi ^ 2 / gaussianSaddleTau alpha)| ≤
      1000000 * Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) := by
  rw [gaussianLogCumulantFour_eq]
  exact abs_gaussianCumulantFour_le (Real.exp_pos _) hsmall

/-- The signed dual fourth-cumulant correction vanishes at the growing saddle. -/
theorem tendsto_growingSaddleCumulantFourCorrection_atTop :
    Tendsto growingSaddleCumulantFourCorrection atTop (nhds 0) := by
  have hsmall : ∀ᶠ alpha : Real in atTop,
      Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤
        smallRhoThreshold := by
    have h := (tendsto_order.1 tendsto_gaussianSaddle_dualRho_atTop).2
      smallRhoThreshold smallRhoThreshold_pos
    exact h.mono fun _ hx => hx.le
  have hbound : ∀ᶠ alpha : Real in atTop,
      ‖growingSaddleCumulantFourCorrection alpha‖ ≤
        1000000 * (Real.pi ^ 8 / gaussianSaddleTau alpha ^ 4 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := by
    filter_upwards [eventually_gt_atTop (0 : Real), hsmall]
      with alpha halpha hs
    have htau := gaussianSaddleTau_pos halpha
    have hfactor : 0 ≤ Real.pi ^ 8 / gaussianSaddleTau alpha ^ 4 :=
      div_nonneg (by positivity) (pow_nonneg htau.le _)
    unfold growingSaddleCumulantFourCorrection
    rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg hfactor]
    have h := mul_le_mul_of_nonneg_left
      (gaussianLogCumulantFour_dual_abs_upper halpha hs) hfactor
    calc
      Real.pi ^ 8 / gaussianSaddleTau alpha ^ 4 *
          |gaussianLogCumulantFour
            (-Real.pi ^ 2 / gaussianSaddleTau alpha)| ≤
          Real.pi ^ 8 / gaussianSaddleTau alpha ^ 4 *
            (1000000 * Real.exp
              (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := h
      _ = 1000000 * (Real.pi ^ 8 / gaussianSaddleTau alpha ^ 4 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := by ring
  have hright : Tendsto
      (fun alpha : Real => 1000000 *
        (Real.pi ^ 8 / gaussianSaddleTau alpha ^ 4 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)))
      atTop (nhds 0) := by
    simpa using
      tendsto_gaussianSaddle_fourthExponentialCorrection_atTop.const_mul 1000000
  exact squeeze_zero_norm' hbound hright

lemma gaussianSaddle_scaledCumulantFour_exact
    {alpha : Real} (halpha : 0 < alpha) :
    gaussianSaddleTau alpha ^ 4 *
        gaussianLogCumulantFour (-gaussianSaddleTau alpha) =
      3 - 24 * growingSaddleCorrection alpha +
        36 * growingSaddleVarianceCorrection alpha -
        12 * growingSaddleCumulantThreeCorrection alpha +
        growingSaddleCumulantFourCorrection alpha := by
  have htau := gaussianSaddleTau_pos halpha
  have h := gaussianLogCumulantFour_poisson_identity
    (gaussianSaddleTau alpha) htau
  unfold growingSaddleCorrection growingSaddleVarianceCorrection
    growingSaddleCumulantThreeCorrection growingSaddleCumulantFourCorrection
  field_simp [ne_of_gt htau] at h ⊢
  nlinarith [h]

/-- The `r=4` case of the scaled-cumulant limit in NL0 equation (4.4). -/
theorem tendsto_gaussianSaddle_scaledCumulantFour_atTop :
    Tendsto (fun alpha : Real => gaussianSaddleTau alpha ^ 4 *
      gaussianLogCumulantFour (-gaussianSaddleTau alpha))
      atTop (nhds 3) := by
  have h : Tendsto (fun alpha : Real =>
      3 - 24 * growingSaddleCorrection alpha +
        36 * growingSaddleVarianceCorrection alpha -
        12 * growingSaddleCumulantThreeCorrection alpha +
        growingSaddleCumulantFourCorrection alpha) atTop (nhds 3) := by
    simpa using (((((tendsto_const_nhds : Tendsto
      (fun _ : Real => (3 : Real)) atTop (nhds (3 : Real))).sub
        (tendsto_growingSaddleCorrection_atTop.const_mul 24)).add
          (tendsto_growingSaddleVarianceCorrection_atTop.const_mul 36)).sub
            (tendsto_growingSaddleCumulantThreeCorrection_atTop.const_mul 12)).add
              tendsto_growingSaddleCumulantFourCorrection_atTop)
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  exact (gaussianSaddle_scaledCumulantFour_exact halpha).symm

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingSaddleCumulantThree.lean <==
import EuclideanBallsFormalization.GrowingSaddleVariance

namespace EuclideanBallsFormalization

open scoped Topology
open Filter Set

noncomputable section

/-!
The third scaled derivative in growing-`alpha` node N2.  This file
differentiates the exact variance identity, controls the signed dual third
cumulant by the compiled small-`rho` estimate, and proves
`tau_alpha^3 * L'''(-tau_alpha) -> 1`.
-/

lemma hasDerivAt_const_div_pow_two (c tau : Real) (htau : 0 < tau) :
    HasDerivAt (fun x : Real => c / x ^ 2) (-2 * c / tau ^ 3) tau := by
  have hinv := (hasDerivAt_id tau).inv (ne_of_gt htau)
  have hpow := hinv.pow 2
  have h := hpow.const_mul c
  have hfun : (fun x : Real => c * id⁻¹ x ^ 2) =ᶠ[nhds tau]
      (fun x => c / x ^ 2) := by
    exact Filter.Eventually.of_forall fun x => by
      simp only [Pi.inv_apply, id_eq, div_eq_mul_inv, inv_pow]
  have h' : HasDerivAt (fun x : Real => c * id⁻¹ x ^ 2)
      (-2 * c / tau ^ 3) tau :=
    h.congr_deriv (by
      simp only [Pi.inv_apply, id_eq, Nat.cast_ofNat]
      field_simp [ne_of_gt htau]
      simp [ne_of_gt htau])
  exact h'.congr_of_eventuallyEq hfun.symm

lemma hasDerivAt_const_div_pow_three (c tau : Real) (htau : 0 < tau) :
    HasDerivAt (fun x : Real => c / x ^ 3) (-3 * c / tau ^ 4) tau := by
  have hinv := (hasDerivAt_id tau).inv (ne_of_gt htau)
  have hpow := hinv.pow 3
  have h := hpow.const_mul c
  have hfun : (fun x : Real => c * id⁻¹ x ^ 3) =ᶠ[nhds tau]
      (fun x => c / x ^ 3) := by
    exact Filter.Eventually.of_forall fun x => by
      simp only [Pi.inv_apply, id_eq, div_eq_mul_inv, inv_pow]
  have h' : HasDerivAt (fun x : Real => c * id⁻¹ x ^ 3)
      (-3 * c / tau ^ 4) tau :=
    h.congr_deriv (by
      simp only [Pi.inv_apply, id_eq, Nat.cast_ofNat]
      field_simp [ne_of_gt htau]
      simp [ne_of_gt htau])
  exact h'.congr_of_eventuallyEq hfun.symm

lemma hasDerivAt_const_div_pow_four (c tau : Real) (htau : 0 < tau) :
    HasDerivAt (fun x : Real => c / x ^ 4) (-4 * c / tau ^ 5) tau := by
  have hinv := (hasDerivAt_id tau).inv (ne_of_gt htau)
  have hpow := hinv.pow 4
  have h := hpow.const_mul c
  have hfun : (fun x : Real => c * id⁻¹ x ^ 4) =ᶠ[nhds tau]
      (fun x => c / x ^ 4) := by
    exact Filter.Eventually.of_forall fun x => by
      simp only [Pi.inv_apply, id_eq, div_eq_mul_inv, inv_pow]
  have h' : HasDerivAt (fun x : Real => c * id⁻¹ x ^ 4)
      (-4 * c / tau ^ 5) tau :=
    h.congr_deriv (by
      simp only [Pi.inv_apply, id_eq, Nat.cast_ofNat]
      field_simp [ne_of_gt htau]
      simp [ne_of_gt htau])
  exact h'.congr_of_eventuallyEq hfun.symm

/-- Exact Poisson-dual formula for the third logarithmic cumulant. -/
lemma gaussianLogCumulantThree_poisson_identity
    (tau : Real) (htau : 0 < tau) :
    gaussianLogCumulantThree (-tau) =
      1 / tau ^ 3 -
        6 * Real.pi ^ 2 / tau ^ 4 *
          gaussianLogMeanSquare (-Real.pi ^ 2 / tau) +
        6 * Real.pi ^ 4 / tau ^ 5 *
          gaussianLogVarianceRaw (-Real.pi ^ 2 / tau) -
        Real.pi ^ 6 / tau ^ 6 *
          gaussianLogCumulantThree (-Real.pi ^ 2 / tau) := by
  have hneg : HasDerivAt (fun x : Real => -x) (-1) tau := by
    have h := (hasDerivAt_id tau).neg
    exact h.congr_of_eventuallyEq (Filter.Eventually.of_forall fun _ => rfl)
  have hleft0 := (hasDerivAt_gaussianLogVarianceRaw
    (neg_lt_zero.mpr htau)).comp tau hneg
  have hleft : HasDerivAt
      (fun x : Real => gaussianLogVarianceRaw (-x))
      (-gaussianLogCumulantThree (-tau)) tau := by
    exact (hleft0.congr_deriv (by ring)).congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  let U : Real → Real := fun x => -Real.pi ^ 2 / x
  let M : Real → Real := fun x => gaussianLogMeanSquare (U x)
  let V : Real → Real := fun x => gaussianLogVarianceRaw (U x)
  let B : Real → Real := fun x => 2 * Real.pi ^ 2 / x ^ 3
  let C : Real → Real := fun x => Real.pi ^ 4 / x ^ 4
  have hfirst : HasDerivAt (fun x : Real => 1 / (2 * x ^ 2))
      (-1 / tau ^ 3) tau := by
    have h := hasDerivAt_const_div_pow_two (1 / 2) tau htau
    convert h using 1 <;> field_simp [ne_of_gt htau]
  have hU : HasDerivAt U (Real.pi ^ 2 / tau ^ 2) tau := by
    dsimp [U]
    have h := ((hasDerivAt_id tau).inv (ne_of_gt htau)).const_mul
      (-Real.pi ^ 2)
    have h' : HasDerivAt (fun y : Real => -Real.pi ^ 2 * id⁻¹ y)
        (Real.pi ^ 2 / tau ^ 2) tau :=
      h.congr_deriv (by dsimp; field_simp [ne_of_gt htau])
    exact h'.congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  have hM : HasDerivAt M
      (gaussianLogVarianceRaw (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [M, U]
    exact (hasDerivAt_gaussianLogMeanSquare_variance
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hV : HasDerivAt V
      (gaussianLogCumulantThree (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [V, U]
    exact (hasDerivAt_gaussianLogVarianceRaw
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hB : HasDerivAt B (-6 * Real.pi ^ 2 / tau ^ 4) tau := by
    dsimp [B]
    convert hasDerivAt_const_div_pow_three
      (2 * Real.pi ^ 2) tau htau using 1
    ring
  have hC : HasDerivAt C (-4 * Real.pi ^ 4 / tau ^ 5) tau := by
    dsimp [C]
    exact hasDerivAt_const_div_pow_four (Real.pi ^ 4) tau htau
  have hright := (hfirst.sub (hB.mul hM)).add (hC.mul hV)
  have heq : (fun x : Real => gaussianLogVarianceRaw (-x)) =ᶠ[nhds tau]
      (fun x => 1 / (2 * x ^ 2) - B x * M x + C x * V x) := by
    filter_upwards [Ioi_mem_nhds htau] with x hx
    exact gaussianLogVarianceRaw_poisson_identity x hx
  have hder := (hright.congr_of_eventuallyEq heq).unique hleft
  dsimp [B, C, M, V, U] at hder
  field_simp [ne_of_gt htau] at hder ⊢
  nlinarith [hder]

/-- Signed dual third-cumulant term in the scaled Poisson formula. -/
def growingSaddleCumulantThreeCorrection (alpha : Real) : Real :=
  Real.pi ^ 6 / gaussianSaddleTau alpha ^ 3 *
    gaussianLogCumulantThree (-Real.pi ^ 2 / gaussianSaddleTau alpha)

lemma tendsto_gaussianSaddle_cubedExponentialCorrection_atTop :
    Tendsto (fun alpha : Real =>
      Real.pi ^ 6 / gaussianSaddleTau alpha ^ 3 *
        Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha))
      atTop (nhds 0) := by
  have hbase := tendsto_rpow_mul_exp_neg_mul_atTop_nhds_zero
    (3 : Real) (Real.pi ^ 2) (sq_pos_of_pos Real.pi_pos)
  have hcomp := hbase.comp tendsto_inv_gaussianSaddleTau_atTop
  have h := hcomp.const_mul (Real.pi ^ 6)
  have h' : Tendsto
      (fun x => Real.pi ^ 6 *
        ((fun y : Real => y ^ (3 : Real) * Real.exp (-Real.pi ^ 2 * y))
          ((gaussianSaddleTau x)⁻¹))) atTop (nhds 0) := by
    simpa using h
  refine h'.congr' ?_
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  have htau := gaussianSaddleTau_pos halpha
  rw [show (3 : Real) = (3 : Nat) by norm_num, Real.rpow_natCast]
  field_simp [ne_of_gt htau]

lemma gaussianLogCumulantThree_dual_abs_upper
    {alpha : Real} (_halpha : 0 < alpha)
    (hsmall : Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤
      smallRhoThreshold) :
    |gaussianLogCumulantThree (-Real.pi ^ 2 / gaussianSaddleTau alpha)| ≤
      512 * Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) := by
  rw [gaussianLogCumulantThree_eq]
  exact abs_gaussianCumulantThree_le (Real.exp_pos _) hsmall

/-- The signed dual third-cumulant correction vanishes at the growing saddle. -/
theorem tendsto_growingSaddleCumulantThreeCorrection_atTop :
    Tendsto growingSaddleCumulantThreeCorrection atTop (nhds 0) := by
  have hsmall : ∀ᶠ alpha : Real in atTop,
      Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤
        smallRhoThreshold := by
    have h := (tendsto_order.1 tendsto_gaussianSaddle_dualRho_atTop).2
      smallRhoThreshold smallRhoThreshold_pos
    exact h.mono fun _ hx => hx.le
  have hbound : ∀ᶠ alpha : Real in atTop,
      ‖growingSaddleCumulantThreeCorrection alpha‖ ≤
        512 * (Real.pi ^ 6 / gaussianSaddleTau alpha ^ 3 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := by
    filter_upwards [eventually_gt_atTop (0 : Real), hsmall]
      with alpha halpha hs
    have htau := gaussianSaddleTau_pos halpha
    have hfactor : 0 ≤ Real.pi ^ 6 / gaussianSaddleTau alpha ^ 3 :=
      div_nonneg (by positivity) (pow_nonneg htau.le _)
    unfold growingSaddleCumulantThreeCorrection
    rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg hfactor]
    have h := mul_le_mul_of_nonneg_left
      (gaussianLogCumulantThree_dual_abs_upper halpha hs) hfactor
    calc
      Real.pi ^ 6 / gaussianSaddleTau alpha ^ 3 *
          |gaussianLogCumulantThree
            (-Real.pi ^ 2 / gaussianSaddleTau alpha)| ≤
          Real.pi ^ 6 / gaussianSaddleTau alpha ^ 3 *
            (512 * Real.exp
              (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := h
      _ = 512 * (Real.pi ^ 6 / gaussianSaddleTau alpha ^ 3 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := by ring
  have hright : Tendsto
      (fun alpha : Real => 512 *
        (Real.pi ^ 6 / gaussianSaddleTau alpha ^ 3 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)))
      atTop (nhds 0) := by
    simpa using
      tendsto_gaussianSaddle_cubedExponentialCorrection_atTop.const_mul 512
  exact squeeze_zero_norm' hbound hright

lemma gaussianSaddle_scaledCumulantThree_exact
    {alpha : Real} (halpha : 0 < alpha) :
    gaussianSaddleTau alpha ^ 3 *
        gaussianLogCumulantThree (-gaussianSaddleTau alpha) =
      1 - 6 * growingSaddleCorrection alpha +
        6 * growingSaddleVarianceCorrection alpha -
        growingSaddleCumulantThreeCorrection alpha := by
  have htau := gaussianSaddleTau_pos halpha
  have h := gaussianLogCumulantThree_poisson_identity
    (gaussianSaddleTau alpha) htau
  unfold growingSaddleCorrection growingSaddleVarianceCorrection
    growingSaddleCumulantThreeCorrection
  field_simp [ne_of_gt htau] at h ⊢
  nlinarith [h]

/-- The `r=3` case of the scaled-cumulant limit in NL0 equation (4.4). -/
theorem tendsto_gaussianSaddle_scaledCumulantThree_atTop :
    Tendsto (fun alpha : Real => gaussianSaddleTau alpha ^ 3 *
      gaussianLogCumulantThree (-gaussianSaddleTau alpha))
      atTop (nhds 1) := by
  have h : Tendsto (fun alpha : Real =>
      1 - 6 * growingSaddleCorrection alpha +
        6 * growingSaddleVarianceCorrection alpha -
        growingSaddleCumulantThreeCorrection alpha) atTop (nhds 1) := by
    simpa using ((((tendsto_const_nhds : Tendsto
      (fun _ : Real => (1 : Real)) atTop (nhds (1 : Real))).sub
        (tendsto_growingSaddleCorrection_atTop.const_mul 6)).add
          (tendsto_growingSaddleVarianceCorrection_atTop.const_mul 6)).sub
            tendsto_growingSaddleCumulantThreeCorrection_atTop)
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  exact (gaussianSaddle_scaledCumulantThree_exact halpha).symm

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingSaddlePoisson.lean <==
import EuclideanBallsFormalization.GrowingSaddleScale
import EuclideanBallsFormalization.GaussianSmallRhoScale

namespace EuclideanBallsFormalization

open scoped BigOperators Topology
open Filter Set

noncomputable section

/-!
The real Poisson-summation part of node N2 in the Audit-A-passed
large-`alpha` proof.  It identifies the exact dual correction to the leading
law `alpha * tau = 1 / 2` and records the two elementary limits used to make
that correction uniform at the saddle.
-/

/-- Real Poisson summation in the positive scale variable. -/
lemma gaussianLogPartition_neg_eq_dual (tau : Real) (htau : 0 < tau) :
    gaussianLogPartition (-tau) =
      (tau / Real.pi) ^ (-1 / 2 : Real) *
        gaussianLogPartition (-Real.pi ^ 2 / tau) := by
  rw [gaussianLogPartition_poisson (neg_lt_zero.mpr htau)]
  rw [gaussianLogPartition_eq_tsum]
  congr 1
  · rw [show (1 / 2 : Real) = (2 : Real)⁻¹ by norm_num]
    rw [show (-1 / 2 : Real) = -(1 / 2 : Real) by ring]
    rw [Real.rpow_neg (div_nonneg htau.le Real.pi_pos.le)]
    simp only [one_div, neg_neg]
  · apply tsum_congr
    intro k
    congr 1
    push_cast
    field_simp [Real.pi_ne_zero, ne_of_gt htau]
    simp

/-- Exact logarithmic derivative of the real Poisson identity.  The second
term is the positive dual-lattice correction. -/
lemma gaussianLogMeanSquare_poisson_identity (tau : Real) (htau : 0 < tau) :
    gaussianLogMeanSquare (-tau) =
      1 / (2 * tau) -
        Real.pi ^ 2 / tau ^ 2 *
          (gaussianLogSquareMoment (-Real.pi ^ 2 / tau) /
            gaussianLogPartition (-Real.pi ^ 2 / tau)) := by
  let P : Real → Real := fun x => (x / Real.pi) ^ (-1 / 2 : Real)
  let D : Real → Real := fun x =>
    gaussianLogPartition (-Real.pi ^ 2 / x)
  have hneg : HasDerivAt (fun x : Real => -x) (-1) tau := by
    have h := (hasDerivAt_id tau).neg
    exact h.congr_of_eventuallyEq (Filter.Eventually.of_forall fun _ => rfl)
  have hleft : HasDerivAt (fun x : Real => gaussianLogPartition (-x))
      (-gaussianLogSquareMoment (-tau)) tau := by
    have h := (hasDerivAt_gaussianLogPartition
      (neg_lt_zero.mpr htau)).comp tau hneg
    exact (h.congr_deriv (by ring)).congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  have hP : HasDerivAt P
      ((1 / Real.pi) * (-1 / 2 : Real) *
        (tau / Real.pi) ^ (-1 / 2 - 1 : Real)) tau := by
    dsimp [P]
    exact ((hasDerivAt_id tau).div_const Real.pi).rpow_const
      (Or.inl (div_ne_zero (ne_of_gt htau) Real.pi_ne_zero))
  have hinner : HasDerivAt (fun x : Real => -Real.pi ^ 2 / x)
      (Real.pi ^ 2 / tau ^ 2) tau := by
    have h := ((hasDerivAt_id tau).inv (ne_of_gt htau)).const_mul
      (-Real.pi ^ 2)
    have h' : HasDerivAt (fun y : Real => -Real.pi ^ 2 * id⁻¹ y)
        (Real.pi ^ 2 / tau ^ 2) tau :=
      h.congr_deriv (by dsimp; field_simp [ne_of_gt htau])
    exact h'.congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  have hD : HasDerivAt D
      (gaussianLogSquareMoment (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [D]
    exact (hasDerivAt_gaussianLogPartition
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hinner
  have hright := hP.mul hD
  have heq : (fun x : Real => gaussianLogPartition (-x)) =ᶠ[nhds tau]
      (fun x => P x * D x) := by
    filter_upwards [Ioi_mem_nhds htau] with x hx
    exact gaussianLogPartition_neg_eq_dual x hx
  have hder := (hright.congr_of_eventuallyEq heq).unique hleft
  dsimp [P, D] at hder
  rw [gaussianLogMeanSquare_eq_div]
  have hZ := gaussianLogPartition_neg_eq_dual tau htau
  have hdualpos : 0 < gaussianLogPartition (-Real.pi ^ 2 / tau) :=
    gaussianLogPartition_pos
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)
  have htaupi : 0 < tau / Real.pi := div_pos htau Real.pi_pos
  have hPderiv :
      (1 / Real.pi) * (-1 / 2 : Real) *
          (tau / Real.pi) ^ (-1 / 2 - 1 : Real) =
        -(1 / (2 * tau)) * (tau / Real.pi) ^ (-1 / 2 : Real) := by
    rw [show (-1 / 2 - 1 : Real) =
      (-1 / 2 : Real) + (-1 : Real) by ring]
    rw [Real.rpow_add htaupi]
    rw [Real.rpow_neg_one]
    field_simp [ne_of_gt htau, Real.pi_ne_zero]
  rw [hPderiv] at hder
  rw [hZ]
  field_simp [ne_of_gt htau, ne_of_gt hdualpos, Real.pi_ne_zero,
    ne_of_gt (Real.rpow_pos_of_pos htaupi _)] at ⊢
  have hdualpos' : 0 < gaussianLogPartition (-(Real.pi ^ 2 / tau)) := by
    simpa only [neg_div] using hdualpos
  change tau ^ 2 * gaussianLogSquareMoment (-tau) * 2 /
      gaussianLogPartition (-(Real.pi ^ 2 / tau)) =
    (tau / Real.pi) ^ (-(1 / 2 : Real)) *
      (tau - Real.pi ^ 2 * 2 *
        gaussianLogSquareMoment (-(Real.pi ^ 2 / tau)) /
          gaussianLogPartition (-(Real.pi ^ 2 / tau)))
  rw [div_eq_iff (ne_of_gt hdualpos')]
  field_simp [ne_of_gt hdualpos']
  rw [neg_div] at hder
  field_simp [ne_of_gt htau] at hder
  linear_combination hder

/-- The reciprocal logarithmic saddle scale tends to infinity. -/
lemma tendsto_inv_gaussianSaddleTau_atTop :
    Tendsto (fun alpha : Real => (gaussianSaddleTau alpha)⁻¹) atTop atTop := by
  have hwithin : Tendsto gaussianSaddleTau atTop (nhdsWithin 0 (Ioi 0)) := by
    rw [tendsto_nhdsWithin_iff]
    constructor
    · exact tendsto_gaussianSaddleTau_atTop
    · filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
      exact gaussianSaddleTau_pos halpha
  exact tendsto_inv_nhdsGT_zero.comp hwithin

/-- The model exponential correction, including its single reciprocal-scale
factor, tends to zero. -/
lemma tendsto_gaussianSaddle_exponentialCorrection_atTop :
    Tendsto (fun alpha : Real =>
      Real.pi ^ 2 / gaussianSaddleTau alpha *
        Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha))
      atTop (nhds 0) := by
  have hbase := tendsto_rpow_mul_exp_neg_mul_atTop_nhds_zero
    (1 : Real) (Real.pi ^ 2) (sq_pos_of_pos Real.pi_pos)
  have hcomp := hbase.comp tendsto_inv_gaussianSaddleTau_atTop
  have h := hcomp.const_mul (Real.pi ^ 2)
  have h' : Tendsto
      (fun x => Real.pi ^ 2 *
        ((fun y : Real => y ^ (1 : Real) * Real.exp (-Real.pi ^ 2 * y))
          ((gaussianSaddleTau x)⁻¹))) atTop (nhds 0) := by
    simpa using h
  refine h'.congr' ?_
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  have htau := gaussianSaddleTau_pos halpha
  simp only [Real.rpow_one]
  field_simp [ne_of_gt htau]

/-- The Poisson-dual Gaussian parameter tends to zero. -/
lemma tendsto_gaussianSaddle_dualRho_atTop :
    Tendsto (fun alpha : Real =>
      Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha))
      atTop (nhds 0) := by
  have harg : Tendsto
      (fun alpha : Real => -Real.pi ^ 2 * (gaussianSaddleTau alpha)⁻¹)
      atTop atBot := by
    exact tendsto_inv_gaussianSaddleTau_atTop.const_mul_atTop_of_neg
      (neg_lt_zero.mpr (sq_pos_of_pos Real.pi_pos))
  have h := Real.tendsto_exp_atBot.comp harg
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  have htau := gaussianSaddleTau_pos halpha
  simp only [Function.comp_apply]
  congr 1

/-- The logarithmic mean-square at the inverse saddle equals the prescribed
parameter. -/
lemma gaussianLogMeanSquare_neg_gaussianSaddleTau
    {alpha : Real} (halpha : 0 < alpha) :
    gaussianLogMeanSquare (-gaussianSaddleTau alpha) = alpha := by
  unfold gaussianLogMeanSquare
  rw [exp_neg_gaussianSaddleTau halpha,
    gaussianMeanSquare_gaussianSaddleParameter halpha]

/-- Exact N2 saddle equation: the leading half is reduced by the positive
Poisson-dual correction. -/
theorem gaussianSaddle_alpha_mul_tau_exact
    {alpha : Real} (halpha : 0 < alpha) :
    alpha * gaussianSaddleTau alpha = 1 / 2 -
      Real.pi ^ 2 / gaussianSaddleTau alpha *
        gaussianLogMeanSquare
          (-Real.pi ^ 2 / gaussianSaddleTau alpha) := by
  have htau := gaussianSaddleTau_pos halpha
  have h := gaussianLogMeanSquare_poisson_identity
    (gaussianSaddleTau alpha) htau
  rw [gaussianLogMeanSquare_neg_gaussianSaddleTau halpha] at h
  rw [gaussianLogMeanSquare_eq_div]
  field_simp [ne_of_gt htau] at h ⊢
  exact h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingSaddleScale.lean <==
import EuclideanBallsFormalization.CriticalSaddleWindow

namespace EuclideanBallsFormalization

open scoped Topology
open Filter Set

noncomputable section

/-!
The first saddle-scale node of the Audit-A-passed growing-parameter Gaussian
proof.  The logarithmic scale is `tau_alpha = -log rho_alpha`, where
`rho_alpha` is the already constructed inverse Gaussian saddle parameter.
-/

/-- The positive logarithmic saddle scale associated with `alpha`. -/
def gaussianSaddleTau (alpha : Real) : Real :=
  -Real.log (gaussianSaddleParameter alpha)

/-- Positive saddle parameters give positive logarithmic scales. -/
lemma gaussianSaddleTau_pos {alpha : Real} (halpha : 0 < alpha) :
    0 < gaussianSaddleTau alpha := by
  unfold gaussianSaddleTau
  have hrho := gaussianSaddleParameter_mem halpha
  exact neg_pos.mpr (Real.log_neg hrho.1 hrho.2)

/-- The logarithmic scale recovers the saddle parameter by exponentiation. -/
lemma exp_neg_gaussianSaddleTau {alpha : Real} (halpha : 0 < alpha) :
    Real.exp (-gaussianSaddleTau alpha) = gaussianSaddleParameter alpha := by
  unfold gaussianSaddleTau
  rw [neg_neg, Real.exp_log (gaussianSaddleParameter_mem halpha).1]

/-- The logarithmic saddle scale strictly decreases as the prescribed mean
square increases. -/
theorem strictAntiOn_gaussianSaddleTau :
    StrictAntiOn gaussianSaddleTau (Ioi 0) := by
  intro alpha halpha beta hbeta hab
  unfold gaussianSaddleTau
  exact neg_lt_neg (Real.strictMonoOn_log
    (gaussianSaddleParameter_mem halpha).1
    (gaussianSaddleParameter_mem hbeta).1
    (strictMonoOn_gaussianSaddleParameter halpha hbeta hab))

/-- The inverse saddle parameter approaches the boundary value `1` as
`alpha -> infinity`. -/
theorem tendsto_gaussianSaddleParameter_atTop :
    Tendsto gaussianSaddleParameter atTop (nhds 1) := by
  rw [tendsto_order]
  constructor
  · intro a ha
    by_cases ha0 : a ≤ 0
    · filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
      exact lt_of_le_of_lt ha0 (gaussianSaddleParameter_mem halpha).1
    · have ha0' : 0 < a := lt_of_not_ge ha0
      have ha1 : a < 1 := ha
      filter_upwards [eventually_gt_atTop (gaussianMeanSquare a)] with alpha halpha
      have halpha0 : 0 < alpha :=
        (gaussianMeanSquare_pos ha0' ha1).trans halpha
      by_contra hnot
      have hrho_le : gaussianSaddleParameter alpha ≤ a := le_of_not_gt hnot
      have hmean := strictMonoOn_gaussianMeanSquare.monotoneOn
        (gaussianSaddleParameter_mem halpha0) ⟨ha0', ha1⟩ hrho_le
      rw [gaussianMeanSquare_gaussianSaddleParameter halpha0] at hmean
      exact (not_le_of_gt halpha) hmean
  · intro b hb
    filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
    exact (gaussianSaddleParameter_mem halpha).2.trans hb

/-- Equivalently, the logarithmic saddle scale tends to zero in the
growing-parameter regime. -/
theorem tendsto_gaussianSaddleTau_atTop :
    Tendsto gaussianSaddleTau atTop (nhds 0) := by
  have hlog : Tendsto Real.log (nhds (1 : Real)) (nhds 0) := by
    simpa only [Real.log_one] using
      (Real.continuousAt_log (x := (1 : Real)) one_ne_zero).tendsto
  have h := (hlog.comp tendsto_gaussianSaddleParameter_atTop).neg
  change Tendsto (fun alpha => -Real.log (gaussianSaddleParameter alpha))
    atTop (nhds 0)
  simpa only [Function.comp_apply, neg_zero] using h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingSaddleUniformBounds.lean <==
import EuclideanBallsFormalization.GrowingSaddleCumulantFive

namespace EuclideanBallsFormalization

open Filter Set

noncomputable section

/-!
# Eventual uniform bounds for the growing saddle cumulants

The preceding N2 files prove the scaled cumulant limits.  This module exposes
the elementary eventual inequalities needed by a later central Taylor
argument.  No new asymptotic or analytic input is introduced here.
-/

theorem eventually_growingSaddle_scaled_cumulant_bounds :
    ∀ᶠ alpha : Real in atTop,
      (1 / 4 : Real) ≤
          gaussianSaddleTau alpha ^ 2 *
            gaussianLogVarianceRaw (-gaussianSaddleTau alpha) ∧
        gaussianSaddleTau alpha ^ 2 *
            gaussianLogVarianceRaw (-gaussianSaddleTau alpha) ≤ 3 / 4 ∧
        |gaussianSaddleTau alpha ^ 3 *
            gaussianLogCumulantThree (-gaussianSaddleTau alpha)| ≤ 2 ∧
        |gaussianSaddleTau alpha ^ 4 *
            gaussianLogCumulantFour (-gaussianSaddleTau alpha)| ≤ 5 ∧
        |gaussianSaddleTau alpha ^ 5 *
            gaussianLogCumulantFive (-gaussianSaddleTau alpha)| ≤ 16 := by
  have hVlow : ∀ᶠ alpha : Real in atTop,
      (1 / 4 : Real) <
        gaussianSaddleTau alpha ^ 2 *
          gaussianLogVarianceRaw (-gaussianSaddleTau alpha) :=
    (tendsto_order.1 tendsto_gaussianSaddle_scaledVariance_atTop).1
      (1 / 4 : Real) (by norm_num)
  have hVhigh : ∀ᶠ alpha : Real in atTop,
      gaussianSaddleTau alpha ^ 2 *
          gaussianLogVarianceRaw (-gaussianSaddleTau alpha) < 3 / 4 :=
    (tendsto_order.1 tendsto_gaussianSaddle_scaledVariance_atTop).2
      (3 / 4 : Real) (by norm_num)
  have hK3 : ∀ᶠ alpha : Real in atTop,
      |gaussianSaddleTau alpha ^ 3 *
          gaussianLogCumulantThree (-gaussianSaddleTau alpha)| < 2 := by
    have hlo : ∀ᶠ alpha : Real in atTop,
        -2 < gaussianSaddleTau alpha ^ 3 *
          gaussianLogCumulantThree (-gaussianSaddleTau alpha) :=
      (tendsto_order.1 tendsto_gaussianSaddle_scaledCumulantThree_atTop).1
        (-2 : Real) (by norm_num)
    have hhi : ∀ᶠ alpha : Real in atTop,
        gaussianSaddleTau alpha ^ 3 *
            gaussianLogCumulantThree (-gaussianSaddleTau alpha) < 2 :=
      (tendsto_order.1 tendsto_gaussianSaddle_scaledCumulantThree_atTop).2
        (2 : Real) (by norm_num)
    filter_upwards [hlo, hhi] with alpha hα hβ
    exact (abs_lt).2 ⟨hα, hβ⟩
  have hK4 : ∀ᶠ alpha : Real in atTop,
      |gaussianSaddleTau alpha ^ 4 *
          gaussianLogCumulantFour (-gaussianSaddleTau alpha)| < 5 := by
    have hlo : ∀ᶠ alpha : Real in atTop,
        -5 < gaussianSaddleTau alpha ^ 4 *
          gaussianLogCumulantFour (-gaussianSaddleTau alpha) :=
      (tendsto_order.1 tendsto_gaussianSaddle_scaledCumulantFour_atTop).1
        (-5 : Real) (by norm_num)
    have hhi : ∀ᶠ alpha : Real in atTop,
        gaussianSaddleTau alpha ^ 4 *
            gaussianLogCumulantFour (-gaussianSaddleTau alpha) < 5 :=
      (tendsto_order.1 tendsto_gaussianSaddle_scaledCumulantFour_atTop).2
        (5 : Real) (by norm_num)
    filter_upwards [hlo, hhi] with alpha hα hβ
    exact (abs_lt).2 ⟨hα, hβ⟩
  have hK5 : ∀ᶠ alpha : Real in atTop,
      |gaussianSaddleTau alpha ^ 5 *
          gaussianLogCumulantFive (-gaussianSaddleTau alpha)| < 16 := by
    have hlo : ∀ᶠ alpha : Real in atTop,
        -16 < gaussianSaddleTau alpha ^ 5 *
          gaussianLogCumulantFive (-gaussianSaddleTau alpha) :=
      (tendsto_order.1 tendsto_gaussianSaddle_scaledCumulantFive_atTop).1
        (-16 : Real) (by norm_num)
    have hhi : ∀ᶠ alpha : Real in atTop,
        gaussianSaddleTau alpha ^ 5 *
            gaussianLogCumulantFive (-gaussianSaddleTau alpha) < 16 :=
      (tendsto_order.1 tendsto_gaussianSaddle_scaledCumulantFive_atTop).2
        (16 : Real) (by norm_num)
    filter_upwards [hlo, hhi] with alpha hα hβ
    exact (abs_lt).2 ⟨hα, hβ⟩
  filter_upwards [hVlow, hVhigh, hK3, hK4, hK5]
    with alpha hVlow hVhigh hK3 hK4 hK5
  exact ⟨hVlow.le, hVhigh.le, hK3.le, hK4.le, hK5.le⟩

theorem exists_growingSaddle_scaled_cumulant_bounds :
    ∃ alpha0 : Real, 1 ≤ alpha0 ∧ ∀ alpha : Real, alpha0 ≤ alpha →
      (1 / 4 : Real) ≤
          gaussianSaddleTau alpha ^ 2 *
            gaussianLogVarianceRaw (-gaussianSaddleTau alpha) ∧
        gaussianSaddleTau alpha ^ 2 *
            gaussianLogVarianceRaw (-gaussianSaddleTau alpha) ≤ 3 / 4 ∧
        |gaussianSaddleTau alpha ^ 3 *
            gaussianLogCumulantThree (-gaussianSaddleTau alpha)| ≤ 2 ∧
        |gaussianSaddleTau alpha ^ 4 *
            gaussianLogCumulantFour (-gaussianSaddleTau alpha)| ≤ 5 ∧
        |gaussianSaddleTau alpha ^ 5 *
            gaussianLogCumulantFive (-gaussianSaddleTau alpha)| ≤ 16 := by
  obtain ⟨alpha0, halpha0⟩ :=
    eventually_atTop.1 eventually_growingSaddle_scaled_cumulant_bounds
  let alpha1 := max 1 alpha0
  refine ⟨alpha1, le_max_left _ _, ?_⟩
  intro alpha halpha
  exact halpha0 alpha ((le_max_right 1 alpha0).trans halpha)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingSaddleVariance.lean <==
import EuclideanBallsFormalization.GrowingSaddleBounds
import EuclideanBallsFormalization.GaussianCumulantScale

namespace EuclideanBallsFormalization

open scoped Topology
open Filter Set

noncomputable section

/-!
The second scaled derivative in growing-`alpha` node N2.  Differentiating the
exact Poisson mean identity gives an exact dual formula for the variance; the
already compiled small-`rho` variance estimate then proves
`tau_alpha^2 * L''(-tau_alpha) -> 1/2`.
-/

lemma hasDerivAt_gaussianLogMeanSquare_variance
    {t : Real} (ht : t < 0) :
    HasDerivAt gaussianLogMeanSquare (gaussianLogVarianceRaw t) t := by
  have h := hasDerivAt_gaussianLogRawSquareMoment (q := 1) (by norm_num) ht
  have hfun : gaussianLogRawSquareMoment 1 = gaussianLogMeanSquare := by
    funext s
    exact gaussianLogRawSquareMoment_one s
  rw [hfun] at h
  exact h.congr_deriv (by
    unfold gaussianLogVarianceRaw
    norm_num
    rw [gaussianLogRawSquareMoment_one]
    ring)

/-- Exact Poisson-dual formula for the logarithmic variance. -/
lemma gaussianLogVarianceRaw_poisson_identity (tau : Real) (htau : 0 < tau) :
    gaussianLogVarianceRaw (-tau) =
      1 / (2 * tau ^ 2) -
        2 * Real.pi ^ 2 / tau ^ 3 *
          gaussianLogMeanSquare (-Real.pi ^ 2 / tau) +
        Real.pi ^ 4 / tau ^ 4 *
          gaussianLogVarianceRaw (-Real.pi ^ 2 / tau) := by
  have hneg : HasDerivAt (fun x : Real => -x) (-1) tau := by
    have h := (hasDerivAt_id tau).neg
    exact h.congr_of_eventuallyEq (Filter.Eventually.of_forall fun _ => rfl)
  have hleft0 := (hasDerivAt_gaussianLogMeanSquare_variance
    (neg_lt_zero.mpr htau)).comp tau hneg
  have hleft : HasDerivAt
      (fun x : Real => gaussianLogMeanSquare (-x))
      (-gaussianLogVarianceRaw (-tau)) tau := by
    exact (hleft0.congr_deriv (by ring)).congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  have hfirst : HasDerivAt (fun x : Real => 1 / (2 * x))
      (-1 / (2 * tau ^ 2)) tau := by
    have hden0 := (hasDerivAt_id tau).const_mul (2 : Real)
    have hden : HasDerivAt (fun x : Real => 2 * x) 2 tau := by
      exact (hden0.congr_deriv (by ring)).congr_of_eventuallyEq
        (Filter.Eventually.of_forall fun _ => rfl)
    have h := (hasDerivAt_const tau (1 : Real)).div hden (by positivity)
    exact h.congr_deriv (by field_simp [ne_of_gt htau]; ring)
  let A : Real → Real := fun x => Real.pi ^ 2 / x ^ 2
  let U : Real → Real := fun x => -Real.pi ^ 2 / x
  let M : Real → Real := fun x => gaussianLogMeanSquare (U x)
  have hA : HasDerivAt A (-2 * Real.pi ^ 2 / tau ^ 3) tau := by
    dsimp [A]
    have hinv := (hasDerivAt_id tau).inv (ne_of_gt htau)
    have hinvpow := hinv.pow 2
    have h := hinvpow.const_mul (Real.pi ^ 2)
    have hfun : (fun x : Real => Real.pi ^ 2 * id⁻¹ x ^ 2) =ᶠ[nhds tau]
        (fun x => Real.pi ^ 2 / x ^ 2) := by
      exact Filter.Eventually.of_forall fun x => by
        simp only [Pi.inv_apply, id_eq, div_eq_mul_inv, inv_pow]
    have h' : HasDerivAt (fun x : Real => Real.pi ^ 2 * id⁻¹ x ^ 2)
        (-2 * Real.pi ^ 2 / tau ^ 3) tau :=
      h.congr_deriv (by
        simp only [Pi.inv_apply, id_eq, Nat.cast_ofNat]
        field_simp [ne_of_gt htau]
        simp [ne_of_gt htau])
    exact h'.congr_of_eventuallyEq hfun.symm
  have hU : HasDerivAt U (Real.pi ^ 2 / tau ^ 2) tau := by
    dsimp [U]
    have h := ((hasDerivAt_id tau).inv (ne_of_gt htau)).const_mul
      (-Real.pi ^ 2)
    have h' : HasDerivAt (fun y : Real => -Real.pi ^ 2 * id⁻¹ y)
        (Real.pi ^ 2 / tau ^ 2) tau :=
      h.congr_deriv (by dsimp; field_simp [ne_of_gt htau])
    exact h'.congr_of_eventuallyEq
      (Filter.Eventually.of_forall fun _ => rfl)
  have hM : HasDerivAt M
      (gaussianLogVarianceRaw (-Real.pi ^ 2 / tau) *
        (Real.pi ^ 2 / tau ^ 2)) tau := by
    dsimp [M, U]
    exact (hasDerivAt_gaussianLogMeanSquare_variance
      (div_neg_of_neg_of_pos
        (neg_neg_of_pos (sq_pos_of_pos Real.pi_pos)) htau)).comp tau hU
  have hright := hfirst.sub (hA.mul hM)
  have heq : (fun x : Real => gaussianLogMeanSquare (-x)) =ᶠ[nhds tau]
      (fun x => 1 / (2 * x) - A x * M x) := by
    filter_upwards [Ioi_mem_nhds htau] with x hx
    exact gaussianLogMeanSquare_poisson_identity x hx
  have hder := (hright.congr_of_eventuallyEq heq).unique hleft
  dsimp [A, M, U] at hder
  field_simp [ne_of_gt htau] at hder ⊢
  nlinarith [hder]

/-- Dual variance term in the scaled Poisson formula. -/
def growingSaddleVarianceCorrection (alpha : Real) : Real :=
  Real.pi ^ 4 / gaussianSaddleTau alpha ^ 2 *
    gaussianLogVarianceRaw (-Real.pi ^ 2 / gaussianSaddleTau alpha)

lemma tendsto_gaussianSaddle_squaredExponentialCorrection_atTop :
    Tendsto (fun alpha : Real =>
      Real.pi ^ 4 / gaussianSaddleTau alpha ^ 2 *
        Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha))
      atTop (nhds 0) := by
  have hbase := tendsto_rpow_mul_exp_neg_mul_atTop_nhds_zero
    (2 : Real) (Real.pi ^ 2) (sq_pos_of_pos Real.pi_pos)
  have hcomp := hbase.comp tendsto_inv_gaussianSaddleTau_atTop
  have h := hcomp.const_mul (Real.pi ^ 4)
  have h' : Tendsto
      (fun x => Real.pi ^ 4 *
        ((fun y : Real => y ^ (2 : Real) * Real.exp (-Real.pi ^ 2 * y))
          ((gaussianSaddleTau x)⁻¹))) atTop (nhds 0) := by
    simpa using h
  refine h'.congr' ?_
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  have htau := gaussianSaddleTau_pos halpha
  rw [show (2 : Real) = (2 : Nat) by norm_num, Real.rpow_natCast]
  field_simp [ne_of_gt htau]

lemma gaussianLogVarianceRaw_dual_upper
    {alpha : Real} (_halpha : 0 < alpha)
    (hsmall : Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤ 1 / 128) :
    gaussianLogVarianceRaw (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤
      64 * Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) := by
  rw [gaussianLogVarianceRaw_eq]
  exact (gaussianVariance_smallRho_bounds (Real.exp_pos _) hsmall).2

lemma gaussianLogVarianceRaw_dual_nonneg
    {alpha : Real} (_halpha : 0 < alpha)
    (hsmall : Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤ 1 / 128) :
    0 ≤ gaussianLogVarianceRaw (-Real.pi ^ 2 / gaussianSaddleTau alpha) := by
  rw [gaussianLogVarianceRaw_eq]
  have h := (gaussianVariance_smallRho_bounds (Real.exp_pos _) hsmall).1
  exact (div_nonneg (Real.exp_nonneg _) (by norm_num)).trans h

/-- The dual variance correction vanishes at the growing saddle. -/
theorem tendsto_growingSaddleVarianceCorrection_atTop :
    Tendsto growingSaddleVarianceCorrection atTop (nhds 0) := by
  have hsmall : ∀ᶠ alpha : Real in atTop,
      Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha) ≤ 1 / 128 := by
    have h := (tendsto_order.1 tendsto_gaussianSaddle_dualRho_atTop).2
      (1 / 128 : Real) (by norm_num)
    exact h.mono fun _ hx => hx.le
  have hpos : ∀ᶠ alpha : Real in atTop,
      0 ≤ growingSaddleVarianceCorrection alpha := by
    filter_upwards [eventually_gt_atTop (0 : Real), hsmall]
      with alpha halpha hs
    unfold growingSaddleVarianceCorrection
    exact mul_nonneg
      (div_nonneg (by positivity) (sq_nonneg _))
      (gaussianLogVarianceRaw_dual_nonneg halpha hs)
  have hupper : ∀ᶠ alpha : Real in atTop,
      growingSaddleVarianceCorrection alpha ≤
        64 * (Real.pi ^ 4 / gaussianSaddleTau alpha ^ 2 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)) := by
    filter_upwards [eventually_gt_atTop (0 : Real), hsmall]
      with alpha halpha hs
    unfold growingSaddleVarianceCorrection
    have hfactor : 0 ≤ Real.pi ^ 4 / gaussianSaddleTau alpha ^ 2 := by
      positivity
    have h := mul_le_mul_of_nonneg_left
      (gaussianLogVarianceRaw_dual_upper halpha hs) hfactor
    nlinarith
  have hright : Tendsto
      (fun alpha : Real => 64 *
        (Real.pi ^ 4 / gaussianSaddleTau alpha ^ 2 *
          Real.exp (-Real.pi ^ 2 / gaussianSaddleTau alpha)))
      atTop (nhds 0) := by
    simpa using
      tendsto_gaussianSaddle_squaredExponentialCorrection_atTop.const_mul 64
  exact squeeze_zero' hpos hupper hright

lemma gaussianSaddle_scaledVariance_exact
    {alpha : Real} (halpha : 0 < alpha) :
    gaussianSaddleTau alpha ^ 2 *
        gaussianLogVarianceRaw (-gaussianSaddleTau alpha) =
      1 / 2 - 2 * growingSaddleCorrection alpha +
        growingSaddleVarianceCorrection alpha := by
  have htau := gaussianSaddleTau_pos halpha
  have h := gaussianLogVarianceRaw_poisson_identity
    (gaussianSaddleTau alpha) htau
  unfold growingSaddleCorrection growingSaddleVarianceCorrection
  field_simp [ne_of_gt htau] at h ⊢
  nlinarith [h]

/-- The `r=2` case of the scaled-cumulant limit in NL0 equation (4.4). -/
theorem tendsto_gaussianSaddle_scaledVariance_atTop :
    Tendsto (fun alpha : Real => gaussianSaddleTau alpha ^ 2 *
      gaussianLogVarianceRaw (-gaussianSaddleTau alpha))
      atTop (nhds (1 / 2 : Real)) := by
  have h : Tendsto (fun alpha : Real =>
      (1 / 2 : Real) - 2 * growingSaddleCorrection alpha +
        growingSaddleVarianceCorrection alpha)
      atTop (nhds (1 / 2 : Real)) := by
    simpa using (((tendsto_const_nhds : Tendsto
      (fun _ : Real => (1 / 2 : Real)) atTop (nhds (1 / 2 : Real))).sub
        (tendsto_growingSaddleCorrection_atTop.const_mul 2)).add
          tendsto_growingSaddleVarianceCorrection_atTop)
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : Real)] with alpha halpha
  exact (gaussianSaddle_scaledVariance_exact halpha).symm

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaContraction.lean <==
import EuclideanBallsFormalization.GrowingThetaTwoImage
import Mathlib.Analysis.Calculus.SmoothSeries
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Algebra.Order.Round

namespace EuclideanBallsFormalization

noncomputable section

/-!
The nearest-image Taylor-cancellation part of growing-`alpha` node N3.

This module follows the frozen NL0 proof of Lemma 5.1.  It differentiates the
normalized Poisson-image tail twice in the spatial variable, proves a locally
uniform exponentially small second-derivative majorant, uses the exact
evenness to cancel the first derivative at zero, and absorbs the resulting
quadratic correction for sufficiently small `tau`.  Joining this first region
with `GrowingThetaTwoImage` proves the full modulus estimate (5.3) on
the fundamental interval and then transports it to every real `x` using the
metric distance to the integer lattice.
-/

lemma growingAnalyticTheta_add_int (z : Complex) (x : Real) (m : Int) :
    analyticTheta z (x + (m : Real)) = analyticTheta z x := by
  unfold analyticTheta
  apply tsum_congr
  intro k
  unfold analyticThetaTerm
  congr 1
  have hphase :
      2 * Real.pi * Complex.I * (k : Complex) *
          ((x + (m : Real) : Real) : Complex) =
        2 * Real.pi * Complex.I * (k : Complex) * (x : Complex) +
          (k * m : Int) * (2 * Real.pi * Complex.I) := by
    push_cast
    ring
  rw [hphase, Complex.exp_add, Complex.exp_int_mul_two_pi_mul_I, mul_one]

lemma growingAnalyticTheta_neg (z : Complex) (x : Real) :
    analyticTheta z (-x) = analyticTheta z x := by
  let f : Int → Complex := fun k => analyticThetaTerm z x k
  unfold analyticTheta
  calc
    (∑' k : Int, analyticThetaTerm z (-x) k) =
        ∑' k : Int, f (-k) := by
      apply tsum_congr
      intro k
      dsimp [f]
      unfold analyticThetaTerm
      rw [Int.natAbs_neg]
      congr 1
      congr 1
      push_cast
      ring
    _ = ∑' k : Int, f k := (Equiv.neg Int).tsum_eq f

/-- The integer lattice as a subset of the real line. -/
def growingThetaIntegerLattice : Set Real :=
  Set.range fun m : Int => (m : Real)

/-- The literal metric distance `dist(x, Z)` used in NL0 Lemma 5.1. -/
def growingThetaTorusDistance (x : Real) : Real :=
  Metric.infDist x growingThetaIntegerLattice

lemma growingThetaTorusDistance_eq_abs_sub_round (x : Real) :
    growingThetaTorusDistance x = |x - (round x : Real)| := by
  have hnonempty : growingThetaIntegerLattice.Nonempty :=
    ⟨0, ⟨0, by norm_num⟩⟩
  apply le_antisymm
  · apply Metric.infDist_le_dist_of_mem
    exact ⟨round x, rfl⟩
  · apply (Metric.le_infDist hnonempty).2
    intro y hy
    rcases hy with ⟨m, rfl⟩
    simpa [growingThetaTorusDistance, growingThetaIntegerLattice,
      Real.dist_eq] using round_le x m

lemma growingThetaTorusDistance_eq_min_fract (x : Real) :
    growingThetaTorusDistance x =
      min (Int.fract x) (1 - Int.fract x) := by
  rw [growingThetaTorusDistance_eq_abs_sub_round, abs_sub_round_eq_min]

lemma growingThetaTorusDistance_mem_Icc (x : Real) :
    growingThetaTorusDistance x ∈ Set.Icc (0 : Real) (1 / 2) := by
  rw [growingThetaTorusDistance_eq_min_fract]
  have hf0 : 0 ≤ Int.fract x := Int.fract_nonneg x
  have hf1 : Int.fract x < 1 := Int.fract_lt_one x
  constructor
  · exact le_min hf0 (by linarith)
  · by_cases hhalf : Int.fract x ≤ 1 / 2
    · exact (min_le_left _ _).trans hhalf
    · exact (min_le_right _ _).trans (by linarith)

lemma growingThetaRatio_add_int
    (tau sigma x : Real) (m : Int) :
    growingThetaRatio tau sigma (x + (m : Real)) =
      growingThetaRatio tau sigma x := by
  unfold growingThetaRatio
  rw [growingAnalyticTheta_add_int]

lemma growingThetaRatio_neg (tau sigma x : Real) :
    growingThetaRatio tau sigma (-x) =
      growingThetaRatio tau sigma x := by
  unfold growingThetaRatio
  rw [growingAnalyticTheta_neg]

lemma growingThetaRatio_eq_fract (tau sigma x : Real) :
    growingThetaRatio tau sigma x =
      growingThetaRatio tau sigma (Int.fract x) := by
  have hperiod := growingThetaRatio_add_int tau sigma (Int.fract x) ⌊x⌋
  simpa only [Int.fract_add_floor] using hperiod

lemma growingThetaRatio_eq_torusDistance (tau sigma x : Real) :
    growingThetaRatio tau sigma x =
      growingThetaRatio tau sigma (growingThetaTorusDistance x) := by
  let f : Real := Int.fract x
  have hxfract : growingThetaRatio tau sigma x =
      growingThetaRatio tau sigma f := growingThetaRatio_eq_fract tau sigma x
  rw [growingThetaTorusDistance_eq_min_fract]
  change growingThetaRatio tau sigma x =
    growingThetaRatio tau sigma (min f (1 - f))
  by_cases hhalf : f ≤ 1 / 2
  · rw [min_eq_left (by linarith)]
    exact hxfract
  · rw [min_eq_right (by linarith)]
    calc
      growingThetaRatio tau sigma x =
          growingThetaRatio tau sigma f := hxfract
      _ = growingThetaRatio tau sigma (-f) :=
        (growingThetaRatio_neg tau sigma f).symm
      _ = growingThetaRatio tau sigma (-f + (1 : Int)) :=
        (growingThetaRatio_add_int tau sigma (-f) 1).symm
      _ = growingThetaRatio tau sigma (1 - f) := by
        norm_num
        congr 1
        ring

def growingThetaSpatialCoefficient (tau sigma : Real) (ell : Int) : Complex :=
  2 * (Real.pi ^ 2 : Complex) * (ell : Complex) /
    growingThetaParameter tau sigma

lemma hasDerivAt_growingThetaNormalizedDualImage
    {tau sigma x : Real} {ell : Int} :
    HasDerivAt (fun y : Real =>
      growingThetaNormalizedDualImage tau sigma y ell)
      (growingThetaSpatialCoefficient tau sigma ell *
        growingThetaNormalizedDualImage tau sigma x ell) x := by
  have hcast : HasDerivAt (fun y : Real => (y : Complex)) 1 x :=
    (hasDerivAt_id (x : Complex)).comp_ofReal
  have hinner : HasDerivAt (fun y : Real =>
      -(Real.pi ^ 2 : Complex) / growingThetaParameter tau sigma *
        (((ell : Complex) - (y : Complex)) ^ 2 - (y : Complex) ^ 2))
      (growingThetaSpatialCoefficient tau sigma ell) x := by
    let c : Complex := growingThetaSpatialCoefficient tau sigma ell
    let a : Complex :=
      -(Real.pi ^ 2 : Complex) / growingThetaParameter tau sigma *
        (ell : Complex) ^ 2
    have hraw := (hcast.const_mul c).const_add a
    have hfun : (fun y : Real =>
        -(Real.pi ^ 2 : Complex) / growingThetaParameter tau sigma *
          (((ell : Complex) - (y : Complex)) ^ 2 - (y : Complex) ^ 2)) =
        (fun y : Real => a + c * (y : Complex)) := by
      funext y
      dsimp [a, c, growingThetaSpatialCoefficient]
      ring
    rw [hfun]
    simpa only [mul_one] using hraw
  have hexp := hinner.cexp
  have hfun : (fun y : Real =>
      growingThetaNormalizedDualImage tau sigma y ell) =
      (fun y : Real => Complex.exp
        (-(Real.pi ^ 2 : Complex) / growingThetaParameter tau sigma *
          (((ell : Complex) - (y : Complex)) ^ 2 - (y : Complex) ^ 2))) := by
    funext y
    exact growingThetaNormalizedDualImage_eq_exp tau sigma y ell
  rw [hfun]
  rw [growingThetaNormalizedDualImage_eq_exp]
  simpa only [Function.comp_apply, mul_comm] using hexp

lemma hasDerivAt_growingThetaNormalizedDualImageFirstTerm
    {tau sigma x : Real} {ell : Int} :
    HasDerivAt (fun y : Real =>
      growingThetaSpatialCoefficient tau sigma ell *
        growingThetaNormalizedDualImage tau sigma y ell)
      ((growingThetaSpatialCoefficient tau sigma ell) ^ 2 *
        growingThetaNormalizedDualImage tau sigma x ell) x := by
  have h := (hasDerivAt_growingThetaNormalizedDualImage
    (tau := tau) (sigma := sigma) (x := x) (ell := ell)).const_mul
      (growingThetaSpatialCoefficient tau sigma ell)
  exact h.congr_deriv (by ring)

lemma abs_intCast_div_three_le_nearestImage_quadraticGap
    {x : Real} (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    |(ell : Real)| / 3 ≤
      ((ell : Real) - x) ^ 2 - x ^ 2 := by
  have hxupper : x ≤ 1 / 3 := (le_abs_self x).trans hx
  have hxlower : -(1 / 3 : Real) ≤ x := by
    exact (neg_le_of_abs_le hx)
  by_cases hell0 : 0 ≤ ell
  · have hell1 : (1 : Int) ≤ ell := by omega
    have hcast0 : (0 : Real) ≤ (ell : Real) := by exact_mod_cast hell0
    have hcast1 : (1 : Real) ≤ (ell : Real) := by exact_mod_cast hell1
    rw [abs_of_nonneg hcast0]
    have hxmul := mul_le_mul_of_nonneg_left hxupper hcast0
    have hsq : 0 ≤ (ell : Real) * ((ell : Real) - 1) :=
      mul_nonneg hcast0 (sub_nonneg.mpr hcast1)
    nlinarith
  · have hell1 : ell ≤ -1 := by omega
    have hcast0 : (ell : Real) ≤ 0 := by exact_mod_cast (show ell ≤ 0 by omega)
    have hcast1 : (ell : Real) ≤ -1 := by exact_mod_cast hell1
    rw [abs_of_nonpos hcast0]
    have hxmul := mul_le_mul_of_nonpos_left hxlower hcast0
    have hsq : 0 ≤ (-(ell : Real)) * (-(ell : Real) - 1) :=
      mul_nonneg (by linarith) (by linarith)
    nlinarith

lemma norm_growingThetaSpatialCoefficient_le
    {tau sigma : Real} (htau : 0 < tau) (ell : Int) :
    ‖growingThetaSpatialCoefficient tau sigma ell‖ ≤
      (2 * Real.pi ^ 2 / tau) * (Int.natAbs ell : Real) := by
  have hq : tau ≤ ‖growingThetaParameter tau sigma‖ := by
    calc
      tau = |(growingThetaParameter tau sigma).re| := by
        rw [growingThetaParameter_re, abs_of_pos htau]
      _ ≤ ‖growingThetaParameter tau sigma‖ := Complex.abs_re_le_norm _
  have hqpos : 0 < ‖growingThetaParameter tau sigma‖ :=
    norm_pos_iff.mpr (growingThetaParameter_ne_zero htau)
  rw [growingThetaSpatialCoefficient, norm_div]
  have hnum :
      ‖(2 : Complex) * (Real.pi ^ 2 : Complex) * (ell : Complex)‖ =
        2 * Real.pi ^ 2 * (Int.natAbs ell : Real) := by
    rw [norm_mul, norm_mul]
    norm_num
  rw [hnum]
  rw [div_eq_mul_inv, div_eq_mul_inv]
  have hinv : (‖growingThetaParameter tau sigma‖)⁻¹ ≤ tau⁻¹ :=
    (inv_le_inv₀ hqpos htau).2 hq
  calc
    2 * Real.pi ^ 2 * (Int.natAbs ell : Real) *
        (‖growingThetaParameter tau sigma‖)⁻¹ ≤
      2 * Real.pi ^ 2 * (Int.natAbs ell : Real) * tau⁻¹ :=
        mul_le_mul_of_nonneg_left hinv (by positivity)
    _ = 2 * Real.pi ^ 2 * tau⁻¹ * (Int.natAbs ell : Real) := by ring

def growingThetaSpatialDecayBase : Real := 4 * Real.pi ^ 2 / 15

def growingThetaSpatialMomentWeight (ell : Int) : Real :=
  (Int.natAbs ell : Real) ^ 2 *
    Real.exp (-(growingThetaSpatialDecayBase / 2) * (Int.natAbs ell : Real))

lemma growingThetaSpatialDecayBase_pos : 0 < growingThetaSpatialDecayBase := by
  unfold growingThetaSpatialDecayBase
  positivity

lemma summable_growingThetaSpatialMomentWeight : Summable growingThetaSpatialMomentWeight := by
  let r : Real := Real.exp (-(growingThetaSpatialDecayBase / 2))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have := growingThetaSpatialDecayBase_pos
    linarith
  have hs : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  apply Summable.of_nat_of_neg
  · simpa [growingThetaSpatialMomentWeight, r, ← Real.exp_nat_mul, mul_comm] using hs
  · simpa [growingThetaSpatialMomentWeight, r, ← Real.exp_nat_mul, mul_comm] using hs

lemma norm_growingThetaNormalizedDualImage_le_wideSector
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaNormalizedDualImage tau sigma x ell‖ ≤
      Real.exp
        (-(growingThetaSpatialDecayBase / tau) * (Int.natAbs ell : Real)) := by
  rw [norm_growingThetaNormalizedDualImage_eq]
  apply Real.exp_le_exp.mpr
  have hgap := abs_intCast_div_three_le_nearestImage_quadraticGap hx hell
  have hgap0 : 0 ≤ ((ell : Real) - x) ^ 2 - x ^ 2 :=
    (div_nonneg (abs_nonneg _) (by norm_num)).trans hgap
  have hinv := four_div_five_mul_tau_le_growingThetaParameter_inv_re
    htau hsector
  have hbase0 : 0 ≤ 4 / (5 * tau) := by positivity
  have hinv0 : 0 ≤ ((growingThetaParameter tau sigma)⁻¹).re :=
    hbase0.trans hinv
  have hprod := mul_le_mul hgap hinv hbase0 hgap0
  have hscaled := mul_le_mul_of_nonneg_left hprod (sq_nonneg Real.pi)
  have hneg := neg_le_neg hscaled
  calc
    -Real.pi ^ 2 * (((ell : Real) - x) ^ 2 - x ^ 2) *
        ((growingThetaParameter tau sigma)⁻¹).re =
        -(Real.pi ^ 2 *
          ((((ell : Real) - x) ^ 2 - x ^ 2) *
            ((growingThetaParameter tau sigma)⁻¹).re)) := by ring
    _ ≤ -(Real.pi ^ 2 *
          (|(ell : Real)| / 3 * (4 / (5 * tau)))) := hneg
    _ = -(growingThetaSpatialDecayBase / tau) * (Int.natAbs ell : Real) := by
      rw [Nat.cast_natAbs, Int.cast_abs]
      unfold growingThetaSpatialDecayBase
      ring

def growingThetaSpatialFirstMajorant (tau : Real) (ell : Int) : Real :=
  (2 * Real.pi ^ 2 / tau) * (Int.natAbs ell : Real) *
    Real.exp (-(growingThetaSpatialDecayBase / tau) * (Int.natAbs ell : Real))

def growingThetaSpatialSecondMajorant (tau : Real) (ell : Int) : Real :=
  (2 * Real.pi ^ 2 / tau) ^ 2 * (Int.natAbs ell : Real) ^ 2 *
    Real.exp (-(growingThetaSpatialDecayBase / tau) * (Int.natAbs ell : Real))

lemma summable_growingThetaSpatialFirstMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaSpatialFirstMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaSpatialDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaSpatialDecayBase / tau := div_pos growingThetaSpatialDecayBase_pos htau
    linarith
  have hs : Summable (fun n : Nat => (n : Real) ^ 1 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 1 hr
  have hs' := hs.mul_left (2 * Real.pi ^ 2 / tau)
  apply Summable.of_nat_of_neg
  · simpa [growingThetaSpatialFirstMajorant, r, ← Real.exp_nat_mul, mul_comm,
      mul_left_comm, mul_assoc] using hs'
  · simpa [growingThetaSpatialFirstMajorant, r, ← Real.exp_nat_mul, mul_comm,
      mul_left_comm, mul_assoc] using hs'

lemma summable_growingThetaSpatialSecondMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaSpatialSecondMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaSpatialDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaSpatialDecayBase / tau := div_pos growingThetaSpatialDecayBase_pos htau
    linarith
  have hs : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  have hs' := hs.mul_left ((2 * Real.pi ^ 2 / tau) ^ 2)
  apply Summable.of_nat_of_neg
  · simpa [growingThetaSpatialSecondMajorant, r, ← Real.exp_nat_mul, mul_comm,
      mul_left_comm, mul_assoc] using hs'
  · simpa [growingThetaSpatialSecondMajorant, r, ← Real.exp_nat_mul, mul_comm,
      mul_left_comm, mul_assoc] using hs'

def growingThetaNearestTailTerm (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailFirstTerm (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    growingThetaSpatialCoefficient tau sigma ell *
      growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailSecondTerm (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    (growingThetaSpatialCoefficient tau sigma ell) ^ 2 *
      growingThetaNormalizedDualImage tau sigma x ell

lemma hasDerivAt_growingThetaNearestTailTerm
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real => growingThetaNearestTailTerm tau sigma y ell)
      (growingThetaNearestTailFirstTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [growingThetaNearestTailTerm, growingThetaNearestTailFirstTerm, hell] using
      (hasDerivAt_const x (0 : Complex))
  · simpa [growingThetaNearestTailTerm, growingThetaNearestTailFirstTerm, hell] using
      (hasDerivAt_growingThetaNormalizedDualImage
        (tau := tau) (sigma := sigma) (x := x) (ell := ell))

lemma hasDerivAt_growingThetaNearestTailFirstTerm
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real => growingThetaNearestTailFirstTerm tau sigma y ell)
      (growingThetaNearestTailSecondTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [growingThetaNearestTailFirstTerm, growingThetaNearestTailSecondTerm, hell] using
      (hasDerivAt_const x (0 : Complex))
  · simpa [growingThetaNearestTailFirstTerm, growingThetaNearestTailSecondTerm, hell] using
      (hasDerivAt_growingThetaNormalizedDualImageFirstTerm
        (tau := tau) (sigma := sigma) (x := x) (ell := ell))

lemma norm_growingThetaNearestTailFirstTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailFirstTerm tau sigma x ell‖ ≤ growingThetaSpatialFirstMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailFirstTerm, growingThetaSpatialFirstMajorant, hell]
  · rw [growingThetaNearestTailFirstTerm, if_neg hell, norm_mul]
    unfold growingThetaSpatialFirstMajorant
    exact mul_le_mul (norm_growingThetaSpatialCoefficient_le htau ell)
      (norm_growingThetaNormalizedDualImage_le_wideSector htau hsector hx hell)
      (norm_nonneg _) (by positivity)

lemma norm_growingThetaNearestTailSecondTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailSecondTerm tau sigma x ell‖ ≤ growingThetaSpatialSecondMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailSecondTerm, growingThetaSpatialSecondMajorant, hell]
  · rw [growingThetaNearestTailSecondTerm, if_neg hell, norm_mul, norm_pow]
    unfold growingThetaSpatialSecondMajorant
    have hc := norm_growingThetaSpatialCoefficient_le (sigma := sigma) htau ell
    have hc2 : ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 ≤
        ((2 * Real.pi ^ 2 / tau) * (Int.natAbs ell : Real)) ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hc 2
    have hn := norm_growingThetaNormalizedDualImage_le_wideSector htau hsector hx hell
    calc
      ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 *
          ‖growingThetaNormalizedDualImage tau sigma x ell‖ ≤
        ((2 * Real.pi ^ 2 / tau) * (Int.natAbs ell : Real)) ^ 2 *
          Real.exp (-(growingThetaSpatialDecayBase / tau) * (Int.natAbs ell : Real)) :=
            mul_le_mul hc2 hn (norm_nonneg _) (by positivity)
      _ = (2 * Real.pi ^ 2 / tau) ^ 2 *
          (Int.natAbs ell : Real) ^ 2 *
          Real.exp (-(growingThetaSpatialDecayBase / tau) * (Int.natAbs ell : Real)) := by ring

def growingThetaNearestTailFirstDeriv (tau sigma x : Real) : Complex :=
  ∑' ell : Int, growingThetaNearestTailFirstTerm tau sigma x ell

def growingThetaNearestTailSecondDeriv (tau sigma x : Real) : Complex :=
  ∑' ell : Int, growingThetaNearestTailSecondTerm tau sigma x ell

lemma hasDerivAt_growingThetaNearestTail
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt (growingThetaNearestTail tau sigma)
      (growingThetaNearestTailFirstDeriv tau sigma x) x := by
  have hxabs : |x| ≤ 1 / 3 := (abs_lt.mpr hx).le
  have hu := summable_growingThetaSpatialFirstMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real => growingThetaNearestTailTerm tau sigma z ell)
        (growingThetaNearestTailFirstTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailTerm tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailFirstTerm tau sigma y ell‖ ≤ growingThetaSpatialFirstMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailFirstTerm_le htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hg0 : Summable (fun ell : Int => growingThetaNearestTailTerm tau sigma 0 ell) := by
    simpa [growingThetaNearestTailTerm] using
      (summable_growingThetaNearestTail htau sigma 0)
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0 hg0 hx
  rw [show growingThetaNearestTail tau sigma =
    (fun z : Real => ∑' ell : Int, growingThetaNearestTailTerm tau sigma z ell) by
      rfl]
  rw [growingThetaNearestTailFirstDeriv]
  exact hder

lemma summable_growingThetaNearestTailFirstTerm_zero
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    Summable (fun ell : Int => growingThetaNearestTailFirstTerm tau sigma 0 ell) := by
  apply Summable.of_norm_bounded (summable_growingThetaSpatialFirstMajorant htau)
  intro ell
  exact norm_growingThetaNearestTailFirstTerm_le htau hsector (by norm_num) ell

lemma hasDerivAt_growingThetaNearestTailFirstDeriv
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt (growingThetaNearestTailFirstDeriv tau sigma)
      (growingThetaNearestTailSecondDeriv tau sigma x) x := by
  have hu := summable_growingThetaSpatialSecondMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real => growingThetaNearestTailFirstTerm tau sigma z ell)
        (growingThetaNearestTailSecondTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailFirstTerm tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailSecondTerm tau sigma y ell‖ ≤ growingThetaSpatialSecondMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailSecondTerm_le htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0
      (summable_growingThetaNearestTailFirstTerm_zero htau hsector) hx
  rw [show growingThetaNearestTailFirstDeriv tau sigma =
    (fun z : Real => ∑' ell : Int, growingThetaNearestTailFirstTerm tau sigma z ell) by
      rfl]
  rw [growingThetaNearestTailSecondDeriv]
  exact hder

def growingThetaSpatialSecondDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaSpatialSecondMajorant tau ell

lemma growingThetaSpatialSecondDerivativeBound_nonneg (tau : Real) :
    0 ≤ growingThetaSpatialSecondDerivativeBound tau := by
  unfold growingThetaSpatialSecondDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaSpatialSecondMajorant
    positivity

lemma norm_growingThetaNearestTailSecondDeriv_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailSecondDeriv tau sigma x‖ ≤
      growingThetaSpatialSecondDerivativeBound tau := by
  have hs : Summable (fun ell : Int => growingThetaNearestTailSecondTerm tau sigma x ell) := by
    apply Summable.of_norm_bounded (summable_growingThetaSpatialSecondMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailSecondTerm_le htau hsector hx ell
  unfold growingThetaNearestTailSecondDeriv growingThetaSpatialSecondDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailSecondTerm tau sigma x ell‖ ≤
        ∑' ell : Int, ‖growingThetaNearestTailSecondTerm tau sigma x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaSpatialSecondMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailSecondTerm_le htau hsector hx)
        (summable_growingThetaSpatialSecondMajorant htau)

lemma growingThetaNearestTailFirstTerm_neg (tau sigma : Real) (ell : Int) :
    growingThetaNearestTailFirstTerm tau sigma 0 (-ell) =
      -growingThetaNearestTailFirstTerm tau sigma 0 ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailFirstTerm, hell]
  · have hneg : -ell ≠ 0 := neg_ne_zero.mpr hell
    rw [growingThetaNearestTailFirstTerm, if_neg hneg, growingThetaNearestTailFirstTerm, if_neg hell]
    have hcoeff : growingThetaSpatialCoefficient tau sigma (-ell) =
        -growingThetaSpatialCoefficient tau sigma ell := by
      unfold growingThetaSpatialCoefficient
      push_cast
      ring
    have himage :
        growingThetaNormalizedDualImage tau sigma 0 (-ell) =
          growingThetaNormalizedDualImage tau sigma 0 ell := by
      simpa using
        (growingThetaNormalizedDualImage_neg tau sigma 0 ell).symm
    rw [hcoeff, himage]
    ring

lemma growingThetaNearestTailFirstDeriv_zero
    (tau sigma : Real) :
    growingThetaNearestTailFirstDeriv tau sigma 0 = 0 := by
  let f : Int → Complex := fun ell => growingThetaNearestTailFirstTerm tau sigma 0 ell
  have hneg : ∀ ell : Int, f (-ell) = -f ell := by
    intro ell
    exact growingThetaNearestTailFirstTerm_neg tau sigma ell
  have hreindex : (∑' ell : Int, f (-ell)) = ∑' ell : Int, f ell :=
    (Equiv.neg Int).tsum_eq f
  have hsumneg : (∑' ell : Int, f (-ell)) = -∑' ell : Int, f ell := by
    calc
      (∑' ell : Int, f (-ell)) = ∑' ell : Int, -f ell := by
        apply tsum_congr
        exact hneg
      _ = -∑' ell : Int, f ell := tsum_neg
  unfold growingThetaNearestTailFirstDeriv
  change (∑' ell : Int, f ell) = 0
  have h : (∑' ell : Int, f ell) = -∑' ell : Int, f ell :=
    hreindex.symm.trans hsumneg
  linear_combination (1 / 2 : Complex) * h

theorem norm_growingThetaNearestTail_sub_zero_le_quadratic
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaNearestTail tau sigma x -
        growingThetaNearestTail tau sigma 0‖ ≤
      growingThetaSpatialSecondDerivativeBound tau * x ^ 2 := by
  let F : Real → Complex := growingThetaNearestTail tau sigma
  let F1 : Real → Complex := growingThetaNearestTailFirstDeriv tau sigma
  let M : Real := growingThetaSpatialSecondDerivativeBound tau
  have hM0 : 0 ≤ M := growingThetaSpatialSecondDerivativeBound_nonneg tau
  have hregion : ∀ y ∈ Set.Icc (0 : Real) x,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    intro y hy
    constructor
    · exact (by norm_num : -(1 / 3 : Real) < 0).trans_le hy.1
    · exact hy.2.trans_lt (hx.2.trans_lt (by norm_num))
  have hF (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt F (F1 y) y := by
    exact hasDerivAt_growingThetaNearestTail htau hsector (hregion y hy)
  have hF1 (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt F1 (growingThetaNearestTailSecondDeriv tau sigma y) y := by
    exact hasDerivAt_growingThetaNearestTailFirstDeriv htau hsector (hregion y hy)
  have hF1lip : ∀ y ∈ Set.Icc (0 : Real) x,
      ‖F1 y - F1 0‖ ≤ M * x := by
    intro y hy
    have hderiv : ∀ s ∈ Set.Icc (0 : Real) x,
        ‖deriv F1 s‖ ≤ M := by
      intro s hs
      rw [(hF1 s hs).deriv]
      exact norm_growingThetaNearestTailSecondDeriv_le htau hsector
        (abs_lt.mpr (hregion s hs)).le
    have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
      (fun s hs => (hF1 s hs).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩) hy
    calc
      ‖F1 y - F1 0‖ ≤ M * ‖y - 0‖ := hmean
      _ ≤ M * x := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hy.1]
        exact mul_le_mul_of_nonneg_left hy.2 hM0
  have hderivF : ∀ s ∈ Set.Icc (0 : Real) x,
      ‖deriv F s‖ ≤ M * x := by
    intro s hs
    rw [(hF s hs).deriv]
    have hlip := hF1lip s hs
    dsimp [F1] at hlip ⊢
    rw [growingThetaNearestTailFirstDeriv_zero] at hlip
    simpa only [sub_zero] using hlip
  have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
    (fun s hs => (hF s hs).differentiableAt) hderivF
    (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩)
    (show x ∈ Set.Icc 0 x from ⟨hx.1, le_rfl⟩)
  simpa [F, M, sub_zero, Real.norm_eq_abs, abs_of_nonneg hx.1,
    pow_two, mul_assoc] using hmean

def growingThetaSpatialMomentConstant : Real := ∑' ell : Int, growingThetaSpatialMomentWeight ell

lemma growingThetaSpatialMomentConstant_nonneg : 0 ≤ growingThetaSpatialMomentConstant := by
  unfold growingThetaSpatialMomentConstant
  exact tsum_nonneg fun ell => by
    unfold growingThetaSpatialMomentWeight
    positivity

lemma growingThetaSpatialSecondMajorant_le_fixedMoment
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (ell : Int) :
    growingThetaSpatialSecondMajorant tau ell ≤
      (2 * Real.pi ^ 2 / tau) ^ 2 *
        Real.exp (-(growingThetaSpatialDecayBase / (2 * tau))) * growingThetaSpatialMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaSpatialSecondMajorant, growingThetaSpatialMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    have hn1 : 1 ≤ n := by
      dsimp [n]
      exact_mod_cast (Int.natAbs_pos.mpr hell)
    have hn0 : 0 ≤ n := zero_le_one.trans hn1
    have htaun : tau * n ≤ n := by
      nlinarith
    have hsum : 1 + tau * n ≤ 2 * n := by linarith
    have hfactor : 0 ≤ growingThetaSpatialDecayBase / (2 * tau) :=
      div_nonneg growingThetaSpatialDecayBase_pos.le (mul_nonneg (by norm_num) htau.le)
    have hmul := mul_le_mul_of_nonneg_left hsum hfactor
    have hexponent :
        -(growingThetaSpatialDecayBase / tau) * n ≤
          -(growingThetaSpatialDecayBase / (2 * tau)) + -(growingThetaSpatialDecayBase / 2) * n := by
      have htau0 : tau ≠ 0 := ne_of_gt htau
      field_simp [htau0] at hmul ⊢
      nlinarith [growingThetaSpatialDecayBase_pos]
    have hexp := Real.exp_le_exp.mpr hexponent
    unfold growingThetaSpatialSecondMajorant growingThetaSpatialMomentWeight
    dsimp [n] at hexp ⊢
    calc
      (2 * Real.pi ^ 2 / tau) ^ 2 * (Int.natAbs ell : Real) ^ 2 *
          Real.exp (-(growingThetaSpatialDecayBase / tau) * (Int.natAbs ell : Real)) ≤
        (2 * Real.pi ^ 2 / tau) ^ 2 * (Int.natAbs ell : Real) ^ 2 *
          Real.exp (-(growingThetaSpatialDecayBase / (2 * tau)) +
            -(growingThetaSpatialDecayBase / 2) * (Int.natAbs ell : Real)) :=
              mul_le_mul_of_nonneg_left hexp (by positivity)
      _ = (2 * Real.pi ^ 2 / tau) ^ 2 *
          Real.exp (-(growingThetaSpatialDecayBase / (2 * tau))) *
          ((Int.natAbs ell : Real) ^ 2 *
            Real.exp (-(growingThetaSpatialDecayBase / 2) * (Int.natAbs ell : Real))) := by
        rw [Real.exp_add]
        ring

lemma growingThetaSpatialSecondDerivativeBound_le_exp
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaSpatialSecondDerivativeBound tau ≤
      (2 * Real.pi ^ 2 / tau) ^ 2 *
        Real.exp (-(growingThetaSpatialDecayBase / (2 * tau))) * growingThetaSpatialMomentConstant := by
  unfold growingThetaSpatialSecondDerivativeBound growingThetaSpatialMomentConstant
  have hsM := summable_growingThetaSpatialSecondMajorant htau
  have hsW := summable_growingThetaSpatialMomentWeight
  have hsScaled := (hsW.mul_left
    ((2 * Real.pi ^ 2 / tau) ^ 2 *
      Real.exp (-(growingThetaSpatialDecayBase / (2 * tau)))))
  calc
    (∑' ell : Int, growingThetaSpatialSecondMajorant tau ell) ≤
        ∑' ell : Int, (2 * Real.pi ^ 2 / tau) ^ 2 *
          Real.exp (-(growingThetaSpatialDecayBase / (2 * tau))) * growingThetaSpatialMomentWeight ell :=
      hsM.tsum_le_tsum
        (growingThetaSpatialSecondMajorant_le_fixedMoment htau htau1) hsScaled
    _ = (2 * Real.pi ^ 2 / tau) ^ 2 *
        Real.exp (-(growingThetaSpatialDecayBase / (2 * tau))) *
          ∑' ell : Int, growingThetaSpatialMomentWeight ell := by
      rw [hsW.tsum_mul_left]

theorem norm_growingThetaRatio_le_exp_of_secondDerivativeSmall
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4))
    (hsmall : 3 * growingThetaSpatialSecondDerivativeBound tau ≤
      2 * Real.pi ^ 2 / (5 * tau)) :
    ‖growingThetaRatio tau sigma x‖ ≤
      Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) := by
  let T0 : Complex := growingThetaNearestTail tau sigma 0
  let Tx : Complex := growingThetaNearestTail tau sigma x
  let M : Real := growingThetaSpatialSecondDerivativeBound tau
  have hM0 : 0 ≤ M := growingThetaSpatialSecondDerivativeBound_nonneg tau
  have hden : 1 / 3 ≤ ‖1 + T0‖ := by
    dsimp [T0]
    have htail : ‖growingThetaNearestTail tau sigma 0‖ ≤ 2 / 3 :=
      norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
        (by norm_num) (by norm_num)
    have hrev := norm_sub_norm_le (1 : Complex)
      (-growingThetaNearestTail tau sigma 0)
    rw [norm_one, norm_neg, sub_neg_eq_add] at hrev
    linarith
  have hdenPos : 0 < ‖1 + T0‖ :=
    (by norm_num : (0 : Real) < 1 / 3).trans_le hden
  have hdenNe : 1 + T0 ≠ 0 := norm_pos_iff.mp hdenPos
  have htaylor : ‖Tx - T0‖ ≤ M * x ^ 2 := by
    simpa [Tx, T0, M] using norm_growingThetaNearestTail_sub_zero_le_quadratic htau hsector hx
  have hquad0 : 0 ≤ M * x ^ 2 := mul_nonneg hM0 (sq_nonneg x)
  have hquot : ‖(Tx - T0) / (1 + T0)‖ ≤ 3 * (M * x ^ 2) := by
    rw [norm_div]
    apply (div_le_iff₀ hdenPos).2
    have hscale := mul_le_mul_of_nonneg_left hden hquad0
    nlinarith
  have hfactorIdentity :
      (1 + Tx) / (1 + T0) = 1 + (Tx - T0) / (1 + T0) := by
    field_simp [hdenNe]
    ring
  have hfactor : ‖(1 + Tx) / (1 + T0)‖ ≤
      Real.exp (3 * M * x ^ 2) := by
    rw [hfactorIdentity]
    calc
      ‖1 + (Tx - T0) / (1 + T0)‖ ≤
          ‖(1 : Complex)‖ + ‖(Tx - T0) / (1 + T0)‖ := norm_add_le _ _
      _ ≤ 1 + 3 * (M * x ^ 2) := by
        simpa only [norm_one, add_comm] using add_le_add_left hquot 1
      _ = 1 + 3 * M * x ^ 2 := by ring
      _ ≤ Real.exp (3 * M * x ^ 2) := by
        simpa [add_comm] using Real.add_one_le_exp (3 * M * x ^ 2)
  have himage : ‖growingThetaDualImage tau sigma x 0‖ ≤
      Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) := by
    simpa only [Int.cast_zero, zero_sub, neg_sq] using
      (norm_growingThetaDualImage_le_sector htau hsector (x := x) (ell := 0))
  rw [growingThetaRatio_eq_nearestFactors htau]
  rw [show growingThetaDualImage tau sigma x 0 *
      (1 + growingThetaNearestTail tau sigma x) /
        (1 + growingThetaNearestTail tau sigma 0) =
      growingThetaDualImage tau sigma x 0 *
        ((1 + growingThetaNearestTail tau sigma x) /
          (1 + growingThetaNearestTail tau sigma 0)) by ring]
  rw [norm_mul]
  have hfactor' :
      ‖(1 + growingThetaNearestTail tau sigma x) /
        (1 + growingThetaNearestTail tau sigma 0)‖ ≤
          Real.exp (3 * M * x ^ 2) := by
    simpa [Tx, T0] using hfactor
  calc
    ‖growingThetaDualImage tau sigma x 0‖ *
        ‖(1 + growingThetaNearestTail tau sigma x) /
          (1 + growingThetaNearestTail tau sigma 0)‖ ≤
      Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) *
        Real.exp (3 * M * x ^ 2) :=
          mul_le_mul himage hfactor' (norm_nonneg _) (Real.exp_nonneg _)
    _ = Real.exp
        ((-(4 * Real.pi ^ 2 / (5 * tau)) + 3 * M) * x ^ 2) := by
      rw [← Real.exp_add]
      congr 1
      ring
    _ ≤ Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) := by
      apply Real.exp_le_exp.mpr
      have hcoeff :
          -(4 * Real.pi ^ 2 / (5 * tau)) + 3 * M ≤
            -(2 * Real.pi ^ 2 / (5 * tau)) := by
        dsimp [M] at hsmall ⊢
        have hid : 4 * Real.pi ^ 2 / (5 * tau) =
            2 * (2 * Real.pi ^ 2 / (5 * tau)) := by ring
        rw [hid]
        linarith
      exact mul_le_mul_of_nonneg_right hcoeff (sq_nonneg x)

lemma eventually_growingThetaSpatial_exponential_absorption_atTop :
    ∀ᶠ u : Real in Filter.atTop,
      12 * Real.pi ^ 4 * growingThetaSpatialMomentConstant * u *
          Real.exp (-(growingThetaSpatialDecayBase / 2) * u) ≤
        2 * Real.pi ^ 2 / 5 := by
  let K : Real := growingThetaSpatialMomentConstant
  let eps : Real := 1 / (30 * Real.pi ^ 2 * (1 + K))
  have hK0 : 0 ≤ K := growingThetaSpatialMomentConstant_nonneg
  have hden : 0 < 30 * Real.pi ^ 2 * (1 + K) := by positivity
  have heps : 0 < eps := by dsimp [eps]; positivity
  have ha : 0 < growingThetaSpatialDecayBase / 2 := div_pos growingThetaSpatialDecayBase_pos (by norm_num)
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop ha (-1 : Real)
  have hbound := hsmall.bound heps
  filter_upwards [hbound, Filter.eventually_gt_atTop (0 : Real)] with u hu hu0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hu0 _),
    Real.rpow_neg_one] at hu
  have hmul := mul_le_mul_of_nonneg_left hu hu0.le
  have hueps : u * Real.exp (-(growingThetaSpatialDecayBase / 2) * u) ≤ eps := by
    have huNe : u ≠ 0 := ne_of_gt hu0
    calc
      u * Real.exp (-(growingThetaSpatialDecayBase / 2) * u) ≤ u * (eps * u⁻¹) := hmul
      _ = eps := by field_simp [huNe]
  have hconst : 12 * Real.pi ^ 4 * K * eps ≤
      2 * Real.pi ^ 2 / 5 := by
    have hratio : K / (1 + K) ≤ 1 := by
      apply (div_le_one (by linarith)).2
      linarith
    have hpi2 : 0 ≤ 2 * Real.pi ^ 2 / 5 := by positivity
    calc
      12 * Real.pi ^ 4 * K * eps =
          (2 * Real.pi ^ 2 / 5) * (K / (1 + K)) := by
        dsimp [eps]
        field_simp [ne_of_gt hden, Real.pi_ne_zero]
        ring
      _ ≤ (2 * Real.pi ^ 2 / 5) * 1 :=
        mul_le_mul_of_nonneg_left hratio hpi2
      _ = 2 * Real.pi ^ 2 / 5 := mul_one _
  dsimp [K] at hueps hconst ⊢
  calc
    12 * Real.pi ^ 4 * growingThetaSpatialMomentConstant * u *
        Real.exp (-(growingThetaSpatialDecayBase / 2) * u) =
      12 * Real.pi ^ 4 * growingThetaSpatialMomentConstant *
        (u * Real.exp (-(growingThetaSpatialDecayBase / 2) * u)) := by ring
    _ ≤ 12 * Real.pi ^ 4 * growingThetaSpatialMomentConstant * eps :=
      mul_le_mul_of_nonneg_left hueps (by positivity)
    _ ≤ 2 * Real.pi ^ 2 / 5 := hconst

theorem exists_tau0_growingThetaSpatialSecondDerivativeSmall :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        3 * growingThetaSpatialSecondDerivativeBound tau ≤
          2 * Real.pi ^ 2 / (5 * tau) := by
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1
    eventually_growingThetaSpatial_exponential_absorption_atTop
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by dsimp [tau0]; positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htauNe : tau ≠ 0 := ne_of_gt htau
  have hinv : U ≤ tau⁻¹ := by
    exact le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  have habsorb := hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have hM := growingThetaSpatialSecondDerivativeBound_le_exp htau (htauLe.trans htau01)
  have h3M := mul_le_mul_of_nonneg_left hM (by norm_num : (0 : Real) ≤ 3)
  have hinv0 : 0 ≤ tau⁻¹ := (inv_pos.mpr htau).le
  have habsorbScaled := mul_le_mul_of_nonneg_right habsorb hinv0
  calc
    3 * growingThetaSpatialSecondDerivativeBound tau ≤
        3 * ((2 * Real.pi ^ 2 / tau) ^ 2 *
          Real.exp (-(growingThetaSpatialDecayBase / (2 * tau))) * growingThetaSpatialMomentConstant) := h3M
    _ = (12 * Real.pi ^ 4 * growingThetaSpatialMomentConstant * tau⁻¹ *
          Real.exp (-(growingThetaSpatialDecayBase / 2) * tau⁻¹)) * tau⁻¹ := by
      field_simp [htauNe]
      ring
    _ ≤ (2 * Real.pi ^ 2 / 5) * tau⁻¹ := habsorbScaled
    _ = 2 * Real.pi ^ 2 / (5 * tau) := by
      field_simp [htauNe]

/-- NL0 (5.3) on the nearest-image region, with the small threshold obtained
from the exponentially small spatial second-derivative majorant. -/
theorem exists_tau0_norm_growingThetaRatio_le_exp_firstRegion :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (0 : Real) (1 / 4) →
        ‖growingThetaRatio tau sigma x‖ ≤
          Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) := by
  obtain ⟨tau0, htau0, htau01, hsmall⟩ :=
    exists_tau0_growingThetaSpatialSecondDerivativeSmall
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  exact norm_growingThetaRatio_le_exp_of_secondDerivativeSmall
    htau (htauLe.trans htau01) hsector hx (hsmall tau htau htauLe)

/-- Full spatial modulus statement (5.3), obtained by joining the NL0
nearest-image and two-image regions. -/
theorem exists_tau0_norm_growingThetaRatio_le_exp_fundamentalRegion :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 40 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (0 : Real) (1 / 2) →
        ‖growingThetaRatio tau sigma x‖ ≤
          Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) := by
  obtain ⟨tau1, htau1, _htau11, hfirst⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp_firstRegion
  let tau0 : Real := min tau1 (1 / 40)
  have htau0 : 0 < tau0 := lt_min htau1 (by norm_num)
  have htau040 : tau0 ≤ 1 / 40 := min_le_right _ _
  refine ⟨tau0, htau0, htau040, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have htauLe1 : tau ≤ tau1 := htauLe.trans (min_le_left _ _)
  have htauLe40 : tau ≤ 1 / 40 := htauLe.trans htau040
  by_cases hxquarter : x ≤ 1 / 4
  · exact hfirst htau htauLe1 hsector ⟨hx.1, hxquarter⟩
  · exact norm_growingThetaRatio_le_exp_twoImage htau htauLe40 hsector
      ⟨le_of_not_ge hxquarter, hx.2⟩

/-- Full NL0 modulus estimate (5.3), with the spatial scale written as the
metric distance from `x` to the integer lattice. -/
theorem exists_tau0_norm_growingThetaRatio_le_exp :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 40 ∧
      ∀ {tau sigma : Real} (x : Real), 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 →
        ‖growingThetaRatio tau sigma x‖ ≤
          Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) *
            growingThetaTorusDistance x ^ 2) := by
  obtain ⟨tau0, htau0, htau040, hfund⟩ :=
    exists_tau0_norm_growingThetaRatio_le_exp_fundamentalRegion
  refine ⟨tau0, htau0, htau040, ?_⟩
  intro tau sigma x htau htauLe hsector
  calc
    ‖growingThetaRatio tau sigma x‖ =
        ‖growingThetaRatio tau sigma (growingThetaTorusDistance x)‖ := by
      rw [growingThetaRatio_eq_torusDistance]
    _ ≤ Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) *
        growingThetaTorusDistance x ^ 2) :=
      hfund htau htauLe hsector (growingThetaTorusDistance_mem_Icc x)

end
end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaNearestImage.lean <==
import EuclideanBallsFormalization.GrowingThetaSector

namespace EuclideanBallsFormalization

open scoped BigOperators

noncomputable section

/-!
Nearest-image normalization for the first half of growing-`alpha` node N3.
The spatial variable is reduced to `0 <= x <= 1/4`, exactly as in the first
case of the NL0 proof of Lemma 5.1.
-/

def growingThetaNormalizedDualImage
    (tau sigma x : Real) (ell : Int) : Complex :=
  growingThetaDualImage tau sigma x ell /
    growingThetaDualImage tau sigma x 0

def growingThetaNearestTail (tau sigma x : Real) : Complex :=
  ∑' ell : Int,
    if ell = 0 then 0 else
      growingThetaNormalizedDualImage tau sigma x ell

lemma growingThetaDualImage_ne_zero (tau sigma x : Real) (ell : Int) :
    growingThetaDualImage tau sigma x ell ≠ 0 := by
  unfold growingThetaDualImage
  exact Complex.exp_ne_zero _

lemma summable_growingThetaNearestTail
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    Summable (fun ell : Int =>
      if ell = 0 then 0 else
        growingThetaNormalizedDualImage tau sigma x ell) := by
  have hs := (summable_growingThetaDualImage htau sigma x).div_const
    (growingThetaDualImage tau sigma x 0)
  apply hs.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaNormalizedDualImage, hell]

/-- The full dual sum is its nearest image times one plus the normalized tail. -/
lemma growingThetaDualSum_eq_nearest_mul_one_add_tail
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    growingThetaDualSum tau sigma x =
      growingThetaDualImage tau sigma x 0 *
        (1 + growingThetaNearestTail tau sigma x) := by
  let f : Int → Complex := growingThetaDualImage tau sigma x
  let g : Int → Complex := fun ell =>
    if ell = 0 then 0 else
      growingThetaNormalizedDualImage tau sigma x ell
  have hf : Summable f := summable_growingThetaDualImage htau sigma x
  have hg : Summable g := summable_growingThetaNearestTail htau sigma x
  have hsplit := hf.tsum_eq_add_tsum_ite 0
  have htail : (∑' ell : Int, if ell = 0 then 0 else f ell) =
      f 0 * ∑' ell : Int, g ell := by
    calc
      (∑' ell : Int, if ell = 0 then 0 else f ell) =
          ∑' ell : Int, f 0 * g ell := by
        apply tsum_congr
        intro ell
        by_cases hell : ell = 0
        · simp [g, hell]
        · simp only [g, hell, if_false, growingThetaNormalizedDualImage]
          dsimp [f]
          field_simp [growingThetaDualImage_ne_zero tau sigma x 0]
      _ = f 0 * ∑' ell : Int, g ell := hg.tsum_mul_left (f 0)
  unfold growingThetaDualSum growingThetaNearestTail
  rw [hsplit, htail]
  dsimp [f, g]
  ring

lemma growingThetaNormalizedDualImage_eq_exp
    (tau sigma x : Real) (ell : Int) :
    growingThetaNormalizedDualImage tau sigma x ell =
      Complex.exp
        (-(Real.pi ^ 2 : Complex) / growingThetaParameter tau sigma *
          (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)) := by
  unfold growingThetaNormalizedDualImage growingThetaDualImage
  rw [← Complex.exp_sub]
  congr 1
  ring

/-- The normalized nearest-image summand is carried to its opposite integer
index when the spatial variable changes sign. -/
lemma growingThetaNormalizedDualImage_neg
    (tau sigma x : Real) (ell : Int) :
    growingThetaNormalizedDualImage tau sigma (-x) ell =
      growingThetaNormalizedDualImage tau sigma x (-ell) := by
  rw [growingThetaNormalizedDualImage_eq_exp,
    growingThetaNormalizedDualImage_eq_exp]
  congr 2
  push_cast
  ring

/-- The NL0 nearest-image correction `F-1` is even in the spatial variable. -/
lemma growingThetaNearestTail_neg
    (tau sigma x : Real) :
    growingThetaNearestTail tau sigma (-x) =
      growingThetaNearestTail tau sigma x := by
  let f : Int → Complex := fun ell =>
    if ell = 0 then 0 else
      growingThetaNormalizedDualImage tau sigma x ell
  unfold growingThetaNearestTail
  calc
    (∑' ell : Int, if ell = 0 then 0 else
        growingThetaNormalizedDualImage tau sigma (-x) ell) =
      ∑' ell : Int, f (-ell) := by
        apply tsum_congr
        intro ell
        by_cases hell : ell = 0
        · simp [f, hell]
        · simp [f, hell, growingThetaNormalizedDualImage_neg]
    _ = ∑' ell : Int, f ell := (Equiv.neg Int).tsum_eq f

lemma growingThetaNearestFactor_neg
    (tau sigma x : Real) :
    1 + growingThetaNearestTail tau sigma (-x) =
      1 + growingThetaNearestTail tau sigma x := by
  rw [growingThetaNearestTail_neg]

lemma norm_growingThetaNormalizedDualImage_eq
    (tau sigma x : Real) (ell : Int) :
    ‖growingThetaNormalizedDualImage tau sigma x ell‖ =
      Real.exp
        (-Real.pi ^ 2 *
          (((ell : Real) - x) ^ 2 - x ^ 2) *
          ((growingThetaParameter tau sigma)⁻¹).re) := by
  rw [growingThetaNormalizedDualImage_eq_exp, Complex.norm_exp]
  have hpi : (Real.pi : Complex) ^ 2 = ((Real.pi ^ 2 : Real) : Complex) := by
    norm_cast
  have hdelta :
      ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
        (((((ell : Real) - x) ^ 2 - x ^ 2 : Real)) : Complex) := by
    push_cast
    ring
  rw [hpi, hdelta]
  congr 1
  simp only [div_eq_mul_inv, Complex.mul_re, Complex.neg_re, Complex.neg_im,
    Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
  ring

/-- Quantitative separation of every nonzero image from the nearest image. -/
lemma abs_intCast_div_two_le_nearestImage_quadraticGap
    {x : Real} (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 4)
    {ell : Int} (hell : ell ≠ 0) :
    |(ell : Real)| / 2 ≤ ((ell : Real) - x) ^ 2 - x ^ 2 := by
  by_cases hell0 : 0 ≤ ell
  · have hell1 : (1 : Int) ≤ ell := by omega
    have hcast0 : (0 : Real) ≤ (ell : Real) := by exact_mod_cast hell0
    have hcast1 : (1 : Real) ≤ (ell : Real) := by exact_mod_cast hell1
    rw [abs_of_nonneg hcast0]
    have hxmul := mul_le_mul_of_nonneg_left hx1 hcast0
    have hsq : 0 ≤ (ell : Real) * ((ell : Real) - 1) :=
      mul_nonneg hcast0 (sub_nonneg.mpr hcast1)
    nlinarith
  · have hell1 : ell ≤ -1 := by omega
    have hcast1 : (ell : Real) ≤ -1 := by exact_mod_cast hell1
    have hcast0 : (ell : Real) ≤ 0 := hcast1.trans (by norm_num)
    rw [abs_of_nonpos hcast0]
    have hsq : 0 ≤ (-(ell : Real)) * (-(ell : Real) - 1) := by
      exact mul_nonneg (by linarith) (by linarith)
    have hcross : 0 ≤ -2 * (ell : Real) * x := by
      exact mul_nonneg (mul_nonneg_of_nonpos_of_nonpos (by norm_num) hcast0) hx0
    nlinarith

/-- Geometric pointwise majorant for every normalized non-nearest image. -/
lemma norm_growingThetaNormalizedDualImage_le_sector
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 4)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaNormalizedDualImage tau sigma x ell‖ ≤
      Real.exp
        (-(2 * Real.pi ^ 2 / (5 * tau)) * |(ell : Real)|) := by
  rw [norm_growingThetaNormalizedDualImage_eq]
  apply Real.exp_le_exp.mpr
  have hgap := abs_intCast_div_two_le_nearestImage_quadraticGap
    hx0 hx1 hell
  have hgap0 : 0 ≤ ((ell : Real) - x) ^ 2 - x ^ 2 :=
    (div_nonneg (abs_nonneg _) (by norm_num)).trans hgap
  have hinv := four_div_five_mul_tau_le_growingThetaParameter_inv_re
    htau hsector
  have hbase0 : 0 ≤ 4 / (5 * tau) :=
    div_nonneg (by norm_num) (mul_nonneg (by norm_num) htau.le)
  have hinv0 : 0 ≤ ((growingThetaParameter tau sigma)⁻¹).re :=
    hbase0.trans hinv
  have hprod := mul_le_mul hgap hinv hbase0 hgap0
  have hscaled := mul_le_mul_of_nonneg_left hprod (sq_nonneg Real.pi)
  have hneg := neg_le_neg hscaled
  calc
    -Real.pi ^ 2 * (((ell : Real) - x) ^ 2 - x ^ 2) *
        ((growingThetaParameter tau sigma)⁻¹).re =
        -(Real.pi ^ 2 *
          ((((ell : Real) - x) ^ 2 - x ^ 2) *
            ((growingThetaParameter tau sigma)⁻¹).re)) := by ring
    _ ≤ -(Real.pi ^ 2 *
          (|(ell : Real)| / 2 * (4 / (5 * tau)))) := hneg
    _ = -(2 * Real.pi ^ 2 / (5 * tau)) * |(ell : Real)| := by ring

/-- Geometric ratio controlling the two integer tails. -/
def growingThetaTailRatio (tau : Real) : Real :=
  Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)))

lemma growingThetaTailRatio_pos (tau : Real) :
    0 < growingThetaTailRatio tau := by
  unfold growingThetaTailRatio
  positivity

lemma growingThetaTailRatio_lt_one {tau : Real} (htau : 0 < tau) :
    growingThetaTailRatio tau < 1 := by
  rw [growingThetaTailRatio, Real.exp_lt_one_iff]
  have hcoeff : 0 < 2 * Real.pi ^ 2 / (5 * tau) := by positivity
  linarith

lemma summable_growingThetaTailRatio_natAbs
    {tau : Real} (htau : 0 < tau) :
    Summable (fun ell : Int =>
      growingThetaTailRatio tau ^ Int.natAbs ell) := by
  have hr0 : 0 ≤ growingThetaTailRatio tau :=
    (growingThetaTailRatio_pos tau).le
  have hr1 : growingThetaTailRatio tau < 1 :=
    growingThetaTailRatio_lt_one htau
  apply Summable.of_nat_of_neg
  · simpa using summable_geometric_of_lt_one hr0 hr1
  · simpa using summable_geometric_of_lt_one hr0 hr1

def growingThetaTailMajorant (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    growingThetaTailRatio tau ^ Int.natAbs ell

lemma summable_growingThetaTailMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaTailMajorant tau) := by
  apply (summable_growingThetaTailRatio_natAbs htau).congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaTailMajorant, hell]

lemma growingThetaTailMajorant_even (tau : Real) :
    Function.Even (growingThetaTailMajorant tau) := by
  intro ell
  by_cases hell : ell = 0
  · simp [growingThetaTailMajorant, hell]
  · have hneg : -ell ≠ 0 := neg_ne_zero.mpr hell
    simp [growingThetaTailMajorant, hell, hneg, Int.natAbs_neg]

lemma tsum_growingThetaTailMajorant
    {tau : Real} (htau : 0 < tau) :
    ∑' ell : Int, growingThetaTailMajorant tau ell =
      2 * (growingThetaTailRatio tau /
        (1 - growingThetaTailRatio tau)) := by
  have hs := summable_growingThetaTailMajorant htau
  rw [tsum_int_eq_zero_add_two_mul_tsum_pnat
    (growingThetaTailMajorant_even tau) hs]
  have hr0 : 0 ≤ growingThetaTailRatio tau :=
    (growingThetaTailRatio_pos tau).le
  have hr1 : growingThetaTailRatio tau < 1 :=
    growingThetaTailRatio_lt_one htau
  have hpnat := tsum_pnat_pow_eq_div hr0 hr1
  rw [show growingThetaTailMajorant tau 0 = 0 by
    simp [growingThetaTailMajorant]]
  simp only [zero_add, two_nsmul]
  rw [show (∑' n : ℕ+, growingThetaTailMajorant tau (n : Int)) =
      ∑' n : ℕ+, growingThetaTailRatio tau ^ (n : Nat) by
    apply tsum_congr
    intro n
    simp [growingThetaTailMajorant]]
  rw [hpnat]
  ring

lemma norm_growingThetaNormalizedDualImage_le_tailMajorant
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 4)
    (ell : Int) :
    ‖if ell = 0 then 0 else
        growingThetaNormalizedDualImage tau sigma x ell‖ ≤
      growingThetaTailMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [hell, growingThetaTailMajorant]
  · rw [if_neg hell, growingThetaTailMajorant, if_neg hell]
    have h := norm_growingThetaNormalizedDualImage_le_sector
      htau hsector hx0 hx1 hell
    calc
      ‖growingThetaNormalizedDualImage tau sigma x ell‖ ≤
          Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) * |(ell : Real)|) := h
      _ = growingThetaTailRatio tau ^ Int.natAbs ell := by
        rw [← Int.cast_abs]
        rw [← Nat.cast_natAbs (α := Real) ell]
        unfold growingThetaTailRatio
        rw [← Real.exp_nat_mul]
        congr 1
        ring

/-- The normalized non-nearest tail is bounded by two geometric series. -/
theorem norm_growingThetaNearestTail_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 4) :
    ‖growingThetaNearestTail tau sigma x‖ ≤
      2 * (growingThetaTailRatio tau /
        (1 - growingThetaTailRatio tau)) := by
  let g : Int → Complex := fun ell =>
    if ell = 0 then 0 else
      growingThetaNormalizedDualImage tau sigma x ell
  have hg : Summable g := summable_growingThetaNearestTail htau sigma x
  have hs := summable_growingThetaTailMajorant htau
  unfold growingThetaNearestTail
  calc
    ‖∑' ell : Int, g ell‖ ≤ ∑' ell : Int, ‖g ell‖ :=
      norm_tsum_le_tsum_norm hg.norm
    _ ≤ ∑' ell : Int, growingThetaTailMajorant tau ell :=
      hg.norm.tsum_le_tsum
        (norm_growingThetaNormalizedDualImage_le_tailMajorant
          htau hsector hx0 hx1) hs
    _ = 2 * (growingThetaTailRatio tau /
        (1 - growingThetaTailRatio tau)) :=
      tsum_growingThetaTailMajorant htau

lemma growingThetaTailRatio_le_one_four
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaTailRatio tau ≤ 1 / 4 := by
  let a : Real := 2 * Real.pi ^ 2 / (5 * tau)
  have hpi := Real.pi_gt_three
  have ha : 3 ≤ a := by
    dsimp [a]
    rw [le_div_iff₀ (mul_pos (by norm_num) htau)]
    nlinarith [sq_nonneg (Real.pi - 3)]
  have hfour : 4 ≤ Real.exp a := by
    exact (by nlinarith [Real.add_one_le_exp a])
  have hinv : (Real.exp a)⁻¹ ≤ (4 : Real)⁻¹ :=
    (inv_le_inv₀ (Real.exp_pos a) (by norm_num : (0 : Real) < 4)).2 hfour
  simpa [growingThetaTailRatio, a, one_div, Real.exp_neg] using hinv

/-- On `tau <= 1`, the normalized nearest-image tail is at most `2/3`. -/
theorem norm_growingThetaNearestTail_le_two_thirds
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 4) :
    ‖growingThetaNearestTail tau sigma x‖ ≤ 2 / 3 := by
  have htail := norm_growingThetaNearestTail_le htau hsector hx0 hx1
  have hr0 : 0 ≤ growingThetaTailRatio tau :=
    (growingThetaTailRatio_pos tau).le
  have hr4 := growingThetaTailRatio_le_one_four htau htau1
  have hden : 0 < 1 - growingThetaTailRatio tau := by
    linarith
  have hratio :
      2 * (growingThetaTailRatio tau /
        (1 - growingThetaTailRatio tau)) ≤ 2 / 3 := by
    rw [show 2 * (growingThetaTailRatio tau /
        (1 - growingThetaTailRatio tau)) =
      (2 * growingThetaTailRatio tau) /
        (1 - growingThetaTailRatio tau) by ring]
    rw [div_le_div_iff₀ hden (by norm_num : (0 : Real) < 3)]
    nlinarith
  exact htail.trans hratio

/-- On `tau <= 1`, the normalized nearest-image tail has norm strictly below one. -/
theorem norm_growingThetaNearestTail_lt_one
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 4) :
    ‖growingThetaNearestTail tau sigma x‖ < 1 := by
  exact (norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx0 hx1).trans_lt (by norm_num)

/-- First-region zero-free conclusion in NL0 (5.2). -/
theorem analyticTheta_exp_neg_growingThetaParameter_ne_zero_of_mem_Icc
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) x ≠ 0 := by
  have htail := norm_growingThetaNearestTail_lt_one
    htau htau1 hsector hx.1 hx.2
  have hone : 1 + growingThetaNearestTail tau sigma x ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hdual : growingThetaDualSum tau sigma x ≠ 0 := by
    rw [growingThetaDualSum_eq_nearest_mul_one_add_tail htau]
    exact mul_ne_zero (growingThetaDualImage_ne_zero tau sigma x 0) hone
  rw [analyticTheta_exp_neg_growingThetaParameter_eq_dual tau sigma x htau]
  have hq : growingThetaParameter tau sigma ≠ 0 :=
    growingThetaParameter_ne_zero htau
  have hbase : growingThetaParameter tau sigma / Real.pi ≠ 0 :=
    div_ne_zero hq (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
  have hpow :
      (growingThetaParameter tau sigma / Real.pi) ^
          (1 / 2 : Complex) ≠ 0 :=
    Complex.cpow_ne_zero_iff.mpr (Or.inl hbase)
  exact mul_ne_zero (one_div_ne_zero hpow) hdual

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaPoisson.lean <==
import EuclideanBallsFormalization.GrowingSaddleCumulantFive
import EuclideanBallsFormalization.GaussianPoisson
import EuclideanBallsFormalization.ResidueGaussianPoisson
import EuclideanBallsFormalization.ThetaMathlibBridge

namespace EuclideanBallsFormalization

open scoped BigOperators

noncomputable section

/-!
The exact Poisson entry to growing-`alpha` node N3.  The scale `tau` and
angular displacement `sigma` are kept separate, as in NL0 Lemma 5.1, and the
project theta kernel is identified with the complex Gaussian to which the
compiled Poisson formula applies.
-/

/-- The complex damping parameter `q = tau + i sigma` from NL0 Section 5. -/
def growingThetaParameter (tau sigma : Real) : Complex :=
  (tau : Complex) + Complex.I * (sigma : Complex)

/-- A single spatial image in the Poisson representation (5.5). -/
def growingThetaDualImage (tau sigma x : Real) (ell : Int) : Complex :=
  Complex.exp
    (-Real.pi ^ 2 / growingThetaParameter tau sigma *
      ((ell : Complex) - (x : Complex)) ^ 2)

/-- The spatial-image sum in the Poisson representation (5.5). -/
def growingThetaDualSum (tau sigma x : Real) : Complex :=
  ∑' ell : Int, growingThetaDualImage tau sigma x ell

/-- Absolute convergence of the spatial-image expansion for `Re q > 0`. -/
lemma summable_growingThetaDualImage
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    Summable (growingThetaDualImage tau sigma x) := by
  let q : Complex := growingThetaParameter tau sigma
  let A : Complex := Real.pi / q
  let B : Complex := (Real.pi * x : Real) / q
  have hqre : 0 < q.re := by
    simpa [q, growingThetaParameter] using htau
  have hinv : 0 < q⁻¹.re := inv_re_pos_of_re_pos hqre
  have hA : 0 < A.re := by
    dsimp [A]
    rw [div_eq_mul_inv, Complex.mul_re]
    simp only [Complex.ofReal_re, Complex.ofReal_im, zero_mul, sub_zero]
    exact mul_pos Real.pi_pos hinv
  have hs0 := summable_complex_exp_neg_quadratic (A := A) (B := B) hA
  have hs := hs0.mul_left
    (Complex.exp (-(Real.pi ^ 2 : Complex) / q * (x : Complex) ^ 2))
  exact hs.congr (fun ell => by
    unfold growingThetaDualImage
    rw [← Complex.exp_add]
    congr 1
    dsimp [A, B, q]
    simp only [div_eq_mul_inv]
    push_cast
    ring)

lemma growingThetaParameter_eq_damped (tau sigma : Real) :
    growingThetaParameter tau sigma =
      (tau : Complex) - Complex.I * ((-sigma : Real) : Complex) := by
  unfold growingThetaParameter
  push_cast
  ring

/-- Direct bridge from the project theta series to the damped Gaussian sum. -/
lemma analyticTheta_exp_neg_growingThetaParameter_eq_dampedTheta
    (tau sigma x : Real) :
    analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) x =
      dampedTheta tau (-sigma) x := by
  unfold analyticTheta dampedTheta
  apply tsum_congr
  intro k
  unfold analyticThetaTerm growingThetaParameter
  rw [← Complex.exp_nat_mul, ← Complex.exp_add]
  congr 1
  rw [← intCast_sq_eq_natAbs_sq]
  push_cast
  ring

/-- Exact complex Poisson formula (NL0 (5.5)) in the project's notation. -/
theorem analyticTheta_exp_neg_growingThetaParameter_eq_dual
    (tau sigma x : Real) (htau : 0 < tau) :
    analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) x =
      1 / (growingThetaParameter tau sigma / Real.pi) ^
          (1 / 2 : Complex) *
        growingThetaDualSum tau sigma x := by
  have hqne : growingThetaParameter tau sigma ≠ 0 := by
    intro hzero
    have hre : tau = 0 := by
      calc
        tau = (growingThetaParameter tau sigma).re := by
          simp [growingThetaParameter]
        _ = 0 := by rw [hzero]; rfl
    exact (ne_of_gt htau) hre
  rw [analyticTheta_exp_neg_growingThetaParameter_eq_dampedTheta]
  have h := dampedTheta_eq_dual tau (-sigma) x htau
  rw [h]
  unfold growingThetaDualSum growingThetaDualImage
  congr 1
  · rw [← growingThetaParameter_eq_damped]
  · apply tsum_congr
    intro ell
    congr 1
    rw [← growingThetaParameter_eq_damped]
    have hcoef :
        -(Real.pi : Complex) /
            (growingThetaParameter tau sigma / Real.pi) =
          -(Real.pi ^ 2 : Complex) /
            growingThetaParameter tau sigma := by
      field_simp [hqne, Real.pi_ne_zero]
    rw [hcoef]
    congr 1
    rw [← mul_assoc, Complex.I_mul_I, neg_one_mul]
    ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaQDerivative.lean <==
import EuclideanBallsFormalization.GrowingThetaContraction
import Mathlib.Analysis.Calculus.SmoothSeries

namespace EuclideanBallsFormalization

open scoped BigOperators Topology
open Filter

noncomputable section

/-!
The first scaled complex-`q` derivative in NL0 (5.4).

This file keeps `q` as the genuinely complex differentiation variable.  The
real number `tau` is only the fixed sector scale used after differentiation;
in particular no angular or `sigma` derivative is substituted for
`partial_q`.  We first construct the derivative of the normalized
nearest-image tail term by term.  The branch-independent logarithmic
derivative is represented with mathlib's `logDeriv`.
-/

/-- The normalized theta ratio with the complex damping parameter itself as
the variable. -/
def growingThetaRatioQ (q : Complex) (x : Real) : Complex :=
  analyticTheta (Complex.exp (-q)) x /
    analyticTheta (Complex.exp (-q)) 0

/-- A normalized Poisson image with `q` exposed as the complex variable. -/
def growingThetaNormalizedDualImageQ
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  Complex.exp
    (-(Real.pi ^ 2 : Complex) / q *
      (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2))

/-- An unnormalized Poisson image with `q` exposed as the complex variable. -/
def growingThetaDualImageQ
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  Complex.exp
    (-(Real.pi ^ 2 : Complex) / q *
      ((ell : Complex) - (x : Complex)) ^ 2)

/-- The nearest-image correction `F(q,x)-1` as a function of complex `q`. -/
def growingThetaNearestTailQ (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int,
    if ell = 0 then 0 else growingThetaNormalizedDualImageQ q x ell

lemma growingThetaParameter_re_im (q : Complex) :
    growingThetaParameter q.re q.im = q := by
  apply Complex.ext <;> simp [growingThetaParameter]

lemma growingThetaRatioQ_eq_parameter (tau sigma x : Real) :
    growingThetaRatioQ (growingThetaParameter tau sigma) x =
      growingThetaRatio tau sigma x := by
  rfl

lemma growingThetaNormalizedDualImageQ_eq_parameter
    (tau sigma x : Real) (ell : Int) :
    growingThetaNormalizedDualImageQ (growingThetaParameter tau sigma) x ell =
      growingThetaNormalizedDualImage tau sigma x ell := by
  rw [growingThetaNormalizedDualImage_eq_exp]
  rfl

lemma growingThetaDualImageQ_eq_parameter
    (tau sigma x : Real) (ell : Int) :
    growingThetaDualImageQ (growingThetaParameter tau sigma) x ell =
      growingThetaDualImage tau sigma x ell := by
  rfl

lemma growingThetaNearestTailQ_eq_parameter
    (tau sigma x : Real) :
    growingThetaNearestTailQ (growingThetaParameter tau sigma) x =
      growingThetaNearestTail tau sigma x := by
  unfold growingThetaNearestTailQ growingThetaNearestTail
  apply tsum_congr
  intro ell
  rw [growingThetaNormalizedDualImageQ_eq_parameter]

lemma growingThetaRatioQ_eq_nearestFactors
    {q : Complex} (hq : 0 < q.re) (x : Real) :
    growingThetaRatioQ q x =
      growingThetaDualImageQ q x 0 *
          (1 + growingThetaNearestTailQ q x) /
        (1 + growingThetaNearestTailQ q 0) := by
  let tau : Real := q.re
  let sigma : Real := q.im
  have hqeq : growingThetaParameter tau sigma = q :=
    growingThetaParameter_re_im q
  have h := growingThetaRatio_eq_nearestFactors (tau := tau)
    (sigma := sigma) hq x
  rw [← hqeq]
  simpa [growingThetaRatioQ_eq_parameter,
    growingThetaDualImageQ_eq_parameter,
    growingThetaNearestTailQ_eq_parameter] using h

/-- The coefficient obtained by one genuine complex `q` derivative of a
normalized image. -/
def growingThetaQDerivativeCoefficient
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  (Real.pi ^ 2 : Complex) *
      (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2) /
    q ^ 2

def growingThetaNearestTailQDerivativeTerm
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    growingThetaQDerivativeCoefficient q x ell *
      growingThetaNormalizedDualImageQ q x ell

def growingThetaNearestTailQDerivative (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int, growingThetaNearestTailQDerivativeTerm q x ell

lemma hasDerivAt_growingThetaNormalizedDualImageQ
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaNormalizedDualImageQ w x ell)
      (growingThetaQDerivativeCoefficient q x ell *
        growingThetaNormalizedDualImageQ q x ell) q := by
  let A : Complex :=
    -(Real.pi ^ 2 : Complex) *
      (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)
  have hinner := (hasDerivAt_const q A).div (hasDerivAt_id q) hq
  have hexp := hinner.cexp
  have hfun : (fun w : Complex =>
      growingThetaNormalizedDualImageQ w x ell) =
      (fun w : Complex => Complex.exp (A / w)) := by
    funext w
    simp only [growingThetaNormalizedDualImageQ, A]
    congr 1
    ring
  rw [hfun]
  have hcoeff :
      (0 * q - A * 1) / q ^ 2 =
        growingThetaQDerivativeCoefficient q x ell := by
    dsimp [A, growingThetaQDerivativeCoefficient]
    ring
  have himage : growingThetaNormalizedDualImageQ q x ell =
      Complex.exp (A / q) := by
    dsimp [A, growingThetaNormalizedDualImageQ]
    congr 1
    ring
  rw [himage, ← hcoeff]
  simpa [Function.comp_apply, mul_comm] using hexp

lemma hasDerivAt_growingThetaNearestTailQTerm
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      if ell = 0 then 0 else growingThetaNormalizedDualImageQ w x ell)
      (growingThetaNearestTailQDerivativeTerm q x ell) q := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQDerivativeTerm] using
      (hasDerivAt_const q (0 : Complex))
  · simpa [hell, growingThetaNearestTailQDerivativeTerm] using
      (hasDerivAt_growingThetaNormalizedDualImageQ hq x ell)

/-- The real quadratic gap in the normalized nearest-image exponent. -/
def growingThetaNearestImageGap (x : Real) (ell : Int) : Real :=
  ((ell : Real) - x) ^ 2 - x ^ 2

lemma growingThetaNearestImageGap_eq (x : Real) (ell : Int) :
    growingThetaNearestImageGap x ell =
      (ell : Real) ^ 2 - 2 * (ell : Real) * x := by
  unfold growingThetaNearestImageGap
  ring

lemma abs_growingThetaNearestImageGap_le
    {x : Real} (hx : |x| ≤ 1 / 3) {ell : Int} (hell : ell ≠ 0) :
    |growingThetaNearestImageGap x ell| ≤
      2 * (Int.natAbs ell : Real) ^ 2 := by
  let a : Real := (ell : Real)
  let n : Real := (Int.natAbs ell : Real)
  have hn : n = |a| := by
    dsimp [n, a]
    rw [Nat.cast_natAbs, Int.cast_abs]
  have hn1 : 1 ≤ n := by
    have hnat : 1 ≤ Int.natAbs ell := Int.natAbs_pos.mpr hell
    dsimp [n]
    exact_mod_cast hnat
  have hraw : |a ^ 2 - 2 * a * x| ≤ a ^ 2 + 2 * |a| * |x| := by
    calc
      |a ^ 2 - 2 * a * x| ≤ |a ^ 2| + |2 * a * x| := abs_sub _ _
      _ = a ^ 2 + 2 * |a| * |x| := by
        rw [abs_sq, abs_mul, abs_mul]
        norm_num
  rw [growingThetaNearestImageGap_eq]
  change |a ^ 2 - 2 * a * x| ≤ 2 * n ^ 2
  calc
    |a ^ 2 - 2 * a * x| ≤ a ^ 2 + 2 * |a| * |x| := hraw
    _ ≤ n ^ 2 + 2 * n * (1 / 3) := by
      rw [hn, sq_abs]
      gcongr
    _ ≤ 2 * n ^ 2 := by nlinarith

/-- A slightly weakened damping constant that remains valid on a complex
neighborhood of a point in the frozen sector. -/
def growingThetaQDerivativeDecayBase : Real :=
  2 * Real.pi ^ 2 / 15

lemma growingThetaQDerivativeDecayBase_pos :
    0 < growingThetaQDerivativeDecayBase := by
  unfold growingThetaQDerivativeDecayBase
  positivity

/-- The inverse real part remains uniformly positive on the ball used for
termwise complex differentiation. -/
lemma two_div_five_mul_tau_le_inv_re_of_mem_growingThetaBall
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    2 / (5 * tau) ≤ w⁻¹.re := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤ ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have himDiff : |w.im - sigma| < tau / 8 := by
    have hle := Complex.abs_im_le_norm (w - growingThetaParameter tau sigma)
    have : |w.im - sigma| ≤ ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_im] using hle
    exact this.trans_lt hdist
  have hreLower : 7 * tau / 8 < w.re := by
    have := neg_lt_of_abs_lt hreDiff
    linarith
  have hreUpper : w.re < 9 * tau / 8 := by
    have := lt_of_abs_lt hreDiff
    linarith
  have himAbs : |w.im| < 5 * tau / 8 := by
    calc
      |w.im| ≤ |w.im - sigma| + |sigma| := by
        simpa using (abs_add_le (w.im - sigma) sigma)
      _ < tau / 8 + tau / 2 := add_lt_add_of_lt_of_le himDiff hsector
      _ = 5 * tau / 8 := by ring
  have hrePos : 0 < w.re := by linarith
  have hnormSqPos : 0 < Complex.normSq w := Complex.normSq_pos.mpr (by
    intro hzero
    have : w.re = 0 := by rw [hzero]; rfl
    linarith)
  have hnormSq : Complex.normSq w ≤ 2 * tau ^ 2 := by
    rw [Complex.normSq_apply]
    have hreSq : w.re ^ 2 ≤ (9 * tau / 8) ^ 2 := by
      nlinarith
    have himSq : w.im ^ 2 ≤ (5 * tau / 8) ^ 2 := by
      have hsquare : |w.im| ^ 2 < (5 * tau / 8) ^ 2 :=
        (sq_lt_sq₀ (abs_nonneg _) (by positivity)).2 himAbs
      simpa only [sq_abs] using hsquare.le
    nlinarith
  rw [Complex.inv_re]
  rw [div_le_div_iff₀ (mul_pos (by norm_num) htau) hnormSqPos]
  nlinarith

lemma norm_growingThetaNormalizedDualImageQ_eq
    (q : Complex) (x : Real) (ell : Int) :
    ‖growingThetaNormalizedDualImageQ q x ell‖ =
      Real.exp
        (-Real.pi ^ 2 * growingThetaNearestImageGap x ell * q⁻¹.re) := by
  unfold growingThetaNormalizedDualImageQ
  rw [Complex.norm_exp]
  have hpi : (Real.pi : Complex) ^ 2 = ((Real.pi ^ 2 : Real) : Complex) := by
    norm_cast
  have hgap :
      ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
        ((growingThetaNearestImageGap x ell : Real) : Complex) := by
    unfold growingThetaNearestImageGap
    push_cast
    ring
  rw [hpi, hgap]
  congr 1
  simp only [div_eq_mul_inv, Complex.mul_re, Complex.neg_re, Complex.neg_im,
    Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
  ring

lemma norm_growingThetaNormalizedDualImageQ_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaNormalizedDualImageQ w x ell‖ ≤
      Real.exp
        (-(growingThetaQDerivativeDecayBase / tau) *
          (Int.natAbs ell : Real)) := by
  rw [norm_growingThetaNormalizedDualImageQ_eq]
  apply Real.exp_le_exp.mpr
  have hgap := abs_intCast_div_three_le_nearestImage_quadraticGap hx hell
  have hgapEq :
      growingThetaNearestImageGap x ell =
        ((ell : Real) - x) ^ 2 - x ^ 2 := rfl
  rw [← hgapEq] at hgap
  have hgap0 : 0 ≤ growingThetaNearestImageGap x ell :=
    (div_nonneg (by positivity) (by norm_num)).trans hgap
  have hinv := two_div_five_mul_tau_le_inv_re_of_mem_growingThetaBall
    htau hsector hw
  have hbase0 : 0 ≤ 2 / (5 * tau) := by positivity
  have hinv0 : 0 ≤ w⁻¹.re := hbase0.trans hinv
  have hprod := mul_le_mul hgap hinv hbase0 hgap0
  have hscaled := mul_le_mul_of_nonneg_left hprod (sq_nonneg Real.pi)
  have hneg := neg_le_neg hscaled
  have hnatAbsCast :
      (Int.natAbs ell : Real) = |(ell : Real)| := by
    rw [Nat.cast_natAbs, Int.cast_abs]
  calc
    -Real.pi ^ 2 * growingThetaNearestImageGap x ell * w⁻¹.re =
        -(Real.pi ^ 2 *
          (growingThetaNearestImageGap x ell * w⁻¹.re)) := by ring
    _ ≤ -(Real.pi ^ 2 *
          ((Int.natAbs ell : Real) / 3 * (2 / (5 * tau)))) := by
      simpa [hnatAbsCast] using hneg
    _ = -(growingThetaQDerivativeDecayBase / tau) *
          (Int.natAbs ell : Real) := by
      unfold growingThetaQDerivativeDecayBase
      ring

lemma norm_growingThetaQDerivativeCoefficient_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (_hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQDerivativeCoefficient w x ell‖ ≤
      (8 * Real.pi ^ 2 / tau ^ 2) *
        (Int.natAbs ell : Real) ^ 2 := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤ ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have hreLower : tau / 2 ≤ w.re := by
    have := neg_lt_of_abs_lt hreDiff
    linarith
  have hreNonneg : 0 ≤ w.re := hreLower.trans' (by positivity)
  have hnormLower : tau / 2 ≤ ‖w‖ := by
    calc
      tau / 2 ≤ w.re := hreLower
      _ = |w.re| := (abs_of_nonneg hreNonneg).symm
      _ ≤ ‖w‖ := Complex.abs_re_le_norm w
  have hdenPos : 0 < ‖w‖ ^ 2 := by
    have : 0 < ‖w‖ := (div_pos htau (by norm_num)).trans_le hnormLower
    positivity
  have hdenLower : (tau / 2) ^ 2 ≤ ‖w‖ ^ 2 :=
    pow_le_pow_left₀ (by positivity) hnormLower 2
  have hgap := abs_growingThetaNearestImageGap_le hx hell
  have hgapCast :
      ‖(((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)‖ =
        |growingThetaNearestImageGap x ell| := by
    have heq :
        ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
          ((growingThetaNearestImageGap x ell : Real) : Complex) := by
      unfold growingThetaNearestImageGap
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
  rw [growingThetaQDerivativeCoefficient, norm_div, norm_mul,
    norm_pow, hgapCast]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos,
    norm_pow]
  calc
    Real.pi ^ 2 * |growingThetaNearestImageGap x ell| / ‖w‖ ^ 2 ≤
        (Real.pi ^ 2 * (2 * (Int.natAbs ell : Real) ^ 2)) /
          (tau / 2) ^ 2 := by
      exact div_le_div₀ (by positivity)
        (mul_le_mul_of_nonneg_left hgap (sq_nonneg Real.pi))
        (by positivity) hdenLower
    _ = (8 * Real.pi ^ 2 / tau ^ 2) *
          (Int.natAbs ell : Real) ^ 2 := by
      field_simp [ne_of_gt htau]
      ring

def growingThetaQDerivativeMajorant (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    (8 * Real.pi ^ 2 / tau ^ 2) *
      (Int.natAbs ell : Real) ^ 2 *
      Real.exp
        (-(growingThetaQDerivativeDecayBase / tau) *
          (Int.natAbs ell : Real))

lemma summable_growingThetaQDerivativeMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQDerivativeMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaQDerivativeDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaQDerivativeDecayBase / tau :=
      div_pos growingThetaQDerivativeDecayBase_pos htau
    linarith
  have hs : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  have hs' := hs.mul_left (8 * Real.pi ^ 2 / tau ^ 2)
  have hfull : Summable (fun ell : Int =>
      (8 * Real.pi ^ 2 / tau ^ 2) *
        (Int.natAbs ell : Real) ^ 2 *
        Real.exp (-(growingThetaQDerivativeDecayBase / tau) *
          (Int.natAbs ell : Real))) := by
    apply Summable.of_nat_of_neg
    · simpa [r, ← Real.exp_nat_mul, mul_comm, mul_left_comm, mul_assoc] using hs'
    · simpa [r, ← Real.exp_nat_mul, mul_comm, mul_left_comm, mul_assoc] using hs'
  apply hfull.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQDerivativeMajorant, hell]

lemma norm_growingThetaNearestTailQDerivativeTerm_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaNearestTailQDerivativeTerm w x ell‖ ≤
      growingThetaQDerivativeMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQDerivativeTerm,
      growingThetaQDerivativeMajorant, hell]
  · rw [growingThetaNearestTailQDerivativeTerm, if_neg hell, norm_mul,
      growingThetaQDerivativeMajorant, if_neg hell]
    exact mul_le_mul
      (norm_growingThetaQDerivativeCoefficient_le_on_ball
        htau hsector hx hw hell)
      (norm_growingThetaNormalizedDualImageQ_le_on_ball
        htau hsector hx hw hell)
      (norm_nonneg _) (by positivity)

lemma re_pos_of_mem_growingThetaBall
    {tau sigma : Real} (htau : 0 < tau)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    0 < w.re := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤ ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have := neg_lt_of_abs_lt hreDiff
  linarith

/-- Termwise complex differentiation of the normalized nearest-image tail.
The neighborhood proof is the formal counterpart of the locally uniform
summation step preceding NL0 (5.5a). -/
theorem hasDerivAt_growingThetaNearestTailQ
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    HasDerivAt (fun q : Complex => growingThetaNearestTailQ q x)
      (growingThetaNearestTailQDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaQDerivativeMajorant htau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun w : Complex =>
        if ell = 0 then 0 else growingThetaNormalizedDualImageQ w x ell)
        (growingThetaNearestTailQDerivativeTerm q x ell) q := by
    intro ell q hq
    have hqre : 0 < q.re := re_pos_of_mem_growingThetaBall htau hq
    exact hasDerivAt_growingThetaNearestTailQTerm
      (Complex.ne_zero_of_re_pos hqre) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaNearestTailQDerivativeTerm q x ell‖ ≤
        growingThetaQDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaNearestTailQDerivativeTerm_le_on_ball
      htau hsector hx hq ell
  have hq0U : q0 ∈ U := by
    exact Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable (fun ell : Int =>
      if ell = 0 then 0 else growingThetaNormalizedDualImageQ q0 x ell) := by
    dsimp [q0]
    simpa [growingThetaNormalizedDualImageQ_eq_parameter] using
      (summable_growingThetaNearestTail htau sigma x)
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hq0U
  simpa [growingThetaNearestTailQ, growingThetaNearestTailQDerivative,
    q0] using hder

/-- Derivative of the explicit nearest Poisson image. -/
def growingThetaNearestDualImageQDerivative
    (q : Complex) (x : Real) : Complex :=
  (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 *
    growingThetaDualImageQ q x 0

lemma hasDerivAt_growingThetaDualImageQ_zero
    {q : Complex} (hq : q ≠ 0) (x : Real) :
    HasDerivAt (fun w : Complex => growingThetaDualImageQ w x 0)
      (growingThetaNearestDualImageQDerivative q x) q := by
  let A : Complex := -(Real.pi ^ 2 : Complex) * (x : Complex) ^ 2
  have hinner := (hasDerivAt_const q A).div (hasDerivAt_id q) hq
  have hexp := hinner.cexp
  have hfun : (fun w : Complex => growingThetaDualImageQ w x 0) =
      (fun w : Complex => Complex.exp (A / w)) := by
    funext w
    dsimp [A, growingThetaDualImageQ]
    congr 1
    ring
  have hcoeff :
      (0 * q - A * 1) / q ^ 2 =
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 := by
    dsimp [A]
    ring
  have himage : growingThetaDualImageQ q x 0 = Complex.exp (A / q) := by
    exact congrFun hfun q
  rw [hfun, growingThetaNearestDualImageQDerivative, himage, ← hcoeff]
  simpa [Function.comp_apply, mul_comm] using hexp

/-- The exact derivative of the nearest-factor presentation of `g(q,x)`. -/
def growingThetaRatioQNearestDerivative
    (q : Complex) (x : Real) : Complex :=
  let A := growingThetaDualImageQ q x 0
  let Ap := growingThetaNearestDualImageQDerivative q x
  let Fx := 1 + growingThetaNearestTailQ q x
  let Fxp := growingThetaNearestTailQDerivative q x
  let F0 := 1 + growingThetaNearestTailQ q 0
  let F0p := growingThetaNearestTailQDerivative q 0
  ((Ap * Fx + A * Fxp) * F0 - (A * Fx) * F0p) / F0 ^ 2

theorem hasDerivAt_growingThetaRatioQ_nearest
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun q : Complex => growingThetaRatioQ q x)
      (growingThetaRatioQNearestDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hq0 : q0 ≠ 0 := growingThetaParameter_ne_zero htau
  have hA := hasDerivAt_growingThetaDualImageQ_zero hq0 x
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hTx := hasDerivAt_growingThetaNearestTailQ htau hsector
    hxabs
  have hT0 := hasDerivAt_growingThetaNearestTailQ htau hsector
    (x := 0) (by norm_num)
  have hFx := hTx.const_add 1
  have hF0 := hT0.const_add 1
  have hdenNorm :
      ‖growingThetaNearestTailQ q0 0‖ ≤ 2 / 3 := by
    dsimp [q0]
    rw [growingThetaNearestTailQ_eq_parameter]
    exact norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
      (by norm_num) (by norm_num)
  have hden : 1 + growingThetaNearestTailQ q0 0 ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTailQ q0 0 = -1 := by
      linear_combination hzero
    rw [heq] at hdenNorm
    norm_num at hdenNorm
  have hrhs := (hA.mul hFx).div hF0 hden
  have hderiv :
      ((growingThetaNearestDualImageQDerivative q0 x *
            (1 + growingThetaNearestTailQ q0 x) +
          growingThetaDualImageQ q0 x 0 *
            growingThetaNearestTailQDerivative q0 x) *
          (1 + growingThetaNearestTailQ q0 0) -
        (growingThetaDualImageQ q0 x 0 *
            (1 + growingThetaNearestTailQ q0 x)) *
          growingThetaNearestTailQDerivative q0 0) /
        (1 + growingThetaNearestTailQ q0 0) ^ 2 =
      growingThetaRatioQNearestDerivative q0 x := by
    rfl
  have hrhs' := hrhs.congr_deriv hderiv
  have hball : Metric.ball q0 (tau / 8) ∈ 𝓝 q0 :=
    Metric.ball_mem_nhds q0 (div_pos htau (by norm_num))
  have heq :
      (fun q : Complex =>
        growingThetaDualImageQ q x 0 *
            (1 + growingThetaNearestTailQ q x) /
          (1 + growingThetaNearestTailQ q 0)) =ᶠ[𝓝 q0]
      (fun q : Complex => growingThetaRatioQ q x) := by
    filter_upwards [hball] with q hq
    exact (growingThetaRatioQ_eq_nearestFactors
      (re_pos_of_mem_growingThetaBall htau hq) x).symm
  exact hrhs'.congr_of_eventuallyEq heq.symm

/-- The correction to the nearest Gaussian in the branch-independent
`q`-logarithmic derivative. -/
def growingThetaNearestTailQLogDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaNearestTailQDerivative q x /
    (1 + growingThetaNearestTailQ q x)

/-- Exact first-region representation of `partial_q log g`.  This is the
algebraic logarithmic derivative, hence it is independent of a choice of
complex logarithm branch. -/
theorem logDeriv_growingThetaRatioQ_eq_nearest
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    logDeriv (fun q : Complex => growingThetaRatioQ q x)
        (growingThetaParameter tau sigma) =
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 /
          growingThetaParameter tau sigma ^ 2 +
        growingThetaNearestTailQLogDerivative
          (growingThetaParameter tau sigma) x -
        growingThetaNearestTailQLogDerivative
          (growingThetaParameter tau sigma) 0 := by
  let q0 : Complex := growingThetaParameter tau sigma
  let A : Complex := growingThetaDualImageQ q0 x 0
  let Fx : Complex := 1 + growingThetaNearestTailQ q0 x
  let F0 : Complex := 1 + growingThetaNearestTailQ q0 0
  let Qx : Complex := growingThetaNearestTailQDerivative q0 x
  let Q0 : Complex := growingThetaNearestTailQDerivative q0 0
  have hder : HasDerivAt (fun q : Complex => growingThetaRatioQ q x)
      (growingThetaRatioQNearestDerivative q0 x) q0 := by
    simpa [q0] using hasDerivAt_growingThetaRatioQ_nearest
      htau htau1 hsector hx
  have hA : A ≠ 0 := by
    dsimp [A, growingThetaDualImageQ]
    exact Complex.exp_ne_zero _
  have hFxNorm : ‖growingThetaNearestTailQ q0 x‖ ≤ 2 / 3 := by
    dsimp [q0]
    rw [growingThetaNearestTailQ_eq_parameter]
    exact norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
      hx.1 hx.2
  have hF0Norm : ‖growingThetaNearestTailQ q0 0‖ ≤ 2 / 3 := by
    dsimp [q0]
    rw [growingThetaNearestTailQ_eq_parameter]
    exact norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
      (by norm_num) (by norm_num)
  have hFx : Fx ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTailQ q0 x = -1 := by
      dsimp [Fx] at hzero
      linear_combination hzero
    rw [heq] at hFxNorm
    norm_num at hFxNorm
  have hF0 : F0 ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTailQ q0 0 = -1 := by
      dsimp [F0] at hzero
      linear_combination hzero
    rw [heq] at hF0Norm
    norm_num at hF0Norm
  have hratio : growingThetaRatioQ q0 x = A * Fx / F0 := by
    simpa [A, Fx, F0] using growingThetaRatioQ_eq_nearestFactors
      (show 0 < q0.re by simpa [q0, growingThetaParameter_re] using htau) x
  have hratioNe : growingThetaRatioQ q0 x ≠ 0 := by
    rw [hratio]
    exact div_ne_zero (mul_ne_zero hA hFx) hF0
  have habstract :
      growingThetaRatioQNearestDerivative q0 x /
          (A * Fx / F0) =
        growingThetaNearestDualImageQDerivative q0 x / A +
          Qx / Fx - Q0 / F0 := by
    change
      ((((growingThetaNearestDualImageQDerivative q0 x * Fx + A * Qx) * F0 -
          (A * Fx) * Q0) / F0 ^ 2) / (A * Fx / F0)) =
        growingThetaNearestDualImageQDerivative q0 x / A +
          Qx / Fx - Q0 / F0
    field_simp [hA, hFx, hF0]
  have hlead :
      growingThetaNearestDualImageQDerivative q0 x / A =
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q0 ^ 2 := by
    change
      (((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q0 ^ 2 * A) / A) =
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q0 ^ 2
    field_simp [hA]
  change logDeriv (fun q : Complex => growingThetaRatioQ q x) q0 =
    (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q0 ^ 2 +
      growingThetaNearestTailQLogDerivative q0 x -
      growingThetaNearestTailQLogDerivative q0 0
  rw [logDeriv_apply, hder.deriv, hratio, habstract, hlead]
  rfl

/-- Spatial derivative of the coefficient created by one `q` derivative. -/
def growingThetaQDerivativeCoefficientSpatialDerivative
    (q : Complex) (ell : Int) : Complex :=
  -(2 * (Real.pi ^ 2 : Complex) * (ell : Complex)) / q ^ 2

lemma hasDerivAt_growingThetaQDerivativeCoefficient
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQDerivativeCoefficient q y ell)
      (growingThetaQDerivativeCoefficientSpatialDerivative q ell) x := by
  have hcast : HasDerivAt (fun y : Real => (y : Complex)) 1 x :=
    (hasDerivAt_id (x : Complex)).comp_ofReal
  have hraw := ((hcast.const_mul
    (-(2 * (Real.pi ^ 2 : Complex) * (ell : Complex)) / q ^ 2)).const_add
      ((Real.pi ^ 2 : Complex) * (ell : Complex) ^ 2 / q ^ 2))
  have hfun : (fun y : Real =>
      growingThetaQDerivativeCoefficient q y ell) =
      (fun y : Real =>
        (Real.pi ^ 2 : Complex) * (ell : Complex) ^ 2 / q ^ 2 +
          (-(2 * (Real.pi ^ 2 : Complex) * (ell : Complex)) / q ^ 2) *
            (y : Complex)) := by
    funext y
    dsimp [growingThetaQDerivativeCoefficient]
    ring
  rw [hfun]
  simpa [growingThetaQDerivativeCoefficientSpatialDerivative] using hraw

def growingThetaNearestTailQSpatialFirstTerm
    (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    (growingThetaQDerivativeCoefficientSpatialDerivative
        (growingThetaParameter tau sigma) ell +
      growingThetaQDerivativeCoefficient
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell) *
      growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailQSpatialSecondTerm
    (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    (2 * growingThetaQDerivativeCoefficientSpatialDerivative
          (growingThetaParameter tau sigma) ell *
        growingThetaSpatialCoefficient tau sigma ell +
      growingThetaQDerivativeCoefficient
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell ^ 2) *
      growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailQSpatialFirstDerivative
    (tau sigma x : Real) : Complex :=
  ∑' ell : Int, growingThetaNearestTailQSpatialFirstTerm tau sigma x ell

def growingThetaNearestTailQSpatialSecondDerivative
    (tau sigma x : Real) : Complex :=
  ∑' ell : Int, growingThetaNearestTailQSpatialSecondTerm tau sigma x ell

lemma hasDerivAt_growingThetaNearestTailQDerivativeTerm_parameter
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQDerivativeTerm
        (growingThetaParameter tau sigma) y ell)
      (growingThetaNearestTailQSpatialFirstTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQDerivativeTerm,
      growingThetaNearestTailQSpatialFirstTerm] using
      (hasDerivAt_const x (0 : Complex))
  · have hB := hasDerivAt_growingThetaQDerivativeCoefficient
      (growingThetaParameter tau sigma) x ell
    have hf := hasDerivAt_growingThetaNormalizedDualImage
      (tau := tau) (sigma := sigma) (x := x) (ell := ell)
    have hprod := hB.mul hf
    simp only [growingThetaNearestTailQDerivativeTerm, hell, if_false,
      growingThetaNormalizedDualImageQ_eq_parameter,
      growingThetaNearestTailQSpatialFirstTerm]
    change HasDerivAt (fun y : Real =>
      growingThetaQDerivativeCoefficient
          (growingThetaParameter tau sigma) y ell *
        growingThetaNormalizedDualImage tau sigma y ell)
      ((growingThetaQDerivativeCoefficientSpatialDerivative
          (growingThetaParameter tau sigma) ell +
        growingThetaQDerivativeCoefficient
            (growingThetaParameter tau sigma) x ell *
          growingThetaSpatialCoefficient tau sigma ell) *
        growingThetaNormalizedDualImage tau sigma x ell) x
    change HasDerivAt (fun y : Real =>
      growingThetaQDerivativeCoefficient
          (growingThetaParameter tau sigma) y ell *
        growingThetaNormalizedDualImage tau sigma y ell) _ x at hprod
    exact hprod.congr_deriv (by ring)

lemma hasDerivAt_growingThetaNearestTailQSpatialFirstTerm
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQSpatialFirstTerm tau sigma y ell)
      (growingThetaNearestTailQSpatialSecondTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQSpatialFirstTerm,
      growingThetaNearestTailQSpatialSecondTerm] using
      (hasDerivAt_const x (0 : Complex))
  · let q : Complex := growingThetaParameter tau sigma
    let B1 : Complex := growingThetaQDerivativeCoefficientSpatialDerivative q ell
    let C : Complex := growingThetaSpatialCoefficient tau sigma ell
    have hB := hasDerivAt_growingThetaQDerivativeCoefficient q x ell
    have hD : HasDerivAt (fun y : Real =>
        B1 + growingThetaQDerivativeCoefficient q y ell * C)
        (B1 * C) x := by
      have h := (hB.const_mul C).const_add B1
      simpa [B1, C, q, mul_comm] using h
    have hf := hasDerivAt_growingThetaNormalizedDualImage
      (tau := tau) (sigma := sigma) (x := x) (ell := ell)
    have hprod := hD.mul hf
    simp only [growingThetaNearestTailQSpatialFirstTerm, hell, if_false,
      growingThetaNearestTailQSpatialSecondTerm]
    change HasDerivAt (fun y : Real =>
      (B1 + growingThetaQDerivativeCoefficient q y ell * C) *
        growingThetaNormalizedDualImage tau sigma y ell)
      ((2 * B1 * C +
          growingThetaQDerivativeCoefficient q x ell * C ^ 2) *
        growingThetaNormalizedDualImage tau sigma x ell) x
    change HasDerivAt (fun y : Real =>
      (B1 + growingThetaQDerivativeCoefficient q y ell * C) *
        growingThetaNormalizedDualImage tau sigma y ell) _ x at hprod
    exact hprod.congr_deriv (by ring)

lemma norm_growingThetaQDerivativeCoefficient_parameter_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQDerivativeCoefficient
        (growingThetaParameter tau sigma) x ell‖ ≤
      (8 * Real.pi ^ 2 / tau ^ 2) *
        (Int.natAbs ell : Real) ^ 2 := by
  apply norm_growingThetaQDerivativeCoefficient_le_on_ball
    htau hsector hx
  · exact Metric.mem_ball_self (div_pos htau (by norm_num))
  · exact hell

lemma norm_growingThetaQDerivativeCoefficientSpatialDerivative_le
    {tau sigma : Real} (htau : 0 < tau) (ell : Int) :
    ‖growingThetaQDerivativeCoefficientSpatialDerivative
        (growingThetaParameter tau sigma) ell‖ ≤
      (2 * Real.pi ^ 2 / tau ^ 2) *
        (Int.natAbs ell : Real) := by
  have hq : tau ≤ ‖growingThetaParameter tau sigma‖ := by
    calc
      tau = |(growingThetaParameter tau sigma).re| := by
        rw [growingThetaParameter_re, abs_of_pos htau]
      _ ≤ ‖growingThetaParameter tau sigma‖ := Complex.abs_re_le_norm _
  have hqpos : 0 < ‖growingThetaParameter tau sigma‖ :=
    norm_pos_iff.mpr (growingThetaParameter_ne_zero htau)
  have hq2 : tau ^ 2 ≤ ‖growingThetaParameter tau sigma‖ ^ 2 :=
    pow_le_pow_left₀ htau.le hq 2
  rw [growingThetaQDerivativeCoefficientSpatialDerivative, norm_div,
    norm_neg, norm_mul, norm_mul]
  have htwo : ‖(2 : Complex)‖ = (2 : Real) := by norm_num
  have hpi : ‖(Real.pi : Complex)‖ = Real.pi := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  have hellNorm : ‖(ell : Complex)‖ = (Int.natAbs ell : Real) := by
    rw [Complex.norm_intCast]
    symm
    rw [Nat.cast_natAbs, Int.cast_abs]
  rw [htwo, norm_pow, hpi, hellNorm, norm_pow]
  calc
    2 * Real.pi ^ 2 * (Int.natAbs ell : Real) /
        ‖growingThetaParameter tau sigma‖ ^ 2 ≤
      (2 * Real.pi ^ 2 * (Int.natAbs ell : Real)) / tau ^ 2 := by
        exact div_le_div₀ (by positivity) le_rfl (sq_pos_of_pos htau) hq2
    _ = (2 * Real.pi ^ 2 / tau ^ 2) *
        (Int.natAbs ell : Real) := by ring

def growingThetaQSpatialFirstMajorant (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((2 * Real.pi ^ 2 / tau ^ 2) * (Int.natAbs ell : Real) +
      (16 * Real.pi ^ 4 / tau ^ 3) * (Int.natAbs ell : Real) ^ 3) *
      Real.exp (-(growingThetaSpatialDecayBase / tau) *
        (Int.natAbs ell : Real))

def growingThetaQSpatialSecondMajorant (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((8 * Real.pi ^ 4 / tau ^ 3) * (Int.natAbs ell : Real) ^ 2 +
      (32 * Real.pi ^ 6 / tau ^ 4) * (Int.natAbs ell : Real) ^ 4) *
      Real.exp (-(growingThetaSpatialDecayBase / tau) *
        (Int.natAbs ell : Real))

lemma summable_growingThetaQSpatialFirstMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQSpatialFirstMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaSpatialDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaSpatialDecayBase / tau :=
      div_pos growingThetaSpatialDecayBase_pos htau
    linarith
  have hs1 : Summable (fun n : Nat => (n : Real) ^ 1 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 1 hr
  have hs3 : Summable (fun n : Nat => (n : Real) ^ 3 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 3 hr
  have hs := (hs1.mul_left (2 * Real.pi ^ 2 / tau ^ 2)).add
    (hs3.mul_left (16 * Real.pi ^ 4 / tau ^ 3))
  have hfull : Summable (fun ell : Int =>
      ((2 * Real.pi ^ 2 / tau ^ 2) * (Int.natAbs ell : Real) +
        (16 * Real.pi ^ 4 / tau ^ 3) * (Int.natAbs ell : Real) ^ 3) *
        Real.exp (-(growingThetaSpatialDecayBase / tau) *
          (Int.natAbs ell : Real))) := by
    apply Summable.of_nat_of_neg
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
  apply hfull.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQSpatialFirstMajorant, hell]

lemma summable_growingThetaQSpatialSecondMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQSpatialSecondMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaSpatialDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaSpatialDecayBase / tau :=
      div_pos growingThetaSpatialDecayBase_pos htau
    linarith
  have hs2 : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  have hs4 : Summable (fun n : Nat => (n : Real) ^ 4 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 4 hr
  have hs := (hs2.mul_left (8 * Real.pi ^ 4 / tau ^ 3)).add
    (hs4.mul_left (32 * Real.pi ^ 6 / tau ^ 4))
  have hfull : Summable (fun ell : Int =>
      ((8 * Real.pi ^ 4 / tau ^ 3) * (Int.natAbs ell : Real) ^ 2 +
        (32 * Real.pi ^ 6 / tau ^ 4) * (Int.natAbs ell : Real) ^ 4) *
        Real.exp (-(growingThetaSpatialDecayBase / tau) *
          (Int.natAbs ell : Real))) := by
    apply Summable.of_nat_of_neg
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
  apply hfull.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQSpatialSecondMajorant, hell]

lemma norm_growingThetaNearestTailQSpatialFirstTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQSpatialFirstTerm tau sigma x ell‖ ≤
      growingThetaQSpatialFirstMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQSpatialFirstTerm,
      growingThetaQSpatialFirstMajorant, hell]
  · rw [growingThetaNearestTailQSpatialFirstTerm, if_neg hell, norm_mul,
      growingThetaQSpatialFirstMajorant, if_neg hell]
    have hB := norm_growingThetaQDerivativeCoefficient_parameter_le
      htau hsector hx hell
    have hB1 := norm_growingThetaQDerivativeCoefficientSpatialDerivative_le
      (sigma := sigma) htau ell
    have hC := norm_growingThetaSpatialCoefficient_le
      (sigma := sigma) htau ell
    have hf := norm_growingThetaNormalizedDualImage_le_wideSector
      htau hsector hx hell
    have hcoef :
        ‖growingThetaQDerivativeCoefficientSpatialDerivative
              (growingThetaParameter tau sigma) ell +
            growingThetaQDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell *
              growingThetaSpatialCoefficient tau sigma ell‖ ≤
          (2 * Real.pi ^ 2 / tau ^ 2) * (Int.natAbs ell : Real) +
            (16 * Real.pi ^ 4 / tau ^ 3) * (Int.natAbs ell : Real) ^ 3 := by
      calc
        ‖growingThetaQDerivativeCoefficientSpatialDerivative
              (growingThetaParameter tau sigma) ell +
            growingThetaQDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell *
              growingThetaSpatialCoefficient tau sigma ell‖ ≤
            ‖growingThetaQDerivativeCoefficientSpatialDerivative
                (growingThetaParameter tau sigma) ell‖ +
              ‖growingThetaQDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ := by
          simpa [norm_mul] using norm_add_le
            (growingThetaQDerivativeCoefficientSpatialDerivative
              (growingThetaParameter tau sigma) ell)
            (growingThetaQDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell *
              growingThetaSpatialCoefficient tau sigma ell)
        _ ≤ (2 * Real.pi ^ 2 / tau ^ 2) * (Int.natAbs ell : Real) +
            ((8 * Real.pi ^ 2 / tau ^ 2) * (Int.natAbs ell : Real) ^ 2) *
              ((2 * Real.pi ^ 2 / tau) * (Int.natAbs ell : Real)) :=
          add_le_add hB1 (mul_le_mul hB hC (norm_nonneg _) (by positivity))
        _ = (2 * Real.pi ^ 2 / tau ^ 2) * (Int.natAbs ell : Real) +
            (16 * Real.pi ^ 4 / tau ^ 3) * (Int.natAbs ell : Real) ^ 3 := by
          ring
    exact mul_le_mul hcoef hf (norm_nonneg _) (by positivity)

lemma norm_growingThetaNearestTailQSpatialSecondTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQSpatialSecondTerm tau sigma x ell‖ ≤
      growingThetaQSpatialSecondMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQSpatialSecondTerm,
      growingThetaQSpatialSecondMajorant, hell]
  · rw [growingThetaNearestTailQSpatialSecondTerm, if_neg hell, norm_mul,
      growingThetaQSpatialSecondMajorant, if_neg hell]
    have hB := norm_growingThetaQDerivativeCoefficient_parameter_le
      htau hsector hx hell
    have hB1 := norm_growingThetaQDerivativeCoefficientSpatialDerivative_le
      (sigma := sigma) htau ell
    have hC := norm_growingThetaSpatialCoefficient_le
      (sigma := sigma) htau ell
    have hf := norm_growingThetaNormalizedDualImage_le_wideSector
      htau hsector hx hell
    have hC2 : ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 ≤
        ((2 * Real.pi ^ 2 / tau) * (Int.natAbs ell : Real)) ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hC 2
    have hcoef :
        ‖2 * growingThetaQDerivativeCoefficientSpatialDerivative
              (growingThetaParameter tau sigma) ell *
              growingThetaSpatialCoefficient tau sigma ell +
            growingThetaQDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell *
              growingThetaSpatialCoefficient tau sigma ell ^ 2‖ ≤
          (8 * Real.pi ^ 4 / tau ^ 3) * (Int.natAbs ell : Real) ^ 2 +
            (32 * Real.pi ^ 6 / tau ^ 4) * (Int.natAbs ell : Real) ^ 4 := by
      calc
        ‖2 * growingThetaQDerivativeCoefficientSpatialDerivative
              (growingThetaParameter tau sigma) ell *
              growingThetaSpatialCoefficient tau sigma ell +
            growingThetaQDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell *
              growingThetaSpatialCoefficient tau sigma ell ^ 2‖ ≤
            2 * ‖growingThetaQDerivativeCoefficientSpatialDerivative
                (growingThetaParameter tau sigma) ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ +
              ‖growingThetaQDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 := by
          calc
            _ ≤ ‖2 * growingThetaQDerivativeCoefficientSpatialDerivative
                    (growingThetaParameter tau sigma) ell *
                  growingThetaSpatialCoefficient tau sigma ell‖ +
                ‖growingThetaQDerivativeCoefficient
                    (growingThetaParameter tau sigma) x ell *
                  growingThetaSpatialCoefficient tau sigma ell ^ 2‖ :=
              norm_add_le _ _
            _ = 2 * ‖growingThetaQDerivativeCoefficientSpatialDerivative
                    (growingThetaParameter tau sigma) ell‖ *
                  ‖growingThetaSpatialCoefficient tau sigma ell‖ +
                ‖growingThetaQDerivativeCoefficient
                    (growingThetaParameter tau sigma) x ell‖ *
                  ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 := by
              rw [norm_mul, norm_mul, norm_mul, norm_pow]
              norm_num
        _ ≤ 2 * ((2 * Real.pi ^ 2 / tau ^ 2) * (Int.natAbs ell : Real)) *
              ((2 * Real.pi ^ 2 / tau) * (Int.natAbs ell : Real)) +
            ((8 * Real.pi ^ 2 / tau ^ 2) * (Int.natAbs ell : Real) ^ 2) *
              (((2 * Real.pi ^ 2 / tau) * (Int.natAbs ell : Real)) ^ 2) := by
          exact add_le_add
            (mul_le_mul (mul_le_mul_of_nonneg_left hB1 (by norm_num)) hC
              (norm_nonneg _) (by positivity))
            (mul_le_mul hB hC2 (sq_nonneg _) (by positivity))
        _ = (8 * Real.pi ^ 4 / tau ^ 3) * (Int.natAbs ell : Real) ^ 2 +
            (32 * Real.pi ^ 6 / tau ^ 4) * (Int.natAbs ell : Real) ^ 4 := by
          ring
    exact mul_le_mul hcoef hf (norm_nonneg _) (by positivity)

lemma norm_growingThetaNearestTailQDerivativeTerm_parameter_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ ≤
      growingThetaQDerivativeMajorant tau ell := by
  apply norm_growingThetaNearestTailQDerivativeTerm_le_on_ball
    htau hsector hx
  exact Metric.mem_ball_self (div_pos htau (by norm_num))

lemma summable_growingThetaNearestTailQDerivativeTerm_zero
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    Summable (fun ell : Int =>
      growingThetaNearestTailQDerivativeTerm
        (growingThetaParameter tau sigma) 0 ell) := by
  apply Summable.of_norm_bounded (summable_growingThetaQDerivativeMajorant htau)
  intro ell
  exact norm_growingThetaNearestTailQDerivativeTerm_parameter_le
    htau hsector (by norm_num) ell

theorem hasDerivAt_growingThetaNearestTailQDerivative_spatial
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQDerivative
        (growingThetaParameter tau sigma) y)
      (growingThetaNearestTailQSpatialFirstDerivative tau sigma x) x := by
  have hu := summable_growingThetaQSpatialFirstMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real =>
        growingThetaNearestTailQDerivativeTerm
          (growingThetaParameter tau sigma) z ell)
        (growingThetaNearestTailQSpatialFirstTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailQDerivativeTerm_parameter
      tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailQSpatialFirstTerm tau sigma y ell‖ ≤
        growingThetaQSpatialFirstMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailQSpatialFirstTerm_le
      htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0
      (summable_growingThetaNearestTailQDerivativeTerm_zero htau hsector) hx
  simpa [growingThetaNearestTailQDerivative,
    growingThetaNearestTailQSpatialFirstDerivative] using hder

lemma summable_growingThetaNearestTailQSpatialFirstTerm_zero
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    Summable (fun ell : Int =>
      growingThetaNearestTailQSpatialFirstTerm tau sigma 0 ell) := by
  apply Summable.of_norm_bounded
    (summable_growingThetaQSpatialFirstMajorant htau)
  intro ell
  exact norm_growingThetaNearestTailQSpatialFirstTerm_le
    htau hsector (by norm_num) ell

theorem hasDerivAt_growingThetaNearestTailQSpatialFirstDerivative
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt (growingThetaNearestTailQSpatialFirstDerivative tau sigma)
      (growingThetaNearestTailQSpatialSecondDerivative tau sigma x) x := by
  have hu := summable_growingThetaQSpatialSecondMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real =>
        growingThetaNearestTailQSpatialFirstTerm tau sigma z ell)
        (growingThetaNearestTailQSpatialSecondTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailQSpatialFirstTerm
      tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailQSpatialSecondTerm tau sigma y ell‖ ≤
        growingThetaQSpatialSecondMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailQSpatialSecondTerm_le
      htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0
      (summable_growingThetaNearestTailQSpatialFirstTerm_zero htau hsector) hx
  change HasDerivAt (fun z : Real => ∑' ell : Int,
      growingThetaNearestTailQSpatialFirstTerm tau sigma z ell)
    (∑' ell : Int,
      growingThetaNearestTailQSpatialSecondTerm tau sigma x ell) x
  exact hder

def growingThetaQDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQDerivativeMajorant tau ell

def growingThetaQSpatialFirstDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQSpatialFirstMajorant tau ell

def growingThetaQSpatialSecondDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQSpatialSecondMajorant tau ell

lemma growingThetaQDerivativeBound_nonneg (tau : Real) :
    0 ≤ growingThetaQDerivativeBound tau := by
  unfold growingThetaQDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQDerivativeMajorant
    split_ifs <;> positivity

lemma growingThetaQSpatialFirstDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQSpatialFirstDerivativeBound tau := by
  unfold growingThetaQSpatialFirstDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQSpatialFirstMajorant
    split_ifs <;> positivity

lemma growingThetaQSpatialSecondDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQSpatialSecondDerivativeBound tau := by
  unfold growingThetaQSpatialSecondDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQSpatialSecondMajorant
    split_ifs <;> positivity

lemma norm_growingThetaNearestTailQDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQDerivative
        (growingThetaParameter tau sigma) x‖ ≤
      growingThetaQDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailQDerivativeTerm
        (growingThetaParameter tau sigma) x ell) := by
    apply Summable.of_norm_bounded (summable_growingThetaQDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQDerivativeTerm_parameter_le
      htau hsector hx ell
  unfold growingThetaNearestTailQDerivative growingThetaQDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailQDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ ≤
      ∑' ell : Int, ‖growingThetaNearestTailQDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ :=
        norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQDerivativeMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQDerivativeTerm_parameter_le
          htau hsector hx)
        (summable_growingThetaQDerivativeMajorant htau)

lemma norm_growingThetaNearestTailQSpatialFirstDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQSpatialFirstDerivative tau sigma x‖ ≤
      growingThetaQSpatialFirstDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailQSpatialFirstTerm tau sigma x ell) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQSpatialFirstMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQSpatialFirstTerm_le
      htau hsector hx ell
  unfold growingThetaNearestTailQSpatialFirstDerivative
    growingThetaQSpatialFirstDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailQSpatialFirstTerm
        tau sigma x ell‖ ≤
      ∑' ell : Int, ‖growingThetaNearestTailQSpatialFirstTerm
        tau sigma x ell‖ := norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQSpatialFirstMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQSpatialFirstTerm_le
          htau hsector hx)
        (summable_growingThetaQSpatialFirstMajorant htau)

lemma norm_growingThetaNearestTailQSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQSpatialSecondDerivative tau sigma x‖ ≤
      growingThetaQSpatialSecondDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailQSpatialSecondTerm tau sigma x ell) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQSpatialSecondMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQSpatialSecondTerm_le
      htau hsector hx ell
  unfold growingThetaNearestTailQSpatialSecondDerivative
    growingThetaQSpatialSecondDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailQSpatialSecondTerm
        tau sigma x ell‖ ≤
      ∑' ell : Int, ‖growingThetaNearestTailQSpatialSecondTerm
        tau sigma x ell‖ := norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQSpatialSecondMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQSpatialSecondTerm_le
          htau hsector hx)
        (summable_growingThetaQSpatialSecondMajorant htau)

def growingThetaSpatialFirstDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaSpatialFirstMajorant tau ell

lemma growingThetaSpatialFirstDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaSpatialFirstDerivativeBound tau := by
  unfold growingThetaSpatialFirstDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaSpatialFirstMajorant
    positivity

lemma norm_growingThetaNearestTailFirstDeriv_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailFirstDeriv tau sigma x‖ ≤
      growingThetaSpatialFirstDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailFirstTerm tau sigma x ell) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaSpatialFirstMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailFirstTerm_le htau hsector hx ell
  unfold growingThetaNearestTailFirstDeriv growingThetaSpatialFirstDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailFirstTerm tau sigma x ell‖ ≤
      ∑' ell : Int, ‖growingThetaNearestTailFirstTerm tau sigma x ell‖ :=
        norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaSpatialFirstMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailFirstTerm_le htau hsector hx)
        (summable_growingThetaSpatialFirstMajorant htau)

/-- First and second spatial derivatives of the tail correction in the
`q`-logarithmic derivative. -/
def growingThetaNearestTailQLogSpatialFirstDerivative
    (tau sigma x : Real) : Complex :=
  let F := 1 + growingThetaNearestTail tau sigma x
  let Q := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let T1 := growingThetaNearestTailFirstDeriv tau sigma x
  (Q1 * F - Q * T1) / F ^ 2

def growingThetaNearestTailQLogSpatialSecondDerivative
    (tau sigma x : Real) : Complex :=
  let F := 1 + growingThetaNearestTail tau sigma x
  let Q := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let T1 := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 := growingThetaNearestTailSecondDeriv tau sigma x
  Q2 / F - 2 * Q1 * T1 / F ^ 2 - Q * T2 / F ^ 2 +
    2 * Q * T1 ^ 2 / F ^ 3

theorem hasDerivAt_growingThetaNearestTailQLogDerivative_spatial
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQLogDerivative
        (growingThetaParameter tau sigma) y)
      (growingThetaNearestTailQLogSpatialFirstDerivative tau sigma x) x := by
  have hxOpen : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    constructor <;> linarith [hx.1, hx.2]
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_spatial
    htau hsector hxOpen
  have hT := hasDerivAt_growingThetaNearestTail htau hsector hxOpen
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : 1 + growingThetaNearestTail tau sigma x ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hquot := hQ.div hF hden
  have hfun : (fun y : Real => growingThetaNearestTailQLogDerivative
      (growingThetaParameter tau sigma) y) =
      (fun y : Real => growingThetaNearestTailQDerivative
        (growingThetaParameter tau sigma) y /
          (1 + growingThetaNearestTail tau sigma y)) := by
    funext y
    unfold growingThetaNearestTailQLogDerivative
    rw [growingThetaNearestTailQ_eq_parameter]
  rw [hfun]
  change HasDerivAt
    (fun y : Real => growingThetaNearestTailQDerivative
      (growingThetaParameter tau sigma) y /
        (1 + growingThetaNearestTail tau sigma y))
    (growingThetaNearestTailQLogSpatialFirstDerivative tau sigma x) x
  exact hquot.congr_deriv (by
    rfl)

theorem hasDerivAt_growingThetaNearestTailQLogSpatialFirstDerivative
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (growingThetaNearestTailQLogSpatialFirstDerivative tau sigma)
      (growingThetaNearestTailQLogSpatialSecondDerivative tau sigma x) x := by
  have hxOpen : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    constructor <;> linarith [hx.1, hx.2]
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  let Q : Complex := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 : Complex := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 : Complex := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let T1 : Complex := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 : Complex := growingThetaNearestTailSecondDeriv tau sigma x
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_spatial
    htau hsector hxOpen
  have hQ1 := hasDerivAt_growingThetaNearestTailQSpatialFirstDerivative
    htau hsector hxOpen
  have hT := hasDerivAt_growingThetaNearestTail htau hsector hxOpen
  have hT1 := hasDerivAt_growingThetaNearestTailFirstDeriv
    htau hsector hxOpen
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : F ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      dsimp [F] at hzero
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hN := (hQ1.mul hF).sub (hQ.mul hT1)
  have hN' : HasDerivAt (fun y : Real =>
      growingThetaNearestTailQSpatialFirstDerivative tau sigma y *
          (1 + growingThetaNearestTail tau sigma y) -
        growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) y *
          growingThetaNearestTailFirstDeriv tau sigma y)
      (Q2 * F - Q * T2) x := by
    exact hN.congr_deriv (by dsimp [F, Q, Q1, Q2, T1, T2]; ring)
  have hF2 := hF.pow 2
  have hF2' : HasDerivAt (fun y : Real =>
      (1 + growingThetaNearestTail tau sigma y) ^ 2)
      (2 * F * T1) x := by
    exact hF2.congr_deriv (by dsimp [F, T1]; ring)
  have hquot := hN'.div hF2' (pow_ne_zero 2 hden)
  change HasDerivAt (fun y : Real =>
    growingThetaNearestTailQLogSpatialFirstDerivative tau sigma y)
    (growingThetaNearestTailQLogSpatialSecondDerivative tau sigma x) x
  have hfun : (fun y : Real =>
      growingThetaNearestTailQLogSpatialFirstDerivative tau sigma y) =
      (fun y : Real =>
        (growingThetaNearestTailQSpatialFirstDerivative tau sigma y *
            (1 + growingThetaNearestTail tau sigma y) -
          growingThetaNearestTailQDerivative
              (growingThetaParameter tau sigma) y *
            growingThetaNearestTailFirstDeriv tau sigma y) /
          (1 + growingThetaNearestTail tau sigma y) ^ 2) := by
    rfl
  rw [hfun]
  exact hquot.congr_deriv (by
    dsimp [growingThetaNearestTailQLogSpatialSecondDerivative,
      F, Q, Q1, Q2, T1, T2]
    field_simp [hden]
    ring)

lemma growingThetaQDerivativeCoefficientSpatialDerivative_neg
    (q : Complex) (ell : Int) :
    growingThetaQDerivativeCoefficientSpatialDerivative q (-ell) =
      -growingThetaQDerivativeCoefficientSpatialDerivative q ell := by
  unfold growingThetaQDerivativeCoefficientSpatialDerivative
  push_cast
  ring

lemma growingThetaQDerivativeCoefficient_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQDerivativeCoefficient q 0 (-ell) =
      growingThetaQDerivativeCoefficient q 0 ell := by
  unfold growingThetaQDerivativeCoefficient
  push_cast
  ring

lemma growingThetaNearestTailQSpatialFirstTerm_zero_neg
    (tau sigma : Real) (ell : Int) :
    growingThetaNearestTailQSpatialFirstTerm tau sigma 0 (-ell) =
      -growingThetaNearestTailQSpatialFirstTerm tau sigma 0 ell := by
  by_cases hell : ell = 0
  · simp [hell, growingThetaNearestTailQSpatialFirstTerm]
  · have hneg : -ell ≠ 0 := neg_ne_zero.mpr hell
    rw [growingThetaNearestTailQSpatialFirstTerm, if_neg hneg,
      growingThetaNearestTailQSpatialFirstTerm, if_neg hell,
      growingThetaQDerivativeCoefficientSpatialDerivative_neg,
      growingThetaQDerivativeCoefficient_zero_neg]
    have hC : growingThetaSpatialCoefficient tau sigma (-ell) =
        -growingThetaSpatialCoefficient tau sigma ell := by
      unfold growingThetaSpatialCoefficient
      push_cast
      ring
    have hf : growingThetaNormalizedDualImage tau sigma 0 (-ell) =
        growingThetaNormalizedDualImage tau sigma 0 ell := by
      simpa using (growingThetaNormalizedDualImage_neg tau sigma 0 ell).symm
    rw [hC, hf]
    ring

lemma growingThetaNearestTailQSpatialFirstDerivative_zero
    (tau sigma : Real) :
    growingThetaNearestTailQSpatialFirstDerivative tau sigma 0 = 0 := by
  let f : Int → Complex := fun ell =>
    growingThetaNearestTailQSpatialFirstTerm tau sigma 0 ell
  have hneg : ∀ ell : Int, f (-ell) = -f ell := by
    intro ell
    exact growingThetaNearestTailQSpatialFirstTerm_zero_neg tau sigma ell
  have hreindex : (∑' ell : Int, f (-ell)) = ∑' ell : Int, f ell :=
    (Equiv.neg Int).tsum_eq f
  have hsumneg : (∑' ell : Int, f (-ell)) = -∑' ell : Int, f ell := by
    calc
      (∑' ell : Int, f (-ell)) = ∑' ell : Int, -f ell := by
        apply tsum_congr
        exact hneg
      _ = -∑' ell : Int, f ell := tsum_neg
  unfold growingThetaNearestTailQSpatialFirstDerivative
  change (∑' ell : Int, f ell) = 0
  have h : (∑' ell : Int, f ell) = -∑' ell : Int, f ell :=
    hreindex.symm.trans hsumneg
  linear_combination (1 / 2 : Complex) * h

lemma growingThetaNearestTailQLogSpatialFirstDerivative_zero
    (tau sigma : Real) :
    growingThetaNearestTailQLogSpatialFirstDerivative tau sigma 0 = 0 := by
  simp [growingThetaNearestTailQLogSpatialFirstDerivative,
    growingThetaNearestTailQSpatialFirstDerivative_zero,
    growingThetaNearestTailFirstDeriv_zero]

def growingThetaNearestTailQLogSpatialSecondDerivativeBound
    (tau : Real) : Real :=
  3 * growingThetaQSpatialSecondDerivativeBound tau +
    18 * growingThetaQSpatialFirstDerivativeBound tau *
      growingThetaSpatialFirstDerivativeBound tau +
    9 * growingThetaQDerivativeBound tau *
      growingThetaSpatialSecondDerivativeBound tau +
    54 * growingThetaQDerivativeBound tau *
      growingThetaSpatialFirstDerivativeBound tau ^ 2

lemma growingThetaNearestTailQLogSpatialSecondDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaNearestTailQLogSpatialSecondDerivativeBound tau := by
  unfold growingThetaNearestTailQLogSpatialSecondDerivativeBound
  have hQ0 := growingThetaQDerivativeBound_nonneg tau
  have hQ1 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hQ2 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hT1 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hT2 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  positivity

lemma one_third_le_norm_growingThetaNearestFactor
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    1 / 3 ≤ ‖1 + growingThetaNearestTail tau sigma x‖ := by
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hrev := norm_sub_norm_le (1 : Complex)
    (-growingThetaNearestTail tau sigma x)
  rw [norm_one, norm_neg, sub_neg_eq_add] at hrev
  linarith

lemma norm_growingThetaNearestTailQLogSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaNearestTailQLogSpatialSecondDerivative tau sigma x‖ ≤
      growingThetaNearestTailQLogSpatialSecondDerivativeBound tau := by
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  let Q : Complex := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 : Complex := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 : Complex := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let T1 : Complex := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 : Complex := growingThetaNearestTailSecondDeriv tau sigma x
  let BQ : Real := growingThetaQDerivativeBound tau
  let BQ1 : Real := growingThetaQSpatialFirstDerivativeBound tau
  let BQ2 : Real := growingThetaQSpatialSecondDerivativeBound tau
  let BT1 : Real := growingThetaSpatialFirstDerivativeBound tau
  let BT2 : Real := growingThetaSpatialSecondDerivativeBound tau
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hQ : ‖Q‖ ≤ BQ := by
    exact norm_growingThetaNearestTailQDerivative_le htau hsector hxabs
  have hQ1 : ‖Q1‖ ≤ BQ1 := by
    exact norm_growingThetaNearestTailQSpatialFirstDerivative_le
      htau hsector hxabs
  have hQ2 : ‖Q2‖ ≤ BQ2 := by
    exact norm_growingThetaNearestTailQSpatialSecondDerivative_le
      htau hsector hxabs
  have hT1 : ‖T1‖ ≤ BT1 := by
    exact norm_growingThetaNearestTailFirstDeriv_le htau hsector hxabs
  have hT2 : ‖T2‖ ≤ BT2 := by
    exact norm_growingThetaNearestTailSecondDeriv_le htau hsector hxabs
  have hBQ : 0 ≤ BQ := growingThetaQDerivativeBound_nonneg tau
  have hBQ1 : 0 ≤ BQ1 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hBQ2 : 0 ≤ BQ2 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hBT1 : 0 ≤ BT1 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hBT2 : 0 ≤ BT2 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  have hF : 1 / 3 ≤ ‖F‖ := by
    exact one_third_le_norm_growingThetaNearestFactor htau htau1 hsector hx
  have hFpos : 0 < ‖F‖ := (by norm_num : (0 : Real) < 1 / 3).trans_le hF
  have hF2 : 1 / 9 ≤ ‖F‖ ^ 2 := by nlinarith [sq_nonneg (‖F‖ - 1 / 3)]
  have hF3 : 1 / 27 ≤ ‖F‖ ^ 3 := by
    have hmul := mul_le_mul hF2 hF (by norm_num : (0 : Real) ≤ 1 / 3)
      (sq_nonneg ‖F‖)
    nlinarith
  have hterm1 : ‖Q2 / F‖ ≤ 3 * BQ2 := by
    rw [norm_div]
    calc
      ‖Q2‖ / ‖F‖ ≤ BQ2 / (1 / 3) :=
        div_le_div₀ hBQ2 hQ2 (by norm_num) hF
      _ = 3 * BQ2 := by ring
  have hterm2 : ‖2 * Q1 * T1 / F ^ 2‖ ≤ 18 * BQ1 * BT1 := by
    rw [norm_div, norm_mul, norm_mul, norm_pow]
    have hnum : ‖(2 : Complex)‖ * ‖Q1‖ * ‖T1‖ ≤
        2 * BQ1 * BT1 := by
      norm_num
      exact mul_le_mul (mul_le_mul_of_nonneg_left hQ1 (by norm_num)) hT1
        (norm_nonneg _) (by positivity)
    calc
      ‖(2 : Complex)‖ * ‖Q1‖ * ‖T1‖ / ‖F‖ ^ 2 ≤
          (2 * BQ1 * BT1) / (1 / 9) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF2
      _ = 18 * BQ1 * BT1 := by ring
  have hterm3 : ‖Q * T2 / F ^ 2‖ ≤ 9 * BQ * BT2 := by
    rw [norm_div, norm_mul, norm_pow]
    have hnum : ‖Q‖ * ‖T2‖ ≤ BQ * BT2 :=
      mul_le_mul hQ hT2 (norm_nonneg _) hBQ
    calc
      ‖Q‖ * ‖T2‖ / ‖F‖ ^ 2 ≤
          (BQ * BT2) / (1 / 9) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF2
      _ = 9 * BQ * BT2 := by ring
  have hterm4 : ‖2 * Q * T1 ^ 2 / F ^ 3‖ ≤
      54 * BQ * BT1 ^ 2 := by
    rw [norm_div, norm_mul, norm_mul, norm_pow, norm_pow]
    have hT1sq : ‖T1‖ ^ 2 ≤ BT1 ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hT1 2
    have hnum : ‖(2 : Complex)‖ * ‖Q‖ * ‖T1‖ ^ 2 ≤
        2 * BQ * BT1 ^ 2 := by
      norm_num
      exact mul_le_mul (mul_le_mul_of_nonneg_left hQ (by norm_num)) hT1sq
        (sq_nonneg _) (by positivity)
    calc
      ‖(2 : Complex)‖ * ‖Q‖ * ‖T1‖ ^ 2 / ‖F‖ ^ 3 ≤
          (2 * BQ * BT1 ^ 2) / (1 / 27) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF3
      _ = 54 * BQ * BT1 ^ 2 := by ring
  dsimp [growingThetaNearestTailQLogSpatialSecondDerivative]
  change ‖Q2 / F - 2 * Q1 * T1 / F ^ 2 - Q * T2 / F ^ 2 +
      2 * Q * T1 ^ 2 / F ^ 3‖ ≤ _
  have hsum :
      ‖Q2 / F - 2 * Q1 * T1 / F ^ 2 - Q * T2 / F ^ 2 +
          2 * Q * T1 ^ 2 / F ^ 3‖ ≤
        ‖Q2 / F‖ + ‖2 * Q1 * T1 / F ^ 2‖ +
          ‖Q * T2 / F ^ 2‖ + ‖2 * Q * T1 ^ 2 / F ^ 3‖ := by
    calc
      _ ≤ ‖Q2 / F - 2 * Q1 * T1 / F ^ 2 - Q * T2 / F ^ 2‖ +
          ‖2 * Q * T1 ^ 2 / F ^ 3‖ := norm_add_le _ _
      _ ≤ (‖Q2 / F - 2 * Q1 * T1 / F ^ 2‖ +
          ‖Q * T2 / F ^ 2‖) + ‖2 * Q * T1 ^ 2 / F ^ 3‖ :=
        by
          nlinarith [norm_sub_le
            (Q2 / F - 2 * Q1 * T1 / F ^ 2) (Q * T2 / F ^ 2)]
      _ ≤ ((‖Q2 / F‖ + ‖2 * Q1 * T1 / F ^ 2‖) +
          ‖Q * T2 / F ^ 2‖) + ‖2 * Q * T1 ^ 2 / F ^ 3‖ :=
        by
          gcongr
          exact norm_sub_le _ _
      _ = _ := by ring
  exact hsum.trans (by
    dsimp [growingThetaNearestTailQLogSpatialSecondDerivativeBound,
      BQ, BQ1, BQ2, BT1, BT2]
    linarith)

/-- The `m = 1` Taylor-cancellation step in NL0 (5.5a). -/
theorem norm_growingThetaNearestTailQLogDerivative_sub_zero_le_quadratic
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaNearestTailQLogDerivative
          (growingThetaParameter tau sigma) x -
        growingThetaNearestTailQLogDerivative
          (growingThetaParameter tau sigma) 0‖ ≤
      growingThetaNearestTailQLogSpatialSecondDerivativeBound tau * x ^ 2 := by
  let H : Real → Complex := fun y =>
    growingThetaNearestTailQLogDerivative
      (growingThetaParameter tau sigma) y
  let H1 : Real → Complex :=
    growingThetaNearestTailQLogSpatialFirstDerivative tau sigma
  let M : Real := growingThetaNearestTailQLogSpatialSecondDerivativeBound tau
  have hM0 : 0 ≤ M :=
    growingThetaNearestTailQLogSpatialSecondDerivativeBound_nonneg htau
  have hsub : ∀ y ∈ Set.Icc (0 : Real) x,
      y ∈ Set.Icc (0 : Real) (1 / 4) := by
    intro y hy
    exact ⟨hy.1, hy.2.trans hx.2⟩
  have hH (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt H (H1 y) y := by
    exact hasDerivAt_growingThetaNearestTailQLogDerivative_spatial
      htau htau1 hsector (hsub y hy)
  have hH1 (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt H1
        (growingThetaNearestTailQLogSpatialSecondDerivative tau sigma y) y := by
    exact hasDerivAt_growingThetaNearestTailQLogSpatialFirstDerivative
      htau htau1 hsector (hsub y hy)
  have hH1lip : ∀ y ∈ Set.Icc (0 : Real) x,
      ‖H1 y - H1 0‖ ≤ M * x := by
    intro y hy
    have hderiv : ∀ s ∈ Set.Icc (0 : Real) x,
        ‖deriv H1 s‖ ≤ M := by
      intro s hs
      rw [(hH1 s hs).deriv]
      exact norm_growingThetaNearestTailQLogSpatialSecondDerivative_le
        htau htau1 hsector (hsub s hs)
    have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
      (fun s hs => (hH1 s hs).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩) hy
    calc
      ‖H1 y - H1 0‖ ≤ M * ‖y - 0‖ := hmean
      _ ≤ M * x := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hy.1]
        exact mul_le_mul_of_nonneg_left hy.2 hM0
  have hderivH : ∀ s ∈ Set.Icc (0 : Real) x,
      ‖deriv H s‖ ≤ M * x := by
    intro s hs
    rw [(hH s hs).deriv]
    have hlip := hH1lip s hs
    dsimp [H1] at hlip ⊢
    rw [growingThetaNearestTailQLogSpatialFirstDerivative_zero] at hlip
    simpa only [sub_zero] using hlip
  have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
    (fun s hs => (hH s hs).differentiableAt) hderivH
    (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩)
    (show x ∈ Set.Icc 0 x from ⟨hx.1, le_rfl⟩)
  simpa [H, M, sub_zero, Real.norm_eq_abs, abs_of_nonneg hx.1,
    pow_two, mul_assoc] using hmean

/-- The exact first-region `D_tau log g` estimate before the final
small-`tau` exponential absorption. -/
theorem norm_scaled_logDeriv_growingThetaRatioQ_le_firstRegion_raw
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖(tau : Complex) *
        logDeriv (fun q : Complex => growingThetaRatioQ q x)
          (growingThetaParameter tau sigma)‖ ≤
      (Real.pi ^ 2 / tau +
        tau * growingThetaNearestTailQLogSpatialSecondDerivativeBound tau) *
        x ^ 2 := by
  rw [logDeriv_growingThetaRatioQ_eq_nearest htau htau1 hsector hx]
  let Hx := growingThetaNearestTailQLogDerivative
    (growingThetaParameter tau sigma) x
  let H0 := growingThetaNearestTailQLogDerivative
    (growingThetaParameter tau sigma) 0
  have htail : ‖Hx - H0‖ ≤
      growingThetaNearestTailQLogSpatialSecondDerivativeBound tau * x ^ 2 := by
    exact norm_growingThetaNearestTailQLogDerivative_sub_zero_le_quadratic
      htau htau1 hsector hx
  have hq : tau ≤ ‖growingThetaParameter tau sigma‖ := by
    calc
      tau = |(growingThetaParameter tau sigma).re| := by
        rw [growingThetaParameter_re, abs_of_pos htau]
      _ ≤ ‖growingThetaParameter tau sigma‖ := Complex.abs_re_le_norm _
  have hqpos : 0 < ‖growingThetaParameter tau sigma‖ :=
    norm_pos_iff.mpr (growingThetaParameter_ne_zero htau)
  have hq2 : tau ^ 2 ≤ ‖growingThetaParameter tau sigma‖ ^ 2 :=
    pow_le_pow_left₀ htau.le hq 2
  have hlead :
      ‖(tau : Complex) *
        ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 /
          growingThetaParameter tau sigma ^ 2)‖ ≤
        (Real.pi ^ 2 / tau) * x ^ 2 := by
    rw [norm_mul, norm_div, norm_mul, norm_pow, norm_pow, norm_pow]
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau,
      abs_of_pos Real.pi_pos, abs_of_nonneg hx.1]
    rw [mul_div_assoc]
    calc
      tau * (Real.pi ^ 2 *
          (x ^ 2 / ‖growingThetaParameter tau sigma‖ ^ 2)) =
        tau * (Real.pi ^ 2 * x ^ 2) /
          ‖growingThetaParameter tau sigma‖ ^ 2 := by ring
      _ ≤
        (tau * (Real.pi ^ 2 * x ^ 2)) / tau ^ 2 :=
          div_le_div₀ (by positivity) le_rfl (sq_pos_of_pos htau) hq2
      _ = (Real.pi ^ 2 / tau) * x ^ 2 := by
        field_simp [ne_of_gt htau]
  have hcorr : ‖(tau : Complex) * (Hx - H0)‖ ≤
      (tau * growingThetaNearestTailQLogSpatialSecondDerivativeBound tau) *
        x ^ 2 := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau]
    calc
      tau * ‖Hx - H0‖ ≤
          tau * (growingThetaNearestTailQLogSpatialSecondDerivativeBound tau *
            x ^ 2) := mul_le_mul_of_nonneg_left htail htau.le
      _ = (tau * growingThetaNearestTailQLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := by ring
  change ‖(tau : Complex) *
      ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 /
          growingThetaParameter tau sigma ^ 2 + Hx - H0)‖ ≤ _
  have hsplit :
      (tau : Complex) *
          ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 /
              growingThetaParameter tau sigma ^ 2 + Hx - H0) =
        (tau : Complex) *
            ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 /
              growingThetaParameter tau sigma ^ 2) +
          (tau : Complex) * (Hx - H0) := by ring
  rw [hsplit]
  calc
    _ ≤ ‖(tau : Complex) *
          ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 /
            growingThetaParameter tau sigma ^ 2)‖ +
        ‖(tau : Complex) * (Hx - H0)‖ := norm_add_le _ _
    _ ≤ (Real.pi ^ 2 / tau) * x ^ 2 +
        (tau * growingThetaNearestTailQLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := add_le_add hlead hcorr
    _ = (Real.pi ^ 2 / tau +
        tau * growingThetaNearestTailQLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := by ring

/-- A single fixed moment weight dominating every power through four that
occurs in the `m = 1` instance of NL0 (5.5a). -/
def growingThetaQUniversalMomentWeight (ell : Int) : Real :=
  let n : Real := (Int.natAbs ell : Real)
  (n + n ^ 2 + n ^ 3 + n ^ 4) *
    Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)

lemma summable_growingThetaQUniversalMomentWeight :
    Summable growingThetaQUniversalMomentWeight := by
  let r : Real := Real.exp (-(growingThetaQDerivativeDecayBase / 2))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have : 0 < growingThetaQDerivativeDecayBase / 2 :=
      div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
    linarith
  have hs1 : Summable (fun n : Nat => (n : Real) ^ 1 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 1 hr
  have hs2 : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  have hs3 : Summable (fun n : Nat => (n : Real) ^ 3 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 3 hr
  have hs4 : Summable (fun n : Nat => (n : Real) ^ 4 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 4 hr
  have hs := ((hs1.add hs2).add hs3).add hs4
  apply Summable.of_nat_of_neg
  · simpa [growingThetaQUniversalMomentWeight, r, ← Real.exp_nat_mul,
      add_mul, mul_comm, mul_left_comm, mul_assoc] using hs
  · simpa [growingThetaQUniversalMomentWeight, r, ← Real.exp_nat_mul,
      add_mul, mul_comm, mul_left_comm, mul_assoc] using hs

def growingThetaQUniversalMomentConstant : Real :=
  ∑' ell : Int, growingThetaQUniversalMomentWeight ell

lemma growingThetaQUniversalMomentConstant_nonneg :
    0 ≤ growingThetaQUniversalMomentConstant := by
  unfold growingThetaQUniversalMomentConstant
  exact tsum_nonneg fun ell => by
    unfold growingThetaQUniversalMomentWeight
    positivity

lemma growingTheta_exponential_split_to_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    {c : Real} (hc : growingThetaQDerivativeDecayBase ≤ c)
    {ell : Int} (hell : ell ≠ 0) :
    Real.exp (-(c / tau) * (Int.natAbs ell : Real)) ≤
      Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
        Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
          (Int.natAbs ell : Real)) := by
  let n : Real := (Int.natAbs ell : Real)
  have hn1 : 1 ≤ n := by
    dsimp [n]
    exact_mod_cast (Int.natAbs_pos.mpr hell)
  have hn0 : 0 ≤ n := zero_le_one.trans hn1
  have htaun : tau * n ≤ n := by nlinarith
  have hsum : 1 + tau * n ≤ 2 * n := by linarith
  have hfactor : 0 ≤ growingThetaQDerivativeDecayBase / (2 * tau) := by
    exact div_nonneg growingThetaQDerivativeDecayBase_pos.le
      (mul_nonneg (by norm_num) htau.le)
  have hmul := mul_le_mul_of_nonneg_left hsum hfactor
  have hsplit :
      -(growingThetaQDerivativeDecayBase / tau) * n ≤
        -(growingThetaQDerivativeDecayBase / (2 * tau)) +
          -(growingThetaQDerivativeDecayBase / 2) * n := by
    field_simp [ne_of_gt htau] at hmul ⊢
    nlinarith [growingThetaQDerivativeDecayBase_pos]
  have hcscaled :
      -(c / tau) * n ≤
        -(growingThetaQDerivativeDecayBase / tau) * n := by
    have hscale : 0 ≤ n / tau := div_nonneg hn0 htau.le
    have hmulc := mul_le_mul_of_nonneg_right hc hscale
    calc
      -(c / tau) * n = -(c * (n / tau)) := by ring
      _ ≤ -(growingThetaQDerivativeDecayBase * (n / tau)) :=
        neg_le_neg hmulc
      _ = -(growingThetaQDerivativeDecayBase / tau) * n := by ring
  rw [← Real.exp_add]
  exact Real.exp_le_exp.mpr (hcscaled.trans hsplit)

lemma growingThetaQDerivativeMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQDerivativeMajorant tau ell ≤
      (8 * Real.pi ^ 2 / tau ^ 2) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQDerivativeMajorant,
      growingThetaQUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    have hn0 : 0 ≤ n := by positivity
    have hpoly : n ^ 2 ≤ n + n ^ 2 + n ^ 3 + n ^ 4 := by
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4]
    have hexp := growingTheta_exponential_split_to_universal
      htau htau1 le_rfl hell
    unfold growingThetaQDerivativeMajorant
    rw [if_neg hell]
    dsimp [growingThetaQUniversalMomentWeight, n] at hpoly hexp ⊢
    let A : Real := 8 * Real.pi ^ 2 / tau ^ 2
    let P : Real := (Int.natAbs ell : Real) + (Int.natAbs ell : Real) ^ 2 +
      (Int.natAbs ell : Real) ^ 3 + (Int.natAbs ell : Real) ^ 4
    have hA : 0 ≤ A := by dsimp [A]; positivity
    have hP : 0 ≤ P := by dsimp [P]; positivity
    calc
      A * (Int.natAbs ell : Real) ^ 2 *
          Real.exp (-(growingThetaQDerivativeDecayBase / tau) *
            (Int.natAbs ell : Real)) ≤
        A * P * Real.exp (-(growingThetaQDerivativeDecayBase / tau) *
            (Int.natAbs ell : Real)) :=
          mul_le_mul_of_nonneg_right
            (mul_le_mul_of_nonneg_left hpoly hA) (Real.exp_nonneg _)
      _ ≤ A * P *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) :=
        mul_le_mul_of_nonneg_left hexp (mul_nonneg hA hP)
      _ = A * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            (P * Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) := by ring

lemma growingThetaQSpatialFirstMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQSpatialFirstMajorant tau ell ≤
      ((2 * Real.pi ^ 2 / tau ^ 2) +
        (16 * Real.pi ^ 4 / tau ^ 3)) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQSpatialFirstMajorant,
      growingThetaQUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4
    have hn0 : 0 ≤ n := by positivity
    have hnP : n ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4]
    have hn3P : n ^ 3 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 4]
    have hcoef :
        (2 * Real.pi ^ 2 / tau ^ 2) * n +
            (16 * Real.pi ^ 4 / tau ^ 3) * n ^ 3 ≤
          ((2 * Real.pi ^ 2 / tau ^ 2) +
            (16 * Real.pi ^ 4 / tau ^ 3)) * P := by
      calc
        _ ≤ (2 * Real.pi ^ 2 / tau ^ 2) * P +
            (16 * Real.pi ^ 4 / tau ^ 3) * P :=
          add_le_add
            (mul_le_mul_of_nonneg_left hnP (by positivity))
            (mul_le_mul_of_nonneg_left hn3P (by positivity))
        _ = _ := by ring
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hexp := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaQSpatialFirstMajorant
    rw [if_neg hell]
    dsimp [growingThetaQUniversalMomentWeight, n, P] at hcoef hexp ⊢
    let A : Real := (2 * Real.pi ^ 2 / tau ^ 2) +
      (16 * Real.pi ^ 4 / tau ^ 3)
    let P0 : Real := (Int.natAbs ell : Real) + (Int.natAbs ell : Real) ^ 2 +
      (Int.natAbs ell : Real) ^ 3 + (Int.natAbs ell : Real) ^ 4
    have hA : 0 ≤ A := by dsimp [A]; positivity
    have hP0 : 0 ≤ P0 := by dsimp [P0]; positivity
    calc
      _ ≤ A * P0 * Real.exp (-(growingThetaSpatialDecayBase / tau) *
          (Int.natAbs ell : Real)) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ A * P0 *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) :=
        mul_le_mul_of_nonneg_left hexp (mul_nonneg hA hP0)
      _ = A * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            (P0 * Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) := by ring

lemma growingThetaQSpatialSecondMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQSpatialSecondMajorant tau ell ≤
      ((8 * Real.pi ^ 4 / tau ^ 3) +
        (32 * Real.pi ^ 6 / tau ^ 4)) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQSpatialSecondMajorant,
      growingThetaQUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4
    have hn0 : 0 ≤ n := by positivity
    have hn2P : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4]
    have hn4P : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3]
    have hcoef :
        (8 * Real.pi ^ 4 / tau ^ 3) * n ^ 2 +
            (32 * Real.pi ^ 6 / tau ^ 4) * n ^ 4 ≤
          ((8 * Real.pi ^ 4 / tau ^ 3) +
            (32 * Real.pi ^ 6 / tau ^ 4)) * P := by
      calc
        _ ≤ (8 * Real.pi ^ 4 / tau ^ 3) * P +
            (32 * Real.pi ^ 6 / tau ^ 4) * P :=
          add_le_add
            (mul_le_mul_of_nonneg_left hn2P (by positivity))
            (mul_le_mul_of_nonneg_left hn4P (by positivity))
        _ = _ := by ring
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hexp := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaQSpatialSecondMajorant
    rw [if_neg hell]
    dsimp [growingThetaQUniversalMomentWeight, n, P] at hcoef hexp ⊢
    let A : Real := (8 * Real.pi ^ 4 / tau ^ 3) +
      (32 * Real.pi ^ 6 / tau ^ 4)
    let P0 : Real := (Int.natAbs ell : Real) + (Int.natAbs ell : Real) ^ 2 +
      (Int.natAbs ell : Real) ^ 3 + (Int.natAbs ell : Real) ^ 4
    have hA : 0 ≤ A := by dsimp [A]; positivity
    have hP0 : 0 ≤ P0 := by dsimp [P0]; positivity
    calc
      _ ≤ A * P0 * Real.exp (-(growingThetaSpatialDecayBase / tau) *
          (Int.natAbs ell : Real)) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ A * P0 *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) :=
        mul_le_mul_of_nonneg_left hexp (mul_nonneg hA hP0)
      _ = A * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            (P0 * Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) := by ring

lemma growingThetaSpatialFirstMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaSpatialFirstMajorant tau ell ≤
      (2 * Real.pi ^ 2 / tau) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaSpatialFirstMajorant,
      growingThetaQUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    have hn0 : 0 ≤ n := by positivity
    have hnP : n ≤ n + n ^ 2 + n ^ 3 + n ^ 4 := by
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4]
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hexp := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaSpatialFirstMajorant
    dsimp [growingThetaQUniversalMomentWeight, n] at hnP hexp ⊢
    let A : Real := 2 * Real.pi ^ 2 / tau
    let P : Real := (Int.natAbs ell : Real) + (Int.natAbs ell : Real) ^ 2 +
      (Int.natAbs ell : Real) ^ 3 + (Int.natAbs ell : Real) ^ 4
    have hA : 0 ≤ A := by dsimp [A]; positivity
    have hP : 0 ≤ P := by dsimp [P]; positivity
    calc
      _ ≤ A * P * Real.exp (-(growingThetaSpatialDecayBase / tau) *
          (Int.natAbs ell : Real)) :=
        mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left hnP hA) (Real.exp_nonneg _)
      _ ≤ A * P *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) :=
        mul_le_mul_of_nonneg_left hexp (mul_nonneg hA hP)
      _ = A * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            (P * Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) := by ring

lemma growingThetaSpatialSecondMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaSpatialSecondMajorant tau ell ≤
      (2 * Real.pi ^ 2 / tau) ^ 2 *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaSpatialSecondMajorant,
      growingThetaQUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    have hn0 : 0 ≤ n := by positivity
    have hnP : n ^ 2 ≤ n + n ^ 2 + n ^ 3 + n ^ 4 := by
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4]
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hexp := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaSpatialSecondMajorant
    dsimp [growingThetaQUniversalMomentWeight, n] at hnP hexp ⊢
    let A : Real := (2 * Real.pi ^ 2 / tau) ^ 2
    let P : Real := (Int.natAbs ell : Real) + (Int.natAbs ell : Real) ^ 2 +
      (Int.natAbs ell : Real) ^ 3 + (Int.natAbs ell : Real) ^ 4
    have hA : 0 ≤ A := by dsimp [A]; positivity
    have hP : 0 ≤ P := by dsimp [P]; positivity
    calc
      _ ≤ A * P * Real.exp (-(growingThetaSpatialDecayBase / tau) *
          (Int.natAbs ell : Real)) :=
        mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left hnP hA) (Real.exp_nonneg _)
      _ ≤ A * P *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) :=
        mul_le_mul_of_nonneg_left hexp (mul_nonneg hA hP)
      _ = A * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            (P * Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
              (Int.natAbs ell : Real))) := by ring

lemma growingThetaQDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQDerivativeBound tau ≤
      (8 * Real.pi ^ 2 / tau ^ 2) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentConstant := by
  unfold growingThetaQDerivativeBound growingThetaQUniversalMomentConstant
  have hsM := summable_growingThetaQDerivativeMajorant htau
  have hsW := summable_growingThetaQUniversalMomentWeight
  have hsScaled := hsW.mul_left
    ((8 * Real.pi ^ 2 / tau ^ 2) *
      Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))))
  calc
    (∑' ell : Int, growingThetaQDerivativeMajorant tau ell) ≤
        ∑' ell : Int, (8 * Real.pi ^ 2 / tau ^ 2) *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            growingThetaQUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (growingThetaQDerivativeMajorant_le_universal htau htau1) hsScaled
    _ = (8 * Real.pi ^ 2 / tau ^ 2) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          ∑' ell : Int, growingThetaQUniversalMomentWeight ell := by
      rw [hsW.tsum_mul_left]

lemma growingThetaQSpatialFirstDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQSpatialFirstDerivativeBound tau ≤
      ((2 * Real.pi ^ 2 / tau ^ 2) +
        (16 * Real.pi ^ 4 / tau ^ 3)) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentConstant := by
  unfold growingThetaQSpatialFirstDerivativeBound
    growingThetaQUniversalMomentConstant
  have hsM := summable_growingThetaQSpatialFirstMajorant htau
  have hsW := summable_growingThetaQUniversalMomentWeight
  have hsScaled := hsW.mul_left
    (((2 * Real.pi ^ 2 / tau ^ 2) +
        (16 * Real.pi ^ 4 / tau ^ 3)) *
      Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))))
  calc
    (∑' ell : Int, growingThetaQSpatialFirstMajorant tau ell) ≤
        ∑' ell : Int, ((2 * Real.pi ^ 2 / tau ^ 2) +
          (16 * Real.pi ^ 4 / tau ^ 3)) *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            growingThetaQUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (growingThetaQSpatialFirstMajorant_le_universal htau htau1) hsScaled
    _ = ((2 * Real.pi ^ 2 / tau ^ 2) +
        (16 * Real.pi ^ 4 / tau ^ 3)) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          ∑' ell : Int, growingThetaQUniversalMomentWeight ell := by
      rw [hsW.tsum_mul_left]

lemma growingThetaQSpatialSecondDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQSpatialSecondDerivativeBound tau ≤
      ((8 * Real.pi ^ 4 / tau ^ 3) +
        (32 * Real.pi ^ 6 / tau ^ 4)) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentConstant := by
  unfold growingThetaQSpatialSecondDerivativeBound
    growingThetaQUniversalMomentConstant
  have hsM := summable_growingThetaQSpatialSecondMajorant htau
  have hsW := summable_growingThetaQUniversalMomentWeight
  have hsScaled := hsW.mul_left
    (((8 * Real.pi ^ 4 / tau ^ 3) +
        (32 * Real.pi ^ 6 / tau ^ 4)) *
      Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))))
  calc
    (∑' ell : Int, growingThetaQSpatialSecondMajorant tau ell) ≤
        ∑' ell : Int, ((8 * Real.pi ^ 4 / tau ^ 3) +
          (32 * Real.pi ^ 6 / tau ^ 4)) *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            growingThetaQUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (growingThetaQSpatialSecondMajorant_le_universal htau htau1) hsScaled
    _ = ((8 * Real.pi ^ 4 / tau ^ 3) +
        (32 * Real.pi ^ 6 / tau ^ 4)) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          ∑' ell : Int, growingThetaQUniversalMomentWeight ell := by
      rw [hsW.tsum_mul_left]

lemma growingThetaSpatialFirstDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaSpatialFirstDerivativeBound tau ≤
      (2 * Real.pi ^ 2 / tau) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentConstant := by
  unfold growingThetaSpatialFirstDerivativeBound
    growingThetaQUniversalMomentConstant
  have hsM := summable_growingThetaSpatialFirstMajorant htau
  have hsW := summable_growingThetaQUniversalMomentWeight
  have hsScaled := hsW.mul_left
    ((2 * Real.pi ^ 2 / tau) *
      Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))))
  calc
    (∑' ell : Int, growingThetaSpatialFirstMajorant tau ell) ≤
        ∑' ell : Int, (2 * Real.pi ^ 2 / tau) *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            growingThetaQUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (growingThetaSpatialFirstMajorant_le_universal htau htau1) hsScaled
    _ = (2 * Real.pi ^ 2 / tau) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          ∑' ell : Int, growingThetaQUniversalMomentWeight ell := by
      rw [hsW.tsum_mul_left]

lemma growingThetaSpatialSecondDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaSpatialSecondDerivativeBound tau ≤
      (2 * Real.pi ^ 2 / tau) ^ 2 *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentConstant := by
  unfold growingThetaSpatialSecondDerivativeBound
    growingThetaQUniversalMomentConstant
  have hsM := summable_growingThetaSpatialSecondMajorant htau
  have hsW := summable_growingThetaQUniversalMomentWeight
  have hsScaled := hsW.mul_left
    ((2 * Real.pi ^ 2 / tau) ^ 2 *
      Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))))
  calc
    (∑' ell : Int, growingThetaSpatialSecondMajorant tau ell) ≤
        ∑' ell : Int, (2 * Real.pi ^ 2 / tau) ^ 2 *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            growingThetaQUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (growingThetaSpatialSecondMajorant_le_universal htau htau1) hsScaled
    _ = (2 * Real.pi ^ 2 / tau) ^ 2 *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          ∑' ell : Int, growingThetaQUniversalMomentWeight ell := by
      rw [hsW.tsum_mul_left]

def growingThetaQLogAbsorptionConstant : Real :=
  let K := growingThetaQUniversalMomentConstant
  3 * (8 * Real.pi ^ 4 + 32 * Real.pi ^ 6) * K +
    18 * (4 * Real.pi ^ 4 + 32 * Real.pi ^ 6) * K ^ 2 +
    9 * (32 * Real.pi ^ 6) * K ^ 2 +
    54 * (32 * Real.pi ^ 6) * K ^ 3

lemma growingThetaQLogAbsorptionConstant_nonneg :
    0 ≤ growingThetaQLogAbsorptionConstant := by
  unfold growingThetaQLogAbsorptionConstant
  have hK := growingThetaQUniversalMomentConstant_nonneg
  positivity

lemma growingThetaNearestTailQLogSpatialSecondDerivativeBound_le_exp
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaNearestTailQLogSpatialSecondDerivativeBound tau ≤
      (growingThetaQLogAbsorptionConstant / tau ^ 4) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) := by
  let K : Real := growingThetaQUniversalMomentConstant
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  let A0 : Real := 8 * Real.pi ^ 2 / tau ^ 2
  let A1 : Real := 2 * Real.pi ^ 2 / tau ^ 2 +
    16 * Real.pi ^ 4 / tau ^ 3
  let A2 : Real := 8 * Real.pi ^ 4 / tau ^ 3 +
    32 * Real.pi ^ 6 / tau ^ 4
  let B1 : Real := 2 * Real.pi ^ 2 / tau
  let B2 : Real := (2 * Real.pi ^ 2 / tau) ^ 2
  have hK : 0 ≤ K := growingThetaQUniversalMomentConstant_nonneg
  have hE0 : 0 ≤ E := by dsimp [E]; positivity
  have hE1 : E ≤ 1 := by
    dsimp [E]
    rw [Real.exp_le_one_iff]
    have : 0 ≤ growingThetaQDerivativeDecayBase / (2 * tau) := by
      exact div_nonneg growingThetaQDerivativeDecayBase_pos.le
        (mul_nonneg (by norm_num) htau.le)
    linarith
  have hA0 : 0 ≤ A0 := by dsimp [A0]; positivity
  have hA1 : 0 ≤ A1 := by dsimp [A1]; positivity
  have hA2 : 0 ≤ A2 := by dsimp [A2]; positivity
  have hB1 : 0 ≤ B1 := by dsimp [B1]; positivity
  have hB2 : 0 ≤ B2 := by dsimp [B2]; positivity
  have hQ0 : growingThetaQDerivativeBound tau ≤ A0 * E * K := by
    simpa [A0, E, K] using growingThetaQDerivativeBound_le_universal htau htau1
  have hQ1 : growingThetaQSpatialFirstDerivativeBound tau ≤ A1 * E * K := by
    simpa [A1, E, K] using
      growingThetaQSpatialFirstDerivativeBound_le_universal htau htau1
  have hQ2 : growingThetaQSpatialSecondDerivativeBound tau ≤ A2 * E * K := by
    simpa [A2, E, K] using
      growingThetaQSpatialSecondDerivativeBound_le_universal htau htau1
  have hT1 : growingThetaSpatialFirstDerivativeBound tau ≤ B1 * E * K := by
    simpa [B1, E, K] using
      growingThetaSpatialFirstDerivativeBound_le_universal htau htau1
  have hT2 : growingThetaSpatialSecondDerivativeBound tau ≤ B2 * E * K := by
    simpa [B2, E, K] using
      growingThetaSpatialSecondDerivativeBound_le_universal htau htau1
  have hA2scale : A2 ≤
      (8 * Real.pi ^ 4 + 32 * Real.pi ^ 6) / tau ^ 4 := by
    dsimp [A2]
    field_simp [ne_of_gt htau]
    nlinarith [sq_nonneg Real.pi, pow_nonneg Real.pi_pos.le 4,
      pow_nonneg Real.pi_pos.le 6]
  have hA1B1scale : A1 * B1 ≤
      (4 * Real.pi ^ 4 + 32 * Real.pi ^ 6) / tau ^ 4 := by
    dsimp [A1, B1]
    field_simp [ne_of_gt htau]
    nlinarith [sq_nonneg Real.pi, pow_nonneg Real.pi_pos.le 4,
      pow_nonneg Real.pi_pos.le 6]
  have hA0B2 : A0 * B2 = 32 * Real.pi ^ 6 / tau ^ 4 := by
    dsimp [A0, B2]
    field_simp [ne_of_gt htau]
    ring
  have hA0B1sq : A0 * B1 ^ 2 = 32 * Real.pi ^ 6 / tau ^ 4 := by
    dsimp [A0, B1]
    field_simp [ne_of_gt htau]
    ring
  have hterm1 :
      3 * growingThetaQSpatialSecondDerivativeBound tau ≤
        3 * ((8 * Real.pi ^ 4 + 32 * Real.pi ^ 6) / tau ^ 4) * E * K := by
    calc
      _ ≤ 3 * (A2 * E * K) := mul_le_mul_of_nonneg_left hQ2 (by norm_num)
      _ ≤ 3 * (((8 * Real.pi ^ 4 + 32 * Real.pi ^ 6) / tau ^ 4) *
          E * K) := by
        gcongr
      _ = _ := by ring
  have hterm2 :
      18 * growingThetaQSpatialFirstDerivativeBound tau *
          growingThetaSpatialFirstDerivativeBound tau ≤
        18 * ((4 * Real.pi ^ 4 + 32 * Real.pi ^ 6) / tau ^ 4) *
          E * K ^ 2 := by
    calc
      _ ≤ 18 * (A1 * E * K) * (B1 * E * K) := by
        exact mul_le_mul
          (mul_le_mul_of_nonneg_left hQ1 (by norm_num)) hT1
          (growingThetaSpatialFirstDerivativeBound_nonneg htau)
          (by positivity)
      _ = 18 * (A1 * B1) * E ^ 2 * K ^ 2 := by ring
      _ ≤ 18 * ((4 * Real.pi ^ 4 + 32 * Real.pi ^ 6) / tau ^ 4) *
          E ^ 2 * K ^ 2 := by
        gcongr
      _ ≤ 18 * ((4 * Real.pi ^ 4 + 32 * Real.pi ^ 6) / tau ^ 4) *
          E * K ^ 2 := by
        have hE2 : E ^ 2 ≤ E := by nlinarith
        gcongr
  have hterm3 :
      9 * growingThetaQDerivativeBound tau *
          growingThetaSpatialSecondDerivativeBound tau ≤
        9 * (32 * Real.pi ^ 6 / tau ^ 4) * E * K ^ 2 := by
    calc
      _ ≤ 9 * (A0 * E * K) * (B2 * E * K) := by
        exact mul_le_mul
          (mul_le_mul_of_nonneg_left hQ0 (by norm_num)) hT2
          (growingThetaSpatialSecondDerivativeBound_nonneg tau)
          (by positivity)
      _ = 9 * (A0 * B2) * E ^ 2 * K ^ 2 := by ring
      _ = 9 * (32 * Real.pi ^ 6 / tau ^ 4) * E ^ 2 * K ^ 2 := by rw [hA0B2]
      _ ≤ 9 * (32 * Real.pi ^ 6 / tau ^ 4) * E * K ^ 2 := by
        have hE2 : E ^ 2 ≤ E := by nlinarith
        gcongr
  have hterm4 :
      54 * growingThetaQDerivativeBound tau *
          growingThetaSpatialFirstDerivativeBound tau ^ 2 ≤
        54 * (32 * Real.pi ^ 6 / tau ^ 4) * E * K ^ 3 := by
    have hT1sq : growingThetaSpatialFirstDerivativeBound tau ^ 2 ≤
        (B1 * E * K) ^ 2 :=
      pow_le_pow_left₀ (growingThetaSpatialFirstDerivativeBound_nonneg htau)
        hT1 2
    calc
      _ ≤ 54 * (A0 * E * K) * (B1 * E * K) ^ 2 := by
        exact mul_le_mul
          (mul_le_mul_of_nonneg_left hQ0 (by norm_num)) hT1sq
          (sq_nonneg _) (by positivity)
      _ = 54 * (A0 * B1 ^ 2) * E ^ 3 * K ^ 3 := by ring
      _ = 54 * (32 * Real.pi ^ 6 / tau ^ 4) * E ^ 3 * K ^ 3 := by
        rw [hA0B1sq]
      _ ≤ 54 * (32 * Real.pi ^ 6 / tau ^ 4) * E * K ^ 3 := by
        have hE3 : E ^ 3 ≤ E := by
          nlinarith [mul_self_le_mul_self hE0 hE1]
        gcongr
  unfold growingThetaNearestTailQLogSpatialSecondDerivativeBound
  calc
    _ ≤ 3 * ((8 * Real.pi ^ 4 + 32 * Real.pi ^ 6) / tau ^ 4) * E * K +
        18 * ((4 * Real.pi ^ 4 + 32 * Real.pi ^ 6) / tau ^ 4) * E * K ^ 2 +
        9 * (32 * Real.pi ^ 6 / tau ^ 4) * E * K ^ 2 +
        54 * (32 * Real.pi ^ 6 / tau ^ 4) * E * K ^ 3 :=
      add_le_add (add_le_add (add_le_add hterm1 hterm2) hterm3) hterm4
    _ = (growingThetaQLogAbsorptionConstant / tau ^ 4) * E := by
      dsimp [growingThetaQLogAbsorptionConstant, K, E]
      ring

lemma eventually_growingThetaQLog_exponential_absorption_atTop :
    ∀ᶠ u : Real in Filter.atTop,
      growingThetaQLogAbsorptionConstant * u ^ 2 *
          Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤ 1 := by
  let C : Real := growingThetaQLogAbsorptionConstant
  let eps : Real := 1 / (1 + C)
  have hC : 0 ≤ C := growingThetaQLogAbsorptionConstant_nonneg
  have hden : 0 < 1 + C := by linarith
  have heps : 0 < eps := by dsimp [eps]; positivity
  have ha : 0 < growingThetaQDerivativeDecayBase / 2 :=
    div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop ha (-2 : Real)
  have hbound := hsmall.bound heps
  filter_upwards [hbound, Filter.eventually_gt_atTop (0 : Real)] with u hu hu0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hu0 _),
    Real.rpow_neg_eq_inv_rpow, Real.rpow_two] at hu
  have hmul := mul_le_mul_of_nonneg_left hu
    (mul_nonneg hC (sq_nonneg u))
  have huNe : u ≠ 0 := ne_of_gt hu0
  have hratio : C * eps ≤ 1 := by
    dsimp [eps]
    rw [show C * (1 / (1 + C)) = C / (1 + C) by ring]
    exact (div_le_one hden).2 (by linarith)
  dsimp [C] at hmul hratio ⊢
  calc
    growingThetaQLogAbsorptionConstant * u ^ 2 *
        Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤
      growingThetaQLogAbsorptionConstant * u ^ 2 *
        (eps * u⁻¹ ^ 2) := hmul
    _ = growingThetaQLogAbsorptionConstant * eps := by
      field_simp [huNe]
    _ ≤ 1 := hratio

theorem exists_tau0_growingThetaNearestTailQLogSpatialSecondDerivativeSmall :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        growingThetaNearestTailQLogSpatialSecondDerivativeBound tau ≤
          1 / tau ^ 2 := by
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1
    eventually_growingThetaQLog_exponential_absorption_atTop
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by dsimp [tau0]; positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htauNe : tau ≠ 0 := ne_of_gt htau
  have hinv : U ≤ tau⁻¹ :=
    le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  have habsorb := hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have hM := growingThetaNearestTailQLogSpatialSecondDerivativeBound_le_exp
    htau (htauLe.trans htau01)
  calc
    growingThetaNearestTailQLogSpatialSecondDerivativeBound tau ≤
        (growingThetaQLogAbsorptionConstant / tau ^ 4) *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) := hM
    _ = (growingThetaQLogAbsorptionConstant * tau⁻¹ ^ 2 *
          Real.exp (-(growingThetaQDerivativeDecayBase / 2) * tau⁻¹)) *
            tau⁻¹ ^ 2 := by
      field_simp [htauNe]
    _ ≤ 1 * tau⁻¹ ^ 2 :=
      mul_le_mul_of_nonneg_right habsorb (sq_nonneg _)
    _ = 1 / tau ^ 2 := by
      field_simp [htauNe]

/-- The completed nearest-image `r = 1` case of NL0 (5.4). -/
theorem exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le_firstRegion :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (0 : Real) (1 / 4) →
        ‖(tau : Complex) *
            logDeriv (fun q : Complex => growingThetaRatioQ q x)
              (growingThetaParameter tau sigma)‖ ≤
          (Real.pi ^ 2 + 1) * x ^ 2 / tau := by
  obtain ⟨tau0, htau0, htau01, hsmall⟩ :=
    exists_tau0_growingThetaNearestTailQLogSpatialSecondDerivativeSmall
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have hraw := norm_scaled_logDeriv_growingThetaRatioQ_le_firstRegion_raw
    htau (htauLe.trans htau01) hsector hx
  have hM := hsmall tau htau htauLe
  calc
    _ ≤ (Real.pi ^ 2 / tau +
        tau * growingThetaNearestTailQLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := hraw
    _ ≤ (Real.pi ^ 2 / tau + tau * (1 / tau ^ 2)) * x ^ 2 := by
      gcongr
    _ = (Real.pi ^ 2 + 1) * x ^ 2 / tau := by
      field_simp [ne_of_gt htau]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaQDerivativeTwoImage.lean <==
import EuclideanBallsFormalization.GrowingThetaQDerivative

namespace EuclideanBallsFormalization

open scoped BigOperators Topology
open Filter

noncomputable section

/-!
The two-image `r = 1` part of NL0 (5.4).

This file follows the frozen NL0 decomposition (5.6) literally.  On
`1/4 <= x <= 1/2` the normalized Poisson sum is split into the two retained
images `ell = 0, 1` and a tail containing only `ell != 0, 1`.  The variable of
differentiation remains the genuinely complex damping parameter `q`.
-/

/-- The second retained normalized Poisson image in NL0 (5.6). -/
def growingThetaTwoImageLeadingQ (q : Complex) (x : Real) : Complex :=
  growingThetaNormalizedDualImageQ q x 1

/-- A summand of the tail `T(q,x)` in NL0 (5.6). -/
def growingThetaTwoImageTailQTerm
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  if ell = 0 ∨ ell = 1 then 0 else
    growingThetaNormalizedDualImageQ q x ell

/-- The tail `T(q,x)` after retaining the images `ell = 0,1`. -/
def growingThetaTwoImageTailQ (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int, growingThetaTwoImageTailQTerm q x ell

/-- The differentiated tail summand. -/
def growingThetaTwoImageTailQDerivativeTerm
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  if ell = 0 ∨ ell = 1 then 0 else
    growingThetaQDerivativeCoefficient q x ell *
      growingThetaNormalizedDualImageQ q x ell

/-- The termwise complex `q` derivative of `T(q,x)`. -/
def growingThetaTwoImageTailQDerivative
    (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int, growingThetaTwoImageTailQDerivativeTerm q x ell

/-- The full normalized two-image factor in (5.6). -/
def growingThetaTwoImageFactorQ (q : Complex) (x : Real) : Complex :=
  1 + growingThetaTwoImageLeadingQ q x +
    growingThetaTwoImageTailQ q x

lemma summable_growingThetaNearestTailQ_of_re_pos
    {q : Complex} (hq : 0 < q.re) (x : Real) :
    Summable (fun ell : Int =>
      if ell = 0 then 0 else growingThetaNormalizedDualImageQ q x ell) := by
  rw [← growingThetaParameter_re_im q]
  simpa only [growingThetaNormalizedDualImageQ_eq_parameter] using
    (summable_growingThetaNearestTail hq q.im x)

lemma summable_growingThetaTwoImageTailQ
    {q : Complex} (hq : 0 < q.re) (x : Real) :
    Summable (growingThetaTwoImageTailQTerm q x) := by
  have hs := summable_growingThetaNearestTailQ_of_re_pos hq x
  let f : Int → Complex := fun ell =>
    if ell = 0 then 0 else growingThetaNormalizedDualImageQ q x ell
  have hfun : growingThetaTwoImageTailQTerm q x =
      {ell : Int | ell ≠ 1}.indicator f := by
    funext ell
    by_cases h1 : ell = 1
    · simp [f, growingThetaTwoImageTailQTerm, h1]
    by_cases h0 : ell = 0
    · simp [f, growingThetaTwoImageTailQTerm, h0]
    · simp [f, growingThetaTwoImageTailQTerm, h0, h1,
        Set.indicator_of_mem]
  rw [hfun]
  exact hs.indicator _

/-- Exact algebraic form of the two-image split in NL0 (5.6). -/
lemma growingThetaNearestTailQ_eq_leading_add_twoImageTail
    {q : Complex} (hq : 0 < q.re) (x : Real) :
    growingThetaNearestTailQ q x =
      growingThetaTwoImageLeadingQ q x +
        growingThetaTwoImageTailQ q x := by
  let f : Int → Complex := fun ell =>
    if ell = 0 then 0 else growingThetaNormalizedDualImageQ q x ell
  have hf : Summable f := summable_growingThetaNearestTailQ_of_re_pos hq x
  have hsplit := hf.tsum_eq_add_tsum_ite (1 : Int)
  have htail :
      (∑' ell : Int, if ell = 1 then 0 else f ell) =
        ∑' ell : Int, growingThetaTwoImageTailQTerm q x ell := by
    apply tsum_congr
    intro ell
    by_cases h0 : ell = 0
    · simp [f, growingThetaTwoImageTailQTerm, h0]
    by_cases h1 : ell = 1
    · simp [f, growingThetaTwoImageTailQTerm, h1]
    · simp [f, growingThetaTwoImageTailQTerm, h0, h1]
  unfold growingThetaNearestTailQ growingThetaTwoImageLeadingQ
    growingThetaTwoImageTailQ
  rw [hsplit]
  rw [show f 1 = growingThetaNormalizedDualImageQ q x 1 by simp [f], htail]

lemma growingThetaTwoImageFactorQ_eq_one_add_nearestTail
    {q : Complex} (hq : 0 < q.re) (x : Real) :
    growingThetaTwoImageFactorQ q x =
      1 + growingThetaNearestTailQ q x := by
  rw [growingThetaNearestTailQ_eq_leading_add_twoImageTail hq]
  unfold growingThetaTwoImageFactorQ
  ring

lemma hasDerivAt_growingThetaTwoImageLeadingQ
    {q : Complex} (hq : q ≠ 0) (x : Real) :
    HasDerivAt (fun w : Complex => growingThetaTwoImageLeadingQ w x)
      (growingThetaQDerivativeCoefficient q x 1 *
        growingThetaTwoImageLeadingQ q x) q := by
  simpa [growingThetaTwoImageLeadingQ] using
    hasDerivAt_growingThetaNormalizedDualImageQ hq x 1

lemma hasDerivAt_growingThetaTwoImageTailQTerm
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaTwoImageTailQTerm w x ell)
      (growingThetaTwoImageTailQDerivativeTerm q x ell) q := by
  by_cases h01 : ell = 0 ∨ ell = 1
  · simpa [growingThetaTwoImageTailQTerm,
      growingThetaTwoImageTailQDerivativeTerm, h01] using
      (hasDerivAt_const q (0 : Complex))
  · simpa [growingThetaTwoImageTailQTerm,
      growingThetaTwoImageTailQDerivativeTerm, h01] using
      (hasDerivAt_growingThetaNormalizedDualImageQ hq x ell)

/-- The translated integer index measuring separation from the retained image
on the relevant side of the two-image split. -/
def growingThetaTwoImageTailIndex (ell : Int) : Int :=
  if ell ≤ 0 then ell else ell - 1

lemma growingThetaTwoImageTailIndex_ne_zero
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    growingThetaTwoImageTailIndex ell ≠ 0 := by
  unfold growingThetaTwoImageTailIndex
  split_ifs with hell
  · exact fun h => h01 (Or.inl h)
  · have h1 : 1 ≤ ell := by omega
    intro hzero
    have : ell = 1 := by omega
    exact h01 (Or.inr this)

lemma natAbs_growingThetaTwoImageTailIndex_le_gap
    {x : Real} (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    (ell : Int) :
    (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ≤
      growingThetaNearestImageGap x ell := by
  unfold growingThetaTwoImageTailIndex
  split_ifs with hell
  · simpa [growingThetaNearestImageGap] using
      natAbs_le_twoImage_quadraticGap_of_nonpos hx0 hell
  · have h1 : 1 ≤ ell := by omega
    simpa [growingThetaNearestImageGap] using
      natAbs_sub_one_le_twoImage_quadraticGap_of_one_le hx1 h1

lemma abs_growingThetaNearestImageGap_le_four_twoImageIndex_sq
    {x : Real} (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    |growingThetaNearestImageGap x ell| ≤
      4 * (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 := by
  have hlower := natAbs_growingThetaTwoImageTailIndex_le_gap hx0 hx1 ell
  have hgap0 : 0 ≤ growingThetaNearestImageGap x ell :=
    (by positivity : 0 ≤ (Int.natAbs
      (growingThetaTwoImageTailIndex ell) : Real)).trans hlower
  rw [abs_of_nonneg hgap0]
  unfold growingThetaTwoImageTailIndex at hlower ⊢
  split_ifs with hell
  · have hellNe : ell ≠ 0 := fun h => h01 (Or.inl h)
    have hcast : (ell : Real) ≤ 0 := by exact_mod_cast hell
    have hn : (Int.natAbs ell : Real) = -(ell : Real) := by
      rw [Nat.cast_natAbs, Int.cast_abs, abs_of_nonpos hcast]
    have hn1 : 1 ≤ (Int.natAbs ell : Real) := by
      exact_mod_cast (Int.natAbs_pos.mpr hellNe)
    rw [growingThetaNearestImageGap_eq, hn]
    nlinarith
  · have h1 : 1 ≤ ell := by omega
    have hellNe : ell ≠ 1 := fun h => h01 (Or.inr h)
    have h2 : 2 ≤ ell := by omega
    have hcast0 : (0 : Real) ≤ (ell : Real) := by exact_mod_cast (show 0 ≤ ell by omega)
    have hindex :
        (Int.natAbs (ell - 1) : Real) = (ell : Real) - 1 := by
      rw [Nat.cast_natAbs, Int.cast_abs]
      push_cast
      rw [abs_of_nonneg]
      exact_mod_cast (show 0 ≤ ell - 1 by omega)
    have hxprod : 0 ≤ 2 * (ell : Real) * x := by positivity
    rw [growingThetaNearestImageGap_eq, hindex]
    have hcast2 : (2 : Real) ≤ (ell : Real) := by exact_mod_cast h2
    nlinarith [sq_nonneg ((ell : Real) - 2)]

/-- Damping available for every non-retained image on the complex
neighborhood used for termwise differentiation. -/
def growingThetaTwoImageQDerivativeDecayBase : Real :=
  2 * Real.pi ^ 2 / 5

lemma growingThetaTwoImageQDerivativeDecayBase_pos :
    0 < growingThetaTwoImageQDerivativeDecayBase := by
  unfold growingThetaTwoImageQDerivativeDecayBase
  positivity

lemma growingThetaQDerivativeDecayBase_le_twoImage :
    growingThetaQDerivativeDecayBase ≤
      growingThetaTwoImageQDerivativeDecayBase := by
  unfold growingThetaQDerivativeDecayBase
    growingThetaTwoImageQDerivativeDecayBase
  nlinarith [sq_nonneg Real.pi]

lemma norm_growingThetaTwoImageTailNormalizedImageQ_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaNormalizedDualImageQ w x ell‖ ≤
      Real.exp
        (-(growingThetaTwoImageQDerivativeDecayBase / tau) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real)) := by
  rw [norm_growingThetaNormalizedDualImageQ_eq]
  apply Real.exp_le_exp.mpr
  have hgap := natAbs_growingThetaTwoImageTailIndex_le_gap hx0 hx1 ell
  have hgap0 : 0 ≤ growingThetaNearestImageGap x ell :=
    (by positivity : 0 ≤ (Int.natAbs
      (growingThetaTwoImageTailIndex ell) : Real)).trans hgap
  have hinv := two_div_five_mul_tau_le_inv_re_of_mem_growingThetaBall
    htau hsector hw
  have hbase0 : 0 ≤ 2 / (5 * tau) := by positivity
  have hinv0 : 0 ≤ w⁻¹.re := hbase0.trans hinv
  have hprod := mul_le_mul hgap hinv hbase0 hgap0
  have hscaled := mul_le_mul_of_nonneg_left hprod (sq_nonneg Real.pi)
  have hneg := neg_le_neg hscaled
  calc
    -Real.pi ^ 2 * growingThetaNearestImageGap x ell * w⁻¹.re =
        -(Real.pi ^ 2 *
          (growingThetaNearestImageGap x ell * w⁻¹.re)) := by ring
    _ ≤ -(Real.pi ^ 2 *
          ((Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) *
            (2 / (5 * tau)))) := hneg
    _ = -(growingThetaTwoImageQDerivativeDecayBase / tau) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) := by
      unfold growingThetaTwoImageQDerivativeDecayBase
      ring

lemma norm_growingThetaQDerivativeCoefficient_le_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    ‖growingThetaQDerivativeCoefficient w x ell‖ ≤
      (16 * Real.pi ^ 2 / tau ^ 2) *
        (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤ ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have hreLower : tau / 2 ≤ w.re := by
    have := neg_lt_of_abs_lt hreDiff
    linarith
  have hreNonneg : 0 ≤ w.re := hreLower.trans' (by positivity)
  have hnormLower : tau / 2 ≤ ‖w‖ := by
    calc
      tau / 2 ≤ w.re := hreLower
      _ = |w.re| := (abs_of_nonneg hreNonneg).symm
      _ ≤ ‖w‖ := Complex.abs_re_le_norm w
  have hdenLower : (tau / 2) ^ 2 ≤ ‖w‖ ^ 2 :=
    pow_le_pow_left₀ (by positivity) hnormLower 2
  have hgap :=
    abs_growingThetaNearestImageGap_le_four_twoImageIndex_sq hx0 hx1 h01
  have hgapCast :
      ‖(((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)‖ =
        |growingThetaNearestImageGap x ell| := by
    have heq :
        ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
          ((growingThetaNearestImageGap x ell : Real) : Complex) := by
      unfold growingThetaNearestImageGap
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
  rw [growingThetaQDerivativeCoefficient, norm_div, norm_mul,
    norm_pow, hgapCast]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos,
    norm_pow]
  calc
    Real.pi ^ 2 * |growingThetaNearestImageGap x ell| / ‖w‖ ^ 2 ≤
        (Real.pi ^ 2 *
          (4 * (Int.natAbs
            (growingThetaTwoImageTailIndex ell) : Real) ^ 2)) /
          (tau / 2) ^ 2 := by
      exact div_le_div₀ (by positivity)
        (mul_le_mul_of_nonneg_left hgap (sq_nonneg Real.pi))
        (by positivity) hdenLower
    _ = (16 * Real.pi ^ 2 / tau ^ 2) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 := by
      field_simp [ne_of_gt htau]
      ring

def growingThetaTwoImageTailQValueMajorant
    (tau : Real) (ell : Int) : Real :=
  Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
    (growingThetaQUniversalMomentWeight ell +
      growingThetaQUniversalMomentWeight (ell - 1))

def growingThetaTwoImageTailQDerivativeMajorant
    (tau : Real) (ell : Int) : Real :=
  (16 * Real.pi ^ 2 / tau ^ 2) *
    growingThetaTwoImageTailQValueMajorant tau ell

lemma summable_growingThetaQUniversalMomentWeight_sub_one :
    Summable (fun ell : Int =>
      growingThetaQUniversalMomentWeight (ell - 1)) := by
  change Summable (growingThetaQUniversalMomentWeight ∘
    fun ell : Int => ell + (-1))
  simpa only [Equiv.coe_addRight] using
    ((Equiv.addRight (-1 : Int)).summable_iff.mpr
      summable_growingThetaQUniversalMomentWeight)

lemma summable_growingThetaTwoImageTailQValueMajorant
    (tau : Real) :
    Summable (growingThetaTwoImageTailQValueMajorant tau) := by
  exact (summable_growingThetaQUniversalMomentWeight.add
    summable_growingThetaQUniversalMomentWeight_sub_one).mul_left
      (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))))

lemma summable_growingThetaTwoImageTailQDerivativeMajorant
    (tau : Real) :
    Summable (growingThetaTwoImageTailQDerivativeMajorant tau) := by
  exact (summable_growingThetaTwoImageTailQValueMajorant tau).mul_left
    (16 * Real.pi ^ 2 / tau ^ 2)

lemma growingThetaQUniversalMomentWeight_nonneg (ell : Int) :
    0 ≤ growingThetaQUniversalMomentWeight ell := by
  unfold growingThetaQUniversalMomentWeight
  positivity

lemma normalized_twoImageTail_exp_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    Real.exp (-(growingThetaTwoImageQDerivativeDecayBase / tau) *
        (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real)) ≤
      growingThetaTwoImageTailQValueMajorant tau ell := by
  let j : Int := growingThetaTwoImageTailIndex ell
  let n : Real := (Int.natAbs j : Real)
  have hj : j ≠ 0 := growingThetaTwoImageTailIndex_ne_zero h01
  have hn1 : 1 ≤ n := by
    dsimp [n]
    exact_mod_cast (Int.natAbs_pos.mpr hj)
  have hn0 : 0 ≤ n := zero_le_one.trans hn1
  have hpoly : 1 ≤ n + n ^ 2 + n ^ 3 + n ^ 4 := by
    nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4]
  have hexp := growingTheta_exponential_split_to_universal
    htau htau1 growingThetaQDerivativeDecayBase_le_twoImage hj
  have hidx :
      growingThetaQUniversalMomentWeight j ≤
        growingThetaQUniversalMomentWeight ell +
          growingThetaQUniversalMomentWeight (ell - 1) := by
    unfold j growingThetaTwoImageTailIndex
    split_ifs with hell
    · exact le_add_of_nonneg_right
        (growingThetaQUniversalMomentWeight_nonneg (ell - 1))
    · exact le_add_of_nonneg_left
        (growingThetaQUniversalMomentWeight_nonneg ell)
  dsimp [n] at hpoly
  unfold growingThetaTwoImageTailQValueMajorant
  calc
    Real.exp (-(growingThetaTwoImageQDerivativeDecayBase / tau) *
        (Int.natAbs j : Real)) ≤
      Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
        Real.exp (-(growingThetaQDerivativeDecayBase / 2) *
          (Int.natAbs j : Real)) := hexp
    _ ≤ Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
        growingThetaQUniversalMomentWeight j := by
      unfold growingThetaQUniversalMomentWeight
      apply mul_le_mul_of_nonneg_left _ (Real.exp_nonneg _)
      simpa using
        (mul_le_mul_of_nonneg_right hpoly (Real.exp_nonneg
          (-(growingThetaQDerivativeDecayBase / 2) *
            (Int.natAbs j : Real))))
    _ ≤ Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
        (growingThetaQUniversalMomentWeight ell +
          growingThetaQUniversalMomentWeight (ell - 1)) := by
      gcongr

lemma norm_growingThetaTwoImageTailQTerm_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaTwoImageTailQTerm w x ell‖ ≤
      growingThetaTwoImageTailQValueMajorant tau ell := by
  by_cases h01 : ell = 0 ∨ ell = 1
  · rw [growingThetaTwoImageTailQTerm, if_pos h01, norm_zero]
    unfold growingThetaTwoImageTailQValueMajorant
    exact mul_nonneg (Real.exp_nonneg _)
      (add_nonneg
        (growingThetaQUniversalMomentWeight_nonneg ell)
        (growingThetaQUniversalMomentWeight_nonneg (ell - 1)))
  · rw [growingThetaTwoImageTailQTerm, if_neg h01]
    exact (norm_growingThetaTwoImageTailNormalizedImageQ_le_on_ball
      htau hsector hx0 hx1 hw ell).trans
        (normalized_twoImageTail_exp_le_universal htau htau1 h01)

lemma norm_growingThetaTwoImageTailQDerivativeTerm_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaTwoImageTailQDerivativeTerm w x ell‖ ≤
      growingThetaTwoImageTailQDerivativeMajorant tau ell := by
  by_cases h01 : ell = 0 ∨ ell = 1
  · rw [growingThetaTwoImageTailQDerivativeTerm, if_pos h01, norm_zero]
    unfold growingThetaTwoImageTailQDerivativeMajorant
      growingThetaTwoImageTailQValueMajorant
    exact mul_nonneg (by positivity)
      (mul_nonneg (Real.exp_nonneg _)
        (add_nonneg
          (growingThetaQUniversalMomentWeight_nonneg ell)
          (growingThetaQUniversalMomentWeight_nonneg (ell - 1))))
  · rw [growingThetaTwoImageTailQDerivativeTerm, if_neg h01, norm_mul]
    let n : Real :=
      (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real)
    have hcoeff := norm_growingThetaQDerivativeCoefficient_le_twoImage_on_ball
      htau hx0 hx1 hw h01
    have himage := norm_growingThetaTwoImageTailNormalizedImageQ_le_on_ball
      htau hsector hx0 hx1 hw ell
    have hexp := normalized_twoImageTail_exp_le_universal
      htau htau1 h01
    have hM0 : 0 ≤ growingThetaTwoImageTailQValueMajorant tau ell := by
      unfold growingThetaTwoImageTailQValueMajorant
      exact mul_nonneg (Real.exp_nonneg _)
        (add_nonneg
          (growingThetaQUniversalMomentWeight_nonneg ell)
          (growingThetaQUniversalMomentWeight_nonneg (ell - 1)))
    have hA0 : 0 ≤ 16 * Real.pi ^ 2 / tau ^ 2 := by positivity
    have hn1 : 1 ≤ n := by
      dsimp [n]
      exact_mod_cast (Int.natAbs_pos.mpr
        (growingThetaTwoImageTailIndex_ne_zero h01))
    have hn2 : n ^ 2 ≤ n + n ^ 2 + n ^ 3 + n ^ 4 := by
      have hn0 : 0 ≤ n := zero_le_one.trans hn1
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4]
    unfold growingThetaTwoImageTailQDerivativeMajorant
    calc
      ‖growingThetaQDerivativeCoefficient w x ell‖ *
          ‖growingThetaNormalizedDualImageQ w x ell‖ ≤
        ((16 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
          Real.exp (-(growingThetaTwoImageQDerivativeDecayBase / tau) * n) :=
        mul_le_mul hcoeff himage (norm_nonneg _) (by positivity)
      _ ≤ (16 * Real.pi ^ 2 / tau ^ 2) *
          growingThetaTwoImageTailQValueMajorant tau ell := by
        have hweighted : n ^ 2 *
            Real.exp (-(growingThetaTwoImageQDerivativeDecayBase / tau) * n) ≤
              growingThetaTwoImageTailQValueMajorant tau ell := by
          let j : Int := growingThetaTwoImageTailIndex ell
          have hidx :
              growingThetaQUniversalMomentWeight j ≤
                growingThetaQUniversalMomentWeight ell +
                  growingThetaQUniversalMomentWeight (ell - 1) := by
            unfold j growingThetaTwoImageTailIndex
            split_ifs with hell
            · exact le_add_of_nonneg_right
                (growingThetaQUniversalMomentWeight_nonneg (ell - 1))
            · exact le_add_of_nonneg_left
                (growingThetaQUniversalMomentWeight_nonneg ell)
          have hsplit := growingTheta_exponential_split_to_universal
            htau htau1 growingThetaQDerivativeDecayBase_le_twoImage
              (growingThetaTwoImageTailIndex_ne_zero h01)
          dsimp [n] at hn2
          unfold growingThetaTwoImageTailQValueMajorant
          calc
            _ ≤ n ^ 2 *
                (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
                  Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) := by
              gcongr
            _ ≤ Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
                growingThetaQUniversalMomentWeight j := by
              unfold growingThetaQUniversalMomentWeight
              dsimp [j, n] at hn2 ⊢
              let E0 : Real := Real.exp
                (-(growingThetaQDerivativeDecayBase / (2 * tau)))
              let E1 : Real := Real.exp
                (-(growingThetaQDerivativeDecayBase / 2) *
                  (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real))
              let P : Real :=
                (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) +
                (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 +
                (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 3 +
                (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 4
              have hE0 : 0 ≤ E0 := by dsimp [E0]; positivity
              have hE1 : 0 ≤ E1 := by dsimp [E1]; positivity
              change n ^ 2 * (E0 * E1) ≤ E0 * (P * E1)
              calc
                n ^ 2 * (E0 * E1) = E0 * (n ^ 2 * E1) := by ring
                _ ≤ E0 * (P * E1) := by gcongr
            _ ≤ _ := by gcongr
        nlinarith

/-- Locally uniform termwise differentiation of the tail `T(q,x)` in
NL0 (5.6). -/
theorem hasDerivAt_growingThetaTwoImageTailQ
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    HasDerivAt (fun q : Complex => growingThetaTwoImageTailQ q x)
      (growingThetaTwoImageTailQDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaTwoImageTailQDerivativeMajorant tau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun w : Complex =>
        growingThetaTwoImageTailQTerm w x ell)
        (growingThetaTwoImageTailQDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaTwoImageTailQTerm
      (Complex.ne_zero_of_re_pos (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaTwoImageTailQDerivativeTerm q x ell‖ ≤
        growingThetaTwoImageTailQDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaTwoImageTailQDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable (growingThetaTwoImageTailQTerm q0 x) := by
    exact summable_growingThetaTwoImageTailQ
      (by simpa [q0, growingThetaParameter_re] using htau) x
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hq0U
  simpa [growingThetaTwoImageTailQ,
    growingThetaTwoImageTailQDerivative, q0] using hder

lemma tsum_growingThetaQUniversalMomentWeight_sub_one :
    ∑' ell : Int, growingThetaQUniversalMomentWeight (ell - 1) =
      growingThetaQUniversalMomentConstant := by
  unfold growingThetaQUniversalMomentConstant
  simpa only [Equiv.coe_addRight, sub_eq_add_neg] using
    ((Equiv.addRight (-1 : Int)).tsum_eq
      growingThetaQUniversalMomentWeight)

lemma tsum_growingThetaTwoImageTailQValueMajorant
    (tau : Real) :
    ∑' ell : Int, growingThetaTwoImageTailQValueMajorant tau ell =
      2 * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
        growingThetaQUniversalMomentConstant := by
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hs0 := summable_growingThetaQUniversalMomentWeight
  have hs1 := summable_growingThetaQUniversalMomentWeight_sub_one
  unfold growingThetaTwoImageTailQValueMajorant
  rw [(hs0.add hs1).tsum_mul_left, hs0.tsum_add hs1,
    tsum_growingThetaQUniversalMomentWeight_sub_one]
  unfold growingThetaQUniversalMomentConstant
  ring

lemma tsum_growingThetaTwoImageTailQDerivativeMajorant
    (tau : Real) :
    ∑' ell : Int, growingThetaTwoImageTailQDerivativeMajorant tau ell =
      (32 * Real.pi ^ 2 / tau ^ 2) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentConstant := by
  unfold growingThetaTwoImageTailQDerivativeMajorant
  rw [(summable_growingThetaTwoImageTailQValueMajorant tau).tsum_mul_left,
    tsum_growingThetaTwoImageTailQValueMajorant tau]
  ring

lemma norm_growingThetaTwoImageTailQ_le
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖growingThetaTwoImageTailQ
        (growingThetaParameter tau sigma) x‖ ≤
      2 * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
        growingThetaQUniversalMomentConstant := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hs : Summable (growingThetaTwoImageTailQTerm q0 x) :=
    summable_growingThetaTwoImageTailQ
      (by simpa [q0, growingThetaParameter_re] using htau) x
  have hq0U : q0 ∈ Metric.ball q0 (tau / 8) :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  unfold growingThetaTwoImageTailQ
  calc
    ‖∑' ell : Int, growingThetaTwoImageTailQTerm q0 x ell‖ ≤
        ∑' ell : Int, ‖growingThetaTwoImageTailQTerm q0 x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaTwoImageTailQValueMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaTwoImageTailQTerm_le_on_ball
          htau htau1 hsector (by linarith [hx.1]) hx.2 hq0U)
        (summable_growingThetaTwoImageTailQValueMajorant tau)
    _ = _ := tsum_growingThetaTwoImageTailQValueMajorant tau

lemma norm_growingThetaTwoImageTailQDerivative_le
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖growingThetaTwoImageTailQDerivative
        (growingThetaParameter tau sigma) x‖ ≤
      (32 * Real.pi ^ 2 / tau ^ 2) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQUniversalMomentConstant := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hs : Summable (growingThetaTwoImageTailQDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaTwoImageTailQDerivativeMajorant tau)
    intro ell
    exact norm_growingThetaTwoImageTailQDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2
        (Metric.mem_ball_self (div_pos htau (by norm_num))) ell
  unfold growingThetaTwoImageTailQDerivative
  calc
    ‖∑' ell : Int, growingThetaTwoImageTailQDerivativeTerm q0 x ell‖ ≤
        ∑' ell : Int,
          ‖growingThetaTwoImageTailQDerivativeTerm q0 x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int,
        growingThetaTwoImageTailQDerivativeMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaTwoImageTailQDerivativeTerm_le_on_ball
          htau htau1 hsector (by linarith [hx.1]) hx.2
            (Metric.mem_ball_self (div_pos htau (by norm_num))))
        (summable_growingThetaTwoImageTailQDerivativeMajorant tau)
    _ = _ := tsum_growingThetaTwoImageTailQDerivativeMajorant tau

lemma growingThetaTwoImageLeadingQ_eq_exp (q : Complex) (x : Real) :
    growingThetaTwoImageLeadingQ q x =
      Complex.exp
        (-(Real.pi ^ 2 : Complex) * (1 - 2 * (x : Complex)) / q) := by
  unfold growingThetaTwoImageLeadingQ growingThetaNormalizedDualImageQ
  congr 1
  push_cast
  ring

lemma norm_growingThetaParameter_ge_tau
    {tau sigma : Real} (htau : 0 < tau) :
    tau ≤ ‖growingThetaParameter tau sigma‖ := by
  calc
    tau = |(growingThetaParameter tau sigma).re| := by
      rw [growingThetaParameter_re, abs_of_pos htau]
    _ ≤ ‖growingThetaParameter tau sigma‖ := Complex.abs_re_le_norm _

/-- Quantitative version of the uniform separation of `1+e^{-z}` used in
NL0 after (5.6). -/
lemma one_sixth_le_norm_growingThetaTwoImageMain
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    1 / 6 ≤ ‖1 + growingThetaTwoImageLeadingQ
      (growingThetaParameter tau sigma) x‖ := by
  let q : Complex := growingThetaParameter tau sigma
  let delta : Real := 1 - 2 * x
  let z : Complex := (Real.pi ^ 2 : Complex) * (delta : Complex) / q
  have hdelta0 : 0 ≤ delta := by dsimp [delta]; linarith [hx.2]
  have hqpos : 0 < ‖q‖ := by
    exact norm_pos_iff.mpr (growingThetaParameter_ne_zero htau)
  have hq : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hlead : growingThetaTwoImageLeadingQ q x = Complex.exp (-z) := by
    rw [growingThetaTwoImageLeadingQ_eq_exp]
    dsimp [z, delta]
    congr 1
    push_cast
    ring
  by_cases hsmall : delta ≤ tau / (4 * Real.pi ^ 2)
  · have hz : ‖z‖ ≤ 1 / 4 := by
      dsimp [z]
      simp only [norm_div, norm_mul, norm_pow, Complex.norm_real,
        Real.norm_eq_abs, abs_of_pos Real.pi_pos, abs_of_nonneg hdelta0]
      have hnum : Real.pi ^ 2 * delta ≤ tau / 4 := by
        have hpi2 : 0 < Real.pi ^ 2 := sq_pos_of_pos Real.pi_pos
        calc
          Real.pi ^ 2 * delta ≤
              Real.pi ^ 2 * (tau / (4 * Real.pi ^ 2)) :=
            mul_le_mul_of_nonneg_left hsmall hpi2.le
          _ = tau / 4 := by field_simp [hpi2.ne']
      rw [div_le_iff₀ hqpos]
      calc
        Real.pi ^ 2 * delta ≤ tau / 4 := hnum
        _ ≤ (1 / 4 : Real) * ‖q‖ := by nlinarith
    have hdiff := Complex.norm_exp_sub_one_le
      (x := -z) (by simpa using hz.trans (by norm_num : (1 / 4 : Real) ≤ 1))
    have hdiff' : ‖Complex.exp (-z) - 1‖ ≤ 1 / 2 := by
      calc
        ‖Complex.exp (-z) - 1‖ ≤ 2 * ‖-z‖ := hdiff
        _ = 2 * ‖z‖ := by rw [norm_neg]
        _ ≤ 1 / 2 := by nlinarith
    have htri := norm_sub_le
      (1 + Complex.exp (-z)) (Complex.exp (-z) - 1)
    have hid :
        (1 + Complex.exp (-z)) - (Complex.exp (-z) - 1) =
          (2 : Complex) := by ring
    rw [hid] at htri
    norm_num at htri
    rw [hlead]
    linarith
  · have hdelta : tau / (4 * Real.pi ^ 2) ≤ delta := by linarith
    have hinv := four_div_five_mul_tau_le_growingThetaParameter_inv_re
      htau hsector
    have hprod := mul_le_mul hdelta hinv (by positivity) hdelta0
    have hscaled := mul_le_mul_of_nonneg_left hprod (sq_nonneg Real.pi)
    have hdecay : 1 / 5 ≤ Real.pi ^ 2 * delta *
        (growingThetaParameter tau sigma)⁻¹.re := by
      calc
        (1 / 5 : Real) = Real.pi ^ 2 *
            ((tau / (4 * Real.pi ^ 2)) * (4 / (5 * tau))) := by
          field_simp [ne_of_gt htau, Real.pi_ne_zero]
        _ ≤ Real.pi ^ 2 *
            (delta * (growingThetaParameter tau sigma)⁻¹.re) := hscaled
        _ = _ := by ring
    have hexpConst : Real.exp (-(1 / 5 : Real)) ≤ 5 / 6 := by
      have hplus := Real.add_one_le_exp (1 / 5 : Real)
      have hprod : Real.exp (-(1 / 5 : Real)) *
          Real.exp (1 / 5 : Real) = 1 := by
        rw [← Real.exp_add]
        norm_num
      have hnegpos := Real.exp_pos (-(1 / 5 : Real))
      nlinarith
    have hE : ‖growingThetaTwoImageLeadingQ q x‖ ≤ 5 / 6 := by
      unfold growingThetaTwoImageLeadingQ
      rw [norm_growingThetaNormalizedDualImageQ_eq]
      have hgap : growingThetaNearestImageGap x 1 = delta := by
        dsimp [growingThetaNearestImageGap, delta]
        norm_num
        ring
      rw [hgap]
      simpa [q] using
        ((Real.exp_le_exp.mpr (neg_le_neg hdecay)).trans hexpConst)
    have htri := norm_sub_le
      (1 + growingThetaTwoImageLeadingQ q x)
      (growingThetaTwoImageLeadingQ q x)
    have hid : (1 + growingThetaTwoImageLeadingQ q x) -
        growingThetaTwoImageLeadingQ q x =
        (1 : Complex) := by ring
    rw [hid] at htri
    norm_num at htri
    linarith

/-- Uniform bound for the scaled logarithmic derivative numerator of the
retained image `e^{-z}` in NL0 (5.6). -/
lemma norm_scaled_growingThetaTwoImageLeadingQDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖(tau : Complex) *
        (growingThetaQDerivativeCoefficient
            (growingThetaParameter tau sigma) x 1 *
          growingThetaTwoImageLeadingQ
            (growingThetaParameter tau sigma) x)‖ ≤ 5 / 4 := by
  let q : Complex := growingThetaParameter tau sigma
  let delta : Real := 1 - 2 * x
  let y : Real := Real.pi ^ 2 * delta / tau
  have hdelta0 : 0 ≤ delta := by dsimp [delta]; linarith [hx.2]
  have hy0 : 0 ≤ y := by dsimp [y]; positivity
  have hqpos : 0 < ‖q‖ :=
    norm_pos_iff.mpr (growingThetaParameter_ne_zero htau)
  have hq : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq2 : tau ^ 2 ≤ ‖q‖ ^ 2 :=
    pow_le_pow_left₀ htau.le hq 2
  have hgap : growingThetaNearestImageGap x 1 = delta := by
    dsimp [growingThetaNearestImageGap, delta]
    norm_num
    ring
  have hcoeff :
      tau * ‖growingThetaQDerivativeCoefficient q x 1‖ ≤ y := by
    have hgapCast :
        ‖(((1 : Int) : Complex) - (x : Complex)) ^ 2 -
            (x : Complex) ^ 2‖ = delta := by
      have heq :
          (((1 : Int) : Complex) - (x : Complex)) ^ 2 -
              (x : Complex) ^ 2 = (delta : Complex) := by
        dsimp [delta]
        push_cast
        ring
      rw [heq, Complex.norm_real, Real.norm_eq_abs,
        abs_of_nonneg hdelta0]
    rw [growingThetaQDerivativeCoefficient, norm_div, norm_mul,
      norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    dsimp [y]
    calc
      tau * (Real.pi ^ 2 * delta / ‖q‖ ^ 2) ≤
          tau * (Real.pi ^ 2 * delta / tau ^ 2) := by
        gcongr
      _ = Real.pi ^ 2 * delta / tau := by
        field_simp [ne_of_gt htau]
  have hinv := four_div_five_mul_tau_le_growingThetaParameter_inv_re
    htau hsector
  have hlead : ‖growingThetaTwoImageLeadingQ q x‖ ≤
      Real.exp (-(4 / 5) * y) := by
    unfold growingThetaTwoImageLeadingQ
    rw [norm_growingThetaNormalizedDualImageQ_eq, hgap]
    apply Real.exp_le_exp.mpr
    have hprod := mul_le_mul_of_nonneg_left hinv hdelta0
    have hscaled := mul_le_mul_of_nonneg_left hprod (sq_nonneg Real.pi)
    have hneg := neg_le_neg hscaled
    dsimp [y, q]
    calc
      -Real.pi ^ 2 * delta *
          (growingThetaParameter tau sigma)⁻¹.re =
        -(Real.pi ^ 2 *
          (delta * (growingThetaParameter tau sigma)⁻¹.re)) := by ring
      _ ≤ -(Real.pi ^ 2 * (delta * (4 / (5 * tau)))) := hneg
      _ = -(4 / 5) * (Real.pi ^ 2 * delta / tau) := by ring
  have hyexp : y * Real.exp (-(4 / 5) * y) ≤ 5 / 4 := by
    let a : Real := (4 / 5) * y
    have ha0 : 0 ≤ a := by dsimp [a]; positivity
    have haexp : a ≤ Real.exp a := by
      exact (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp a)
    have hmul := mul_le_mul_of_nonneg_left haexp (Real.exp_nonneg (-a))
    have hprod : Real.exp (-a) * Real.exp a = 1 := by
      rw [← Real.exp_add]
      simp
    have ha : a * Real.exp (-a) ≤ 1 := by
      calc
        a * Real.exp (-a) ≤ Real.exp a * Real.exp (-a) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    calc
      y * Real.exp (-(4 / 5) * y) =
          (5 / 4) * (a * Real.exp (-a)) := by
        dsimp [a]
        ring_nf
      _ ≤ (5 / 4) * 1 := by gcongr
      _ = 5 / 4 := by ring
  rw [norm_mul, norm_mul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  calc
    tau *
        (‖growingThetaQDerivativeCoefficient q x 1‖ *
          ‖growingThetaTwoImageLeadingQ q x‖) ≤
      (tau * ‖growingThetaQDerivativeCoefficient q x 1‖) *
        Real.exp (-(4 / 5) * y) := by
      rw [mul_assoc]
      gcongr
    _ ≤ y * Real.exp (-(4 / 5) * y) := by gcongr
    _ ≤ 5 / 4 := hyexp

def growingThetaTwoImageQAbsorptionConstant : Real :=
  let K := growingThetaQUniversalMomentConstant
  1 + 24 * K + 32 * Real.pi ^ 2 * K + 24 * Real.pi ^ 2 * K

lemma growingThetaTwoImageQAbsorptionConstant_pos :
    0 < growingThetaTwoImageQAbsorptionConstant := by
  unfold growingThetaTwoImageQAbsorptionConstant
  have hK := growingThetaQUniversalMomentConstant_nonneg
  nlinarith [mul_nonneg (sq_nonneg Real.pi) hK]

lemma twenty_four_K_le_growingThetaTwoImageQAbsorptionConstant :
    24 * growingThetaQUniversalMomentConstant ≤
      growingThetaTwoImageQAbsorptionConstant := by
  unfold growingThetaTwoImageQAbsorptionConstant
  have hK := growingThetaQUniversalMomentConstant_nonneg
  nlinarith [mul_nonneg (sq_nonneg Real.pi) hK]

lemma thirty_two_pi_sq_K_le_growingThetaTwoImageQAbsorptionConstant :
    32 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant ≤
      growingThetaTwoImageQAbsorptionConstant := by
  unfold growingThetaTwoImageQAbsorptionConstant
  have hK := growingThetaQUniversalMomentConstant_nonneg
  nlinarith [mul_nonneg (sq_nonneg Real.pi) hK]

lemma twenty_four_pi_sq_K_le_growingThetaTwoImageQAbsorptionConstant :
    24 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant ≤
      growingThetaTwoImageQAbsorptionConstant := by
  unfold growingThetaTwoImageQAbsorptionConstant
  have hK := growingThetaQUniversalMomentConstant_nonneg
  nlinarith [mul_nonneg (sq_nonneg Real.pi) hK]

lemma eventually_growingThetaTwoImageQ_absorption_atTop :
    ∀ᶠ u : Real in Filter.atTop,
      growingThetaTwoImageQAbsorptionConstant * u ^ 2 *
          Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤ 1 := by
  let C : Real := growingThetaTwoImageQAbsorptionConstant
  let eps : Real := C⁻¹
  have hC : 0 < C := growingThetaTwoImageQAbsorptionConstant_pos
  have heps : 0 < eps := by dsimp [eps]; positivity
  have ha : 0 < growingThetaQDerivativeDecayBase / 2 :=
    div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop ha (-2 : Real)
  have hbound := hsmall.bound heps
  filter_upwards [hbound, Filter.eventually_gt_atTop (0 : Real)] with u hu hu0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hu0 _),
    Real.rpow_neg_eq_inv_rpow, Real.rpow_two] at hu
  have hmul := mul_le_mul_of_nonneg_left hu
    (mul_nonneg hC.le (sq_nonneg u))
  have huNe : u ≠ 0 := ne_of_gt hu0
  dsimp [C, eps] at hmul ⊢
  calc
    growingThetaTwoImageQAbsorptionConstant * u ^ 2 *
        Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤
      growingThetaTwoImageQAbsorptionConstant * u ^ 2 *
        (growingThetaTwoImageQAbsorptionConstant⁻¹ * u⁻¹ ^ 2) := hmul
    _ = 1 := by
      field_simp [huNe, ne_of_gt growingThetaTwoImageQAbsorptionConstant_pos]

theorem exists_tau0_growingThetaTwoImageQ_absorption :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        growingThetaTwoImageQAbsorptionConstant * tau⁻¹ ^ 2 *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) ≤ 1 := by
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1
    eventually_growingThetaTwoImageQ_absorption_atTop
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by dsimp [tau0]; positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have hinv : U ≤ tau⁻¹ :=
    le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  have h := hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have hexp :
      -(growingThetaQDerivativeDecayBase / (2 * tau)) =
        -(growingThetaQDerivativeDecayBase / 2) * tau⁻¹ := by
    field_simp [ne_of_gt htau]
  rw [hexp]
  exact h

theorem exists_tau0_growingThetaTwoImageQ_small_bounds :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        2 * Real.exp
            (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
              growingThetaQUniversalMomentConstant ≤ 1 / 12 ∧
        tau * ((32 * Real.pi ^ 2 / tau ^ 2) *
            Real.exp
              (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
                growingThetaQUniversalMomentConstant) ≤ 1 ∧
        3 * tau * growingThetaQDerivativeBound tau ≤ 1 := by
  obtain ⟨tau0, htau0, htau01, hmaster⟩ :=
    exists_tau0_growingThetaTwoImageQ_absorption
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hu1 : 1 ≤ tau⁻¹ := by
    exact (one_le_inv₀ htau).2 htau1
  have hu0 : 0 ≤ tau⁻¹ := zero_le_one.trans hu1
  have hu2 : 1 ≤ tau⁻¹ ^ 2 := by nlinarith [sq_nonneg (tau⁻¹ - 1)]
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hE : 0 ≤ E := by dsimp [E]; positivity
  have hM := hmaster tau htau htauLe
  have hvalueDom :
      24 * growingThetaQUniversalMomentConstant * E ≤
        growingThetaTwoImageQAbsorptionConstant * tau⁻¹ ^ 2 * E := by
    have hleft : 24 * growingThetaQUniversalMomentConstant ≤
        growingThetaTwoImageQAbsorptionConstant * tau⁻¹ ^ 2 :=
      twenty_four_K_le_growingThetaTwoImageQAbsorptionConstant.trans
        (le_mul_of_one_le_right
          growingThetaTwoImageQAbsorptionConstant_pos.le hu2)
    exact mul_le_mul_of_nonneg_right hleft hE
  have hderivDom :
      32 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant * tau⁻¹ * E ≤
        growingThetaTwoImageQAbsorptionConstant * tau⁻¹ ^ 2 * E := by
    have hcoef :=
      thirty_two_pi_sq_K_le_growingThetaTwoImageQAbsorptionConstant
    have hpow : tau⁻¹ ≤ tau⁻¹ ^ 2 := by nlinarith
    have hleft :
        32 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant * tau⁻¹ ≤
          growingThetaTwoImageQAbsorptionConstant * tau⁻¹ ^ 2 :=
      mul_le_mul hcoef hpow hu0
        growingThetaTwoImageQAbsorptionConstant_pos.le
    exact mul_le_mul_of_nonneg_right hleft hE
  have hdenDom :
      24 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant * tau⁻¹ * E ≤
        growingThetaTwoImageQAbsorptionConstant * tau⁻¹ ^ 2 * E := by
    have hcoef :=
      twenty_four_pi_sq_K_le_growingThetaTwoImageQAbsorptionConstant
    have hpow : tau⁻¹ ≤ tau⁻¹ ^ 2 := by nlinarith
    have hleft :
        24 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant * tau⁻¹ ≤
          growingThetaTwoImageQAbsorptionConstant * tau⁻¹ ^ 2 :=
      mul_le_mul hcoef hpow hu0
        growingThetaTwoImageQAbsorptionConstant_pos.le
    exact mul_le_mul_of_nonneg_right hleft hE
  have hvalue : 2 * E * growingThetaQUniversalMomentConstant ≤ 1 / 12 := by
    nlinarith [hvalueDom.trans hM]
  have hderiv : tau * ((32 * Real.pi ^ 2 / tau ^ 2) * E *
      growingThetaQUniversalMomentConstant) ≤ 1 := by
    calc
      _ = 32 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant *
          tau⁻¹ * E := by
        field_simp [ne_of_gt htau]
      _ ≤ _ := hderivDom.trans hM
  have hQ := growingThetaQDerivativeBound_le_universal htau htau1
  have hden : 3 * tau * growingThetaQDerivativeBound tau ≤ 1 := by
    calc
      _ ≤ 3 * tau *
          ((8 * Real.pi ^ 2 / tau ^ 2) * E *
            growingThetaQUniversalMomentConstant) := by gcongr
      _ = 24 * Real.pi ^ 2 * growingThetaQUniversalMomentConstant *
          tau⁻¹ * E := by
        field_simp [ne_of_gt htau]
        ring
      _ ≤ _ := hdenDom.trans hM
  exact ⟨hvalue, hderiv, hden⟩

def growingThetaTwoImageFactorQDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaQDerivativeCoefficient q x 1 *
      growingThetaTwoImageLeadingQ q x +
    growingThetaTwoImageTailQDerivative q x

lemma hasDerivAt_growingThetaTwoImageFactorQ
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    HasDerivAt (fun q : Complex => growingThetaTwoImageFactorQ q x)
      (growingThetaTwoImageFactorQDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hlead := hasDerivAt_growingThetaTwoImageLeadingQ
    (growingThetaParameter_ne_zero (sigma := sigma) htau) x
  have htail := hasDerivAt_growingThetaTwoImageTailQ
    htau htau1 hsector hx
  have hsum := hlead.add htail
  have hadd := hsum.const_add 1
  simpa [growingThetaTwoImageFactorQ,
    growingThetaTwoImageFactorQDerivative, q0, add_assoc] using hadd

lemma one_twelfth_le_norm_growingThetaTwoImageFactorQ
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    (htail : ‖growingThetaTwoImageTailQ
        (growingThetaParameter tau sigma) x‖ ≤ 1 / 12) :
    1 / 12 ≤ ‖growingThetaTwoImageFactorQ
      (growingThetaParameter tau sigma) x‖ := by
  let q : Complex := growingThetaParameter tau sigma
  have hmain := one_sixth_le_norm_growingThetaTwoImageMain htau hsector hx
  have htri := norm_sub_le
    (growingThetaTwoImageFactorQ q x)
    (growingThetaTwoImageTailQ q x)
  have hid : growingThetaTwoImageFactorQ q x -
      growingThetaTwoImageTailQ q x =
        1 + growingThetaTwoImageLeadingQ q x := by
    unfold growingThetaTwoImageFactorQ
    ring
  rw [hid] at htri
  dsimp [q] at hmain htri htail ⊢
  linarith

def growingThetaRatioQTwoImageDerivative
    (q : Complex) (x : Real) : Complex :=
  let A := growingThetaDualImageQ q x 0
  let Ap := growingThetaNearestDualImageQDerivative q x
  let F := growingThetaTwoImageFactorQ q x
  let Fp := growingThetaTwoImageFactorQDerivative q x
  let F0 := 1 + growingThetaNearestTailQ q 0
  let F0p := growingThetaNearestTailQDerivative q 0
  ((Ap * F + A * Fp) * F0 - (A * F) * F0p) / F0 ^ 2

theorem hasDerivAt_growingThetaRatioQ_twoImage
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    HasDerivAt (fun q : Complex => growingThetaRatioQ q x)
      (growingThetaRatioQTwoImageDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hA := hasDerivAt_growingThetaDualImageQ_zero
    (growingThetaParameter_ne_zero (sigma := sigma) htau) x
  have hF := hasDerivAt_growingThetaTwoImageFactorQ
    htau htau1 hsector hx
  have hT0 := hasDerivAt_growingThetaNearestTailQ htau hsector
    (x := 0) (by norm_num)
  have hF0 := hT0.const_add 1
  have hdenNorm :
      ‖growingThetaNearestTailQ q0 0‖ ≤ 2 / 3 := by
    dsimp [q0]
    rw [growingThetaNearestTailQ_eq_parameter]
    exact norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
      (by norm_num) (by norm_num)
  have hden : 1 + growingThetaNearestTailQ q0 0 ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTailQ q0 0 = -1 := by
      linear_combination hzero
    rw [heq] at hdenNorm
    norm_num at hdenNorm
  have hrhs := (hA.mul hF).div hF0 hden
  have hderiv :
      ((growingThetaNearestDualImageQDerivative q0 x *
            growingThetaTwoImageFactorQ q0 x +
          growingThetaDualImageQ q0 x 0 *
            growingThetaTwoImageFactorQDerivative q0 x) *
          (1 + growingThetaNearestTailQ q0 0) -
        (growingThetaDualImageQ q0 x 0 *
            growingThetaTwoImageFactorQ q0 x) *
          growingThetaNearestTailQDerivative q0 0) /
        (1 + growingThetaNearestTailQ q0 0) ^ 2 =
      growingThetaRatioQTwoImageDerivative q0 x := by
    rfl
  have hrhs' := hrhs.congr_deriv hderiv
  have hball : Metric.ball q0 (tau / 8) ∈ 𝓝 q0 :=
    Metric.ball_mem_nhds q0 (div_pos htau (by norm_num))
  have heq :
      (fun q : Complex =>
        growingThetaDualImageQ q x 0 *
            growingThetaTwoImageFactorQ q x /
          (1 + growingThetaNearestTailQ q 0)) =ᶠ[𝓝 q0]
      (fun q : Complex => growingThetaRatioQ q x) := by
    filter_upwards [hball] with q hq
    have hqre : 0 < q.re := re_pos_of_mem_growingThetaBall htau hq
    rw [growingThetaTwoImageFactorQ_eq_one_add_nearestTail hqre]
    exact (growingThetaRatioQ_eq_nearestFactors hqre x).symm
  exact hrhs'.congr_of_eventuallyEq heq.symm

/-- Exact two-image representation of the branch-independent logarithmic
`q` derivative. -/
theorem logDeriv_growingThetaRatioQ_eq_twoImage
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    (htail : ‖growingThetaTwoImageTailQ
        (growingThetaParameter tau sigma) x‖ ≤ 1 / 12) :
    logDeriv (fun q : Complex => growingThetaRatioQ q x)
        (growingThetaParameter tau sigma) =
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 /
          growingThetaParameter tau sigma ^ 2 +
        growingThetaTwoImageFactorQDerivative
            (growingThetaParameter tau sigma) x /
          growingThetaTwoImageFactorQ
            (growingThetaParameter tau sigma) x -
        growingThetaNearestTailQLogDerivative
          (growingThetaParameter tau sigma) 0 := by
  let q0 : Complex := growingThetaParameter tau sigma
  let A : Complex := growingThetaDualImageQ q0 x 0
  let F : Complex := growingThetaTwoImageFactorQ q0 x
  let F0 : Complex := 1 + growingThetaNearestTailQ q0 0
  let Q : Complex := growingThetaTwoImageFactorQDerivative q0 x
  let Q0 : Complex := growingThetaNearestTailQDerivative q0 0
  have hder : HasDerivAt (fun q : Complex => growingThetaRatioQ q x)
      (growingThetaRatioQTwoImageDerivative q0 x) q0 := by
    simpa [q0] using hasDerivAt_growingThetaRatioQ_twoImage
      htau htau1 hsector hx
  have hA : A ≠ 0 := by
    dsimp [A, growingThetaDualImageQ]
    exact Complex.exp_ne_zero _
  have hFNorm : 1 / 12 ≤ ‖F‖ := by
    dsimp [F, q0]
    exact one_twelfth_le_norm_growingThetaTwoImageFactorQ
      htau hsector hx htail
  have hF : F ≠ 0 := by
    exact norm_ne_zero_iff.mp
      (ne_of_gt ((by norm_num : (0 : Real) < 1 / 12).trans_le hFNorm))
  have hF0Norm : ‖growingThetaNearestTailQ q0 0‖ ≤ 2 / 3 := by
    dsimp [q0]
    rw [growingThetaNearestTailQ_eq_parameter]
    exact norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
      (by norm_num) (by norm_num)
  have hF0 : F0 ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTailQ q0 0 = -1 := by
      dsimp [F0] at hzero
      linear_combination hzero
    rw [heq] at hF0Norm
    norm_num at hF0Norm
  have hratio : growingThetaRatioQ q0 x = A * F / F0 := by
    have hqre : 0 < q0.re := by
      simpa [q0, growingThetaParameter_re] using htau
    rw [growingThetaRatioQ_eq_nearestFactors hqre,
      ← growingThetaTwoImageFactorQ_eq_one_add_nearestTail hqre]
  have hratioNe : growingThetaRatioQ q0 x ≠ 0 := by
    rw [hratio]
    exact div_ne_zero (mul_ne_zero hA hF) hF0
  have habstract :
      growingThetaRatioQTwoImageDerivative q0 x / (A * F / F0) =
        growingThetaNearestDualImageQDerivative q0 x / A +
          Q / F - Q0 / F0 := by
    change
      ((((growingThetaNearestDualImageQDerivative q0 x * F + A * Q) * F0 -
          (A * F) * Q0) / F0 ^ 2) / (A * F / F0)) =
        growingThetaNearestDualImageQDerivative q0 x / A +
          Q / F - Q0 / F0
    field_simp [hA, hF, hF0]
  have hlead :
      growingThetaNearestDualImageQDerivative q0 x / A =
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q0 ^ 2 := by
    change
      (((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q0 ^ 2 * A) / A) =
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q0 ^ 2
    field_simp [hA]
  change logDeriv (fun q : Complex => growingThetaRatioQ q x) q0 =
    (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q0 ^ 2 +
      Q / F - Q0 / F0
  rw [logDeriv_apply, hder.deriv, hratio, habstract, hlead]

/-- The completed two-image `r = 1` case of NL0 (5.4). -/
theorem exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le_twoImage :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (1 / 4 : Real) (1 / 2) →
        ‖(tau : Complex) *
            logDeriv (fun q : Complex => growingThetaRatioQ q x)
              (growingThetaParameter tau sigma)‖ ≤
          (Real.pi ^ 2 + 448) * x ^ 2 / tau := by
  obtain ⟨tau0, htau0, htau01, hsmall⟩ :=
    exists_tau0_growingThetaTwoImageQ_small_bounds
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  obtain ⟨hvalueSmall, hderivSmall, hdenSmall⟩ :=
    hsmall tau htau htauLe
  let q : Complex := growingThetaParameter tau sigma
  let F : Complex := growingThetaTwoImageFactorQ q x
  let Fp : Complex := growingThetaTwoImageFactorQDerivative q x
  let Q0 : Complex := growingThetaNearestTailQDerivative q 0
  let F0 : Complex := 1 + growingThetaNearestTailQ q 0
  have htailRaw := norm_growingThetaTwoImageTailQ_le
    htau htau1 hsector hx
  have htail : ‖growingThetaTwoImageTailQ q x‖ ≤ 1 / 12 := by
    exact htailRaw.trans hvalueSmall
  have hF : 1 / 12 ≤ ‖F‖ := by
    exact one_twelfth_le_norm_growingThetaTwoImageFactorQ
      htau hsector hx htail
  have hFpos : 0 < ‖F‖ :=
    (by norm_num : (0 : Real) < 1 / 12).trans_le hF
  have hleadDer := norm_scaled_growingThetaTwoImageLeadingQDerivative_le
    htau hsector hx
  have htailDerRaw := norm_growingThetaTwoImageTailQDerivative_le
    htau htau1 hsector hx
  have htailDer :
      ‖(tau : Complex) *
        growingThetaTwoImageTailQDerivative q x‖ ≤ 1 := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailDerRaw htau.le).trans hderivSmall
  have hFp : ‖(tau : Complex) * Fp‖ ≤ 9 / 4 := by
    have hsplit :
        (tau : Complex) * Fp =
          (tau : Complex) *
              (growingThetaQDerivativeCoefficient q x 1 *
                growingThetaTwoImageLeadingQ q x) +
            (tau : Complex) * growingThetaTwoImageTailQDerivative q x := by
      dsimp [Fp, growingThetaTwoImageFactorQDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) *
            (growingThetaQDerivativeCoefficient q x 1 *
              growingThetaTwoImageLeadingQ q x)‖ +
          ‖(tau : Complex) * growingThetaTwoImageTailQDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 5 / 4 + 1 := add_le_add hleadDer htailDer
      _ = 9 / 4 := by norm_num
  have hFactorCorr : ‖(tau : Complex) * (Fp / F)‖ ≤ 27 := by
    have heq : ‖(tau : Complex) * (Fp / F)‖ =
        ‖(tau : Complex) * Fp‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) * Fp‖ / ‖F‖ ≤ (9 / 4) / (1 / 12) :=
        div_le_div₀ (by norm_num) hFp (by norm_num) hF
      _ = 27 := by norm_num
  have hF0 : 1 / 3 ≤ ‖F0‖ := by
    dsimp [F0, q]
    rw [growingThetaNearestTailQ_eq_parameter]
    exact one_third_le_norm_growingThetaNearestFactor
      htau htau1 hsector (by constructor <;> norm_num)
  have hF0pos : 0 < ‖F0‖ :=
    (by norm_num : (0 : Real) < 1 / 3).trans_le hF0
  have hQ0 : ‖Q0‖ ≤ growingThetaQDerivativeBound tau := by
    dsimp [Q0, q]
    exact norm_growingThetaNearestTailQDerivative_le
      htau hsector (by norm_num)
  have hBQ : 0 ≤ growingThetaQDerivativeBound tau :=
    growingThetaQDerivativeBound_nonneg tau
  have hDenCorr : ‖(tau : Complex) * (Q0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau * (‖Q0‖ / ‖F0‖) ≤
          tau * (growingThetaQDerivativeBound tau / (1 / 3)) := by
        gcongr
      _ = 3 * tau * growingThetaQDerivativeBound tau := by ring
      _ ≤ 1 := hdenSmall
  have hqge : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hqpos : 0 < ‖q‖ :=
    norm_pos_iff.mpr (growingThetaParameter_ne_zero (sigma := sigma) htau)
  have hq2 : tau ^ 2 ≤ ‖q‖ ^ 2 :=
    pow_le_pow_left₀ htau.le hqge 2
  have hx0 : 0 ≤ x := by linarith [hx.1]
  have hLead :
      ‖(tau : Complex) *
        ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2)‖ ≤
        (Real.pi ^ 2 / tau) * x ^ 2 := by
    rw [norm_mul, norm_div, norm_mul, norm_pow, norm_pow, norm_pow]
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau,
      abs_of_pos Real.pi_pos]
    rw [abs_of_nonneg hx0]
    rw [mul_div_assoc]
    calc
      tau * (Real.pi ^ 2 * (x ^ 2 / ‖q‖ ^ 2)) =
        tau * (Real.pi ^ 2 * x ^ 2) / ‖q‖ ^ 2 := by ring
      _ ≤ (tau * (Real.pi ^ 2 * x ^ 2)) / tau ^ 2 :=
        div_le_div₀ (by positivity) le_rfl (sq_pos_of_pos htau) hq2
      _ = (Real.pi ^ 2 / tau) * x ^ 2 := by
        field_simp [ne_of_gt htau]
  rw [logDeriv_growingThetaRatioQ_eq_twoImage
    htau htau1 hsector hx htail]
  change ‖(tau : Complex) *
      ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
        Fp / F - Q0 / F0)‖ ≤ _
  have hsplit :
      (tau : Complex) *
          ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
            Fp / F - Q0 / F0) =
        (tau : Complex) *
            ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2) +
          (tau : Complex) * (Fp / F) -
          (tau : Complex) * (Q0 / F0) := by ring
  rw [hsplit]
  have hraw :
      ‖(tau : Complex) *
            ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2) +
          (tau : Complex) * (Fp / F) -
          (tau : Complex) * (Q0 / F0)‖ ≤
        (Real.pi ^ 2 / tau) * x ^ 2 + 28 := by
    calc
      _ ≤ ‖(tau : Complex) *
              ((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2)‖ +
            ‖(tau : Complex) * (Fp / F)‖ +
            ‖(tau : Complex) * (Q0 / F0)‖ := by
        exact (norm_sub_le _ _).trans
          (add_le_add (norm_add_le _ _) le_rfl)
      _ ≤ (Real.pi ^ 2 / tau) * x ^ 2 + 27 + 1 :=
        add_le_add (add_le_add hLead hFactorCorr) hDenCorr
      _ = (Real.pi ^ 2 / tau) * x ^ 2 + 28 := by ring
  refine hraw.trans ?_
  have hxSq : (1 / 16 : Real) ≤ x ^ 2 := by
    nlinarith [hx.1, sq_nonneg (x - 1 / 4)]
  have hxRatio : (1 / 16 : Real) ≤ x ^ 2 / tau := by
    rw [le_div_iff₀ htau]
    nlinarith [sq_nonneg x]
  calc
    (Real.pi ^ 2 / tau) * x ^ 2 + 28 =
        Real.pi ^ 2 * (x ^ 2 / tau) + 28 := by ring
    _ ≤ Real.pi ^ 2 * (x ^ 2 / tau) +
        448 * (x ^ 2 / tau) := by nlinarith
    _ = (Real.pi ^ 2 + 448) * x ^ 2 / tau := by ring

lemma growingThetaRatioQ_eq_torusDistance (q : Complex) (x : Real) :
    growingThetaRatioQ q x =
      growingThetaRatioQ q (growingThetaTorusDistance x) := by
  rw [← growingThetaParameter_re_im q]
  simpa only [growingThetaRatioQ_eq_parameter] using
    growingThetaRatio_eq_torusDistance q.re q.im x

/-- The full all-real `r = 1` case of NL0 (5.4), with
`growingThetaTorusDistance x = dist(x, Z)`. -/
theorem exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 →
        ‖(tau : Complex) *
            logDeriv (fun q : Complex => growingThetaRatioQ q x)
              (growingThetaParameter tau sigma)‖ ≤
          (Real.pi ^ 2 + 448) *
            growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tauNear, htauNear0, htauNear1, hnear⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le_firstRegion
  obtain ⟨tauTwo, htauTwo0, htauTwo1, htwo⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le_twoImage
  let tau0 : Real := min tauNear tauTwo
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min htauNear0 htauTwo0
  have htau01 : tau0 ≤ 1 := by
    exact (min_le_left tauNear tauTwo).trans htauNear1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector
  let r : Real := growingThetaTorusDistance x
  have hr := growingThetaTorusDistance_mem_Icc x
  have htauNear : tau ≤ tauNear :=
    htauLe.trans (min_le_left tauNear tauTwo)
  have htauTwo : tau ≤ tauTwo :=
    htauLe.trans (min_le_right tauNear tauTwo)
  have hfun :
      (fun q : Complex => growingThetaRatioQ q x) =
        (fun q : Complex => growingThetaRatioQ q r) := by
    funext q
    exact growingThetaRatioQ_eq_torusDistance q x
  rw [hfun]
  by_cases hquarter : r ≤ 1 / 4
  · have h := hnear htau htauNear hsector ⟨hr.1, hquarter⟩
    calc
      _ ≤ (Real.pi ^ 2 + 1) * r ^ 2 / tau := h
      _ ≤ (Real.pi ^ 2 + 448) * r ^ 2 / tau := by
        have hr2 : 0 ≤ r ^ 2 := sq_nonneg r
        have htauNonneg : 0 ≤ tau := htau.le
        gcongr
        norm_num
  · exact htwo htau htauTwo hsector ⟨by linarith, hr.2⟩

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaQFifthDerivative.lean <==
import EuclideanBallsFormalization.GrowingThetaQFourthDerivative
import Mathlib.Analysis.Complex.Liouville

namespace EuclideanBallsFormalization

open scoped Topology

noncomputable section

/-!
The `r = 5` instance of the growing-alpha estimate (5.4), proved from the
strict sector margin in the NL0 statement and Cauchy's estimate.  Unlike the
fixed boundary convention used by the first four convenience lemmas, NL0
quantifies over a fixed `eta < 1/2`.  A small complex disk then remains inside
the already compiled `|Im q| <= Re q / 2` sector.
-/

def growingThetaFifthSectorRadius (eta : Real) : Real :=
  min (1 / 16) ((1 / 2 - eta) / 4)

lemma growingThetaFifthSectorRadius_pos
    {eta : Real} (heta : eta < 1 / 2) :
    0 < growingThetaFifthSectorRadius eta := by
  unfold growingThetaFifthSectorRadius
  exact lt_min (by norm_num) (div_pos (sub_pos.mpr heta) (by norm_num))

lemma growingThetaFifthSectorRadius_le_one_sixteenth (eta : Real) :
    growingThetaFifthSectorRadius eta ≤ 1 / 16 := by
  exact min_le_left _ _

lemma growingThetaFifthSectorRadius_margin
    {eta : Real} (heta : eta < 1 / 2) :
    eta + 3 * growingThetaFifthSectorRadius eta / 2 ≤ 1 / 2 := by
  have hk := min_le_right (1 / 16 : Real) ((1 / 2 - eta) / 4)
  change eta + 3 * min (1 / 16) ((1 / 2 - eta) / 4) / 2 ≤ 1 / 2
  linarith

lemma growingThetaFifth_disk_geometry
    {eta tau sigma : Real} (heta : eta < 1 / 2) (htau : 0 < tau)
    (hsector : |sigma| ≤ eta * tau)
    {w : Complex}
    (hw : w ∈ Metric.closedBall (growingThetaParameter tau sigma)
      (growingThetaFifthSectorRadius eta * tau)) :
    0 < w.re ∧ |w.im| ≤ w.re / 2 ∧
      tau / 2 ≤ w.re ∧
      w.re ≤ 2 * tau := by
  let k : Real := growingThetaFifthSectorRadius eta
  let q0 : Complex := growingThetaParameter tau sigma
  have hk0 : 0 < k := growingThetaFifthSectorRadius_pos heta
  have hk16 : k ≤ 1 / 16 := growingThetaFifthSectorRadius_le_one_sixteenth eta
  have hk1 : k ≤ 1 := hk16.trans (by norm_num)
  have hdist : ‖w - q0‖ ≤ k * tau := by
    simpa [Metric.mem_closedBall, dist_eq_norm] using hw
  have hreAbs : |w.re - tau| ≤ k * tau := by
    have h := Complex.abs_re_le_norm (w - q0)
    have : |w.re - tau| ≤ ‖w - q0‖ := by
      simpa [q0, growingThetaParameter_re] using h
    exact this.trans hdist
  have himAbs : |w.im - sigma| ≤ k * tau := by
    have h := Complex.abs_im_le_norm (w - q0)
    have : |w.im - sigma| ≤ ‖w - q0‖ := by
      simpa [q0, growingThetaParameter_im] using h
    exact this.trans hdist
  have hreLower : tau - k * tau ≤ w.re := by
    have := neg_le_of_abs_le hreAbs
    linarith
  have hreHalf : tau / 2 ≤ w.re := by
    have hktau : k * tau ≤ tau / 16 :=
      by simpa [div_eq_mul_inv, mul_comm] using
        (mul_le_mul_of_nonneg_right hk16 htau.le)
    linarith
  have hrePos : 0 < w.re := (half_pos htau).trans_le hreHalf
  have hreUpper : w.re ≤ 2 * tau := by
    have := le_of_abs_le hreAbs
    have hktau : k * tau ≤ tau :=
      by simpa using (mul_le_mul_of_nonneg_right hk1 htau.le)
    linarith
  have himTriangle : |w.im| ≤ |sigma| + |w.im - sigma| := by
    calc
      |w.im| = |sigma + (w.im - sigma)| := by ring_nf
      _ ≤ |sigma| + |w.im - sigma| := abs_add_le _ _
  have himUpper : |w.im| ≤ (eta + k) * tau := by
    calc
      |w.im| ≤ |sigma| + |w.im - sigma| := himTriangle
      _ ≤ eta * tau + k * tau := add_le_add hsector himAbs
      _ = (eta + k) * tau := by ring
  have hmargin := growingThetaFifthSectorRadius_margin heta
  have hsectorW : |w.im| ≤ w.re / 2 := by
    calc
      |w.im| ≤ (eta + k) * tau := himUpper
      _ ≤ (tau - k * tau) / 2 := by
        nlinarith
      _ ≤ w.re / 2 := by linarith
  exact ⟨hrePos, hsectorW, hreHalf, hreUpper⟩

private theorem differentiableOn_logDeriv_growingThetaRatioQ_fifthDisk
    {eta tau sigma x : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2)
    (htau : 0 < tau) (htau1 : tau ≤ 1 / 2)
    (hsector : |sigma| ≤ eta * tau) :
    DifferentiableOn Complex
      (fun q : Complex =>
        logDeriv (fun z : Complex => growingThetaRatioQ z x) q)
      (Metric.closedBall (growingThetaParameter tau sigma)
        (growingThetaFifthSectorRadius eta * tau)) := by
  intro w hw
  obtain ⟨hwre, hwsector, -, hwupper⟩ :=
    growingThetaFifth_disk_geometry heta htau hsector hw
  have hw1 : w.re ≤ 1 := hwupper.trans (by linarith)
  let r : Real := growingThetaTorusDistance x
  have hr := growingThetaTorusDistance_mem_Icc x
  have hfun :
      (fun z : Complex => growingThetaRatioQ z x) =
        (fun z : Complex => growingThetaRatioQ z r) := by
    funext z
    exact growingThetaRatioQ_eq_torusDistance z x
  rw [hfun]
  have hwEq : growingThetaParameter w.re w.im = w := by
    exact growingThetaParameter_re_im w
  by_cases hquarter : r ≤ 1 / 4
  · have h := hasDerivAt_logDeriv_growingThetaRatioQ_nearest
      hwre hw1 hwsector ⟨hr.1, hquarter⟩
    rw [hwEq] at h
    exact h.differentiableAt.differentiableWithinAt
  · have h := hasDerivAt_logDeriv_growingThetaRatioQ_twoImage
      hwre hw1 hwsector ⟨by linarith, hr.2⟩
    rw [hwEq] at h
    exact h.differentiableAt.differentiableWithinAt

/-- The fixed-order form of NL0 (5.4).  The order is arbitrary but fixed;
the constants may depend on it and on the strict sector parameter `eta`. -/
theorem exists_tau0_C_norm_scaled_iteratedDeriv_logDeriv_growingThetaRatioQ_le
    (m : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 Cm : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < Cm ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ eta * tau →
        ‖(tau : Complex) ^ (m + 1) *
            iteratedDeriv m
              (fun q : Complex =>
                logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
              (growingThetaParameter tau sigma)‖ ≤
          Cm * growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tauBase, htauBase0, -, hbase⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le
  let k : Real := growingThetaFifthSectorRadius eta
  let tau0 : Real := min (tauBase / 2) (1 / 2)
  let C1 : Real := Real.pi ^ 2 + 448
  let Cm : Real := 4 * (Nat.factorial m : Real) * C1 / k ^ m
  have hk0 : 0 < k := growingThetaFifthSectorRadius_pos heta
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min (half_pos htauBase0) (by norm_num)
  have htau01 : tau0 ≤ 1 :=
    (min_le_right (tauBase / 2) (1 / 2)).trans (by norm_num)
  have hC1 : 0 < C1 := by
    dsimp [C1]
    positivity
  have hCm : 0 < Cm := by
    dsimp [Cm]
    positivity
  refine ⟨tau0, Cm, htau0, htau01, hCm, ?_⟩
  intro tau sigma x htau htauLe hsector
  let q0 : Complex := growingThetaParameter tau sigma
  let R : Real := k * tau
  let f : Complex → Complex := fun q =>
    logDeriv (fun z : Complex => growingThetaRatioQ z x) q
  have htauHalf : tau ≤ 1 / 2 :=
    htauLe.trans (min_le_right (tauBase / 2) (1 / 2))
  have htauBase : 2 * tau ≤ tauBase := by
    have h := htauLe.trans (min_le_left (tauBase / 2) (1 / 2))
    linarith
  have hR : 0 < R := mul_pos hk0 htau
  have hdiffOn : DifferentiableOn Complex f (Metric.closedBall q0 R) := by
    simpa [f, q0, R, k] using
      differentiableOn_logDeriv_growingThetaRatioQ_fifthDisk
        heta0 heta htau htauHalf hsector (x := x)
  have hdiff : DiffContOnCl Complex f (Metric.ball q0 R) :=
    (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hboundary : ∀ w ∈ Metric.sphere q0 R,
      ‖f w‖ ≤ 4 * C1 * growingThetaTorusDistance x ^ 2 / tau ^ 2 := by
    intro w hw
    have hwClosed : w ∈ Metric.closedBall q0 R :=
      Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le
    obtain ⟨hwre, hwsector, hwlower, hwupper⟩ :=
      growingThetaFifth_disk_geometry heta htau hsector (by
        simpa [q0, R, k] using hwClosed)
    have hwBase : w.re ≤ tauBase := hwupper.trans htauBase
    have hwEq : growingThetaParameter w.re w.im = w :=
      growingThetaParameter_re_im w
    have hs := hbase hwre hwBase hwsector (x := x)
    rw [hwEq] at hs
    have hmul : w.re * ‖f w‖ ≤
        C1 * growingThetaTorusDistance x ^ 2 / w.re := by
      simpa [f, C1, norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos hwre] using hs
    have hfdiv : ‖f w‖ ≤
        C1 * growingThetaTorusDistance x ^ 2 / w.re ^ 2 := by
      calc
        ‖f w‖ ≤ (C1 * growingThetaTorusDistance x ^ 2 / w.re) / w.re :=
          (le_div_iff₀ hwre).2 (by simpa [mul_comm] using hmul)
        _ = C1 * growingThetaTorusDistance x ^ 2 / w.re ^ 2 := by
          field_simp [ne_of_gt hwre]
    have hsq : tau ^ 2 / 4 ≤ w.re ^ 2 := by
      nlinarith [sq_nonneg (w.re - tau / 2)]
    have hnum : 0 ≤ C1 * growingThetaTorusDistance x ^ 2 := by positivity
    calc
      ‖f w‖ ≤ C1 * growingThetaTorusDistance x ^ 2 / w.re ^ 2 := hfdiv
      _ ≤ C1 * growingThetaTorusDistance x ^ 2 / (tau ^ 2 / 4) := by
        exact div_le_div₀ hnum le_rfl (by positivity) hsq
      _ = 4 * C1 * growingThetaTorusDistance x ^ 2 / tau ^ 2 := by
        field_simp [ne_of_gt htau]
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := f) m hR hdiff hboundary
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  calc
    tau ^ (m + 1) * ‖iteratedDeriv m f q0‖ ≤
        tau ^ (m + 1) *
          ((Nat.factorial m : Real) *
            (4 * C1 * growingThetaTorusDistance x ^ 2 / tau ^ 2) /
              R ^ m) :=
      mul_le_mul_of_nonneg_left hcauchy (pow_nonneg htau.le (m + 1))
    _ = Cm * growingThetaTorusDistance x ^ 2 / tau := by
      dsimp [R, Cm, k]
      rw [pow_succ]
      field_simp [ne_of_gt htau, ne_of_gt hk0]
      have hcancel : tau ^ m * tau⁻¹ ^ m = 1 := by
        rw [← mul_pow]
        simp [ne_of_gt htau]
      calc
        tau ^ m * growingThetaTorusDistance x ^ 2 /
            (tau * growingThetaFifthSectorRadius eta) ^ m =
          (tau ^ m * tau⁻¹ ^ m) * growingThetaTorusDistance x ^ 2 *
            (growingThetaFifthSectorRadius eta)⁻¹ ^ m := by
              simp only [div_eq_mul_inv, mul_pow, mul_inv_rev, inv_pow]
              ring
        _ = growingThetaTorusDistance x ^ 2 /
            growingThetaFifthSectorRadius eta ^ m := by
              rw [hcancel]
              simp [div_eq_mul_inv, inv_pow]

/-- The all-real `r = 5` instance of NL0 (5.4), with the strict sector
parameter exactly as stated in NL0. -/
theorem exists_tau0_C5_norm_scaled_fifthLogDeriv_growingThetaRatioQ_le
    {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C5 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧ 0 < C5 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ eta * tau →
        ‖(tau : Complex) ^ 5 *
            deriv (fun q : Complex =>
              deriv (fun z : Complex =>
                deriv (fun y : Complex =>
                  deriv (fun v : Complex =>
                    logDeriv (fun w : Complex => growingThetaRatioQ w x) v) y) z) q)
              (growingThetaParameter tau sigma)‖ ≤
          C5 * growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tauBase, htauBase0, htauBase1, hbase⟩ :=
    exists_tau0_norm_scaled_logDeriv_growingThetaRatioQ_le
  let k : Real := growingThetaFifthSectorRadius eta
  let tau0 : Real := min (tauBase / 2) (1 / 2)
  let C1 : Real := Real.pi ^ 2 + 448
  let C5 : Real := 96 * C1 / k ^ 4
  have hk0 : 0 < k := growingThetaFifthSectorRadius_pos heta
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min (half_pos htauBase0) (by norm_num)
  have htau01 : tau0 ≤ 1 :=
    (min_le_right (tauBase / 2) (1 / 2)).trans (by norm_num)
  have hC1 : 0 < C1 := by
    dsimp [C1]
    positivity
  have hC5 : 0 < C5 := by
    dsimp [C5]
    positivity
  refine ⟨tau0, C5, htau0, htau01, hC5, ?_⟩
  intro tau sigma x htau htauLe hsector
  let q0 : Complex := growingThetaParameter tau sigma
  let R : Real := k * tau
  let f : Complex → Complex := fun q =>
    logDeriv (fun z : Complex => growingThetaRatioQ z x) q
  have htauHalf : tau ≤ 1 / 2 :=
    htauLe.trans (min_le_right (tauBase / 2) (1 / 2))
  have htauBase : 2 * tau ≤ tauBase := by
    have h := htauLe.trans (min_le_left (tauBase / 2) (1 / 2))
    linarith
  have hR : 0 < R := mul_pos hk0 htau
  have hdiffOn : DifferentiableOn Complex f (Metric.closedBall q0 R) := by
    simpa [f, q0, R, k] using
      differentiableOn_logDeriv_growingThetaRatioQ_fifthDisk
        heta0 heta htau htauHalf hsector (x := x)
  have hdiff : DiffContOnCl Complex f (Metric.ball q0 R) := by
    exact (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hboundary : ∀ w ∈ Metric.sphere q0 R,
      ‖f w‖ ≤ 4 * C1 * growingThetaTorusDistance x ^ 2 / tau ^ 2 := by
    intro w hw
    have hwClosed : w ∈ Metric.closedBall q0 R :=
      Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le
    obtain ⟨hwre, hwsector, hwlower, hwupper⟩ :=
      growingThetaFifth_disk_geometry heta htau hsector (by
        simpa [q0, R, k] using hwClosed)
    have hwBase : w.re ≤ tauBase := hwupper.trans htauBase
    have hwEq : growingThetaParameter w.re w.im = w :=
      growingThetaParameter_re_im w
    have hs := hbase hwre hwBase hwsector (x := x)
    rw [hwEq] at hs
    have hmul : w.re * ‖f w‖ ≤
        C1 * growingThetaTorusDistance x ^ 2 / w.re := by
      simpa [f, C1, norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos hwre] using hs
    have hfdiv : ‖f w‖ ≤
        C1 * growingThetaTorusDistance x ^ 2 / w.re ^ 2 := by
      calc
        ‖f w‖ ≤ (C1 * growingThetaTorusDistance x ^ 2 / w.re) / w.re :=
          (le_div_iff₀ hwre).2 (by simpa [mul_comm] using hmul)
        _ = C1 * growingThetaTorusDistance x ^ 2 / w.re ^ 2 := by
          field_simp [ne_of_gt hwre]
    have hsq : tau ^ 2 / 4 ≤ w.re ^ 2 := by
      nlinarith [sq_nonneg (w.re - tau / 2)]
    have hnum : 0 ≤ C1 * growingThetaTorusDistance x ^ 2 := by positivity
    calc
      ‖f w‖ ≤ C1 * growingThetaTorusDistance x ^ 2 / w.re ^ 2 := hfdiv
      _ ≤ C1 * growingThetaTorusDistance x ^ 2 / (tau ^ 2 / 4) := by
        exact div_le_div₀ hnum le_rfl (by positivity) hsq
      _ = 4 * C1 * growingThetaTorusDistance x ^ 2 / tau ^ 2 := by
        field_simp [ne_of_gt htau]
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := f) 4 hR hdiff hboundary
  have hiter :
      ‖iteratedDeriv 4 f q0‖ ≤
        24 * (4 * C1 * growingThetaTorusDistance x ^ 2 / tau ^ 2) /
          R ^ 4 := by
    norm_num at hcauchy ⊢
    exact hcauchy
  have htarget :
      deriv (fun q : Complex =>
        deriv (fun z : Complex =>
          deriv (fun y : Complex =>
            deriv (fun v : Complex =>
              logDeriv (fun w : Complex => growingThetaRatioQ w x) v) y) z) q) q0 =
        iteratedDeriv 4 f q0 := by
    simp [f, iteratedDeriv_succ]
  rw [htarget, norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  calc
    tau ^ 5 * ‖iteratedDeriv 4 f q0‖ ≤
        tau ^ 5 *
          (24 * (4 * C1 * growingThetaTorusDistance x ^ 2 / tau ^ 2) /
            R ^ 4) := mul_le_mul_of_nonneg_left hiter (pow_nonneg htau.le 5)
    _ = C5 * growingThetaTorusDistance x ^ 2 / tau := by
      dsimp [R, C5, k]
      field_simp [ne_of_gt htau, ne_of_gt hk0]
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaQFourthDerivative.lean <==
import EuclideanBallsFormalization.GrowingThetaQThirdDerivative

namespace EuclideanBallsFormalization

open scoped BigOperators Topology
open Filter

noncomputable section

/-!
The `r = 4` complex-`q` derivative in NL0 (5.4).

This file continues the same fixed-order recurrence already audited for
`r = 1,2,3`.  The positive scale `tau` remains fixed and differentiation is
in the genuinely complex variable `q`.  No new mathematical route is used.
-/

/-- The third complex `q` derivative of the first logarithmic coefficient of
a normalized Poisson image. -/
def growingThetaQDerivativeCoefficientQThirdDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  -(24 * (Real.pi ^ 2 : Complex) *
      (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)) /
    q ^ 5

lemma hasDerivAt_growingThetaQDerivativeCoefficientQSecondDerivative_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaQDerivativeCoefficientQSecondDerivative w x ell)
      (growingThetaQDerivativeCoefficientQThirdDerivative q x ell) q := by
  let A : Complex := 6 * (Real.pi ^ 2 : Complex) *
    (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)
  have h := (hasDerivAt_const q A).div ((hasDerivAt_id q).pow 4)
    (pow_ne_zero 4 hq)
  change HasDerivAt (fun w : Complex => A / w ^ 4)
    (growingThetaQDerivativeCoefficientQThirdDerivative q x ell) q
  exact h.congr_deriv (by
    dsimp [A, growingThetaQDerivativeCoefficientQThirdDerivative]
    field_simp [hq]
    ring)

/-- The derivative of the coefficient multiplying a normalized image after
three complex `q` derivatives. -/
def growingThetaQThirdDerivativeCoefficientQDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  growingThetaQDerivativeCoefficientQThirdDerivative q x ell +
    3 * growingThetaQDerivativeCoefficientQDerivative q x ell ^ 2 +
    3 * growingThetaQDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficientQSecondDerivative q x ell +
    3 * growingThetaQDerivativeCoefficient q x ell ^ 2 *
      growingThetaQDerivativeCoefficientQDerivative q x ell

lemma hasDerivAt_growingThetaQThirdDerivativeCoefficient_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaQThirdDerivativeCoefficient w x ell)
      (growingThetaQThirdDerivativeCoefficientQDerivative q x ell) q := by
  have hBqq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQSecondDerivative_q hq x ell
  have hBq := hasDerivAt_growingThetaQDerivativeCoefficientQDerivative_q
    hq x ell
  have hB := hasDerivAt_growingThetaQDerivativeCoefficient_q hq x ell
  have h := (hBqq.add ((hB.mul hBq).const_mul 3)).add (hB.pow 3)
  have hfun :
      (fun w : Complex => growingThetaQThirdDerivativeCoefficient w x ell) =
        (fun w : Complex =>
          growingThetaQDerivativeCoefficientQSecondDerivative w x ell +
            3 * (growingThetaQDerivativeCoefficient w x ell *
              growingThetaQDerivativeCoefficientQDerivative w x ell) +
            growingThetaQDerivativeCoefficient w x ell ^ 3) := by
    funext w
    unfold growingThetaQThirdDerivativeCoefficient
    ring
  rw [hfun]
  exact h.congr_deriv (by
    unfold growingThetaQThirdDerivativeCoefficientQDerivative
    ring)

/-- The coefficient multiplying a normalized image after four complex
`q` derivatives. -/
def growingThetaQFourthDerivativeCoefficient
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  growingThetaQThirdDerivativeCoefficientQDerivative q x ell +
    growingThetaQThirdDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficient q x ell

/-- A summand of the four-times differentiated nearest-image tail. -/
def growingThetaNearestTailQFourthDerivativeTerm
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    growingThetaQFourthDerivativeCoefficient q x ell *
      growingThetaNormalizedDualImageQ q x ell

/-- The termwise fourth complex `q` derivative of the nearest-image tail. -/
def growingThetaNearestTailQFourthDerivative
    (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int, growingThetaNearestTailQFourthDerivativeTerm q x ell

lemma hasDerivAt_growingThetaNearestTailQThirdDerivativeTerm_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaNearestTailQThirdDerivativeTerm w x ell)
      (growingThetaNearestTailQFourthDerivativeTerm q x ell) q := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQThirdDerivativeTerm,
      growingThetaNearestTailQFourthDerivativeTerm] using
      (hasDerivAt_const q (0 : Complex))
  · have hC := hasDerivAt_growingThetaQThirdDerivativeCoefficient_q
      hq x ell
    have hI := hasDerivAt_growingThetaNormalizedDualImageQ hq x ell
    have h := hC.mul hI
    simp only [growingThetaNearestTailQThirdDerivativeTerm, hell, if_false,
      growingThetaNearestTailQFourthDerivativeTerm]
    exact h.congr_deriv (by
      unfold growingThetaQFourthDerivativeCoefficient
      ring)

lemma norm_growingThetaQDerivativeCoefficientQThirdDerivative_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQDerivativeCoefficientQThirdDerivative w x ell‖ ≤
      (1536 * Real.pi ^ 2 / tau ^ 5) *
        (Int.natAbs ell : Real) ^ 2 := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm
      (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤ ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have hreLower : tau / 2 ≤ w.re := by
    have := neg_lt_of_abs_lt hreDiff
    linarith
  have hreNonneg : 0 ≤ w.re := hreLower.trans' (by positivity)
  have hnormLower : tau / 2 ≤ ‖w‖ := by
    calc
      tau / 2 ≤ w.re := hreLower
      _ = |w.re| := (abs_of_nonneg hreNonneg).symm
      _ ≤ ‖w‖ := Complex.abs_re_le_norm w
  have hdenLower : (tau / 2) ^ 5 ≤ ‖w‖ ^ 5 :=
    pow_le_pow_left₀ (by positivity) hnormLower 5
  have hgap := abs_growingThetaNearestImageGap_le hx hell
  have hgapCast :
      ‖(((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)‖ =
        |growingThetaNearestImageGap x ell| := by
    have heq :
        ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
          ((growingThetaNearestImageGap x ell : Real) : Complex) := by
      unfold growingThetaNearestImageGap
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
  rw [growingThetaQDerivativeCoefficientQThirdDerivative, norm_div,
    norm_neg, norm_mul, norm_mul, norm_pow, hgapCast]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos,
    norm_pow]
  rw [show ‖(24 : Complex)‖ = (24 : Real) by norm_num]
  calc
    24 * Real.pi ^ 2 * |growingThetaNearestImageGap x ell| / ‖w‖ ^ 5 ≤
        (24 * Real.pi ^ 2 *
          (2 * (Int.natAbs ell : Real) ^ 2)) / (tau / 2) ^ 5 := by
      exact div_le_div₀ (by positivity)
        (mul_le_mul_of_nonneg_left hgap (by positivity))
        (by positivity) hdenLower
    _ = (1536 * Real.pi ^ 2 / tau ^ 5) *
        (Int.natAbs ell : Real) ^ 2 := by
      field_simp [ne_of_gt htau]
      ring

lemma norm_growingThetaQThirdDerivativeCoefficientQDerivative_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQThirdDerivativeCoefficientQDerivative w x ell‖ ≤
      (1536 * Real.pi ^ 2 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 2 +
        (7680 * Real.pi ^ 4 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 4 +
        (6144 * Real.pi ^ 6 / tau ^ 7) *
          (Int.natAbs ell : Real) ^ 6 := by
  let n : Real := (Int.natAbs ell : Real)
  let B : Complex := growingThetaQDerivativeCoefficient w x ell
  let Bq : Complex := growingThetaQDerivativeCoefficientQDerivative w x ell
  let Bqq : Complex :=
    growingThetaQDerivativeCoefficientQSecondDerivative w x ell
  have hBqqq :=
    norm_growingThetaQDerivativeCoefficientQThirdDerivative_le_on_ball
      htau hx hw hell
  have hBqq :=
    norm_growingThetaQDerivativeCoefficientQSecondDerivative_le_on_ball
      htau hx hw hell
  have hBq := norm_growingThetaQDerivativeCoefficientQDerivative_le_on_ball
    htau hx hw hell
  have hB := norm_growingThetaQDerivativeCoefficient_le_on_ball
    htau hsector hx hw hell
  have hBq2 :
      ‖(3 : Complex) * Bq ^ 2‖ ≤
        (3072 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 := by
    rw [norm_mul, norm_pow]
    norm_num
    have hpow := pow_le_pow_left₀ (norm_nonneg Bq) hBq 2
    calc
      3 * ‖Bq‖ ^ 2 ≤
          3 * ((32 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) ^ 2 := by gcongr
      _ = (3072 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 := by ring
  have hBBqq :
      ‖(3 : Complex) * B * Bqq‖ ≤
        (4608 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 := by
    rw [norm_mul, norm_mul]
    norm_num
    calc
      3 * ‖B‖ * ‖Bqq‖ ≤
          3 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
            ((192 * Real.pi ^ 2 / tau ^ 4) * n ^ 2) := by gcongr
      _ = (4608 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 := by ring
  have hB2Bq :
      ‖(3 : Complex) * B ^ 2 * Bq‖ ≤
        (6144 * Real.pi ^ 6 / tau ^ 7) * n ^ 6 := by
    rw [norm_mul, norm_mul, norm_pow]
    norm_num
    have hB2 := pow_le_pow_left₀ (norm_nonneg B) hB 2
    calc
      3 * ‖B‖ ^ 2 * ‖Bq‖ ≤
          3 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 2 *
            ((32 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) := by gcongr
      _ = (6144 * Real.pi ^ 6 / tau ^ 7) * n ^ 6 := by ring
  unfold growingThetaQThirdDerivativeCoefficientQDerivative
  dsimp [B, Bq, Bqq, n] at hBqqq hBq2 hBBqq hB2Bq ⊢
  calc
    ‖growingThetaQDerivativeCoefficientQThirdDerivative w x ell +
        3 * growingThetaQDerivativeCoefficientQDerivative w x ell ^ 2 +
        3 * growingThetaQDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficientQSecondDerivative w x ell +
        3 * growingThetaQDerivativeCoefficient w x ell ^ 2 *
          growingThetaQDerivativeCoefficientQDerivative w x ell‖ ≤
      ‖growingThetaQDerivativeCoefficientQThirdDerivative w x ell‖ +
        ‖(3 : Complex) *
          growingThetaQDerivativeCoefficientQDerivative w x ell ^ 2‖ +
        ‖(3 : Complex) * growingThetaQDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficientQSecondDerivative w x ell‖ +
        ‖(3 : Complex) * growingThetaQDerivativeCoefficient w x ell ^ 2 *
          growingThetaQDerivativeCoefficientQDerivative w x ell‖ := by
      exact (norm_add_le _ _).trans
        (add_le_add ((norm_add_le _ _).trans
          (add_le_add (norm_add_le _ _) le_rfl)) le_rfl)
    _ ≤ (1536 * Real.pi ^ 2 / tau ^ 5) * (Int.natAbs ell : Real) ^ 2 +
          (3072 * Real.pi ^ 4 / tau ^ 6) * (Int.natAbs ell : Real) ^ 4 +
          (4608 * Real.pi ^ 4 / tau ^ 6) * (Int.natAbs ell : Real) ^ 4 +
          (6144 * Real.pi ^ 6 / tau ^ 7) *
            (Int.natAbs ell : Real) ^ 6 := by
      exact add_le_add (add_le_add (add_le_add hBqqq hBq2) hBBqq) hB2Bq
    _ = _ := by ring

lemma norm_growingThetaQFourthDerivativeCoefficient_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQFourthDerivativeCoefficient w x ell‖ ≤
      (1536 * Real.pi ^ 2 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 2 +
        (9216 * Real.pi ^ 4 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 4 +
        (12288 * Real.pi ^ 6 / tau ^ 7) *
          (Int.natAbs ell : Real) ^ 6 +
        (4096 * Real.pi ^ 8 / tau ^ 8) *
          (Int.natAbs ell : Real) ^ 8 := by
  let n : Real := (Int.natAbs ell : Real)
  have hCq :=
    norm_growingThetaQThirdDerivativeCoefficientQDerivative_le_on_ball
      htau hsector hx hw hell
  have hC := norm_growingThetaQThirdDerivativeCoefficient_le_on_ball
    htau hsector hx hw hell
  have hB := norm_growingThetaQDerivativeCoefficient_le_on_ball
    htau hsector hx hw hell
  have hCB :
      ‖growingThetaQThirdDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficient w x ell‖ ≤
        (1536 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 +
          (6144 * Real.pi ^ 6 / tau ^ 7) * n ^ 6 +
          (4096 * Real.pi ^ 8 / tau ^ 8) * n ^ 8 := by
    rw [norm_mul]
    calc
      ‖growingThetaQThirdDerivativeCoefficient w x ell‖ *
          ‖growingThetaQDerivativeCoefficient w x ell‖ ≤
        ((192 * Real.pi ^ 2 / tau ^ 4) * n ^ 2 +
          (768 * Real.pi ^ 4 / tau ^ 5) * n ^ 4 +
          (512 * Real.pi ^ 6 / tau ^ 6) * n ^ 6) *
            ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) := by gcongr
      _ = _ := by ring
  unfold growingThetaQFourthDerivativeCoefficient
  dsimp [n] at hCq hCB ⊢
  calc
    ‖growingThetaQThirdDerivativeCoefficientQDerivative w x ell +
        growingThetaQThirdDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficient w x ell‖ ≤
      ‖growingThetaQThirdDerivativeCoefficientQDerivative w x ell‖ +
        ‖growingThetaQThirdDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficient w x ell‖ := norm_add_le _ _
    _ ≤ _ := by
      exact add_le_add hCq hCB |>.trans_eq (by ring)

def growingThetaQFourthDerivativeMajorant
    (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((1536 * Real.pi ^ 2 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 2 +
        (9216 * Real.pi ^ 4 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 4 +
        (12288 * Real.pi ^ 6 / tau ^ 7) *
          (Int.natAbs ell : Real) ^ 6 +
        (4096 * Real.pi ^ 8 / tau ^ 8) *
          (Int.natAbs ell : Real) ^ 8) *
      Real.exp (-(growingThetaQDerivativeDecayBase / tau) *
        (Int.natAbs ell : Real))

lemma summable_growingThetaQFourthDerivativeMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQFourthDerivativeMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaQDerivativeDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaQDerivativeDecayBase / tau :=
      div_pos growingThetaQDerivativeDecayBase_pos htau
    linarith
  have hs2 : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  have hs4 : Summable (fun n : Nat => (n : Real) ^ 4 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 4 hr
  have hs6 : Summable (fun n : Nat => (n : Real) ^ 6 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 6 hr
  have hs8 : Summable (fun n : Nat => (n : Real) ^ 8 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 8 hr
  have hs := (((hs2.mul_left (1536 * Real.pi ^ 2 / tau ^ 5)).add
    (hs4.mul_left (9216 * Real.pi ^ 4 / tau ^ 6))).add
    (hs6.mul_left (12288 * Real.pi ^ 6 / tau ^ 7))).add
    (hs8.mul_left (4096 * Real.pi ^ 8 / tau ^ 8))
  have hfull : Summable (fun ell : Int =>
      ((1536 * Real.pi ^ 2 / tau ^ 5) *
            (Int.natAbs ell : Real) ^ 2 +
          (9216 * Real.pi ^ 4 / tau ^ 6) *
            (Int.natAbs ell : Real) ^ 4 +
          (12288 * Real.pi ^ 6 / tau ^ 7) *
            (Int.natAbs ell : Real) ^ 6 +
          (4096 * Real.pi ^ 8 / tau ^ 8) *
            (Int.natAbs ell : Real) ^ 8) *
        Real.exp (-(growingThetaQDerivativeDecayBase / tau) *
          (Int.natAbs ell : Real))) := by
    apply Summable.of_nat_of_neg
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
  apply hfull.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQFourthDerivativeMajorant, hell]

lemma norm_growingThetaNearestTailQFourthDerivativeTerm_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaNearestTailQFourthDerivativeTerm w x ell‖ ≤
      growingThetaQFourthDerivativeMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQFourthDerivativeTerm,
      growingThetaQFourthDerivativeMajorant, hell]
  · rw [growingThetaNearestTailQFourthDerivativeTerm, if_neg hell,
      norm_mul, growingThetaQFourthDerivativeMajorant, if_neg hell]
    exact mul_le_mul
      (norm_growingThetaQFourthDerivativeCoefficient_le_on_ball
        htau hsector hx hw hell)
      (norm_growingThetaNormalizedDualImageQ_le_on_ball
        htau hsector hx hw hell)
      (norm_nonneg _) (by positivity)

/-- Locally uniform termwise fourth complex differentiation of the
nearest-image tail, the first analytic node of the `r = 4` instance. -/
theorem hasDerivAt_growingThetaNearestTailQThirdDerivative_q
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQThirdDerivative q x)
      (growingThetaNearestTailQFourthDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaQFourthDerivativeMajorant htau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun w : Complex =>
        growingThetaNearestTailQThirdDerivativeTerm w x ell)
        (growingThetaNearestTailQFourthDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaNearestTailQThirdDerivativeTerm_q
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaNearestTailQFourthDerivativeTerm q x ell‖ ≤
        growingThetaQFourthDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaNearestTailQFourthDerivativeTerm_le_on_ball
      htau hsector hx hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable
      (growingThetaNearestTailQThirdDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQThirdDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQThirdDerivativeTerm_le_on_ball
      htau hsector hx hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hq0U
  simpa [growingThetaNearestTailQThirdDerivative,
    growingThetaNearestTailQFourthDerivative, q0, U] using hder

/-- Spatial derivative of the third `q` derivative of the first logarithmic
image coefficient. -/
def growingThetaQDerivativeCoefficientQThirdSpatialDerivative
    (q : Complex) (ell : Int) : Complex :=
  (48 * (Real.pi ^ 2 : Complex) * (ell : Complex)) / q ^ 5

lemma hasDerivAt_growingThetaQDerivativeCoefficientQThirdDerivative_spatial
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQDerivativeCoefficientQThirdDerivative q y ell)
      (growingThetaQDerivativeCoefficientQThirdSpatialDerivative q ell) x := by
  have hcast : HasDerivAt (fun y : Real => (y : Complex)) 1 x :=
    (hasDerivAt_id (x : Complex)).comp_ofReal
  have hraw := (hcast.const_mul
    ((48 * (Real.pi ^ 2 : Complex) * (ell : Complex)) / q ^ 5)).const_add
      (-(24 * (Real.pi ^ 2 : Complex) * (ell : Complex) ^ 2) / q ^ 5)
  have hfun : (fun y : Real =>
      growingThetaQDerivativeCoefficientQThirdDerivative q y ell) =
      (fun y : Real =>
        -(24 * (Real.pi ^ 2 : Complex) * (ell : Complex) ^ 2) / q ^ 5 +
          ((48 * (Real.pi ^ 2 : Complex) * (ell : Complex)) / q ^ 5) *
            (y : Complex)) := by
    funext y
    dsimp [growingThetaQDerivativeCoefficientQThirdDerivative]
    ring
  rw [hfun]
  simpa [growingThetaQDerivativeCoefficientQThirdSpatialDerivative] using hraw

/-- First spatial derivative of the four-times-`q`-differentiated image
coefficient. -/
def growingThetaQFourthDerivativeCoefficientSpatialDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  growingThetaQDerivativeCoefficientQThirdSpatialDerivative q ell +
    6 * growingThetaQDerivativeCoefficientQDerivative q x ell *
      growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
    4 * growingThetaQDerivativeCoefficientSpatialDerivative q ell *
      growingThetaQDerivativeCoefficientQSecondDerivative q x ell +
    4 * growingThetaQDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell +
    12 * growingThetaQDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficientSpatialDerivative q ell *
      growingThetaQDerivativeCoefficientQDerivative q x ell +
    6 * growingThetaQDerivativeCoefficient q x ell ^ 2 *
      growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
    4 * growingThetaQDerivativeCoefficient q x ell ^ 3 *
      growingThetaQDerivativeCoefficientSpatialDerivative q ell

/-- Second spatial derivative of the four-times-`q`-differentiated image
coefficient. -/
def growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  6 * growingThetaQDerivativeCoefficientQSpatialDerivative q ell ^ 2 +
    8 * growingThetaQDerivativeCoefficientSpatialDerivative q ell *
      growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell +
    12 * growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2 *
      growingThetaQDerivativeCoefficientQDerivative q x ell +
    24 * growingThetaQDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficientSpatialDerivative q ell *
      growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
    12 * growingThetaQDerivativeCoefficient q x ell ^ 2 *
      growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2

lemma hasDerivAt_growingThetaQFourthDerivativeCoefficient_spatial
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQFourthDerivativeCoefficient q y ell)
      (growingThetaQFourthDerivativeCoefficientSpatialDerivative q x ell) x := by
  have hBqqq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQThirdDerivative_spatial
      q x ell
  have hBqq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQSecondDerivative_spatial
      q x ell
  have hBq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQDerivative_spatial q x ell
  have hB := hasDerivAt_growingThetaQDerivativeCoefficient q x ell
  have h := ((((hBqqq.add ((hBq.pow 2).const_mul 3)).add
    ((hB.mul hBqq).const_mul 4)).add
    (((hB.pow 2).mul hBq).const_mul 6)).add (hB.pow 4))
  have hfun :
      (fun y : Real => growingThetaQFourthDerivativeCoefficient q y ell) =
        (fun y : Real =>
          growingThetaQDerivativeCoefficientQThirdDerivative q y ell +
            3 * growingThetaQDerivativeCoefficientQDerivative q y ell ^ 2 +
            4 * growingThetaQDerivativeCoefficient q y ell *
              growingThetaQDerivativeCoefficientQSecondDerivative q y ell +
            6 * growingThetaQDerivativeCoefficient q y ell ^ 2 *
              growingThetaQDerivativeCoefficientQDerivative q y ell +
            growingThetaQDerivativeCoefficient q y ell ^ 4) := by
    funext y
    unfold growingThetaQFourthDerivativeCoefficient
      growingThetaQThirdDerivativeCoefficientQDerivative
      growingThetaQThirdDerivativeCoefficient
    ring
  rw [hfun]
  refine (h.congr_of_eventuallyEq ?_).congr_deriv ?_
  · filter_upwards [] with y
    simp only [Pi.add_apply, Pi.mul_apply, Pi.pow_apply]
    ring
  · unfold growingThetaQFourthDerivativeCoefficientSpatialDerivative
    simp only [Pi.pow_apply, Nat.reduceSub]
    ring_nf

lemma hasDerivAt_growingThetaQFourthDerivativeCoefficientSpatialDerivative
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQFourthDerivativeCoefficientSpatialDerivative q y ell)
      (growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
        q x ell) x := by
  let Bx : Complex :=
    growingThetaQDerivativeCoefficientSpatialDerivative q ell
  let Bqx : Complex :=
    growingThetaQDerivativeCoefficientQSpatialDerivative q ell
  let Bqqx : Complex :=
    growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell
  let Bqqqx : Complex :=
    growingThetaQDerivativeCoefficientQThirdSpatialDerivative q ell
  have hB := hasDerivAt_growingThetaQDerivativeCoefficient q x ell
  have hBq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQDerivative_spatial q x ell
  have hBqq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQSecondDerivative_spatial
      q x ell
  have h0 := hasDerivAt_const x Bqqqx
  have h1 := hBq.const_mul (6 * Bqx)
  have h2 := hBqq.const_mul (4 * Bx)
  have h3 := hB.const_mul (4 * Bqqx)
  have h4 := (hB.mul hBq).const_mul (12 * Bx)
  have h5 := (hB.pow 2).const_mul (6 * Bqx)
  have h6 := (hB.pow 3).const_mul (4 * Bx)
  have h := (((((h0.add h1).add h2).add h3).add h4).add h5).add h6
  have hfun : (fun y : Real =>
      growingThetaQFourthDerivativeCoefficientSpatialDerivative q y ell) =
      (fun y : Real =>
        Bqqqx + 6 * Bqx *
            growingThetaQDerivativeCoefficientQDerivative q y ell +
          4 * Bx *
            growingThetaQDerivativeCoefficientQSecondDerivative q y ell +
          4 * Bqqx * growingThetaQDerivativeCoefficient q y ell +
          12 * Bx * growingThetaQDerivativeCoefficient q y ell *
            growingThetaQDerivativeCoefficientQDerivative q y ell +
          6 * Bqx * growingThetaQDerivativeCoefficient q y ell ^ 2 +
          4 * Bx * growingThetaQDerivativeCoefficient q y ell ^ 3) := by
    funext y
    dsimp [growingThetaQFourthDerivativeCoefficientSpatialDerivative,
      Bx, Bqx, Bqqx, Bqqqx]
    ring
  rw [hfun]
  refine (h.congr_of_eventuallyEq ?_).congr_deriv ?_
  · filter_upwards [] with y
    simp only [Pi.add_apply, Pi.mul_apply, Pi.pow_apply]
    ring
  · unfold growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
    dsimp [Bx, Bqx, Bqqx]
    ring_nf

def growingThetaNearestTailQFourthSpatialFirstTerm
    (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    (growingThetaQFourthDerivativeCoefficientSpatialDerivative
        (growingThetaParameter tau sigma) x ell +
      growingThetaQFourthDerivativeCoefficient
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell) *
      growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailQFourthSpatialSecondTerm
    (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    (growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
        (growingThetaParameter tau sigma) x ell +
      2 * growingThetaQFourthDerivativeCoefficientSpatialDerivative
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell +
      growingThetaQFourthDerivativeCoefficient
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell ^ 2) *
      growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailQFourthSpatialFirstDerivative
    (tau sigma x : Real) : Complex :=
  ∑' ell : Int,
    growingThetaNearestTailQFourthSpatialFirstTerm tau sigma x ell

def growingThetaNearestTailQFourthSpatialSecondDerivative
    (tau sigma x : Real) : Complex :=
  ∑' ell : Int,
    growingThetaNearestTailQFourthSpatialSecondTerm tau sigma x ell

lemma hasDerivAt_growingThetaNearestTailQFourthDerivativeTerm_spatial
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQFourthDerivativeTerm
        (growingThetaParameter tau sigma) y ell)
      (growingThetaNearestTailQFourthSpatialFirstTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQFourthDerivativeTerm,
      growingThetaNearestTailQFourthSpatialFirstTerm] using
      (hasDerivAt_const x (0 : Complex))
  · have hA := hasDerivAt_growingThetaQFourthDerivativeCoefficient_spatial
      (growingThetaParameter tau sigma) x ell
    have hI := hasDerivAt_growingThetaNormalizedDualImage
      (tau := tau) (sigma := sigma) (x := x) (ell := ell)
    have h := hA.mul hI
    simp only [growingThetaNearestTailQFourthDerivativeTerm, hell, if_false,
      growingThetaNormalizedDualImageQ_eq_parameter,
      growingThetaNearestTailQFourthSpatialFirstTerm]
    exact h.congr_deriv (by ring)

lemma hasDerivAt_growingThetaNearestTailQFourthSpatialFirstTerm
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQFourthSpatialFirstTerm tau sigma y ell)
      (growingThetaNearestTailQFourthSpatialSecondTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQFourthSpatialFirstTerm,
      growingThetaNearestTailQFourthSpatialSecondTerm] using
      (hasDerivAt_const x (0 : Complex))
  · let q : Complex := growingThetaParameter tau sigma
    let C : Complex := growingThetaSpatialCoefficient tau sigma ell
    have hA :=
      hasDerivAt_growingThetaQFourthDerivativeCoefficientSpatialDerivative
        q x ell
    have hB := hasDerivAt_growingThetaQFourthDerivativeCoefficient_spatial
      q x ell
    have hcoef : HasDerivAt (fun y : Real =>
        growingThetaQFourthDerivativeCoefficientSpatialDerivative q y ell +
          growingThetaQFourthDerivativeCoefficient q y ell * C)
        (growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
            q x ell +
          growingThetaQFourthDerivativeCoefficientSpatialDerivative q x ell *
            C) x := hA.add (hB.mul_const C)
    have hI := hasDerivAt_growingThetaNormalizedDualImage
      (tau := tau) (sigma := sigma) (x := x) (ell := ell)
    have h := hcoef.mul hI
    simp only [growingThetaNearestTailQFourthSpatialFirstTerm, hell, if_false,
      growingThetaNearestTailQFourthSpatialSecondTerm]
    change HasDerivAt (fun y : Real =>
      (growingThetaQFourthDerivativeCoefficientSpatialDerivative q y ell +
        growingThetaQFourthDerivativeCoefficient q y ell * C) *
          growingThetaNormalizedDualImage tau sigma y ell) _ x
    change HasDerivAt (fun y : Real =>
      (growingThetaQFourthDerivativeCoefficientSpatialDerivative q y ell +
        growingThetaQFourthDerivativeCoefficient q y ell * C) *
          growingThetaNormalizedDualImage tau sigma y ell) _ x at h
    exact h.congr_deriv (by ring)

lemma norm_growingThetaQDerivativeCoefficientQThirdSpatialDerivative_le
    {tau sigma : Real} (htau : 0 < tau) (ell : Int) :
    ‖growingThetaQDerivativeCoefficientQThirdSpatialDerivative
        (growingThetaParameter tau sigma) ell‖ ≤
      (48 * Real.pi ^ 2 / tau ^ 5) *
        (Int.natAbs ell : Real) := by
  have hq : tau ≤ ‖growingThetaParameter tau sigma‖ :=
    norm_growingThetaParameter_ge_tau htau
  have hq5 : tau ^ 5 ≤ ‖growingThetaParameter tau sigma‖ ^ 5 :=
    pow_le_pow_left₀ htau.le hq 5
  rw [growingThetaQDerivativeCoefficientQThirdSpatialDerivative,
    norm_div, norm_mul, norm_mul, norm_pow]
  have hfortyeight : ‖(48 : Complex)‖ = (48 : Real) := by norm_num
  have hpi : ‖(Real.pi : Complex)‖ = Real.pi := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  have hellNorm : ‖(ell : Complex)‖ = (Int.natAbs ell : Real) := by
    rw [Complex.norm_intCast]
    symm
    rw [Nat.cast_natAbs, Int.cast_abs]
  rw [hfortyeight, norm_pow, hpi, hellNorm]
  calc
    48 * Real.pi ^ 2 * (Int.natAbs ell : Real) /
        ‖growingThetaParameter tau sigma‖ ^ 5 ≤
      (48 * Real.pi ^ 2 * (Int.natAbs ell : Real)) / tau ^ 5 := by
        exact div_le_div₀ (by positivity) le_rfl (pow_pos htau 5) hq5
    _ = (48 * Real.pi ^ 2 / tau ^ 5) *
        (Int.natAbs ell : Real) := by ring

lemma norm_growingThetaQFourthDerivativeCoefficient_parameter_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQFourthDerivativeCoefficient
        (growingThetaParameter tau sigma) x ell‖ ≤
      (1536 * Real.pi ^ 2 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 2 +
        (9216 * Real.pi ^ 4 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 4 +
        (12288 * Real.pi ^ 6 / tau ^ 7) *
          (Int.natAbs ell : Real) ^ 6 +
        (4096 * Real.pi ^ 8 / tau ^ 8) *
          (Int.natAbs ell : Real) ^ 8 := by
  apply norm_growingThetaQFourthDerivativeCoefficient_le_on_ball
    htau hsector hx
  · exact Metric.mem_ball_self (div_pos htau (by norm_num))
  · exact hell

lemma norm_growingThetaQFourthDerivativeCoefficientSpatialDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQFourthDerivativeCoefficientSpatialDerivative
        (growingThetaParameter tau sigma) x ell‖ ≤
      (48 * Real.pi ^ 2 / tau ^ 5) * (Int.natAbs ell : Real) +
        (2688 * Real.pi ^ 4 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 3 +
        (7680 * Real.pi ^ 6 / tau ^ 7) *
          (Int.natAbs ell : Real) ^ 5 +
        (4096 * Real.pi ^ 8 / tau ^ 8) *
          (Int.natAbs ell : Real) ^ 7 := by
  let q : Complex := growingThetaParameter tau sigma
  let n : Real := (Int.natAbs ell : Real)
  have hBqqqx :=
    norm_growingThetaQDerivativeCoefficientQThirdSpatialDerivative_le
      (sigma := sigma) htau ell
  have hBq := norm_growingThetaQDerivativeCoefficientQDerivative_le_on_ball
    (sigma := sigma) htau hx
      (Metric.mem_ball_self (div_pos htau (by norm_num))) hell
  have hBqx := norm_growingThetaQDerivativeCoefficientQSpatialDerivative_le
    (sigma := sigma) htau ell
  have hBx := norm_growingThetaQDerivativeCoefficientSpatialDerivative_le
    (sigma := sigma) htau ell
  have hBqq :=
    norm_growingThetaQDerivativeCoefficientQSecondDerivative_le_on_ball
      (sigma := sigma) htau hx
        (Metric.mem_ball_self (div_pos htau (by norm_num))) hell
  have hB := norm_growingThetaQDerivativeCoefficient_parameter_le
    htau hsector hx hell
  have hBqqx :=
    norm_growingThetaQDerivativeCoefficientQSecondSpatialDerivative_le
      (sigma := sigma) htau ell
  unfold growingThetaQFourthDerivativeCoefficientSpatialDerivative
  calc
    ‖growingThetaQDerivativeCoefficientQThirdSpatialDerivative q ell +
        6 * growingThetaQDerivativeCoefficientQDerivative q x ell *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
        4 * growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQSecondDerivative q x ell +
        4 * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell +
        12 * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQDerivative q x ell +
        6 * growingThetaQDerivativeCoefficient q x ell ^ 2 *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
        4 * growingThetaQDerivativeCoefficient q x ell ^ 3 *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ ≤
      ‖growingThetaQDerivativeCoefficientQThirdSpatialDerivative q ell‖ +
        ‖(6 : Complex) * growingThetaQDerivativeCoefficientQDerivative q x ell *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        ‖(4 : Complex) * growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQSecondDerivative q x ell‖ +
        ‖(4 : Complex) * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell‖ +
        ‖(12 : Complex) * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQDerivative q x ell‖ +
        ‖(6 : Complex) * growingThetaQDerivativeCoefficient q x ell ^ 2 *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        ‖(4 : Complex) * growingThetaQDerivativeCoefficient q x ell ^ 3 *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ := by
      exact (norm_add_le _ _).trans
        (add_le_add ((norm_add_le _ _).trans
          (add_le_add ((norm_add_le _ _).trans
            (add_le_add ((norm_add_le _ _).trans
              (add_le_add ((norm_add_le _ _).trans
                (add_le_add (norm_add_le _ _) le_rfl)) le_rfl)) le_rfl))
            le_rfl)) le_rfl)
    _ = ‖growingThetaQDerivativeCoefficientQThirdSpatialDerivative q ell‖ +
        6 * ‖growingThetaQDerivativeCoefficientQDerivative q x ell‖ *
          ‖growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        4 * ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ *
          ‖growingThetaQDerivativeCoefficientQSecondDerivative q x ell‖ +
        4 * ‖growingThetaQDerivativeCoefficient q x ell‖ *
          ‖growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell‖ +
        12 * ‖growingThetaQDerivativeCoefficient q x ell‖ *
          ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ *
          ‖growingThetaQDerivativeCoefficientQDerivative q x ell‖ +
        6 * ‖growingThetaQDerivativeCoefficient q x ell‖ ^ 2 *
          ‖growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        4 * ‖growingThetaQDerivativeCoefficient q x ell‖ ^ 3 *
          ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ := by
      simp only [norm_mul, norm_pow]
      norm_num
    _ ≤ (48 * Real.pi ^ 2 / tau ^ 5) * n +
        6 * ((32 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) *
          ((4 * Real.pi ^ 2 / tau ^ 3) * n) +
        4 * ((2 * Real.pi ^ 2 / tau ^ 2) * n) *
          ((192 * Real.pi ^ 2 / tau ^ 4) * n ^ 2) +
        4 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
          ((12 * Real.pi ^ 2 / tau ^ 4) * n) +
        12 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
          ((2 * Real.pi ^ 2 / tau ^ 2) * n) *
          ((32 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) +
        6 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 2 *
          ((4 * Real.pi ^ 2 / tau ^ 3) * n) +
        4 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 3 *
          ((2 * Real.pi ^ 2 / tau ^ 2) * n) := by
      have hB2 := pow_le_pow_left₀ (norm_nonneg _) hB 2
      have hB3 := pow_le_pow_left₀ (norm_nonneg _) hB 3
      gcongr
    _ = (48 * Real.pi ^ 2 / tau ^ 5) * n +
        (2688 * Real.pi ^ 4 / tau ^ 6) * n ^ 3 +
        (7680 * Real.pi ^ 6 / tau ^ 7) * n ^ 5 +
        (4096 * Real.pi ^ 8 / tau ^ 8) * n ^ 7 := by ring

lemma norm_growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
        (growingThetaParameter tau sigma) x ell‖ ≤
      (288 * Real.pi ^ 4 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 2 +
        (3072 * Real.pi ^ 6 / tau ^ 7) *
          (Int.natAbs ell : Real) ^ 4 +
        (3072 * Real.pi ^ 8 / tau ^ 8) *
          (Int.natAbs ell : Real) ^ 6 := by
  let q : Complex := growingThetaParameter tau sigma
  let n : Real := (Int.natAbs ell : Real)
  have hBqx := norm_growingThetaQDerivativeCoefficientQSpatialDerivative_le
    (sigma := sigma) htau ell
  have hBx := norm_growingThetaQDerivativeCoefficientSpatialDerivative_le
    (sigma := sigma) htau ell
  have hBqqx :=
    norm_growingThetaQDerivativeCoefficientQSecondSpatialDerivative_le
      (sigma := sigma) htau ell
  have hBq := norm_growingThetaQDerivativeCoefficientQDerivative_le_on_ball
    (sigma := sigma) htau hx
      (Metric.mem_ball_self (div_pos htau (by norm_num))) hell
  have hB := norm_growingThetaQDerivativeCoefficient_parameter_le
    htau hsector hx hell
  unfold growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
  calc
    ‖6 * growingThetaQDerivativeCoefficientQSpatialDerivative q ell ^ 2 +
        8 * growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell +
        12 * growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2 *
          growingThetaQDerivativeCoefficientQDerivative q x ell +
        24 * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
        12 * growingThetaQDerivativeCoefficient q x ell ^ 2 *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2‖ ≤
      ‖(6 : Complex) *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell ^ 2‖ +
        ‖(8 : Complex) *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell‖ +
        ‖(12 : Complex) *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2 *
          growingThetaQDerivativeCoefficientQDerivative q x ell‖ +
        ‖(24 : Complex) * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        ‖(12 : Complex) * growingThetaQDerivativeCoefficient q x ell ^ 2 *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2‖ := by
      exact (norm_add_le _ _).trans
        (add_le_add ((norm_add_le _ _).trans
          (add_le_add ((norm_add_le _ _).trans
            (add_le_add (norm_add_le _ _) le_rfl)) le_rfl)) le_rfl)
    _ = 6 * ‖growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ ^ 2 +
        8 * ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ *
          ‖growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell‖ +
        12 * ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ ^ 2 *
          ‖growingThetaQDerivativeCoefficientQDerivative q x ell‖ +
        24 * ‖growingThetaQDerivativeCoefficient q x ell‖ *
          ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ *
          ‖growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        12 * ‖growingThetaQDerivativeCoefficient q x ell‖ ^ 2 *
          ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ ^ 2 := by
      simp only [norm_mul, norm_pow]
      norm_num
    _ ≤ 6 * ((4 * Real.pi ^ 2 / tau ^ 3) * n) ^ 2 +
        8 * ((2 * Real.pi ^ 2 / tau ^ 2) * n) *
          ((12 * Real.pi ^ 2 / tau ^ 4) * n) +
        12 * ((2 * Real.pi ^ 2 / tau ^ 2) * n) ^ 2 *
          ((32 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) +
        24 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
          ((2 * Real.pi ^ 2 / tau ^ 2) * n) *
          ((4 * Real.pi ^ 2 / tau ^ 3) * n) +
        12 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 2 *
          ((2 * Real.pi ^ 2 / tau ^ 2) * n) ^ 2 := by
      have hBqx2 := pow_le_pow_left₀ (norm_nonneg _) hBqx 2
      have hBx2 := pow_le_pow_left₀ (norm_nonneg _) hBx 2
      have hB2 := pow_le_pow_left₀ (norm_nonneg _) hB 2
      gcongr
    _ = (288 * Real.pi ^ 4 / tau ^ 6) * n ^ 2 +
        (3072 * Real.pi ^ 6 / tau ^ 7) * n ^ 4 +
        (3072 * Real.pi ^ 8 / tau ^ 8) * n ^ 6 := by ring

def growingThetaQFourthSpatialFirstMajorant
    (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((48 * Real.pi ^ 2 / tau ^ 5) * (Int.natAbs ell : Real) +
      (5760 * Real.pi ^ 4 / tau ^ 6) *
        (Int.natAbs ell : Real) ^ 3 +
      (26112 * Real.pi ^ 6 / tau ^ 7) *
        (Int.natAbs ell : Real) ^ 5 +
      (28672 * Real.pi ^ 8 / tau ^ 8) *
        (Int.natAbs ell : Real) ^ 7 +
      (8192 * Real.pi ^ 10 / tau ^ 9) *
        (Int.natAbs ell : Real) ^ 9) *
      Real.exp (-(growingThetaSpatialDecayBase / tau) *
        (Int.natAbs ell : Real))

def growingThetaQFourthSpatialSecondMajorant
    (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((480 * Real.pi ^ 4 / tau ^ 6) *
        (Int.natAbs ell : Real) ^ 2 +
      (19968 * Real.pi ^ 6 / tau ^ 7) *
        (Int.natAbs ell : Real) ^ 4 +
      (70656 * Real.pi ^ 8 / tau ^ 8) *
        (Int.natAbs ell : Real) ^ 6 +
      (65536 * Real.pi ^ 10 / tau ^ 9) *
        (Int.natAbs ell : Real) ^ 8 +
      (16384 * Real.pi ^ 12 / tau ^ 10) *
        (Int.natAbs ell : Real) ^ 10) *
      Real.exp (-(growingThetaSpatialDecayBase / tau) *
        (Int.natAbs ell : Real))

lemma summable_growingThetaQFourthSpatialFirstMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQFourthSpatialFirstMajorant tau) := by
  let c : Real := growingThetaSpatialDecayBase / tau
  have hc : 0 < c := div_pos growingThetaSpatialDecayBase_pos htau
  have hs1 := summable_int_natAbs_pow_mul_exp_neg 1 hc
  have hs3 := summable_int_natAbs_pow_mul_exp_neg 3 hc
  have hs5 := summable_int_natAbs_pow_mul_exp_neg 5 hc
  have hs7 := summable_int_natAbs_pow_mul_exp_neg 7 hc
  have hs9 := summable_int_natAbs_pow_mul_exp_neg 9 hc
  have hs := ((((hs1.mul_left (48 * Real.pi ^ 2 / tau ^ 5)).add
    (hs3.mul_left (5760 * Real.pi ^ 4 / tau ^ 6))).add
    (hs5.mul_left (26112 * Real.pi ^ 6 / tau ^ 7))).add
    (hs7.mul_left (28672 * Real.pi ^ 8 / tau ^ 8))).add
    (hs9.mul_left (8192 * Real.pi ^ 10 / tau ^ 9))
  apply hs.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQFourthSpatialFirstMajorant, c, hell,
    add_mul, mul_comm, mul_left_comm, mul_assoc]

lemma summable_growingThetaQFourthSpatialSecondMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQFourthSpatialSecondMajorant tau) := by
  let c : Real := growingThetaSpatialDecayBase / tau
  have hc : 0 < c := div_pos growingThetaSpatialDecayBase_pos htau
  have hs2 := summable_int_natAbs_pow_mul_exp_neg 2 hc
  have hs4 := summable_int_natAbs_pow_mul_exp_neg 4 hc
  have hs6 := summable_int_natAbs_pow_mul_exp_neg 6 hc
  have hs8 := summable_int_natAbs_pow_mul_exp_neg 8 hc
  have hs10 := summable_int_natAbs_pow_mul_exp_neg 10 hc
  have hs := ((((hs2.mul_left (480 * Real.pi ^ 4 / tau ^ 6)).add
    (hs4.mul_left (19968 * Real.pi ^ 6 / tau ^ 7))).add
    (hs6.mul_left (70656 * Real.pi ^ 8 / tau ^ 8))).add
    (hs8.mul_left (65536 * Real.pi ^ 10 / tau ^ 9))).add
    (hs10.mul_left (16384 * Real.pi ^ 12 / tau ^ 10))
  apply hs.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQFourthSpatialSecondMajorant, c, hell,
    add_mul, mul_comm, mul_left_comm, mul_assoc]

lemma norm_growingThetaNearestTailQFourthSpatialFirstTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQFourthSpatialFirstTerm tau sigma x ell‖ ≤
      growingThetaQFourthSpatialFirstMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQFourthSpatialFirstTerm,
      growingThetaQFourthSpatialFirstMajorant, hell]
  · let q : Complex := growingThetaParameter tau sigma
    let n : Real := (Int.natAbs ell : Real)
    have hA1 :=
      norm_growingThetaQFourthDerivativeCoefficientSpatialDerivative_le
        htau hsector hx hell
    have hA := norm_growingThetaQFourthDerivativeCoefficient_parameter_le
      htau hsector hx hell
    have hC := norm_growingThetaSpatialCoefficient_le
      (sigma := sigma) htau ell
    have hI := norm_growingThetaNormalizedDualImage_le_wideSector
      htau hsector hx hell
    rw [growingThetaNearestTailQFourthSpatialFirstTerm, if_neg hell, norm_mul]
    unfold growingThetaQFourthSpatialFirstMajorant
    rw [if_neg hell]
    have hcoef :
        ‖growingThetaQFourthDerivativeCoefficientSpatialDerivative q x ell +
            growingThetaQFourthDerivativeCoefficient q x ell *
              growingThetaSpatialCoefficient tau sigma ell‖ ≤
          (48 * Real.pi ^ 2 / tau ^ 5) * n +
            (5760 * Real.pi ^ 4 / tau ^ 6) * n ^ 3 +
            (26112 * Real.pi ^ 6 / tau ^ 7) * n ^ 5 +
            (28672 * Real.pi ^ 8 / tau ^ 8) * n ^ 7 +
            (8192 * Real.pi ^ 10 / tau ^ 9) * n ^ 9 := by
      calc
        _ ≤ ‖growingThetaQFourthDerivativeCoefficientSpatialDerivative
                q x ell‖ +
              ‖growingThetaQFourthDerivativeCoefficient q x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ := by
          exact (norm_add_le _ _).trans
            (add_le_add le_rfl (by rw [norm_mul]))
        _ ≤ ((48 * Real.pi ^ 2 / tau ^ 5) * n +
                (2688 * Real.pi ^ 4 / tau ^ 6) * n ^ 3 +
                (7680 * Real.pi ^ 6 / tau ^ 7) * n ^ 5 +
                (4096 * Real.pi ^ 8 / tau ^ 8) * n ^ 7) +
              ((1536 * Real.pi ^ 2 / tau ^ 5) * n ^ 2 +
                (9216 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 +
                (12288 * Real.pi ^ 6 / tau ^ 7) * n ^ 6 +
                (4096 * Real.pi ^ 8 / tau ^ 8) * n ^ 8) *
                ((2 * Real.pi ^ 2 / tau) * n) := by
          exact add_le_add hA1
            (mul_le_mul hA hC (norm_nonneg _) (by positivity))
        _ = _ := by ring
    exact mul_le_mul hcoef hI (norm_nonneg _) (by positivity)

lemma norm_growingThetaNearestTailQFourthSpatialSecondTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQFourthSpatialSecondTerm tau sigma x ell‖ ≤
      growingThetaQFourthSpatialSecondMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQFourthSpatialSecondTerm,
      growingThetaQFourthSpatialSecondMajorant, hell]
  · let q : Complex := growingThetaParameter tau sigma
    let n : Real := (Int.natAbs ell : Real)
    have hA2 :=
      norm_growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative_le
        htau hsector hx hell
    have hA1 :=
      norm_growingThetaQFourthDerivativeCoefficientSpatialDerivative_le
        htau hsector hx hell
    have hA := norm_growingThetaQFourthDerivativeCoefficient_parameter_le
      htau hsector hx hell
    have hC := norm_growingThetaSpatialCoefficient_le
      (sigma := sigma) htau ell
    have hC2 : ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 ≤
        ((2 * Real.pi ^ 2 / tau) * n) ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hC 2
    have hI := norm_growingThetaNormalizedDualImage_le_wideSector
      htau hsector hx hell
    rw [growingThetaNearestTailQFourthSpatialSecondTerm, if_neg hell, norm_mul]
    unfold growingThetaQFourthSpatialSecondMajorant
    rw [if_neg hell]
    have hcoef :
        ‖growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
              q x ell +
            2 * growingThetaQFourthDerivativeCoefficientSpatialDerivative
                q x ell * growingThetaSpatialCoefficient tau sigma ell +
            growingThetaQFourthDerivativeCoefficient q x ell *
              growingThetaSpatialCoefficient tau sigma ell ^ 2‖ ≤
          (480 * Real.pi ^ 4 / tau ^ 6) * n ^ 2 +
            (19968 * Real.pi ^ 6 / tau ^ 7) * n ^ 4 +
            (70656 * Real.pi ^ 8 / tau ^ 8) * n ^ 6 +
            (65536 * Real.pi ^ 10 / tau ^ 9) * n ^ 8 +
            (16384 * Real.pi ^ 12 / tau ^ 10) * n ^ 10 := by
      calc
        _ ≤ ‖growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
                q x ell‖ +
              2 * ‖growingThetaQFourthDerivativeCoefficientSpatialDerivative
                  q x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ +
              ‖growingThetaQFourthDerivativeCoefficient q x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 := by
          calc
            _ ≤ ‖growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
                    q x ell +
                  2 * growingThetaQFourthDerivativeCoefficientSpatialDerivative
                      q x ell *
                    growingThetaSpatialCoefficient tau sigma ell‖ +
                ‖growingThetaQFourthDerivativeCoefficient q x ell *
                  growingThetaSpatialCoefficient tau sigma ell ^ 2‖ :=
              norm_add_le _ _
            _ ≤ (‖growingThetaQFourthDerivativeCoefficientSpatialSecondDerivative
                    q x ell‖ +
                  ‖(2 : Complex) *
                    growingThetaQFourthDerivativeCoefficientSpatialDerivative
                      q x ell *
                    growingThetaSpatialCoefficient tau sigma ell‖) +
                ‖growingThetaQFourthDerivativeCoefficient q x ell *
                  growingThetaSpatialCoefficient tau sigma ell ^ 2‖ := by
              gcongr
              exact norm_add_le _ _
            _ = _ := by
              rw [norm_mul, norm_mul, norm_mul, norm_pow]
              norm_num
        _ ≤ ((288 * Real.pi ^ 4 / tau ^ 6) * n ^ 2 +
                (3072 * Real.pi ^ 6 / tau ^ 7) * n ^ 4 +
                (3072 * Real.pi ^ 8 / tau ^ 8) * n ^ 6) +
              2 * ((48 * Real.pi ^ 2 / tau ^ 5) * n +
                (2688 * Real.pi ^ 4 / tau ^ 6) * n ^ 3 +
                (7680 * Real.pi ^ 6 / tau ^ 7) * n ^ 5 +
                (4096 * Real.pi ^ 8 / tau ^ 8) * n ^ 7) *
                ((2 * Real.pi ^ 2 / tau) * n) +
              ((1536 * Real.pi ^ 2 / tau ^ 5) * n ^ 2 +
                (9216 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 +
                (12288 * Real.pi ^ 6 / tau ^ 7) * n ^ 6 +
                (4096 * Real.pi ^ 8 / tau ^ 8) * n ^ 8) *
                ((2 * Real.pi ^ 2 / tau) * n) ^ 2 := by
          exact add_le_add
            (add_le_add hA2
              (mul_le_mul
                (mul_le_mul_of_nonneg_left hA1 (by norm_num)) hC
                (norm_nonneg _) (by positivity)))
            (mul_le_mul hA hC2 (sq_nonneg _) (by positivity))
        _ = _ := by ring
    exact mul_le_mul hcoef hI (norm_nonneg _) (by positivity)

lemma norm_growingThetaNearestTailQFourthDerivativeTerm_parameter_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQFourthDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ ≤
      growingThetaQFourthDerivativeMajorant tau ell := by
  exact norm_growingThetaNearestTailQFourthDerivativeTerm_le_on_ball
    htau hsector hx (Metric.mem_ball_self (div_pos htau (by norm_num))) ell

lemma summable_growingThetaNearestTailQFourthDerivativeTerm_zero
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    Summable (fun ell : Int =>
      growingThetaNearestTailQFourthDerivativeTerm
        (growingThetaParameter tau sigma) 0 ell) := by
  apply Summable.of_norm_bounded
    (summable_growingThetaQFourthDerivativeMajorant htau)
  intro ell
  exact norm_growingThetaNearestTailQFourthDerivativeTerm_parameter_le
    htau hsector (by norm_num) ell

theorem hasDerivAt_growingThetaNearestTailQFourthDerivative_spatial
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQFourthDerivative
        (growingThetaParameter tau sigma) y)
      (growingThetaNearestTailQFourthSpatialFirstDerivative tau sigma x) x := by
  have hu := summable_growingThetaQFourthSpatialFirstMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real =>
        growingThetaNearestTailQFourthDerivativeTerm
          (growingThetaParameter tau sigma) z ell)
        (growingThetaNearestTailQFourthSpatialFirstTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailQFourthDerivativeTerm_spatial
      tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailQFourthSpatialFirstTerm tau sigma y ell‖ ≤
        growingThetaQFourthSpatialFirstMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailQFourthSpatialFirstTerm_le
      htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hg0 :=
    summable_growingThetaNearestTailQFourthDerivativeTerm_zero htau hsector
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0 hg0 hx
  simpa [growingThetaNearestTailQFourthDerivative,
    growingThetaNearestTailQFourthSpatialFirstDerivative] using hder

lemma summable_growingThetaNearestTailQFourthSpatialFirstTerm_zero
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    Summable (fun ell : Int =>
      growingThetaNearestTailQFourthSpatialFirstTerm tau sigma 0 ell) := by
  apply Summable.of_norm_bounded
    (summable_growingThetaQFourthSpatialFirstMajorant htau)
  intro ell
  exact norm_growingThetaNearestTailQFourthSpatialFirstTerm_le
    htau hsector (by norm_num) ell

theorem hasDerivAt_growingThetaNearestTailQFourthSpatialFirstDerivative
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt (growingThetaNearestTailQFourthSpatialFirstDerivative tau sigma)
      (growingThetaNearestTailQFourthSpatialSecondDerivative tau sigma x) x := by
  have hu := summable_growingThetaQFourthSpatialSecondMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real =>
        growingThetaNearestTailQFourthSpatialFirstTerm tau sigma z ell)
        (growingThetaNearestTailQFourthSpatialSecondTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailQFourthSpatialFirstTerm
      tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailQFourthSpatialSecondTerm tau sigma y ell‖ ≤
        growingThetaQFourthSpatialSecondMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailQFourthSpatialSecondTerm_le
      htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hg0 :=
    summable_growingThetaNearestTailQFourthSpatialFirstTerm_zero htau hsector
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0 hg0 hx
  change HasDerivAt (fun z : Real => ∑' ell : Int,
      growingThetaNearestTailQFourthSpatialFirstTerm tau sigma z ell)
    (∑' ell : Int,
      growingThetaNearestTailQFourthSpatialSecondTerm tau sigma x ell) x
  exact hder

def growingThetaQFourthDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQFourthDerivativeMajorant tau ell

def growingThetaQFourthSpatialFirstDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQFourthSpatialFirstMajorant tau ell

def growingThetaQFourthSpatialSecondDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQFourthSpatialSecondMajorant tau ell

lemma growingThetaQFourthDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQFourthDerivativeBound tau := by
  unfold growingThetaQFourthDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQFourthDerivativeMajorant
    split_ifs <;> positivity

lemma growingThetaQFourthSpatialFirstDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQFourthSpatialFirstDerivativeBound tau := by
  unfold growingThetaQFourthSpatialFirstDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQFourthSpatialFirstMajorant
    split_ifs <;> positivity

lemma growingThetaQFourthSpatialSecondDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQFourthSpatialSecondDerivativeBound tau := by
  unfold growingThetaQFourthSpatialSecondDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQFourthSpatialSecondMajorant
    split_ifs <;> positivity

lemma norm_growingThetaNearestTailQFourthDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQFourthDerivative
        (growingThetaParameter tau sigma) x‖ ≤
      growingThetaQFourthDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailQFourthDerivativeTerm
        (growingThetaParameter tau sigma) x ell) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQFourthDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQFourthDerivativeTerm_parameter_le
      htau hsector hx ell
  unfold growingThetaNearestTailQFourthDerivative
    growingThetaQFourthDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailQFourthDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ ≤
      ∑' ell : Int, ‖growingThetaNearestTailQFourthDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQFourthDerivativeMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (fun ell =>
          norm_growingThetaNearestTailQFourthDerivativeTerm_parameter_le
            htau hsector hx ell)
        (summable_growingThetaQFourthDerivativeMajorant htau)

lemma norm_growingThetaNearestTailQFourthSpatialFirstDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQFourthSpatialFirstDerivative tau sigma x‖ ≤
      growingThetaQFourthSpatialFirstDerivativeBound tau := by
  have hs : Summable
      (growingThetaNearestTailQFourthSpatialFirstTerm tau sigma x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQFourthSpatialFirstMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQFourthSpatialFirstTerm_le
      htau hsector hx ell
  unfold growingThetaNearestTailQFourthSpatialFirstDerivative
    growingThetaQFourthSpatialFirstDerivativeBound
  calc
    ‖∑' ell : Int,
        growingThetaNearestTailQFourthSpatialFirstTerm tau sigma x ell‖ ≤
      ∑' ell : Int,
        ‖growingThetaNearestTailQFourthSpatialFirstTerm tau sigma x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQFourthSpatialFirstMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQFourthSpatialFirstTerm_le
          htau hsector hx)
        (summable_growingThetaQFourthSpatialFirstMajorant htau)

lemma norm_growingThetaNearestTailQFourthSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQFourthSpatialSecondDerivative tau sigma x‖ ≤
      growingThetaQFourthSpatialSecondDerivativeBound tau := by
  have hs : Summable
      (growingThetaNearestTailQFourthSpatialSecondTerm tau sigma x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQFourthSpatialSecondMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQFourthSpatialSecondTerm_le
      htau hsector hx ell
  unfold growingThetaNearestTailQFourthSpatialSecondDerivative
    growingThetaQFourthSpatialSecondDerivativeBound
  calc
    ‖∑' ell : Int,
        growingThetaNearestTailQFourthSpatialSecondTerm tau sigma x ell‖ ≤
      ∑' ell : Int,
        ‖growingThetaNearestTailQFourthSpatialSecondTerm tau sigma x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQFourthSpatialSecondMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQFourthSpatialSecondTerm_le
          htau hsector hx)
        (summable_growingThetaQFourthSpatialSecondMajorant htau)

/-- The fourth derivative theorem for the nearest-image tail, available at
every point of the fixed complex neighborhood used in the uniform
term-by-term argument. -/
theorem hasDerivAt_growingThetaNearestTailQThirdDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQThirdDerivative q x)
      (growingThetaNearestTailQFourthDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaQFourthDerivativeMajorant htau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun z : Complex =>
        growingThetaNearestTailQThirdDerivativeTerm z x ell)
        (growingThetaNearestTailQFourthDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaNearestTailQThirdDerivativeTerm_q
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaNearestTailQFourthDerivativeTerm q x ell‖ ≤
        growingThetaQFourthDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaNearestTailQFourthDerivativeTerm_le_on_ball
      htau hsector hx hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable
      (growingThetaNearestTailQThirdDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQThirdDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQThirdDerivativeTerm_le_on_ball
      htau hsector hx hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hw
  simpa [growingThetaNearestTailQThirdDerivative,
    growingThetaNearestTailQFourthDerivative, q0, U] using hder

/-- The branch-independent fourth complex derivative of the logarithm of the
nearest-image correction factor. -/
def growingThetaNearestTailQFourthLogDerivative
    (q : Complex) (x : Real) : Complex :=
  let F := 1 + growingThetaNearestTailQ q x
  let Q := growingThetaNearestTailQDerivative q x
  let S := growingThetaNearestTailQSecondDerivative q x
  let U := growingThetaNearestTailQThirdDerivative q x
  let V := growingThetaNearestTailQFourthDerivative q x
  V / F - 4 * U * Q / F ^ 2 - 3 * S ^ 2 / F ^ 2 +
    12 * S * Q ^ 2 / F ^ 3 - 6 * Q ^ 4 / F ^ 4

/-- First spatial derivative of the nearest-image fourth logarithmic
`q` derivative. -/
def growingThetaNearestTailQFourthLogSpatialFirstDerivative
    (tau sigma x : Real) : Complex :=
  let F := 1 + growingThetaNearestTail tau sigma x
  let Q := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let S := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 := growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma x
  let U := growingThetaNearestTailQThirdDerivative
    (growingThetaParameter tau sigma) x
  let U1 := growingThetaNearestTailQThirdSpatialFirstDerivative tau sigma x
  let V := growingThetaNearestTailQFourthDerivative
    (growingThetaParameter tau sigma) x
  let V1 := growingThetaNearestTailQFourthSpatialFirstDerivative tau sigma x
  let T1 := growingThetaNearestTailFirstDeriv tau sigma x
  V1 / F - V * T1 / F ^ 2 - 4 * U1 * Q / F ^ 2 -
    4 * U * Q1 / F ^ 2 + 8 * U * Q * T1 / F ^ 3 -
    6 * S * S1 / F ^ 2 + 6 * S ^ 2 * T1 / F ^ 3 +
    12 * S1 * Q ^ 2 / F ^ 3 + 24 * S * Q * Q1 / F ^ 3 -
    36 * S * Q ^ 2 * T1 / F ^ 4 - 24 * Q ^ 3 * Q1 / F ^ 4 +
    24 * Q ^ 4 * T1 / F ^ 5

/-- Second spatial derivative of the nearest-image fourth logarithmic
`q` derivative. -/
def growingThetaNearestTailQFourthLogSpatialSecondDerivative
    (tau sigma x : Real) : Complex :=
  let F := 1 + growingThetaNearestTail tau sigma x
  let Q := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let S := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 := growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma x
  let S2 := growingThetaNearestTailQSecondSpatialSecondDerivative tau sigma x
  let U := growingThetaNearestTailQThirdDerivative
    (growingThetaParameter tau sigma) x
  let U1 := growingThetaNearestTailQThirdSpatialFirstDerivative tau sigma x
  let U2 := growingThetaNearestTailQThirdSpatialSecondDerivative tau sigma x
  let V := growingThetaNearestTailQFourthDerivative
    (growingThetaParameter tau sigma) x
  let V1 := growingThetaNearestTailQFourthSpatialFirstDerivative tau sigma x
  let V2 := growingThetaNearestTailQFourthSpatialSecondDerivative tau sigma x
  let T1 := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 := growingThetaNearestTailSecondDeriv tau sigma x
  V2 / F - 2 * V1 * T1 / F ^ 2 - V * T2 / F ^ 2 +
    2 * V * T1 ^ 2 / F ^ 3 - 4 * U2 * Q / F ^ 2 -
    8 * U1 * Q1 / F ^ 2 - 4 * U * Q2 / F ^ 2 +
    16 * U1 * Q * T1 / F ^ 3 + 16 * U * Q1 * T1 / F ^ 3 +
    8 * U * Q * T2 / F ^ 3 - 24 * U * Q * T1 ^ 2 / F ^ 4 -
    6 * S1 ^ 2 / F ^ 2 - 6 * S * S2 / F ^ 2 +
    24 * S * S1 * T1 / F ^ 3 + 6 * S ^ 2 * T2 / F ^ 3 -
    18 * S ^ 2 * T1 ^ 2 / F ^ 4 + 12 * S2 * Q ^ 2 / F ^ 3 +
    48 * S1 * Q * Q1 / F ^ 3 + 24 * S * Q1 ^ 2 / F ^ 3 +
    24 * S * Q * Q2 / F ^ 3 - 72 * S1 * Q ^ 2 * T1 / F ^ 4 -
    144 * S * Q * Q1 * T1 / F ^ 4 - 36 * S * Q ^ 2 * T2 / F ^ 4 +
    144 * S * Q ^ 2 * T1 ^ 2 / F ^ 5 - 72 * Q ^ 2 * Q1 ^ 2 / F ^ 4 -
    24 * Q ^ 3 * Q2 / F ^ 4 + 192 * Q ^ 3 * Q1 * T1 / F ^ 5 +
    24 * Q ^ 4 * T2 / F ^ 5 - 120 * Q ^ 4 * T1 ^ 2 / F ^ 6

theorem hasDerivAt_growingThetaNearestTailQThirdLogDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQThirdLogDerivative q x)
      (growingThetaNearestTailQFourthLogDerivative w x) w := by
  let F : Complex := 1 + growingThetaNearestTailQ w x
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hU := hasDerivAt_growingThetaNearestTailQThirdDerivative_on_ball
    htau hsector hx hw
  have hS := hasDerivAt_growingThetaNearestTailQSecondDerivative_on_ball
    htau hsector hx hw
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_on_ball
    htau hsector hx hw
  have hT := hasDerivAt_growingThetaNearestTailQ_on_ball
    htau hsector hx hw
  have hF := hT.const_add 1
  have hden : F ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hwre x
  have hterm1 := hU.div hF hden
  have hterm2 := ((hS.const_mul 3).mul hQ).div
    (hF.pow 2) (pow_ne_zero 2 hden)
  have hterm3 := (hQ.pow 3).const_mul 2 |>.div
    (hF.pow 3) (pow_ne_zero 3 hden)
  have hmain := (hterm1.sub hterm2).add hterm3
  change HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQThirdDerivative q x /
          (1 + growingThetaNearestTailQ q x) -
        3 * growingThetaNearestTailQSecondDerivative q x *
            growingThetaNearestTailQDerivative q x /
          (1 + growingThetaNearestTailQ q x) ^ 2 +
        2 * growingThetaNearestTailQDerivative q x ^ 3 /
          (1 + growingThetaNearestTailQ q x) ^ 3)
    (growingThetaNearestTailQFourthLogDerivative w x) w
  exact hmain.congr_deriv (by
    dsimp [growingThetaNearestTailQFourthLogDerivative, F]
    field_simp [hden]
    ring)

theorem hasDerivAt_growingThetaNearestTailQThirdLogDerivative_q
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQThirdLogDerivative q x)
      (growingThetaNearestTailQFourthLogDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  exact hasDerivAt_growingThetaNearestTailQThirdLogDerivative_on_ball
    htau hsector hx
      (Metric.mem_ball_self (div_pos htau (by norm_num)))

theorem hasDerivAt_growingThetaNearestTailQFourthLogDerivative_spatial
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQFourthLogDerivative
        (growingThetaParameter tau sigma) y)
      (growingThetaNearestTailQFourthLogSpatialFirstDerivative
        tau sigma x) x := by
  have hxOpen : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    constructor <;> linarith [hx.1, hx.2]
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  have hV := hasDerivAt_growingThetaNearestTailQFourthDerivative_spatial
    htau hsector hxOpen
  have hU := hasDerivAt_growingThetaNearestTailQThirdDerivative_spatial
    htau hsector hxOpen
  have hS := hasDerivAt_growingThetaNearestTailQSecondDerivative_spatial
    htau hsector hxOpen
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_spatial
    htau hsector hxOpen
  have hT := hasDerivAt_growingThetaNearestTail htau hsector hxOpen
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : F ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      dsimp [F] at hzero
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have h1 := hV.div hF hden
  have h2 := ((hU.const_mul 4).mul hQ).div
    (hF.pow 2) (pow_ne_zero 2 hden)
  have h3 := (hS.pow 2).const_mul 3 |>.div
    (hF.pow 2) (pow_ne_zero 2 hden)
  have h4 := ((hS.const_mul 12).mul (hQ.pow 2)).div
    (hF.pow 3) (pow_ne_zero 3 hden)
  have h5 := (hQ.pow 4).const_mul 6 |>.div
    (hF.pow 4) (pow_ne_zero 4 hden)
  have hmain := (((h1.sub h2).sub h3).add h4).sub h5
  have hfun : (fun y : Real =>
      growingThetaNearestTailQFourthLogDerivative
        (growingThetaParameter tau sigma) y) =
      (fun y : Real =>
        growingThetaNearestTailQFourthDerivative
              (growingThetaParameter tau sigma) y /
            (1 + growingThetaNearestTail tau sigma y) -
          4 * growingThetaNearestTailQThirdDerivative
                (growingThetaParameter tau sigma) y *
              growingThetaNearestTailQDerivative
                (growingThetaParameter tau sigma) y /
            (1 + growingThetaNearestTail tau sigma y) ^ 2 -
          3 * growingThetaNearestTailQSecondDerivative
                (growingThetaParameter tau sigma) y ^ 2 /
            (1 + growingThetaNearestTail tau sigma y) ^ 2 +
          12 * growingThetaNearestTailQSecondDerivative
                (growingThetaParameter tau sigma) y *
              growingThetaNearestTailQDerivative
                (growingThetaParameter tau sigma) y ^ 2 /
            (1 + growingThetaNearestTail tau sigma y) ^ 3 -
          6 * growingThetaNearestTailQDerivative
                (growingThetaParameter tau sigma) y ^ 4 /
            (1 + growingThetaNearestTail tau sigma y) ^ 4) := by
    funext y
    unfold growingThetaNearestTailQFourthLogDerivative
    rw [growingThetaNearestTailQ_eq_parameter]
  rw [hfun]
  exact hmain.congr_deriv (by
    dsimp [growingThetaNearestTailQFourthLogSpatialFirstDerivative, F]
    field_simp [hden]
    ring)

theorem hasDerivAt_growingThetaNearestTailQFourthLogSpatialFirstDerivative
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt
      (growingThetaNearestTailQFourthLogSpatialFirstDerivative tau sigma)
      (growingThetaNearestTailQFourthLogSpatialSecondDerivative tau sigma x)
      x := by
  have hxOpen : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    constructor <;> linarith [hx.1, hx.2]
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  have hV := hasDerivAt_growingThetaNearestTailQFourthDerivative_spatial
    htau hsector hxOpen
  have hV1 :=
    hasDerivAt_growingThetaNearestTailQFourthSpatialFirstDerivative
      htau hsector hxOpen
  have hU := hasDerivAt_growingThetaNearestTailQThirdDerivative_spatial
    htau hsector hxOpen
  have hU1 :=
    hasDerivAt_growingThetaNearestTailQThirdSpatialFirstDerivative
      htau hsector hxOpen
  have hS := hasDerivAt_growingThetaNearestTailQSecondDerivative_spatial
    htau hsector hxOpen
  have hS1 :=
    hasDerivAt_growingThetaNearestTailQSecondSpatialFirstDerivative
      htau hsector hxOpen
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_spatial
    htau hsector hxOpen
  have hQ1 := hasDerivAt_growingThetaNearestTailQSpatialFirstDerivative
    htau hsector hxOpen
  have hT := hasDerivAt_growingThetaNearestTail htau hsector hxOpen
  have hT1 := hasDerivAt_growingThetaNearestTailFirstDeriv
    htau hsector hxOpen
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : F ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      dsimp [F] at hzero
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hF2 := hF.pow 2
  have hF3 := hF.pow 3
  have hF4 := hF.pow 4
  have hF5 := hF.pow 5
  have h1 := hV1.div hF hden
  have h2 := (hV.mul hT1).div hF2 (pow_ne_zero 2 hden)
  have h3 := ((hU1.const_mul 4).mul hQ).div hF2
    (pow_ne_zero 2 hden)
  have h4 := ((hU.const_mul 4).mul hQ1).div hF2
    (pow_ne_zero 2 hden)
  have h5 := (((hU.const_mul 8).mul hQ).mul hT1).div hF3
    (pow_ne_zero 3 hden)
  have h6 := ((hS.const_mul 6).mul hS1).div hF2
    (pow_ne_zero 2 hden)
  have h7 := (((hS.pow 2).const_mul 6).mul hT1).div hF3
    (pow_ne_zero 3 hden)
  have h8 := ((hS1.const_mul 12).mul (hQ.pow 2)).div hF3
    (pow_ne_zero 3 hden)
  have h9 := (((hS.const_mul 24).mul hQ).mul hQ1).div hF3
    (pow_ne_zero 3 hden)
  have h10 := (((hS.const_mul 36).mul (hQ.pow 2)).mul hT1).div hF4
    (pow_ne_zero 4 hden)
  have h11 := (((hQ.pow 3).const_mul 24).mul hQ1).div hF4
    (pow_ne_zero 4 hden)
  have h12 := (((hQ.pow 4).const_mul 24).mul hT1).div hF5
    (pow_ne_zero 5 hden)
  have hmain1 := h1.sub h2
  have hmain2 := hmain1.sub h3
  have hmain3 := hmain2.sub h4
  have hmain4 := hmain3.add h5
  have hmain5 := hmain4.sub h6
  have hmain6 := hmain5.add h7
  have hmain7 := hmain6.add h8
  have hmain8 := hmain7.add h9
  have hmain9 := hmain8.sub h10
  have hmain10 := hmain9.sub h11
  have hmain := hmain10.add h12
  change HasDerivAt
    (growingThetaNearestTailQFourthLogSpatialFirstDerivative tau sigma)
    (growingThetaNearestTailQFourthLogSpatialSecondDerivative tau sigma x) x
  exact hmain.congr_deriv (by
    dsimp [growingThetaNearestTailQFourthLogSpatialFirstDerivative,
      growingThetaNearestTailQFourthLogSpatialSecondDerivative, F]
    field_simp [hden]
    ring)

lemma growingThetaQDerivativeCoefficientQThirdSpatialDerivative_neg
    (q : Complex) (ell : Int) :
    growingThetaQDerivativeCoefficientQThirdSpatialDerivative q (-ell) =
      -growingThetaQDerivativeCoefficientQThirdSpatialDerivative q ell := by
  unfold growingThetaQDerivativeCoefficientQThirdSpatialDerivative
  push_cast
  ring

lemma growingThetaQDerivativeCoefficientQThirdDerivative_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQDerivativeCoefficientQThirdDerivative q 0 (-ell) =
      growingThetaQDerivativeCoefficientQThirdDerivative q 0 ell := by
  unfold growingThetaQDerivativeCoefficientQThirdDerivative
  push_cast
  ring

lemma growingThetaQThirdDerivativeCoefficientQDerivative_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQThirdDerivativeCoefficientQDerivative q 0 (-ell) =
      growingThetaQThirdDerivativeCoefficientQDerivative q 0 ell := by
  unfold growingThetaQThirdDerivativeCoefficientQDerivative
  rw [growingThetaQDerivativeCoefficientQThirdDerivative_zero_neg,
    growingThetaQDerivativeCoefficientQDerivative_zero_neg,
    growingThetaQDerivativeCoefficient_zero_neg,
    growingThetaQDerivativeCoefficientQSecondDerivative_zero_neg]

lemma growingThetaQFourthDerivativeCoefficient_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQFourthDerivativeCoefficient q 0 (-ell) =
      growingThetaQFourthDerivativeCoefficient q 0 ell := by
  unfold growingThetaQFourthDerivativeCoefficient
  rw [growingThetaQThirdDerivativeCoefficientQDerivative_zero_neg,
    growingThetaQThirdDerivativeCoefficient_zero_neg,
    growingThetaQDerivativeCoefficient_zero_neg]

lemma growingThetaQFourthDerivativeCoefficientSpatialDerivative_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQFourthDerivativeCoefficientSpatialDerivative q 0 (-ell) =
      -growingThetaQFourthDerivativeCoefficientSpatialDerivative q 0 ell := by
  unfold growingThetaQFourthDerivativeCoefficientSpatialDerivative
  rw [growingThetaQDerivativeCoefficientQThirdSpatialDerivative_neg,
    growingThetaQDerivativeCoefficientQDerivative_zero_neg,
    growingThetaQDerivativeCoefficientQSpatialDerivative_neg,
    growingThetaQDerivativeCoefficientSpatialDerivative_neg,
    growingThetaQDerivativeCoefficientQSecondDerivative_zero_neg,
    growingThetaQDerivativeCoefficient_zero_neg,
    growingThetaQDerivativeCoefficientQSecondSpatialDerivative_neg]
  ring

lemma growingThetaNearestTailQFourthSpatialFirstTerm_zero_neg
    (tau sigma : Real) (ell : Int) :
    growingThetaNearestTailQFourthSpatialFirstTerm tau sigma 0 (-ell) =
      -growingThetaNearestTailQFourthSpatialFirstTerm tau sigma 0 ell := by
  by_cases hell : ell = 0
  · simp [hell, growingThetaNearestTailQFourthSpatialFirstTerm]
  · have hneg : -ell ≠ 0 := neg_ne_zero.mpr hell
    rw [growingThetaNearestTailQFourthSpatialFirstTerm, if_neg hneg,
      growingThetaNearestTailQFourthSpatialFirstTerm, if_neg hell,
      growingThetaQFourthDerivativeCoefficientSpatialDerivative_zero_neg,
      growingThetaQFourthDerivativeCoefficient_zero_neg]
    have hC : growingThetaSpatialCoefficient tau sigma (-ell) =
        -growingThetaSpatialCoefficient tau sigma ell := by
      unfold growingThetaSpatialCoefficient
      push_cast
      ring
    have hI : growingThetaNormalizedDualImage tau sigma 0 (-ell) =
        growingThetaNormalizedDualImage tau sigma 0 ell := by
      simpa using (growingThetaNormalizedDualImage_neg tau sigma 0 ell).symm
    rw [hC, hI]
    ring

lemma growingThetaNearestTailQFourthSpatialFirstDerivative_zero
    (tau sigma : Real) :
    growingThetaNearestTailQFourthSpatialFirstDerivative tau sigma 0 = 0 := by
  let f : Int → Complex := fun ell =>
    growingThetaNearestTailQFourthSpatialFirstTerm tau sigma 0 ell
  have hneg : ∀ ell : Int, f (-ell) = -f ell := by
    intro ell
    exact growingThetaNearestTailQFourthSpatialFirstTerm_zero_neg
      tau sigma ell
  have hreindex : (∑' ell : Int, f (-ell)) = ∑' ell : Int, f ell :=
    (Equiv.neg Int).tsum_eq f
  have hsumneg : (∑' ell : Int, f (-ell)) = -∑' ell : Int, f ell := by
    calc
      (∑' ell : Int, f (-ell)) = ∑' ell : Int, -f ell := by
        apply tsum_congr
        exact hneg
      _ = -∑' ell : Int, f ell := tsum_neg
  unfold growingThetaNearestTailQFourthSpatialFirstDerivative
  change (∑' ell : Int, f ell) = 0
  have h : (∑' ell : Int, f ell) = -∑' ell : Int, f ell :=
    hreindex.symm.trans hsumneg
  linear_combination (1 / 2 : Complex) * h

lemma growingThetaNearestTailQFourthLogSpatialFirstDerivative_zero
    (tau sigma : Real) :
    growingThetaNearestTailQFourthLogSpatialFirstDerivative tau sigma 0 = 0 := by
  simp [growingThetaNearestTailQFourthLogSpatialFirstDerivative,
    growingThetaNearestTailQFourthSpatialFirstDerivative_zero,
    growingThetaNearestTailQThirdSpatialFirstDerivative_zero,
    growingThetaNearestTailQSecondSpatialFirstDerivative_zero,
    growingThetaNearestTailQSpatialFirstDerivative_zero,
    growingThetaNearestTailFirstDeriv_zero]

def growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound
    (tau : Real) : Real :=
  let BV := growingThetaQFourthDerivativeBound tau
  let BV1 := growingThetaQFourthSpatialFirstDerivativeBound tau
  let BV2 := growingThetaQFourthSpatialSecondDerivativeBound tau
  let BU := growingThetaQThirdDerivativeBound tau
  let BU1 := growingThetaQThirdSpatialFirstDerivativeBound tau
  let BU2 := growingThetaQThirdSpatialSecondDerivativeBound tau
  let BS := growingThetaQSecondDerivativeBound tau
  let BS1 := growingThetaQSecondSpatialFirstDerivativeBound tau
  let BS2 := growingThetaQSecondSpatialSecondDerivativeBound tau
  let BQ := growingThetaQDerivativeBound tau
  let BQ1 := growingThetaQSpatialFirstDerivativeBound tau
  let BQ2 := growingThetaQSpatialSecondDerivativeBound tau
  let BT1 := growingThetaSpatialFirstDerivativeBound tau
  let BT2 := growingThetaSpatialSecondDerivativeBound tau
  3 * BV2 + 18 * BV1 * BT1 + 9 * BV * BT2 +
    54 * BV * BT1 ^ 2 + 36 * BU2 * BQ + 72 * BU1 * BQ1 +
    36 * BU * BQ2 + 432 * BU1 * BQ * BT1 +
    432 * BU * BQ1 * BT1 + 216 * BU * BQ * BT2 +
    1944 * BU * BQ * BT1 ^ 2 + 54 * BS1 ^ 2 + 54 * BS * BS2 +
    648 * BS * BS1 * BT1 + 162 * BS ^ 2 * BT2 +
    1458 * BS ^ 2 * BT1 ^ 2 + 324 * BS2 * BQ ^ 2 +
    1296 * BS1 * BQ * BQ1 + 648 * BS * BQ1 ^ 2 +
    648 * BS * BQ * BQ2 + 5832 * BS1 * BQ ^ 2 * BT1 +
    11664 * BS * BQ * BQ1 * BT1 + 2916 * BS * BQ ^ 2 * BT2 +
    34992 * BS * BQ ^ 2 * BT1 ^ 2 + 5832 * BQ ^ 2 * BQ1 ^ 2 +
    1944 * BQ ^ 3 * BQ2 + 46656 * BQ ^ 3 * BQ1 * BT1 +
    5832 * BQ ^ 4 * BT2 + 87480 * BQ ^ 4 * BT1 ^ 2

lemma growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau := by
  unfold growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound
  have hV := growingThetaQFourthDerivativeBound_nonneg htau
  have hV1 := growingThetaQFourthSpatialFirstDerivativeBound_nonneg htau
  have hV2 := growingThetaQFourthSpatialSecondDerivativeBound_nonneg htau
  have hU := growingThetaQThirdDerivativeBound_nonneg htau
  have hU1 := growingThetaQThirdSpatialFirstDerivativeBound_nonneg htau
  have hU2 := growingThetaQThirdSpatialSecondDerivativeBound_nonneg htau
  have hS := growingThetaQSecondDerivativeBound_nonneg htau
  have hS1 := growingThetaQSecondSpatialFirstDerivativeBound_nonneg htau
  have hS2 := growingThetaQSecondSpatialSecondDerivativeBound_nonneg htau
  have hQ := growingThetaQDerivativeBound_nonneg tau
  have hQ1 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hQ2 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hT1 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hT2 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  positivity

set_option maxHeartbeats 1800000 in
lemma norm_growingThetaNearestTailQFourthLogSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaNearestTailQFourthLogSpatialSecondDerivative tau sigma x‖ ≤
      growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau := by
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  let Q : Complex := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 : Complex := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 : Complex := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let S : Complex := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 : Complex := growingThetaNearestTailQSecondSpatialFirstDerivative
    tau sigma x
  let S2 : Complex := growingThetaNearestTailQSecondSpatialSecondDerivative
    tau sigma x
  let U : Complex := growingThetaNearestTailQThirdDerivative
    (growingThetaParameter tau sigma) x
  let U1 : Complex := growingThetaNearestTailQThirdSpatialFirstDerivative
    tau sigma x
  let U2 : Complex := growingThetaNearestTailQThirdSpatialSecondDerivative
    tau sigma x
  let V : Complex := growingThetaNearestTailQFourthDerivative
    (growingThetaParameter tau sigma) x
  let V1 : Complex := growingThetaNearestTailQFourthSpatialFirstDerivative
    tau sigma x
  let V2 : Complex := growingThetaNearestTailQFourthSpatialSecondDerivative
    tau sigma x
  let T1 : Complex := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 : Complex := growingThetaNearestTailSecondDeriv tau sigma x
  let BV : Real := growingThetaQFourthDerivativeBound tau
  let BV1 : Real := growingThetaQFourthSpatialFirstDerivativeBound tau
  let BV2 : Real := growingThetaQFourthSpatialSecondDerivativeBound tau
  let BU : Real := growingThetaQThirdDerivativeBound tau
  let BU1 : Real := growingThetaQThirdSpatialFirstDerivativeBound tau
  let BU2 : Real := growingThetaQThirdSpatialSecondDerivativeBound tau
  let BS : Real := growingThetaQSecondDerivativeBound tau
  let BS1 : Real := growingThetaQSecondSpatialFirstDerivativeBound tau
  let BS2 : Real := growingThetaQSecondSpatialSecondDerivativeBound tau
  let BQ : Real := growingThetaQDerivativeBound tau
  let BQ1 : Real := growingThetaQSpatialFirstDerivativeBound tau
  let BQ2 : Real := growingThetaQSpatialSecondDerivativeBound tau
  let BT1 : Real := growingThetaSpatialFirstDerivativeBound tau
  let BT2 : Real := growingThetaSpatialSecondDerivativeBound tau
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hV : ‖V‖ ≤ BV :=
    norm_growingThetaNearestTailQFourthDerivative_le htau hsector hxabs
  have hV1 : ‖V1‖ ≤ BV1 :=
    norm_growingThetaNearestTailQFourthSpatialFirstDerivative_le
      htau hsector hxabs
  have hV2 : ‖V2‖ ≤ BV2 :=
    norm_growingThetaNearestTailQFourthSpatialSecondDerivative_le
      htau hsector hxabs
  have hU : ‖U‖ ≤ BU :=
    norm_growingThetaNearestTailQThirdDerivative_le htau hsector hxabs
  have hU1 : ‖U1‖ ≤ BU1 :=
    norm_growingThetaNearestTailQThirdSpatialFirstDerivative_le
      htau hsector hxabs
  have hU2 : ‖U2‖ ≤ BU2 :=
    norm_growingThetaNearestTailQThirdSpatialSecondDerivative_le
      htau hsector hxabs
  have hS : ‖S‖ ≤ BS :=
    norm_growingThetaNearestTailQSecondDerivative_le htau hsector hxabs
  have hS1 : ‖S1‖ ≤ BS1 :=
    norm_growingThetaNearestTailQSecondSpatialFirstDerivative_le
      htau hsector hxabs
  have hS2 : ‖S2‖ ≤ BS2 :=
    norm_growingThetaNearestTailQSecondSpatialSecondDerivative_le
      htau hsector hxabs
  have hQ : ‖Q‖ ≤ BQ :=
    norm_growingThetaNearestTailQDerivative_le htau hsector hxabs
  have hQ1 : ‖Q1‖ ≤ BQ1 :=
    norm_growingThetaNearestTailQSpatialFirstDerivative_le
      htau hsector hxabs
  have hQ2 : ‖Q2‖ ≤ BQ2 :=
    norm_growingThetaNearestTailQSpatialSecondDerivative_le
      htau hsector hxabs
  have hT1 : ‖T1‖ ≤ BT1 :=
    norm_growingThetaNearestTailFirstDeriv_le htau hsector hxabs
  have hT2 : ‖T2‖ ≤ BT2 :=
    norm_growingThetaNearestTailSecondDeriv_le htau hsector hxabs
  have hBV : 0 ≤ BV := growingThetaQFourthDerivativeBound_nonneg htau
  have hBV1 : 0 ≤ BV1 :=
    growingThetaQFourthSpatialFirstDerivativeBound_nonneg htau
  have hBV2 : 0 ≤ BV2 :=
    growingThetaQFourthSpatialSecondDerivativeBound_nonneg htau
  have hBU : 0 ≤ BU := growingThetaQThirdDerivativeBound_nonneg htau
  have hBU1 : 0 ≤ BU1 :=
    growingThetaQThirdSpatialFirstDerivativeBound_nonneg htau
  have hBU2 : 0 ≤ BU2 :=
    growingThetaQThirdSpatialSecondDerivativeBound_nonneg htau
  have hBS : 0 ≤ BS := growingThetaQSecondDerivativeBound_nonneg htau
  have hBS1 : 0 ≤ BS1 :=
    growingThetaQSecondSpatialFirstDerivativeBound_nonneg htau
  have hBS2 : 0 ≤ BS2 :=
    growingThetaQSecondSpatialSecondDerivativeBound_nonneg htau
  have hBQ : 0 ≤ BQ := growingThetaQDerivativeBound_nonneg tau
  have hBQ1 : 0 ≤ BQ1 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hBQ2 : 0 ≤ BQ2 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hBT1 : 0 ≤ BT1 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hBT2 : 0 ≤ BT2 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  have hF : (1 / 3 : Real) ≤ ‖F‖ :=
    one_third_le_norm_growingThetaNearestFactor htau htau1 hsector hx
  have hterm1 : ‖V2 / F‖ ≤ 3 * BV2 := by
    calc
      _ ≤ BV2 / (1 / 3 : Real) := by
        simpa only [pow_one] using
          (norm_div_pow_le_div_one_third_pow hBV2 hV2 hF 1)
      _ = 3 * BV2 := by ring
  have hterm2 : ‖2 * V1 * T1 / F ^ 2‖ ≤ 18 * BV1 * BT1 := by
    have hn : ‖(2 : Complex) * V1 * T1‖ ≤ 2 * BV1 * BT1 := by
      rw [norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (2 * BV1 * BT1) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 18 * BV1 * BT1 := by ring
  have hterm3 : ‖V * T2 / F ^ 2‖ ≤ 9 * BV * BT2 := by
    have hn : ‖V * T2‖ ≤ BV * BT2 := by rw [norm_mul]; gcongr
    calc
      _ ≤ (BV * BT2) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 9 * BV * BT2 := by ring
  have hterm4 : ‖2 * V * T1 ^ 2 / F ^ 3‖ ≤
      54 * BV * BT1 ^ 2 := by
    have hT1sq := pow_le_pow_left₀ (norm_nonneg T1) hT1 2
    have hn : ‖(2 : Complex) * V * T1 ^ 2‖ ≤ 2 * BV * BT1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (2 * BV * BT1 ^ 2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 54 * BV * BT1 ^ 2 := by ring
  have hterm5 : ‖4 * U2 * Q / F ^ 2‖ ≤ 36 * BU2 * BQ := by
    have hn : ‖(4 : Complex) * U2 * Q‖ ≤ 4 * BU2 * BQ := by
      rw [norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (4 * BU2 * BQ) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 36 * BU2 * BQ := by ring
  have hterm6 : ‖8 * U1 * Q1 / F ^ 2‖ ≤ 72 * BU1 * BQ1 := by
    have hn : ‖(8 : Complex) * U1 * Q1‖ ≤ 8 * BU1 * BQ1 := by
      rw [norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (8 * BU1 * BQ1) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 72 * BU1 * BQ1 := by ring
  have hterm7 : ‖4 * U * Q2 / F ^ 2‖ ≤ 36 * BU * BQ2 := by
    have hn : ‖(4 : Complex) * U * Q2‖ ≤ 4 * BU * BQ2 := by
      rw [norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (4 * BU * BQ2) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 36 * BU * BQ2 := by ring
  have hterm8 : ‖16 * U1 * Q * T1 / F ^ 3‖ ≤
      432 * BU1 * BQ * BT1 := by
    have hn : ‖(16 : Complex) * U1 * Q * T1‖ ≤
        16 * BU1 * BQ * BT1 := by
      rw [norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (16 * BU1 * BQ * BT1) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 432 * BU1 * BQ * BT1 := by ring
  have hterm9 : ‖16 * U * Q1 * T1 / F ^ 3‖ ≤
      432 * BU * BQ1 * BT1 := by
    have hn : ‖(16 : Complex) * U * Q1 * T1‖ ≤
        16 * BU * BQ1 * BT1 := by
      rw [norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (16 * BU * BQ1 * BT1) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 432 * BU * BQ1 * BT1 := by ring
  have hterm10 : ‖8 * U * Q * T2 / F ^ 3‖ ≤
      216 * BU * BQ * BT2 := by
    have hn : ‖(8 : Complex) * U * Q * T2‖ ≤ 8 * BU * BQ * BT2 := by
      rw [norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (8 * BU * BQ * BT2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 216 * BU * BQ * BT2 := by ring
  have hterm11 : ‖24 * U * Q * T1 ^ 2 / F ^ 4‖ ≤
      1944 * BU * BQ * BT1 ^ 2 := by
    have hT1sq := pow_le_pow_left₀ (norm_nonneg T1) hT1 2
    have hn : ‖(24 : Complex) * U * Q * T1 ^ 2‖ ≤
        24 * BU * BQ * BT1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (24 * BU * BQ * BT1 ^ 2) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 1944 * BU * BQ * BT1 ^ 2 := by ring
  have hterm12 : ‖6 * S1 ^ 2 / F ^ 2‖ ≤ 54 * BS1 ^ 2 := by
    have hS1sq := pow_le_pow_left₀ (norm_nonneg S1) hS1 2
    have hn : ‖(6 : Complex) * S1 ^ 2‖ ≤ 6 * BS1 ^ 2 := by
      rw [norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (6 * BS1 ^ 2) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 54 * BS1 ^ 2 := by ring
  have hterm13 : ‖6 * S * S2 / F ^ 2‖ ≤ 54 * BS * BS2 := by
    have hn : ‖(6 : Complex) * S * S2‖ ≤ 6 * BS * BS2 := by
      rw [norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (6 * BS * BS2) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 54 * BS * BS2 := by ring
  have hterm14 : ‖24 * S * S1 * T1 / F ^ 3‖ ≤
      648 * BS * BS1 * BT1 := by
    have hn : ‖(24 : Complex) * S * S1 * T1‖ ≤
        24 * BS * BS1 * BT1 := by
      rw [norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (24 * BS * BS1 * BT1) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 648 * BS * BS1 * BT1 := by ring
  have hterm15 : ‖6 * S ^ 2 * T2 / F ^ 3‖ ≤
      162 * BS ^ 2 * BT2 := by
    have hSsq := pow_le_pow_left₀ (norm_nonneg S) hS 2
    have hn : ‖(6 : Complex) * S ^ 2 * T2‖ ≤ 6 * BS ^ 2 * BT2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (6 * BS ^ 2 * BT2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 162 * BS ^ 2 * BT2 := by ring
  have hterm16 : ‖18 * S ^ 2 * T1 ^ 2 / F ^ 4‖ ≤
      1458 * BS ^ 2 * BT1 ^ 2 := by
    have hSsq := pow_le_pow_left₀ (norm_nonneg S) hS 2
    have hT1sq := pow_le_pow_left₀ (norm_nonneg T1) hT1 2
    have hn : ‖(18 : Complex) * S ^ 2 * T1 ^ 2‖ ≤
        18 * BS ^ 2 * BT1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (18 * BS ^ 2 * BT1 ^ 2) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 1458 * BS ^ 2 * BT1 ^ 2 := by ring
  have hterm17 : ‖12 * S2 * Q ^ 2 / F ^ 3‖ ≤
      324 * BS2 * BQ ^ 2 := by
    have hQsq := pow_le_pow_left₀ (norm_nonneg Q) hQ 2
    have hn : ‖(12 : Complex) * S2 * Q ^ 2‖ ≤ 12 * BS2 * BQ ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (12 * BS2 * BQ ^ 2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 324 * BS2 * BQ ^ 2 := by ring
  have hterm18 : ‖48 * S1 * Q * Q1 / F ^ 3‖ ≤
      1296 * BS1 * BQ * BQ1 := by
    have hn : ‖(48 : Complex) * S1 * Q * Q1‖ ≤
        48 * BS1 * BQ * BQ1 := by
      rw [norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (48 * BS1 * BQ * BQ1) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 1296 * BS1 * BQ * BQ1 := by ring
  have hterm19 : ‖24 * S * Q1 ^ 2 / F ^ 3‖ ≤
      648 * BS * BQ1 ^ 2 := by
    have hQ1sq := pow_le_pow_left₀ (norm_nonneg Q1) hQ1 2
    have hn : ‖(24 : Complex) * S * Q1 ^ 2‖ ≤ 24 * BS * BQ1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (24 * BS * BQ1 ^ 2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 648 * BS * BQ1 ^ 2 := by ring
  have hterm20 : ‖24 * S * Q * Q2 / F ^ 3‖ ≤
      648 * BS * BQ * BQ2 := by
    have hn : ‖(24 : Complex) * S * Q * Q2‖ ≤ 24 * BS * BQ * BQ2 := by
      rw [norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (24 * BS * BQ * BQ2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 648 * BS * BQ * BQ2 := by ring
  have hterm21 : ‖72 * S1 * Q ^ 2 * T1 / F ^ 4‖ ≤
      5832 * BS1 * BQ ^ 2 * BT1 := by
    have hQsq := pow_le_pow_left₀ (norm_nonneg Q) hQ 2
    have hn : ‖(72 : Complex) * S1 * Q ^ 2 * T1‖ ≤
        72 * BS1 * BQ ^ 2 * BT1 := by
      rw [norm_mul, norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (72 * BS1 * BQ ^ 2 * BT1) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 5832 * BS1 * BQ ^ 2 * BT1 := by ring
  have hterm22 : ‖144 * S * Q * Q1 * T1 / F ^ 4‖ ≤
      11664 * BS * BQ * BQ1 * BT1 := by
    have hn : ‖(144 : Complex) * S * Q * Q1 * T1‖ ≤
        144 * BS * BQ * BQ1 * BT1 := by
      rw [norm_mul, norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (144 * BS * BQ * BQ1 * BT1) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 11664 * BS * BQ * BQ1 * BT1 := by ring
  have hterm23 : ‖36 * S * Q ^ 2 * T2 / F ^ 4‖ ≤
      2916 * BS * BQ ^ 2 * BT2 := by
    have hQsq := pow_le_pow_left₀ (norm_nonneg Q) hQ 2
    have hn : ‖(36 : Complex) * S * Q ^ 2 * T2‖ ≤
        36 * BS * BQ ^ 2 * BT2 := by
      rw [norm_mul, norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (36 * BS * BQ ^ 2 * BT2) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 2916 * BS * BQ ^ 2 * BT2 := by ring
  have hterm24 : ‖144 * S * Q ^ 2 * T1 ^ 2 / F ^ 5‖ ≤
      34992 * BS * BQ ^ 2 * BT1 ^ 2 := by
    have hQsq := pow_le_pow_left₀ (norm_nonneg Q) hQ 2
    have hT1sq := pow_le_pow_left₀ (norm_nonneg T1) hT1 2
    have hn : ‖(144 : Complex) * S * Q ^ 2 * T1 ^ 2‖ ≤
        144 * BS * BQ ^ 2 * BT1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (144 * BS * BQ ^ 2 * BT1 ^ 2) / (1 / 3 : Real) ^ 5 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 5
      _ = 34992 * BS * BQ ^ 2 * BT1 ^ 2 := by ring
  have hterm25 : ‖72 * Q ^ 2 * Q1 ^ 2 / F ^ 4‖ ≤
      5832 * BQ ^ 2 * BQ1 ^ 2 := by
    have hQsq := pow_le_pow_left₀ (norm_nonneg Q) hQ 2
    have hQ1sq := pow_le_pow_left₀ (norm_nonneg Q1) hQ1 2
    have hn : ‖(72 : Complex) * Q ^ 2 * Q1 ^ 2‖ ≤
        72 * BQ ^ 2 * BQ1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (72 * BQ ^ 2 * BQ1 ^ 2) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 5832 * BQ ^ 2 * BQ1 ^ 2 := by ring
  have hterm26 : ‖24 * Q ^ 3 * Q2 / F ^ 4‖ ≤
      1944 * BQ ^ 3 * BQ2 := by
    have hQcube := pow_le_pow_left₀ (norm_nonneg Q) hQ 3
    have hn : ‖(24 : Complex) * Q ^ 3 * Q2‖ ≤ 24 * BQ ^ 3 * BQ2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (24 * BQ ^ 3 * BQ2) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 1944 * BQ ^ 3 * BQ2 := by ring
  have hterm27 : ‖192 * Q ^ 3 * Q1 * T1 / F ^ 5‖ ≤
      46656 * BQ ^ 3 * BQ1 * BT1 := by
    have hQcube := pow_le_pow_left₀ (norm_nonneg Q) hQ 3
    have hn : ‖(192 : Complex) * Q ^ 3 * Q1 * T1‖ ≤
        192 * BQ ^ 3 * BQ1 * BT1 := by
      rw [norm_mul, norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (192 * BQ ^ 3 * BQ1 * BT1) / (1 / 3 : Real) ^ 5 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 5
      _ = 46656 * BQ ^ 3 * BQ1 * BT1 := by ring
  have hterm28 : ‖24 * Q ^ 4 * T2 / F ^ 5‖ ≤
      5832 * BQ ^ 4 * BT2 := by
    have hQfourth := pow_le_pow_left₀ (norm_nonneg Q) hQ 4
    have hn : ‖(24 : Complex) * Q ^ 4 * T2‖ ≤ 24 * BQ ^ 4 * BT2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (24 * BQ ^ 4 * BT2) / (1 / 3 : Real) ^ 5 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 5
      _ = 5832 * BQ ^ 4 * BT2 := by ring
  have hterm29 : ‖120 * Q ^ 4 * T1 ^ 2 / F ^ 6‖ ≤
      87480 * BQ ^ 4 * BT1 ^ 2 := by
    have hQfourth := pow_le_pow_left₀ (norm_nonneg Q) hQ 4
    have hT1sq := pow_le_pow_left₀ (norm_nonneg T1) hT1 2
    have hn : ‖(120 : Complex) * Q ^ 4 * T1 ^ 2‖ ≤
        120 * BQ ^ 4 * BT1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (120 * BQ ^ 4 * BT1 ^ 2) / (1 / 3 : Real) ^ 6 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 6
      _ = 87480 * BQ ^ 4 * BT1 ^ 2 := by ring
  let terms : List Complex := [
    V2 / F,
    -(2 * V1 * T1 / F ^ 2),
    -(V * T2 / F ^ 2),
    2 * V * T1 ^ 2 / F ^ 3,
    -(4 * U2 * Q / F ^ 2),
    -(8 * U1 * Q1 / F ^ 2),
    -(4 * U * Q2 / F ^ 2),
    16 * U1 * Q * T1 / F ^ 3,
    16 * U * Q1 * T1 / F ^ 3,
    8 * U * Q * T2 / F ^ 3,
    -(24 * U * Q * T1 ^ 2 / F ^ 4),
    -(6 * S1 ^ 2 / F ^ 2),
    -(6 * S * S2 / F ^ 2),
    24 * S * S1 * T1 / F ^ 3,
    6 * S ^ 2 * T2 / F ^ 3,
    -(18 * S ^ 2 * T1 ^ 2 / F ^ 4),
    12 * S2 * Q ^ 2 / F ^ 3,
    48 * S1 * Q * Q1 / F ^ 3,
    24 * S * Q1 ^ 2 / F ^ 3,
    24 * S * Q * Q2 / F ^ 3,
    -(72 * S1 * Q ^ 2 * T1 / F ^ 4),
    -(144 * S * Q * Q1 * T1 / F ^ 4),
    -(36 * S * Q ^ 2 * T2 / F ^ 4),
    144 * S * Q ^ 2 * T1 ^ 2 / F ^ 5,
    -(72 * Q ^ 2 * Q1 ^ 2 / F ^ 4),
    -(24 * Q ^ 3 * Q2 / F ^ 4),
    192 * Q ^ 3 * Q1 * T1 / F ^ 5,
    24 * Q ^ 4 * T2 / F ^ 5,
    -(120 * Q ^ 4 * T1 ^ 2 / F ^ 6)]
  have hexpr :
      V2 / F - 2 * V1 * T1 / F ^ 2 - V * T2 / F ^ 2 +
          2 * V * T1 ^ 2 / F ^ 3 - 4 * U2 * Q / F ^ 2 -
          8 * U1 * Q1 / F ^ 2 - 4 * U * Q2 / F ^ 2 +
          16 * U1 * Q * T1 / F ^ 3 + 16 * U * Q1 * T1 / F ^ 3 +
          8 * U * Q * T2 / F ^ 3 - 24 * U * Q * T1 ^ 2 / F ^ 4 -
          6 * S1 ^ 2 / F ^ 2 - 6 * S * S2 / F ^ 2 +
          24 * S * S1 * T1 / F ^ 3 + 6 * S ^ 2 * T2 / F ^ 3 -
          18 * S ^ 2 * T1 ^ 2 / F ^ 4 + 12 * S2 * Q ^ 2 / F ^ 3 +
          48 * S1 * Q * Q1 / F ^ 3 + 24 * S * Q1 ^ 2 / F ^ 3 +
          24 * S * Q * Q2 / F ^ 3 - 72 * S1 * Q ^ 2 * T1 / F ^ 4 -
          144 * S * Q * Q1 * T1 / F ^ 4 - 36 * S * Q ^ 2 * T2 / F ^ 4 +
          144 * S * Q ^ 2 * T1 ^ 2 / F ^ 5 - 72 * Q ^ 2 * Q1 ^ 2 / F ^ 4 -
          24 * Q ^ 3 * Q2 / F ^ 4 + 192 * Q ^ 3 * Q1 * T1 / F ^ 5 +
          24 * Q ^ 4 * T2 / F ^ 5 - 120 * Q ^ 4 * T1 ^ 2 / F ^ 6 =
        terms.sum := by
    simp [terms]
    ring
  have hnorm : ‖terms.sum‖ ≤ (terms.map norm).sum := by
    simpa only [Multiset.sum_coe, Multiset.map_coe] using
      (norm_multiset_sum_le (↑terms : Multiset Complex))
  have hnormsum :
      (terms.map norm).sum =
        ‖V2 / F‖ + ‖2 * V1 * T1 / F ^ 2‖ + ‖V * T2 / F ^ 2‖ +
        ‖2 * V * T1 ^ 2 / F ^ 3‖ + ‖4 * U2 * Q / F ^ 2‖ +
        ‖8 * U1 * Q1 / F ^ 2‖ + ‖4 * U * Q2 / F ^ 2‖ +
        ‖16 * U1 * Q * T1 / F ^ 3‖ + ‖16 * U * Q1 * T1 / F ^ 3‖ +
        ‖8 * U * Q * T2 / F ^ 3‖ + ‖24 * U * Q * T1 ^ 2 / F ^ 4‖ +
        ‖6 * S1 ^ 2 / F ^ 2‖ + ‖6 * S * S2 / F ^ 2‖ +
        ‖24 * S * S1 * T1 / F ^ 3‖ + ‖6 * S ^ 2 * T2 / F ^ 3‖ +
        ‖18 * S ^ 2 * T1 ^ 2 / F ^ 4‖ + ‖12 * S2 * Q ^ 2 / F ^ 3‖ +
        ‖48 * S1 * Q * Q1 / F ^ 3‖ + ‖24 * S * Q1 ^ 2 / F ^ 3‖ +
        ‖24 * S * Q * Q2 / F ^ 3‖ + ‖72 * S1 * Q ^ 2 * T1 / F ^ 4‖ +
        ‖144 * S * Q * Q1 * T1 / F ^ 4‖ +
        ‖36 * S * Q ^ 2 * T2 / F ^ 4‖ +
        ‖144 * S * Q ^ 2 * T1 ^ 2 / F ^ 5‖ +
        ‖72 * Q ^ 2 * Q1 ^ 2 / F ^ 4‖ + ‖24 * Q ^ 3 * Q2 / F ^ 4‖ +
        ‖192 * Q ^ 3 * Q1 * T1 / F ^ 5‖ + ‖24 * Q ^ 4 * T2 / F ^ 5‖ +
        ‖120 * Q ^ 4 * T1 ^ 2 / F ^ 6‖ := by
    simp [terms]
    ring
  dsimp [growingThetaNearestTailQFourthLogSpatialSecondDerivative]
  change ‖V2 / F - 2 * V1 * T1 / F ^ 2 - V * T2 / F ^ 2 +
      2 * V * T1 ^ 2 / F ^ 3 - 4 * U2 * Q / F ^ 2 -
      8 * U1 * Q1 / F ^ 2 - 4 * U * Q2 / F ^ 2 +
      16 * U1 * Q * T1 / F ^ 3 + 16 * U * Q1 * T1 / F ^ 3 +
      8 * U * Q * T2 / F ^ 3 - 24 * U * Q * T1 ^ 2 / F ^ 4 -
      6 * S1 ^ 2 / F ^ 2 - 6 * S * S2 / F ^ 2 +
      24 * S * S1 * T1 / F ^ 3 + 6 * S ^ 2 * T2 / F ^ 3 -
      18 * S ^ 2 * T1 ^ 2 / F ^ 4 + 12 * S2 * Q ^ 2 / F ^ 3 +
      48 * S1 * Q * Q1 / F ^ 3 + 24 * S * Q1 ^ 2 / F ^ 3 +
      24 * S * Q * Q2 / F ^ 3 - 72 * S1 * Q ^ 2 * T1 / F ^ 4 -
      144 * S * Q * Q1 * T1 / F ^ 4 - 36 * S * Q ^ 2 * T2 / F ^ 4 +
      144 * S * Q ^ 2 * T1 ^ 2 / F ^ 5 - 72 * Q ^ 2 * Q1 ^ 2 / F ^ 4 -
      24 * Q ^ 3 * Q2 / F ^ 4 + 192 * Q ^ 3 * Q1 * T1 / F ^ 5 +
      24 * Q ^ 4 * T2 / F ^ 5 - 120 * Q ^ 4 * T1 ^ 2 / F ^ 6‖ ≤ _
  calc
    _ = ‖terms.sum‖ := congrArg norm hexpr
    _ ≤ (terms.map norm).sum := hnorm
    _ = ‖V2 / F‖ + ‖2 * V1 * T1 / F ^ 2‖ + ‖V * T2 / F ^ 2‖ +
        ‖2 * V * T1 ^ 2 / F ^ 3‖ + ‖4 * U2 * Q / F ^ 2‖ +
        ‖8 * U1 * Q1 / F ^ 2‖ + ‖4 * U * Q2 / F ^ 2‖ +
        ‖16 * U1 * Q * T1 / F ^ 3‖ + ‖16 * U * Q1 * T1 / F ^ 3‖ +
        ‖8 * U * Q * T2 / F ^ 3‖ + ‖24 * U * Q * T1 ^ 2 / F ^ 4‖ +
        ‖6 * S1 ^ 2 / F ^ 2‖ + ‖6 * S * S2 / F ^ 2‖ +
        ‖24 * S * S1 * T1 / F ^ 3‖ + ‖6 * S ^ 2 * T2 / F ^ 3‖ +
        ‖18 * S ^ 2 * T1 ^ 2 / F ^ 4‖ + ‖12 * S2 * Q ^ 2 / F ^ 3‖ +
        ‖48 * S1 * Q * Q1 / F ^ 3‖ + ‖24 * S * Q1 ^ 2 / F ^ 3‖ +
        ‖24 * S * Q * Q2 / F ^ 3‖ + ‖72 * S1 * Q ^ 2 * T1 / F ^ 4‖ +
        ‖144 * S * Q * Q1 * T1 / F ^ 4‖ +
        ‖36 * S * Q ^ 2 * T2 / F ^ 4‖ +
        ‖144 * S * Q ^ 2 * T1 ^ 2 / F ^ 5‖ +
        ‖72 * Q ^ 2 * Q1 ^ 2 / F ^ 4‖ + ‖24 * Q ^ 3 * Q2 / F ^ 4‖ +
        ‖192 * Q ^ 3 * Q1 * T1 / F ^ 5‖ + ‖24 * Q ^ 4 * T2 / F ^ 5‖ +
        ‖120 * Q ^ 4 * T1 ^ 2 / F ^ 6‖ := hnormsum
    _ ≤ 3 * BV2 + 18 * BV1 * BT1 + 9 * BV * BT2 +
        54 * BV * BT1 ^ 2 + 36 * BU2 * BQ + 72 * BU1 * BQ1 +
        36 * BU * BQ2 + 432 * BU1 * BQ * BT1 +
        432 * BU * BQ1 * BT1 + 216 * BU * BQ * BT2 +
        1944 * BU * BQ * BT1 ^ 2 + 54 * BS1 ^ 2 + 54 * BS * BS2 +
        648 * BS * BS1 * BT1 + 162 * BS ^ 2 * BT2 +
        1458 * BS ^ 2 * BT1 ^ 2 + 324 * BS2 * BQ ^ 2 +
        1296 * BS1 * BQ * BQ1 + 648 * BS * BQ1 ^ 2 +
        648 * BS * BQ * BQ2 + 5832 * BS1 * BQ ^ 2 * BT1 +
        11664 * BS * BQ * BQ1 * BT1 + 2916 * BS * BQ ^ 2 * BT2 +
        34992 * BS * BQ ^ 2 * BT1 ^ 2 + 5832 * BQ ^ 2 * BQ1 ^ 2 +
        1944 * BQ ^ 3 * BQ2 + 46656 * BQ ^ 3 * BQ1 * BT1 +
        5832 * BQ ^ 4 * BT2 + 87480 * BQ ^ 4 * BT1 ^ 2 := by
      gcongr
    _ = growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau := by
      rfl

/-- The `m = 4` Taylor-cancellation step in NL0 (5.5a). -/
theorem norm_growingThetaNearestTailQFourthLogDerivative_sub_zero_le_quadratic
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaNearestTailQFourthLogDerivative
          (growingThetaParameter tau sigma) x -
        growingThetaNearestTailQFourthLogDerivative
          (growingThetaParameter tau sigma) 0‖ ≤
      growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau *
        x ^ 2 := by
  let H : Real → Complex := fun y =>
    growingThetaNearestTailQFourthLogDerivative
      (growingThetaParameter tau sigma) y
  let H1 : Real → Complex :=
    growingThetaNearestTailQFourthLogSpatialFirstDerivative tau sigma
  let M : Real :=
    growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau
  have hM0 : 0 ≤ M :=
    growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound_nonneg htau
  have hsub : ∀ y ∈ Set.Icc (0 : Real) x,
      y ∈ Set.Icc (0 : Real) (1 / 4) := by
    intro y hy
    exact ⟨hy.1, hy.2.trans hx.2⟩
  have hH (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt H (H1 y) y :=
    hasDerivAt_growingThetaNearestTailQFourthLogDerivative_spatial
      htau htau1 hsector (hsub y hy)
  have hH1 (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt H1
        (growingThetaNearestTailQFourthLogSpatialSecondDerivative
          tau sigma y) y :=
    hasDerivAt_growingThetaNearestTailQFourthLogSpatialFirstDerivative
      htau htau1 hsector (hsub y hy)
  have hH1lip : ∀ y ∈ Set.Icc (0 : Real) x,
      ‖H1 y - H1 0‖ ≤ M * x := by
    intro y hy
    have hderiv : ∀ s ∈ Set.Icc (0 : Real) x,
        ‖deriv H1 s‖ ≤ M := by
      intro s hs
      rw [(hH1 s hs).deriv]
      exact norm_growingThetaNearestTailQFourthLogSpatialSecondDerivative_le
        htau htau1 hsector (hsub s hs)
    have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
      (fun s hs => (hH1 s hs).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩) hy
    calc
      ‖H1 y - H1 0‖ ≤ M * ‖y - 0‖ := hmean
      _ ≤ M * x := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hy.1]
        exact mul_le_mul_of_nonneg_left hy.2 hM0
  have hderivH : ∀ s ∈ Set.Icc (0 : Real) x,
      ‖deriv H s‖ ≤ M * x := by
    intro s hs
    rw [(hH s hs).deriv]
    have hlip := hH1lip s hs
    dsimp [H1] at hlip ⊢
    rw [growingThetaNearestTailQFourthLogSpatialFirstDerivative_zero]
      at hlip
    simpa only [sub_zero] using hlip
  have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
    (fun s hs => (hH s hs).differentiableAt) hderivH
    (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩)
    (show x ∈ Set.Icc 0 x from ⟨hx.1, le_rfl⟩)
  simpa [H, M, sub_zero, Real.norm_eq_abs, abs_of_nonneg hx.1,
    pow_two, mul_assoc] using hmean

/-- The `r = 3` semantic identity, now retained throughout the same
nearest-image ball so it can be differentiated once more. -/
theorem hasDerivAt_secondLogDeriv_growingThetaRatioQ_nearest_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      deriv (fun z : Complex =>
        logDeriv (fun y : Complex => growingThetaRatioQ y x) z) q)
      (growingThetaRatioQThirdLogDerivativeNearest w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hlead := hasDerivAt_growingThetaNearestGaussianSecondLogDerivative
    (Complex.ne_zero_of_re_pos hwre) x
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hHx := hasDerivAt_growingThetaNearestTailQSecondLogDerivative_on_ball
    htau hsector hxabs hw
  have hH0 := hasDerivAt_growingThetaNearestTailQSecondLogDerivative_on_ball
    htau hsector (x := 0) (by norm_num) hw
  have hrep := (hlead.add hHx).sub hH0
  have hUnhds : U ∈ 𝓝 w := Metric.isOpen_ball.mem_nhds hw
  have heq :
      (fun q : Complex =>
        deriv (fun z : Complex =>
          logDeriv (fun y : Complex => growingThetaRatioQ y x) z) q) =ᶠ[𝓝 w]
      (fun q : Complex =>
        growingThetaRatioQSecondLogDerivativeNearest q x) := by
    filter_upwards [hUnhds] with q hq
    exact deriv_logDeriv_growingThetaRatioQ_eq_nearest_on_ball
      htau hsector hx hq
  have hrep' : HasDerivAt (fun q : Complex =>
      growingThetaRatioQSecondLogDerivativeNearest q x)
      (growingThetaRatioQThirdLogDerivativeNearest w x) w := by
    have hfun :
        (fun q : Complex =>
          growingThetaRatioQSecondLogDerivativeNearest q x) =ᶠ[𝓝 w]
        (((fun q : Complex =>
            growingThetaNearestGaussianSecondLogDerivative q x) +
          fun q : Complex =>
            growingThetaNearestTailQSecondLogDerivative q x) -
          fun q : Complex =>
            growingThetaNearestTailQSecondLogDerivative q 0) := by
      filter_upwards [] with q
      rfl
    have hrepFun := hrep.congr_of_eventuallyEq hfun
    exact hrepFun.congr_deriv (by rfl)
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_secondLogDeriv_growingThetaRatioQ_eq_nearest_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    deriv (fun q : Complex =>
      deriv (fun z : Complex =>
        logDeriv (fun y : Complex => growingThetaRatioQ y x) z) q) w =
      growingThetaRatioQThirdLogDerivativeNearest w x :=
  (hasDerivAt_secondLogDeriv_growingThetaRatioQ_nearest_on_ball
    htau hsector hx hw).deriv

def growingThetaNearestGaussianFourthLogDerivative
    (q : Complex) (x : Real) : Complex :=
  -(24 * (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2) / q ^ 5

lemma hasDerivAt_growingThetaNearestGaussianThirdLogDerivative
    {q : Complex} (hq : q ≠ 0) (x : Real) :
    HasDerivAt (fun w : Complex =>
      growingThetaNearestGaussianThirdLogDerivative w x)
      (growingThetaNearestGaussianFourthLogDerivative q x) q := by
  let A : Complex := 6 * (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2
  have h := (hasDerivAt_const q A).div ((hasDerivAt_id q).pow 4)
    (pow_ne_zero 4 hq)
  change HasDerivAt (fun w : Complex => A / w ^ 4)
    (growingThetaNearestGaussianFourthLogDerivative q x) q
  exact h.congr_deriv (by
    dsimp [A, growingThetaNearestGaussianFourthLogDerivative]
    field_simp [hq]
    ring)

def growingThetaRatioQFourthLogDerivativeNearest
    (q : Complex) (x : Real) : Complex :=
  growingThetaNearestGaussianFourthLogDerivative q x +
    growingThetaNearestTailQFourthLogDerivative q x -
    growingThetaNearestTailQFourthLogDerivative q 0

/-- Semantic bridge for the `r = 4` nearest-image object: the explicit
formula is the actual complex derivative of the semantic `r = 3` object. -/
theorem hasDerivAt_thirdLogDeriv_growingThetaRatioQ_nearest
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun q : Complex =>
      deriv (fun z : Complex =>
        deriv (fun y : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
      (growingThetaRatioQFourthLogDerivativeNearest
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hlead := hasDerivAt_growingThetaNearestGaussianThirdLogDerivative
    (q := q0) (by
      simpa [q0] using
        (growingThetaParameter_ne_zero (sigma := sigma) htau)) x
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hHx := hasDerivAt_growingThetaNearestTailQThirdLogDerivative_q
    htau hsector hxabs
  have hH0 := hasDerivAt_growingThetaNearestTailQThirdLogDerivative_q
    htau hsector (x := 0) (by norm_num)
  have hrep := (hlead.add hHx).sub hH0
  have hball : U ∈ 𝓝 q0 :=
    Metric.ball_mem_nhds q0 (div_pos htau (by norm_num))
  have heq :
      (fun q : Complex =>
        deriv (fun z : Complex =>
          deriv (fun y : Complex =>
            logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
          =ᶠ[𝓝 q0]
      (fun q : Complex =>
        growingThetaRatioQThirdLogDerivativeNearest q x) := by
    filter_upwards [hball] with q hq
    exact deriv_secondLogDeriv_growingThetaRatioQ_eq_nearest_on_ball
      htau hsector hx hq
  have hrep' : HasDerivAt (fun q : Complex =>
      growingThetaRatioQThirdLogDerivativeNearest q x)
      (growingThetaRatioQFourthLogDerivativeNearest q0 x) q0 := by
    have hfun :
        (fun q : Complex =>
          growingThetaRatioQThirdLogDerivativeNearest q x) =ᶠ[𝓝 q0]
        (((fun q : Complex =>
            growingThetaNearestGaussianThirdLogDerivative q x) +
          fun q : Complex =>
            growingThetaNearestTailQThirdLogDerivative q x) -
          fun q : Complex =>
            growingThetaNearestTailQThirdLogDerivative q 0) := by
      filter_upwards [] with q
      rfl
    have hrepFun := hrep.congr_of_eventuallyEq hfun
    exact hrepFun.congr_deriv (by rfl)
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_thirdLogDeriv_growingThetaRatioQ_eq_nearest
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    deriv (fun q : Complex =>
      deriv (fun z : Complex =>
        deriv (fun y : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
      (growingThetaParameter tau sigma) =
    growingThetaRatioQFourthLogDerivativeNearest
      (growingThetaParameter tau sigma) x :=
  (hasDerivAt_thirdLogDeriv_growingThetaRatioQ_nearest
    htau hsector hx).deriv

/-- The nearest-image `D_tau^4 log g` estimate before final exponential
absorption. -/
theorem norm_scaled_fourthLogDeriv_growingThetaRatioQ_le_firstRegion_raw
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖(tau : Complex) ^ 4 *
        deriv (fun q : Complex =>
          deriv (fun z : Complex =>
            deriv (fun y : Complex =>
              logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
          (growingThetaParameter tau sigma)‖ ≤
      (24 * Real.pi ^ 2 / tau +
        tau ^ 4 *
          growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau) *
        x ^ 2 := by
  rw [deriv_thirdLogDeriv_growingThetaRatioQ_eq_nearest
    htau hsector hx]
  let q : Complex := growingThetaParameter tau sigma
  let Hx := growingThetaNearestTailQFourthLogDerivative q x
  let H0 := growingThetaNearestTailQFourthLogDerivative q 0
  have htail : ‖Hx - H0‖ ≤
      growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau *
        x ^ 2 :=
    norm_growingThetaNearestTailQFourthLogDerivative_sub_zero_le_quadratic
      htau htau1 hsector hx
  have hq : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq5 : tau ^ 5 ≤ ‖q‖ ^ 5 :=
    pow_le_pow_left₀ htau.le hq 5
  have hlead :
      ‖(tau : Complex) ^ 4 *
        growingThetaNearestGaussianFourthLogDerivative q x‖ ≤
        (24 * Real.pi ^ 2 / tau) * x ^ 2 := by
    rw [growingThetaNearestGaussianFourthLogDerivative, norm_mul, norm_div,
      norm_neg, norm_mul, norm_mul, norm_pow, norm_pow, norm_pow, norm_pow]
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau,
      abs_of_pos Real.pi_pos, abs_of_nonneg hx.1]
    rw [show ‖(24 : Complex)‖ = (24 : Real) by norm_num]
    calc
      tau ^ 4 * (24 * Real.pi ^ 2 * x ^ 2 / ‖q‖ ^ 5) =
          tau ^ 4 * (24 * Real.pi ^ 2 * x ^ 2) / ‖q‖ ^ 5 := by ring
      _ ≤ (tau ^ 4 * (24 * Real.pi ^ 2 * x ^ 2)) / tau ^ 5 :=
        div_le_div₀ (by positivity) le_rfl (pow_pos htau 5) hq5
      _ = (24 * Real.pi ^ 2 / tau) * x ^ 2 := by
        field_simp [ne_of_gt htau]
  have hcorr : ‖(tau : Complex) ^ 4 * (Hx - H0)‖ ≤
      (tau ^ 4 *
        growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau ^ 4 * ‖Hx - H0‖ ≤ tau ^ 4 *
          (growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau *
            x ^ 2) :=
        mul_le_mul_of_nonneg_left htail (pow_nonneg htau.le 4)
      _ = (tau ^ 4 *
          growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau) *
            x ^ 2 := by ring
  change ‖(tau : Complex) ^ 4 *
      (growingThetaNearestGaussianFourthLogDerivative q x + Hx - H0)‖ ≤ _
  have hsplit :
      (tau : Complex) ^ 4 *
          (growingThetaNearestGaussianFourthLogDerivative q x + Hx - H0) =
        (tau : Complex) ^ 4 *
            growingThetaNearestGaussianFourthLogDerivative q x +
          (tau : Complex) ^ 4 * (Hx - H0) := by ring
  rw [hsplit]
  calc
    _ ≤ ‖(tau : Complex) ^ 4 *
            growingThetaNearestGaussianFourthLogDerivative q x‖ +
          ‖(tau : Complex) ^ 4 * (Hx - H0)‖ := norm_add_le _ _
    _ ≤ (24 * Real.pi ^ 2 / tau) * x ^ 2 +
        (tau ^ 4 *
          growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := add_le_add hlead hcorr
    _ = _ := by ring

/-- A fixed summable moment weight through degree ten, sufficient for the
`m = 4` mixed derivative in NL0 (5.5a). -/
def growingThetaQFourthUniversalMomentWeight (ell : Int) : Real :=
  let n : Real := (Int.natAbs ell : Real)
  (n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 + n ^ 7 + n ^ 8 +
      n ^ 9 + n ^ 10) *
    Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)

lemma summable_growingThetaQFourthUniversalMomentWeight :
    Summable growingThetaQFourthUniversalMomentWeight := by
  have hc : 0 < growingThetaQDerivativeDecayBase / 2 :=
    div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
  have hs1 := summable_int_natAbs_pow_mul_exp_neg 1 hc
  have hs2 := summable_int_natAbs_pow_mul_exp_neg 2 hc
  have hs3 := summable_int_natAbs_pow_mul_exp_neg 3 hc
  have hs4 := summable_int_natAbs_pow_mul_exp_neg 4 hc
  have hs5 := summable_int_natAbs_pow_mul_exp_neg 5 hc
  have hs6 := summable_int_natAbs_pow_mul_exp_neg 6 hc
  have hs7 := summable_int_natAbs_pow_mul_exp_neg 7 hc
  have hs8 := summable_int_natAbs_pow_mul_exp_neg 8 hc
  have hs9 := summable_int_natAbs_pow_mul_exp_neg 9 hc
  have hs10 := summable_int_natAbs_pow_mul_exp_neg 10 hc
  have hs := (((((((((hs1.add hs2).add hs3).add hs4).add hs5).add hs6).add
    hs7).add hs8).add hs9).add hs10)
  apply hs.congr
  intro ell
  unfold growingThetaQFourthUniversalMomentWeight
  dsimp
  ring

def growingThetaQFourthUniversalMomentConstant : Real :=
  ∑' ell : Int, growingThetaQFourthUniversalMomentWeight ell

lemma growingThetaQFourthUniversalMomentConstant_nonneg :
    0 ≤ growingThetaQFourthUniversalMomentConstant := by
  unfold growingThetaQFourthUniversalMomentConstant
  exact tsum_nonneg fun ell => by
    unfold growingThetaQFourthUniversalMomentWeight
    positivity

def growingThetaQFourthCombinedMomentConstant : Real :=
  growingThetaQThirdCombinedMomentConstant +
    growingThetaQFourthUniversalMomentConstant

lemma growingThetaQFourthCombinedMomentConstant_nonneg :
    0 ≤ growingThetaQFourthCombinedMomentConstant := by
  unfold growingThetaQFourthCombinedMomentConstant
  exact add_nonneg growingThetaQThirdCombinedMomentConstant_nonneg
    growingThetaQFourthUniversalMomentConstant_nonneg

lemma growingThetaQFourthDerivativeMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQFourthDerivativeMajorant tau ell ≤
      ((1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
          12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) / tau ^ 8) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQFourthUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQFourthDerivativeMajorant,
      growingThetaQFourthUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 +
      n ^ 7 + n ^ 8 + n ^ 9 + n ^ 10
    have hn0 : 0 ≤ n := by positivity
    have hP0 : 0 ≤ P := by dsimp [P]; positivity
    have hn2 : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8, pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn4 : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 5,
        pow_nonneg hn0 6, pow_nonneg hn0 7, pow_nonneg hn0 8,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn6 : n ^ 6 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 7, pow_nonneg hn0 8,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn8 : n ^ 8 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hi58 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 5 ≤ 8 by norm_num)
    have hi68 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 6 ≤ 8 by norm_num)
    have hi78 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 7 ≤ 8 by norm_num)
    have hcoef :
        (1536 * Real.pi ^ 2 / tau ^ 5) * n ^ 2 +
            (9216 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 +
            (12288 * Real.pi ^ 6 / tau ^ 7) * n ^ 6 +
            (4096 * Real.pi ^ 8 / tau ^ 8) * n ^ 8 ≤
          ((1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
              12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) / tau ^ 8) * P := by
      calc
        _ = (1536 * Real.pi ^ 2) * (1 / tau ^ 5) * n ^ 2 +
            (9216 * Real.pi ^ 4) * (1 / tau ^ 6) * n ^ 4 +
            (12288 * Real.pi ^ 6) * (1 / tau ^ 7) * n ^ 6 +
            (4096 * Real.pi ^ 8) * (1 / tau ^ 8) * n ^ 8 := by ring
        _ ≤ (1536 * Real.pi ^ 2) * (1 / tau ^ 8) * P +
            (9216 * Real.pi ^ 4) * (1 / tau ^ 8) * P +
            (12288 * Real.pi ^ 6) * (1 / tau ^ 8) * P +
            (4096 * Real.pi ^ 8) * (1 / tau ^ 8) * P := by gcongr
        _ = _ := by ring
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 (le_refl growingThetaQDerivativeDecayBase) hell
    unfold growingThetaQFourthDerivativeMajorant
    rw [if_neg hell]
    dsimp [growingThetaQFourthUniversalMomentWeight, n, P] at hsplit ⊢
    have hA0 : 0 ≤
        (1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
          12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) / tau ^ 8 := by
      positivity
    calc
      _ ≤ (((1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
              12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) / tau ^ 8) * P) *
          Real.exp (-(growingThetaQDerivativeDecayBase / tau) * n) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ (((1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
              12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) / tau ^ 8) * P) *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) :=
        mul_le_mul_of_nonneg_left hsplit (mul_nonneg hA0 hP0)
      _ = _ := by ring

lemma growingThetaQFourthSpatialFirstMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQFourthSpatialFirstMajorant tau ell ≤
      ((48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 + 26112 * Real.pi ^ 6 +
          28672 * Real.pi ^ 8 + 8192 * Real.pi ^ 10) / tau ^ 9) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQFourthUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQFourthSpatialFirstMajorant,
      growingThetaQFourthUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 +
      n ^ 7 + n ^ 8 + n ^ 9 + n ^ 10
    have hn0 : 0 ≤ n := by positivity
    have hP0 : 0 ≤ P := by dsimp [P]; positivity
    have hn1 : n ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8, pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn3 : n ^ 3 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 4, pow_nonneg hn0 5,
        pow_nonneg hn0 6, pow_nonneg hn0 7, pow_nonneg hn0 8,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn5 : n ^ 5 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 6, pow_nonneg hn0 7, pow_nonneg hn0 8,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn7 : n ^ 7 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 8,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn9 : n ^ 9 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8, pow_nonneg hn0 10]
    have hi59 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 5 ≤ 9 by norm_num)
    have hi69 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 6 ≤ 9 by norm_num)
    have hi79 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 7 ≤ 9 by norm_num)
    have hi89 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 8 ≤ 9 by norm_num)
    have hcoef :
        (48 * Real.pi ^ 2 / tau ^ 5) * n +
            (5760 * Real.pi ^ 4 / tau ^ 6) * n ^ 3 +
            (26112 * Real.pi ^ 6 / tau ^ 7) * n ^ 5 +
            (28672 * Real.pi ^ 8 / tau ^ 8) * n ^ 7 +
            (8192 * Real.pi ^ 10 / tau ^ 9) * n ^ 9 ≤
          ((48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 +
              26112 * Real.pi ^ 6 + 28672 * Real.pi ^ 8 +
              8192 * Real.pi ^ 10) / tau ^ 9) * P := by
      calc
        _ = (48 * Real.pi ^ 2) * (1 / tau ^ 5) * n +
            (5760 * Real.pi ^ 4) * (1 / tau ^ 6) * n ^ 3 +
            (26112 * Real.pi ^ 6) * (1 / tau ^ 7) * n ^ 5 +
            (28672 * Real.pi ^ 8) * (1 / tau ^ 8) * n ^ 7 +
            (8192 * Real.pi ^ 10) * (1 / tau ^ 9) * n ^ 9 := by ring
        _ ≤ (48 * Real.pi ^ 2) * (1 / tau ^ 9) * P +
            (5760 * Real.pi ^ 4) * (1 / tau ^ 9) * P +
            (26112 * Real.pi ^ 6) * (1 / tau ^ 9) * P +
            (28672 * Real.pi ^ 8) * (1 / tau ^ 9) * P +
            (8192 * Real.pi ^ 10) * (1 / tau ^ 9) * P := by gcongr
        _ = _ := by ring
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaQFourthSpatialFirstMajorant
    rw [if_neg hell]
    dsimp [growingThetaQFourthUniversalMomentWeight, n, P] at hsplit ⊢
    have hA0 : 0 ≤
        (48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 +
          26112 * Real.pi ^ 6 + 28672 * Real.pi ^ 8 +
          8192 * Real.pi ^ 10) / tau ^ 9 := by positivity
    calc
      _ ≤ (((48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 +
              26112 * Real.pi ^ 6 + 28672 * Real.pi ^ 8 +
              8192 * Real.pi ^ 10) / tau ^ 9) * P) *
          Real.exp (-(growingThetaSpatialDecayBase / tau) * n) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ (((48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 +
              26112 * Real.pi ^ 6 + 28672 * Real.pi ^ 8 +
              8192 * Real.pi ^ 10) / tau ^ 9) * P) *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) :=
        mul_le_mul_of_nonneg_left hsplit (mul_nonneg hA0 hP0)
      _ = _ := by ring

lemma growingThetaQFourthSpatialSecondMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQFourthSpatialSecondMajorant tau ell ≤
      ((480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 + 70656 * Real.pi ^ 8 +
          65536 * Real.pi ^ 10 + 16384 * Real.pi ^ 12) / tau ^ 10) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQFourthUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQFourthSpatialSecondMajorant,
      growingThetaQFourthUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 +
      n ^ 7 + n ^ 8 + n ^ 9 + n ^ 10
    have hn0 : 0 ≤ n := by positivity
    have hP0 : 0 ≤ P := by dsimp [P]; positivity
    have hn2 : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8, pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn4 : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 5,
        pow_nonneg hn0 6, pow_nonneg hn0 7, pow_nonneg hn0 8,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn6 : n ^ 6 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 7, pow_nonneg hn0 8,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn8 : n ^ 8 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn10 : n ^ 10 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8, pow_nonneg hn0 9]
    have hi610 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 6 ≤ 10 by norm_num)
    have hi710 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 7 ≤ 10 by norm_num)
    have hi810 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 8 ≤ 10 by norm_num)
    have hi910 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 9 ≤ 10 by norm_num)
    have hcoef :
        (480 * Real.pi ^ 4 / tau ^ 6) * n ^ 2 +
            (19968 * Real.pi ^ 6 / tau ^ 7) * n ^ 4 +
            (70656 * Real.pi ^ 8 / tau ^ 8) * n ^ 6 +
            (65536 * Real.pi ^ 10 / tau ^ 9) * n ^ 8 +
            (16384 * Real.pi ^ 12 / tau ^ 10) * n ^ 10 ≤
          ((480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 +
              70656 * Real.pi ^ 8 + 65536 * Real.pi ^ 10 +
              16384 * Real.pi ^ 12) / tau ^ 10) * P := by
      calc
        _ = (480 * Real.pi ^ 4) * (1 / tau ^ 6) * n ^ 2 +
            (19968 * Real.pi ^ 6) * (1 / tau ^ 7) * n ^ 4 +
            (70656 * Real.pi ^ 8) * (1 / tau ^ 8) * n ^ 6 +
            (65536 * Real.pi ^ 10) * (1 / tau ^ 9) * n ^ 8 +
            (16384 * Real.pi ^ 12) * (1 / tau ^ 10) * n ^ 10 := by ring
        _ ≤ (480 * Real.pi ^ 4) * (1 / tau ^ 10) * P +
            (19968 * Real.pi ^ 6) * (1 / tau ^ 10) * P +
            (70656 * Real.pi ^ 8) * (1 / tau ^ 10) * P +
            (65536 * Real.pi ^ 10) * (1 / tau ^ 10) * P +
            (16384 * Real.pi ^ 12) * (1 / tau ^ 10) * P := by gcongr
        _ = _ := by ring
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaQFourthSpatialSecondMajorant
    rw [if_neg hell]
    dsimp [growingThetaQFourthUniversalMomentWeight, n, P] at hsplit ⊢
    have hA0 : 0 ≤
        (480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 +
          70656 * Real.pi ^ 8 + 65536 * Real.pi ^ 10 +
          16384 * Real.pi ^ 12) / tau ^ 10 := by positivity
    calc
      _ ≤ (((480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 +
              70656 * Real.pi ^ 8 + 65536 * Real.pi ^ 10 +
              16384 * Real.pi ^ 12) / tau ^ 10) * P) *
          Real.exp (-(growingThetaSpatialDecayBase / tau) * n) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ (((480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 +
              70656 * Real.pi ^ 8 + 65536 * Real.pi ^ 10 +
              16384 * Real.pi ^ 12) / tau ^ 10) * P) *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) :=
        mul_le_mul_of_nonneg_left hsplit (mul_nonneg hA0 hP0)
      _ = _ := by ring

lemma growingThetaQFourthDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQFourthDerivativeBound tau ≤
      ((1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
          12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) / tau ^ 8) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQFourthCombinedMomentConstant := by
  unfold growingThetaQFourthDerivativeBound
  let A : Real :=
    (1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
      12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) / tau ^ 8
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hsM := summable_growingThetaQFourthDerivativeMajorant htau
  have hsW := summable_growingThetaQFourthUniversalMomentWeight
  have hsScaled := hsW.mul_left (A * E)
  calc
    (∑' ell : Int, growingThetaQFourthDerivativeMajorant tau ell) ≤
        ∑' ell : Int, A * E * growingThetaQFourthUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (by
          intro ell
          simpa [A, E] using
            (growingThetaQFourthDerivativeMajorant_le_universal
              (tau := tau) htau htau1 ell)) hsScaled
    _ = A * E * growingThetaQFourthUniversalMomentConstant := by
      unfold growingThetaQFourthUniversalMomentConstant
      rw [hsW.tsum_mul_left]
    _ ≤ A * E * growingThetaQFourthCombinedMomentConstant := by
      unfold growingThetaQFourthCombinedMomentConstant
      exact mul_le_mul_of_nonneg_left
        (le_add_of_nonneg_left growingThetaQThirdCombinedMomentConstant_nonneg)
        (mul_nonneg (by dsimp [A]; positivity) (by dsimp [E]; positivity))
    _ = _ := by rfl

lemma growingThetaQFourthSpatialFirstDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQFourthSpatialFirstDerivativeBound tau ≤
      ((48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 + 26112 * Real.pi ^ 6 +
          28672 * Real.pi ^ 8 + 8192 * Real.pi ^ 10) / tau ^ 9) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQFourthCombinedMomentConstant := by
  unfold growingThetaQFourthSpatialFirstDerivativeBound
  let A : Real :=
    (48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 + 26112 * Real.pi ^ 6 +
      28672 * Real.pi ^ 8 + 8192 * Real.pi ^ 10) / tau ^ 9
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hsM := summable_growingThetaQFourthSpatialFirstMajorant htau
  have hsW := summable_growingThetaQFourthUniversalMomentWeight
  have hsScaled := hsW.mul_left (A * E)
  calc
    (∑' ell : Int, growingThetaQFourthSpatialFirstMajorant tau ell) ≤
        ∑' ell : Int, A * E * growingThetaQFourthUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (by
          intro ell
          simpa [A, E] using
            (growingThetaQFourthSpatialFirstMajorant_le_universal
              (tau := tau) htau htau1 ell)) hsScaled
    _ = A * E * growingThetaQFourthUniversalMomentConstant := by
      unfold growingThetaQFourthUniversalMomentConstant
      rw [hsW.tsum_mul_left]
    _ ≤ A * E * growingThetaQFourthCombinedMomentConstant := by
      unfold growingThetaQFourthCombinedMomentConstant
      exact mul_le_mul_of_nonneg_left
        (le_add_of_nonneg_left growingThetaQThirdCombinedMomentConstant_nonneg)
        (mul_nonneg (by dsimp [A]; positivity) (by dsimp [E]; positivity))
    _ = _ := by rfl

lemma growingThetaQFourthSpatialSecondDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQFourthSpatialSecondDerivativeBound tau ≤
      ((480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 + 70656 * Real.pi ^ 8 +
          65536 * Real.pi ^ 10 + 16384 * Real.pi ^ 12) / tau ^ 10) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQFourthCombinedMomentConstant := by
  unfold growingThetaQFourthSpatialSecondDerivativeBound
  let A : Real :=
    (480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 + 70656 * Real.pi ^ 8 +
      65536 * Real.pi ^ 10 + 16384 * Real.pi ^ 12) / tau ^ 10
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hsM := summable_growingThetaQFourthSpatialSecondMajorant htau
  have hsW := summable_growingThetaQFourthUniversalMomentWeight
  have hsScaled := hsW.mul_left (A * E)
  calc
    (∑' ell : Int, growingThetaQFourthSpatialSecondMajorant tau ell) ≤
        ∑' ell : Int, A * E * growingThetaQFourthUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (by
          intro ell
          simpa [A, E] using
            (growingThetaQFourthSpatialSecondMajorant_le_universal
              (tau := tau) htau htau1 ell)) hsScaled
    _ = A * E * growingThetaQFourthUniversalMomentConstant := by
      unfold growingThetaQFourthUniversalMomentConstant
      rw [hsW.tsum_mul_left]
    _ ≤ A * E * growingThetaQFourthCombinedMomentConstant := by
      unfold growingThetaQFourthCombinedMomentConstant
      exact mul_le_mul_of_nonneg_left
        (le_add_of_nonneg_left growingThetaQThirdCombinedMomentConstant_nonneg)
        (mul_nonneg (by dsimp [A]; positivity) (by dsimp [E]; positivity))
    _ = _ := by rfl

def growingThetaQFourthCommonCoefficient : Real :=
  1 + growingThetaQThirdCommonCoefficient +
    (1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
      12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) +
    (48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 + 26112 * Real.pi ^ 6 +
      28672 * Real.pi ^ 8 + 8192 * Real.pi ^ 10) +
    (480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 + 70656 * Real.pi ^ 8 +
      65536 * Real.pi ^ 10 + 16384 * Real.pi ^ 12)

lemma growingThetaQFourthCommonCoefficient_pos :
    0 < growingThetaQFourthCommonCoefficient := by
  unfold growingThetaQFourthCommonCoefficient
  have hnew : 0 ≤
      (1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
        12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) +
      (48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 + 26112 * Real.pi ^ 6 +
        28672 * Real.pi ^ 8 + 8192 * Real.pi ^ 10) +
      (480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 + 70656 * Real.pi ^ 8 +
        65536 * Real.pi ^ 10 + 16384 * Real.pi ^ 12) := by positivity
  linarith [growingThetaQThirdCommonCoefficient_pos]

def growingThetaQFourthCommonMomentConstant : Real :=
  1 + growingThetaQFourthCombinedMomentConstant

lemma growingThetaQFourthCommonMomentConstant_pos :
    0 < growingThetaQFourthCommonMomentConstant := by
  unfold growingThetaQFourthCommonMomentConstant
  linarith [growingThetaQFourthCombinedMomentConstant_nonneg]

def growingThetaQFourthCommonEnvelope (tau : Real) : Real :=
  (growingThetaQFourthCommonCoefficient / tau ^ 10) *
    Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
      growingThetaQFourthCommonMomentConstant

lemma growingThetaQFourthCommonEnvelope_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQFourthCommonEnvelope tau := by
  unfold growingThetaQFourthCommonEnvelope
  exact mul_nonneg
    (mul_nonneg (div_nonneg growingThetaQFourthCommonCoefficient_pos.le
      (pow_nonneg htau.le 10)) (Real.exp_nonneg _))
    growingThetaQFourthCommonMomentConstant_pos.le

lemma coefficient_div_pow_mul_le_fourth_common
    {tau a A E K0 K : Real} {m : Nat}
    (htau : 0 < tau) (htau1 : tau ≤ 1) (hm : m ≤ 10)
    (ha0 : 0 ≤ a) (ha : a ≤ A) (hE : 0 ≤ E)
    (hK0 : 0 ≤ K0) (hK : K0 ≤ K) :
    (a / tau ^ m) * E * K0 ≤ (A / tau ^ 10) * E * K := by
  have hinv := one_div_pow_le_one_div_pow_of_le_one htau htau1 hm
  have hscale : a / tau ^ m ≤ A / tau ^ 10 := by
    rw [show a / tau ^ m = a * (1 / tau ^ m) by ring,
      show A / tau ^ 10 = A * (1 / tau ^ 10) by ring]
    exact mul_le_mul ha hinv (by positivity) (ha0.trans ha)
  exact mul_le_mul
    (mul_le_mul_of_nonneg_right hscale hE) hK
    hK0
    (mul_nonneg (div_nonneg (ha0.trans ha) (pow_nonneg htau.le 10)) hE)

set_option maxHeartbeats 1000000 in
theorem growingTheta_derivative_bounds_le_fourth_commonEnvelope
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQFourthDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQFourthSpatialFirstDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQFourthSpatialSecondDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQThirdDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQThirdSpatialFirstDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQThirdSpatialSecondDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQSecondDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQSecondSpatialFirstDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQSecondSpatialSecondDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQSpatialFirstDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaQSpatialSecondDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaSpatialFirstDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau ∧
      growingThetaSpatialSecondDerivativeBound tau ≤
        growingThetaQFourthCommonEnvelope tau := by
  let A : Real := growingThetaQFourthCommonCoefficient
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  let K : Real := growingThetaQFourthCommonMomentConstant
  let K4 : Real := growingThetaQFourthCombinedMomentConstant
  let A0 : Real := 1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
    12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8
  let A1 : Real := 48 * Real.pi ^ 2 + 5760 * Real.pi ^ 4 +
    26112 * Real.pi ^ 6 + 28672 * Real.pi ^ 8 + 8192 * Real.pi ^ 10
  let A2 : Real := 480 * Real.pi ^ 4 + 19968 * Real.pi ^ 6 +
    70656 * Real.pi ^ 8 + 65536 * Real.pi ^ 10 + 16384 * Real.pi ^ 12
  have hE : 0 ≤ E := by dsimp [E]; positivity
  have hK4 : 0 ≤ K4 := growingThetaQFourthCombinedMomentConstant_nonneg
  have hK4K : K4 ≤ K := by
    dsimp [K, K4, growingThetaQFourthCommonMomentConstant]
    linarith
  have hA0nonneg : 0 ≤ A0 := by dsimp [A0]; positivity
  have hA1nonneg : 0 ≤ A1 := by dsimp [A1]; positivity
  have hA2nonneg : 0 ≤ A2 := by dsimp [A2]; positivity
  have hA0A : A0 ≤ A := by
    dsimp [A, A0, A1, A2, growingThetaQFourthCommonCoefficient]
    nlinarith [growingThetaQThirdCommonCoefficient_pos.le,
      sq_nonneg Real.pi, pow_nonneg (sq_nonneg Real.pi) 2,
      pow_nonneg (sq_nonneg Real.pi) 3,
      pow_nonneg (sq_nonneg Real.pi) 4,
      pow_nonneg (sq_nonneg Real.pi) 5,
      pow_nonneg (sq_nonneg Real.pi) 6]
  have hA1A : A1 ≤ A := by
    dsimp [A, A0, A1, A2, growingThetaQFourthCommonCoefficient]
    nlinarith [growingThetaQThirdCommonCoefficient_pos.le,
      sq_nonneg Real.pi, pow_nonneg (sq_nonneg Real.pi) 2,
      pow_nonneg (sq_nonneg Real.pi) 3,
      pow_nonneg (sq_nonneg Real.pi) 4,
      pow_nonneg (sq_nonneg Real.pi) 5,
      pow_nonneg (sq_nonneg Real.pi) 6]
  have hA2A : A2 ≤ A := by
    dsimp [A, A0, A1, A2, growingThetaQFourthCommonCoefficient]
    nlinarith [growingThetaQThirdCommonCoefficient_pos.le,
      sq_nonneg Real.pi, pow_nonneg (sq_nonneg Real.pi) 2,
      pow_nonneg (sq_nonneg Real.pi) 3,
      pow_nonneg (sq_nonneg Real.pi) 4,
      pow_nonneg (sq_nonneg Real.pi) 5,
      pow_nonneg (sq_nonneg Real.pi) 6]
  have hVraw := growingThetaQFourthDerivativeBound_le_universal htau htau1
  have hVcommon := coefficient_div_pow_mul_le_fourth_common htau htau1
    (show 8 ≤ 10 by norm_num) hA0nonneg hA0A hE hK4 hK4K
  have hV : growingThetaQFourthDerivativeBound tau ≤
      growingThetaQFourthCommonEnvelope tau := by
    calc
      _ ≤ (A0 / tau ^ 8) * E * K4 := by simpa [A0, E, K4] using hVraw
      _ ≤ (A / tau ^ 10) * E * K := hVcommon
      _ = _ := by rfl
  have hV1raw :=
    growingThetaQFourthSpatialFirstDerivativeBound_le_universal htau htau1
  have hV1common := coefficient_div_pow_mul_le_fourth_common htau htau1
    (show 9 ≤ 10 by norm_num) hA1nonneg hA1A hE hK4 hK4K
  have hV1 : growingThetaQFourthSpatialFirstDerivativeBound tau ≤
      growingThetaQFourthCommonEnvelope tau := by
    calc
      _ ≤ (A1 / tau ^ 9) * E * K4 := by simpa [A1, E, K4] using hV1raw
      _ ≤ (A / tau ^ 10) * E * K := hV1common
      _ = _ := by rfl
  have hV2raw :=
    growingThetaQFourthSpatialSecondDerivativeBound_le_universal htau htau1
  have hV2common := coefficient_div_pow_mul_le_fourth_common htau htau1
    (show 10 ≤ 10 by norm_num) hA2nonneg hA2A hE hK4 hK4K
  have hV2 : growingThetaQFourthSpatialSecondDerivativeBound tau ≤
      growingThetaQFourthCommonEnvelope tau := by
    calc
      _ ≤ (A2 / tau ^ 10) * E * K4 := by simpa [A2, E, K4] using hV2raw
      _ ≤ (A / tau ^ 10) * E * K := hV2common
      _ = _ := by rfl
  have hA3A : growingThetaQThirdCommonCoefficient ≤ A := by
    dsimp [A, growingThetaQFourthCommonCoefficient]
    nlinarith [growingThetaQThirdCommonCoefficient_pos.le,
      sq_nonneg Real.pi, pow_nonneg (sq_nonneg Real.pi) 2,
      pow_nonneg (sq_nonneg Real.pi) 3,
      pow_nonneg (sq_nonneg Real.pi) 4,
      pow_nonneg (sq_nonneg Real.pi) 5,
      pow_nonneg (sq_nonneg Real.pi) 6]
  have hK3K : growingThetaQThirdCommonMomentConstant ≤ K := by
    unfold growingThetaQThirdCommonMomentConstant
    dsimp [K, growingThetaQFourthCommonMomentConstant,
      growingThetaQFourthCombinedMomentConstant]
    linarith [growingThetaQFourthUniversalMomentConstant_nonneg]
  have hOldEnvelope : growingThetaQThirdCommonEnvelope tau ≤
      growingThetaQFourthCommonEnvelope tau := by
    unfold growingThetaQThirdCommonEnvelope growingThetaQFourthCommonEnvelope
    exact coefficient_div_pow_mul_le_fourth_common htau htau1
      (show 8 ≤ 10 by norm_num) growingThetaQThirdCommonCoefficient_pos.le
      hA3A hE growingThetaQThirdCommonMomentConstant_pos.le hK3K
  obtain ⟨hU0, hU10, hU20, hS0, hS10, hS20, hQ0, hQ10, hQ20, hT10, hT20⟩ :=
    growingTheta_derivative_bounds_le_third_commonEnvelope htau htau1
  exact ⟨hV, hV1, hV2, hU0.trans hOldEnvelope,
    hU10.trans hOldEnvelope, hU20.trans hOldEnvelope,
    hS0.trans hOldEnvelope, hS10.trans hOldEnvelope,
    hS20.trans hOldEnvelope, hQ0.trans hOldEnvelope,
    hQ10.trans hOldEnvelope, hQ20.trans hOldEnvelope,
    hT10.trans hOldEnvelope, hT20.trans hOldEnvelope⟩

lemma growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound_le_common
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (henv : growingThetaQFourthCommonEnvelope tau ≤ 1) :
    growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau ≤
      211692 * growingThetaQFourthCommonEnvelope tau := by
  let Z : Real := growingThetaQFourthCommonEnvelope tau
  have hZ0 : 0 ≤ Z := growingThetaQFourthCommonEnvelope_nonneg htau
  have hZ1 : Z ≤ 1 := henv
  obtain ⟨hV, hV1, hV2, hU, hU1, hU2, hS, hS1, hS2,
      hQ, hQ1, hQ2, hT1, hT2⟩ :=
    growingTheta_derivative_bounds_le_fourth_commonEnvelope htau htau1
  have hV0 := growingThetaQFourthDerivativeBound_nonneg htau
  have hV10 := growingThetaQFourthSpatialFirstDerivativeBound_nonneg htau
  have hV20 := growingThetaQFourthSpatialSecondDerivativeBound_nonneg htau
  have hU0 := growingThetaQThirdDerivativeBound_nonneg htau
  have hU10 := growingThetaQThirdSpatialFirstDerivativeBound_nonneg htau
  have hU20 := growingThetaQThirdSpatialSecondDerivativeBound_nonneg htau
  have hS0 := growingThetaQSecondDerivativeBound_nonneg htau
  have hS10 := growingThetaQSecondSpatialFirstDerivativeBound_nonneg htau
  have hS20 := growingThetaQSecondSpatialSecondDerivativeBound_nonneg htau
  have hQ0 := growingThetaQDerivativeBound_nonneg tau
  have hQ10 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hQ20 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hT10 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hT20 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  have hraw :
      growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau ≤
        3 * Z + 18 * Z * Z + 9 * Z * Z + 54 * Z * Z ^ 2 +
          36 * Z * Z + 72 * Z * Z + 36 * Z * Z +
          432 * Z * Z * Z + 432 * Z * Z * Z + 216 * Z * Z * Z +
          1944 * Z * Z * Z ^ 2 + 54 * Z ^ 2 + 54 * Z * Z +
          648 * Z * Z * Z + 162 * Z ^ 2 * Z +
          1458 * Z ^ 2 * Z ^ 2 + 324 * Z * Z ^ 2 +
          1296 * Z * Z * Z + 648 * Z * Z ^ 2 +
          648 * Z * Z * Z + 5832 * Z * Z ^ 2 * Z +
          11664 * Z * Z * Z * Z + 2916 * Z * Z ^ 2 * Z +
          34992 * Z * Z ^ 2 * Z ^ 2 + 5832 * Z ^ 2 * Z ^ 2 +
          1944 * Z ^ 3 * Z + 46656 * Z ^ 3 * Z * Z +
          5832 * Z ^ 4 * Z + 87480 * Z ^ 4 * Z ^ 2 := by
    unfold growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound
    change growingThetaQFourthDerivativeBound tau ≤ Z at hV
    change growingThetaQFourthSpatialFirstDerivativeBound tau ≤ Z at hV1
    change growingThetaQFourthSpatialSecondDerivativeBound tau ≤ Z at hV2
    change growingThetaQThirdDerivativeBound tau ≤ Z at hU
    change growingThetaQThirdSpatialFirstDerivativeBound tau ≤ Z at hU1
    change growingThetaQThirdSpatialSecondDerivativeBound tau ≤ Z at hU2
    change growingThetaQSecondDerivativeBound tau ≤ Z at hS
    change growingThetaQSecondSpatialFirstDerivativeBound tau ≤ Z at hS1
    change growingThetaQSecondSpatialSecondDerivativeBound tau ≤ Z at hS2
    change growingThetaQDerivativeBound tau ≤ Z at hQ
    change growingThetaQSpatialFirstDerivativeBound tau ≤ Z at hQ1
    change growingThetaQSpatialSecondDerivativeBound tau ≤ Z at hQ2
    change growingThetaSpatialFirstDerivativeBound tau ≤ Z at hT1
    change growingThetaSpatialSecondDerivativeBound tau ≤ Z at hT2
    dsimp [Z] at hV hV1 hV2 hU hU1 hU2 hS hS1 hS2 hQ hQ1 hQ2 hT1 hT2 ⊢
    gcongr
  have hZ2 : Z ^ 2 ≤ Z := by
    simpa using (pow_le_pow_of_le_one hZ0 hZ1 (show 1 ≤ 2 by norm_num))
  have hZ3 : Z ^ 3 ≤ Z := by
    simpa using (pow_le_pow_of_le_one hZ0 hZ1 (show 1 ≤ 3 by norm_num))
  have hZ4 : Z ^ 4 ≤ Z := by
    simpa using (pow_le_pow_of_le_one hZ0 hZ1 (show 1 ≤ 4 by norm_num))
  have hZ5 : Z ^ 5 ≤ Z := by
    simpa using (pow_le_pow_of_le_one hZ0 hZ1 (show 1 ≤ 5 by norm_num))
  have hZ6 : Z ^ 6 ≤ Z := by
    simpa using (pow_le_pow_of_le_one hZ0 hZ1 (show 1 ≤ 6 by norm_num))
  have hpoly :
      3 * Z + 18 * Z * Z + 9 * Z * Z + 54 * Z * Z ^ 2 +
          36 * Z * Z + 72 * Z * Z + 36 * Z * Z +
          432 * Z * Z * Z + 432 * Z * Z * Z + 216 * Z * Z * Z +
          1944 * Z * Z * Z ^ 2 + 54 * Z ^ 2 + 54 * Z * Z +
          648 * Z * Z * Z + 162 * Z ^ 2 * Z +
          1458 * Z ^ 2 * Z ^ 2 + 324 * Z * Z ^ 2 +
          1296 * Z * Z * Z + 648 * Z * Z ^ 2 +
          648 * Z * Z * Z + 5832 * Z * Z ^ 2 * Z +
          11664 * Z * Z * Z * Z + 2916 * Z * Z ^ 2 * Z +
          34992 * Z * Z ^ 2 * Z ^ 2 + 5832 * Z ^ 2 * Z ^ 2 +
          1944 * Z ^ 3 * Z + 46656 * Z ^ 3 * Z * Z +
          5832 * Z ^ 4 * Z + 87480 * Z ^ 4 * Z ^ 2 ≤ 211692 * Z := by
    nlinarith
  simpa [Z] using hraw.trans hpoly

def growingThetaQFourthCommonEnvelopeConstant : Real :=
  growingThetaQFourthCommonCoefficient *
    growingThetaQFourthCommonMomentConstant

lemma growingThetaQFourthCommonEnvelopeConstant_nonneg :
    0 ≤ growingThetaQFourthCommonEnvelopeConstant := by
  unfold growingThetaQFourthCommonEnvelopeConstant
  exact mul_nonneg growingThetaQFourthCommonCoefficient_pos.le
    growingThetaQFourthCommonMomentConstant_pos.le

def growingThetaQFourthFinalAbsorptionConstant : Real :=
  211692 * growingThetaQFourthCommonEnvelopeConstant

lemma growingThetaQFourthFinalAbsorptionConstant_nonneg :
    0 ≤ growingThetaQFourthFinalAbsorptionConstant := by
  unfold growingThetaQFourthFinalAbsorptionConstant
  exact mul_nonneg (by norm_num)
    growingThetaQFourthCommonEnvelopeConstant_nonneg

theorem exists_tau0_growingThetaNearestTailQFourthLogSpatialSecondDerivativeSmall :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau ≤
          1 / tau ^ 5 := by
  have henvEvent := eventually_const_mul_pow_exp_neg_le_one
    growingThetaQFourthCommonEnvelopeConstant_nonneg 10
  have hfinalEvent := eventually_const_mul_pow_exp_neg_le_one
    growingThetaQFourthFinalAbsorptionConstant_nonneg 5
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1
    (henvEvent.and hfinalEvent)
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by dsimp [tau0]; positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htauNe : tau ≠ 0 := ne_of_gt htau
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hinv : U ≤ tau⁻¹ :=
    le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  obtain ⟨henvAbsorb, hfinalAbsorb⟩ :=
    hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have henv : growingThetaQFourthCommonEnvelope tau ≤ 1 := by
    calc
      growingThetaQFourthCommonEnvelope tau =
          growingThetaQFourthCommonEnvelopeConstant * tau⁻¹ ^ 10 *
            Real.exp
              (-(growingThetaQDerivativeDecayBase / 2) * tau⁻¹) := by
        unfold growingThetaQFourthCommonEnvelope
          growingThetaQFourthCommonEnvelopeConstant
        field_simp [htauNe]
      _ ≤ 1 := henvAbsorb
  have hM :=
    growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound_le_common
      htau htau1 henv
  calc
    growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau ≤
        211692 * growingThetaQFourthCommonEnvelope tau := hM
    _ = (growingThetaQFourthFinalAbsorptionConstant * tau⁻¹ ^ 5 *
          Real.exp
            (-(growingThetaQDerivativeDecayBase / 2) * tau⁻¹)) *
          tau⁻¹ ^ 5 := by
      unfold growingThetaQFourthCommonEnvelope
        growingThetaQFourthFinalAbsorptionConstant
        growingThetaQFourthCommonEnvelopeConstant
      field_simp [htauNe]
    _ ≤ 1 * tau⁻¹ ^ 5 :=
      mul_le_mul_of_nonneg_right hfinalAbsorb
        (pow_nonneg (inv_nonneg.mpr htau.le) 5)
    _ = 1 / tau ^ 5 := by
      field_simp [htauNe]

/-- The completed nearest-image `r = 4` case of NL0 (5.4). -/
theorem exists_tau0_norm_scaled_fourthLogDeriv_growingThetaRatioQ_le_firstRegion :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (0 : Real) (1 / 4) →
        ‖(tau : Complex) ^ 4 *
            deriv (fun q : Complex =>
              deriv (fun z : Complex =>
                deriv (fun y : Complex =>
                  logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
              (growingThetaParameter tau sigma)‖ ≤
          (24 * Real.pi ^ 2 + 1) * x ^ 2 / tau := by
  obtain ⟨tau0, htau0, htau01, hsmall⟩ :=
    exists_tau0_growingThetaNearestTailQFourthLogSpatialSecondDerivativeSmall
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hraw := norm_scaled_fourthLogDeriv_growingThetaRatioQ_le_firstRegion_raw
    htau htau1 hsector hx
  have hM := hsmall tau htau htauLe
  have hscaled :
      tau ^ 4 *
          growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau ≤
        1 / tau := by
    calc
      _ ≤ tau ^ 4 * (1 / tau ^ 5) :=
        mul_le_mul_of_nonneg_left hM (pow_nonneg htau.le 4)
      _ = 1 / tau := by field_simp [ne_of_gt htau]
  calc
    _ ≤ (24 * Real.pi ^ 2 / tau +
          tau ^ 4 *
            growingThetaNearestTailQFourthLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := hraw
    _ ≤ (24 * Real.pi ^ 2 / tau + 1 / tau) * x ^ 2 := by
      exact mul_le_mul_of_nonneg_right
        (add_le_add_right hscaled (24 * Real.pi ^ 2 / tau))
        (sq_nonneg x)
    _ = (24 * Real.pi ^ 2 + 1) * x ^ 2 / tau := by ring

/-! ## The two-image branch of NL0 (5.6) for `r = 4` -/

/-- A four-times differentiated summand of the non-retained two-image tail. -/
def growingThetaTwoImageTailQFourthDerivativeTerm
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  if ell = 0 ∨ ell = 1 then 0 else
    growingThetaQFourthDerivativeCoefficient q x ell *
      growingThetaNormalizedDualImageQ q x ell

def growingThetaTwoImageTailQFourthDerivative
    (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int, growingThetaTwoImageTailQFourthDerivativeTerm q x ell

lemma hasDerivAt_growingThetaTwoImageTailQThirdDerivativeTerm_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaTwoImageTailQThirdDerivativeTerm w x ell)
      (growingThetaTwoImageTailQFourthDerivativeTerm q x ell) q := by
  by_cases h01 : ell = 0 ∨ ell = 1
  · simpa [growingThetaTwoImageTailQThirdDerivativeTerm,
      growingThetaTwoImageTailQFourthDerivativeTerm, h01] using
      (hasDerivAt_const q (0 : Complex))
  · have hC := hasDerivAt_growingThetaQThirdDerivativeCoefficient_q
      hq x ell
    have hI := hasDerivAt_growingThetaNormalizedDualImageQ hq x ell
    have h := hC.mul hI
    simp only [growingThetaTwoImageTailQThirdDerivativeTerm, h01, if_false,
      growingThetaTwoImageTailQFourthDerivativeTerm]
    exact h.congr_deriv (by
      unfold growingThetaQFourthDerivativeCoefficient
      ring)

lemma norm_growingThetaQDerivativeCoefficientQThirdDerivative_le_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    ‖growingThetaQDerivativeCoefficientQThirdDerivative w x ell‖ ≤
      (3072 * Real.pi ^ 2 / tau ^ 5) *
        (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm
      (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤ ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have hreLower : tau / 2 ≤ w.re := by
    have := neg_lt_of_abs_lt hreDiff
    linarith
  have hreNonneg : 0 ≤ w.re := hreLower.trans' (by positivity)
  have hnormLower : tau / 2 ≤ ‖w‖ := by
    calc
      tau / 2 ≤ w.re := hreLower
      _ = |w.re| := (abs_of_nonneg hreNonneg).symm
      _ ≤ ‖w‖ := Complex.abs_re_le_norm w
  have hdenLower : (tau / 2) ^ 5 ≤ ‖w‖ ^ 5 :=
    pow_le_pow_left₀ (by positivity) hnormLower 5
  have hgap :=
    abs_growingThetaNearestImageGap_le_four_twoImageIndex_sq hx0 hx1 h01
  have hgapCast :
      ‖(((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)‖ =
        |growingThetaNearestImageGap x ell| := by
    have heq :
        ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
          ((growingThetaNearestImageGap x ell : Real) : Complex) := by
      unfold growingThetaNearestImageGap
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
  rw [growingThetaQDerivativeCoefficientQThirdDerivative, norm_div,
    norm_neg, norm_mul, norm_mul, norm_pow, hgapCast]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos,
    norm_pow]
  rw [show ‖(24 : Complex)‖ = (24 : Real) by norm_num]
  calc
    24 * Real.pi ^ 2 * |growingThetaNearestImageGap x ell| / ‖w‖ ^ 5 ≤
        (24 * Real.pi ^ 2 *
          (4 * (Int.natAbs
            (growingThetaTwoImageTailIndex ell) : Real) ^ 2)) /
          (tau / 2) ^ 5 := by
      exact div_le_div₀ (by positivity)
        (mul_le_mul_of_nonneg_left hgap (by positivity))
        (by positivity) hdenLower
    _ = (3072 * Real.pi ^ 2 / tau ^ 5) *
          (Int.natAbs
            (growingThetaTwoImageTailIndex ell) : Real) ^ 2 := by
      field_simp [ne_of_gt htau]
      ring

lemma norm_growingThetaQFourthDerivativeCoefficient_le_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    ‖growingThetaQFourthDerivativeCoefficient w x ell‖ ≤
      (3072 * Real.pi ^ 2 / tau ^ 5) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 +
        (36864 * Real.pi ^ 4 / tau ^ 6) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 4 +
        (98304 * Real.pi ^ 6 / tau ^ 7) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 6 +
        (65536 * Real.pi ^ 8 / tau ^ 8) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 8 := by
  let n : Real :=
    (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real)
  let B := growingThetaQDerivativeCoefficient w x ell
  let Bq := growingThetaQDerivativeCoefficientQDerivative w x ell
  let Bqq := growingThetaQDerivativeCoefficientQSecondDerivative w x ell
  let Bqqq := growingThetaQDerivativeCoefficientQThirdDerivative w x ell
  have hB := norm_growingThetaQDerivativeCoefficient_le_twoImage_on_ball
    htau hx0 hx1 hw h01
  have hBq :=
    norm_growingThetaQDerivativeCoefficientQDerivative_le_twoImage_on_ball
      htau hx0 hx1 hw h01
  have hBqq :=
    norm_growingThetaQDerivativeCoefficientQSecondDerivative_le_twoImage_on_ball
      htau hx0 hx1 hw h01
  have hBqqq :=
    norm_growingThetaQDerivativeCoefficientQThirdDerivative_le_twoImage_on_ball
      htau hx0 hx1 hw h01
  have hBq2 : ‖(3 : Complex) * Bq ^ 2‖ ≤
      (12288 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 := by
    rw [norm_mul, norm_pow]
    norm_num
    have hp := pow_le_pow_left₀ (norm_nonneg Bq) hBq 2
    calc
      3 * ‖Bq‖ ^ 2 ≤ 3 * ((64 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) ^ 2 := by
        gcongr
      _ = _ := by ring
  have hBBqq : ‖(4 : Complex) * B * Bqq‖ ≤
      (24576 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 := by
    rw [norm_mul, norm_mul]
    norm_num
    calc
      4 * ‖B‖ * ‖Bqq‖ ≤
          4 * ((16 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
            ((384 * Real.pi ^ 2 / tau ^ 4) * n ^ 2) := by gcongr
      _ = _ := by ring
  have hB2Bq : ‖(6 : Complex) * B ^ 2 * Bq‖ ≤
      (98304 * Real.pi ^ 6 / tau ^ 7) * n ^ 6 := by
    rw [norm_mul, norm_mul, norm_pow]
    norm_num
    have hp := pow_le_pow_left₀ (norm_nonneg B) hB 2
    calc
      6 * ‖B‖ ^ 2 * ‖Bq‖ ≤
          6 * ((16 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 2 *
            ((64 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) := by gcongr
      _ = _ := by ring
  have hB4 : ‖B ^ 4‖ ≤
      (65536 * Real.pi ^ 8 / tau ^ 8) * n ^ 8 := by
    rw [norm_pow]
    have hp := pow_le_pow_left₀ (norm_nonneg B) hB 4
    calc
      ‖B‖ ^ 4 ≤ ((16 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 4 := hp
      _ = _ := by ring
  have hform :
      growingThetaQFourthDerivativeCoefficient w x ell =
        Bqqq + 3 * Bq ^ 2 + 4 * B * Bqq + 6 * B ^ 2 * Bq + B ^ 4 := by
    dsimp [B, Bq, Bqq, Bqqq]
    unfold growingThetaQFourthDerivativeCoefficient
      growingThetaQThirdDerivativeCoefficientQDerivative
      growingThetaQThirdDerivativeCoefficient
    ring
  rw [hform]
  calc
    ‖Bqqq + 3 * Bq ^ 2 + 4 * B * Bqq + 6 * B ^ 2 * Bq + B ^ 4‖ ≤
        ‖Bqqq‖ + ‖(3 : Complex) * Bq ^ 2‖ + ‖(4 : Complex) * B * Bqq‖ +
          ‖(6 : Complex) * B ^ 2 * Bq‖ + ‖B ^ 4‖ := by
      exact (norm_add_le _ _).trans
        (add_le_add ((norm_add_le _ _).trans
          (add_le_add ((norm_add_le _ _).trans
            (add_le_add (norm_add_le _ _) le_rfl)) le_rfl)) le_rfl)
    _ ≤ (3072 * Real.pi ^ 2 / tau ^ 5) * n ^ 2 +
        (12288 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 +
        (24576 * Real.pi ^ 4 / tau ^ 6) * n ^ 4 +
        (98304 * Real.pi ^ 6 / tau ^ 7) * n ^ 6 +
        (65536 * Real.pi ^ 8 / tau ^ 8) * n ^ 8 := by
      gcongr
    _ = _ := by
      dsimp [n]
      ring

def growingThetaTwoImageTailQFourthValueMajorant
    (tau : Real) (ell : Int) : Real :=
  Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
    (growingThetaQFourthUniversalMomentWeight ell +
      growingThetaQFourthUniversalMomentWeight (ell - 1))

def growingThetaTwoImageTailQFourthDerivativeMajorant
    (tau : Real) (ell : Int) : Real :=
  (3072 * Real.pi ^ 2 / tau ^ 5 +
      36864 * Real.pi ^ 4 / tau ^ 6 +
      98304 * Real.pi ^ 6 / tau ^ 7 +
      65536 * Real.pi ^ 8 / tau ^ 8) *
    growingThetaTwoImageTailQFourthValueMajorant tau ell

lemma growingThetaQFourthUniversalMomentWeight_nonneg (ell : Int) :
    0 ≤ growingThetaQFourthUniversalMomentWeight ell := by
  unfold growingThetaQFourthUniversalMomentWeight
  positivity

lemma summable_growingThetaQFourthUniversalMomentWeight_sub_one :
    Summable (fun ell : Int =>
      growingThetaQFourthUniversalMomentWeight (ell - 1)) := by
  change Summable (growingThetaQFourthUniversalMomentWeight ∘
    fun ell : Int => ell + (-1))
  simpa only [Equiv.coe_addRight] using
    ((Equiv.addRight (-1 : Int)).summable_iff.mpr
      summable_growingThetaQFourthUniversalMomentWeight)

lemma growingThetaQFourthUniversalMomentWeight_twoImageIndex_le
    (ell : Int) :
    growingThetaQFourthUniversalMomentWeight
        (growingThetaTwoImageTailIndex ell) ≤
      growingThetaQFourthUniversalMomentWeight ell +
        growingThetaQFourthUniversalMomentWeight (ell - 1) := by
  unfold growingThetaTwoImageTailIndex
  split_ifs with hell
  · exact le_add_of_nonneg_right
      (growingThetaQFourthUniversalMomentWeight_nonneg (ell - 1))
  · exact le_add_of_nonneg_left
      (growingThetaQFourthUniversalMomentWeight_nonneg ell)

lemma summable_growingThetaTwoImageTailQFourthValueMajorant
    (tau : Real) :
    Summable (growingThetaTwoImageTailQFourthValueMajorant tau) := by
  exact (summable_growingThetaQFourthUniversalMomentWeight.add
    summable_growingThetaQFourthUniversalMomentWeight_sub_one).mul_left
      (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))))

lemma summable_growingThetaTwoImageTailQFourthDerivativeMajorant
    (tau : Real) :
    Summable (growingThetaTwoImageTailQFourthDerivativeMajorant tau) := by
  exact (summable_growingThetaTwoImageTailQFourthValueMajorant tau).mul_left
    (3072 * Real.pi ^ 2 / tau ^ 5 +
      36864 * Real.pi ^ 4 / tau ^ 6 +
      98304 * Real.pi ^ 6 / tau ^ 7 +
      65536 * Real.pi ^ 8 / tau ^ 8)

lemma norm_growingThetaTwoImageTailQFourthDerivativeTerm_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaTwoImageTailQFourthDerivativeTerm w x ell‖ ≤
      growingThetaTwoImageTailQFourthDerivativeMajorant tau ell := by
  by_cases h01 : ell = 0 ∨ ell = 1
  · rw [growingThetaTwoImageTailQFourthDerivativeTerm, if_pos h01,
      norm_zero]
    unfold growingThetaTwoImageTailQFourthDerivativeMajorant
      growingThetaTwoImageTailQFourthValueMajorant
    exact mul_nonneg (by positivity)
      (mul_nonneg (Real.exp_nonneg _)
        (add_nonneg
          (growingThetaQFourthUniversalMomentWeight_nonneg ell)
          (growingThetaQFourthUniversalMomentWeight_nonneg (ell - 1))))
  · rw [growingThetaTwoImageTailQFourthDerivativeTerm, if_neg h01,
      norm_mul]
    let j : Int := growingThetaTwoImageTailIndex ell
    let n : Real := (Int.natAbs j : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 +
      n ^ 7 + n ^ 8 + n ^ 9 + n ^ 10
    let A : Real := 3072 * Real.pi ^ 2 / tau ^ 5
    let B : Real := 36864 * Real.pi ^ 4 / tau ^ 6
    let C : Real := 98304 * Real.pi ^ 6 / tau ^ 7
    let D : Real := 65536 * Real.pi ^ 8 / tau ^ 8
    let E : Real := Real.exp
      (-(growingThetaQDerivativeDecayBase / (2 * tau)))
    have hj : j ≠ 0 := growingThetaTwoImageTailIndex_ne_zero h01
    have hn1 : 1 ≤ n := by
      dsimp [n, j]
      exact_mod_cast (Int.natAbs_pos.mpr hj)
    have hn0 : 0 ≤ n := zero_le_one.trans hn1
    have hn2P : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8, pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn4P : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 5,
        pow_nonneg hn0 6, pow_nonneg hn0 7, pow_nonneg hn0 8,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn6P : n ^ 6 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 7, pow_nonneg hn0 8,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hn8P : n ^ 8 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 9, pow_nonneg hn0 10]
    have hcoeff :=
      norm_growingThetaQFourthDerivativeCoefficient_le_twoImage_on_ball
        htau hx0 hx1 hw h01
    have himage := norm_growingThetaTwoImageTailNormalizedImageQ_le_on_ball
      htau hsector hx0 hx1 hw ell
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 growingThetaQDerivativeDecayBase_le_twoImage hj
    have hA : 0 ≤ A := by dsimp [A]; positivity
    have hB : 0 ≤ B := by dsimp [B]; positivity
    have hC : 0 ≤ C := by dsimp [C]; positivity
    have hD : 0 ≤ D := by dsimp [D]; positivity
    have hE : 0 ≤ E := by dsimp [E]; positivity
    have hpoly :
        A * n ^ 2 + B * n ^ 4 + C * n ^ 6 + D * n ^ 8 ≤
          (A + B + C + D) * P := by
      nlinarith
    have hweight : P * Real.exp
          (-(growingThetaQDerivativeDecayBase / 2) * n) =
        growingThetaQFourthUniversalMomentWeight j := by
      dsimp [P, n, growingThetaQFourthUniversalMomentWeight]
    unfold growingThetaTwoImageTailQFourthDerivativeMajorant
      growingThetaTwoImageTailQFourthValueMajorant
    change ‖growingThetaQFourthDerivativeCoefficient w x ell‖ *
        ‖growingThetaNormalizedDualImageQ w x ell‖ ≤ _
    calc
      _ ≤ (A * n ^ 2 + B * n ^ 4 + C * n ^ 6 + D * n ^ 8) *
          Real.exp (-(growingThetaTwoImageQDerivativeDecayBase / tau) * n) :=
        mul_le_mul hcoeff himage (norm_nonneg _) (by positivity)
      _ ≤ (A + B + C + D) * P *
          (E * Real.exp
            (-(growingThetaQDerivativeDecayBase / 2) * n)) := by
        exact mul_le_mul hpoly hsplit (by positivity) (by positivity)
      _ = (A + B + C + D) * E *
          growingThetaQFourthUniversalMomentWeight j := by
        rw [← hweight]
        ring
      _ ≤ (A + B + C + D) * E *
          (growingThetaQFourthUniversalMomentWeight ell +
            growingThetaQFourthUniversalMomentWeight (ell - 1)) := by
        exact mul_le_mul_of_nonneg_left
          (growingThetaQFourthUniversalMomentWeight_twoImageIndex_le ell)
          (mul_nonneg (add_nonneg (add_nonneg (add_nonneg hA hB) hC) hD) hE)
      _ = _ := by
        dsimp [A, B, C, D, E]
        ring

theorem hasDerivAt_growingThetaTwoImageTailQThirdDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaTwoImageTailQThirdDerivative q x)
      (growingThetaTwoImageTailQFourthDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaTwoImageTailQFourthDerivativeMajorant tau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun z : Complex =>
        growingThetaTwoImageTailQThirdDerivativeTerm z x ell)
        (growingThetaTwoImageTailQFourthDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaTwoImageTailQThirdDerivativeTerm_q
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaTwoImageTailQFourthDerivativeTerm q x ell‖ ≤
        growingThetaTwoImageTailQFourthDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaTwoImageTailQFourthDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable
      (growingThetaTwoImageTailQThirdDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaTwoImageTailQThirdDerivativeMajorant tau)
    intro ell
    exact norm_growingThetaTwoImageTailQThirdDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hw
  simpa [growingThetaTwoImageTailQThirdDerivative,
    growingThetaTwoImageTailQFourthDerivative, q0, U] using hder

lemma tsum_growingThetaQFourthUniversalMomentWeight_sub_one :
    ∑' ell : Int, growingThetaQFourthUniversalMomentWeight (ell - 1) =
      growingThetaQFourthUniversalMomentConstant := by
  unfold growingThetaQFourthUniversalMomentConstant
  simpa only [Equiv.coe_addRight, sub_eq_add_neg] using
    ((Equiv.addRight (-1 : Int)).tsum_eq
      growingThetaQFourthUniversalMomentWeight)

lemma tsum_growingThetaTwoImageTailQFourthValueMajorant
    (tau : Real) :
    ∑' ell : Int, growingThetaTwoImageTailQFourthValueMajorant tau ell =
      2 * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
        growingThetaQFourthUniversalMomentConstant := by
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hs0 := summable_growingThetaQFourthUniversalMomentWeight
  have hs1 := summable_growingThetaQFourthUniversalMomentWeight_sub_one
  unfold growingThetaTwoImageTailQFourthValueMajorant
  rw [(hs0.add hs1).tsum_mul_left, hs0.tsum_add hs1,
    tsum_growingThetaQFourthUniversalMomentWeight_sub_one]
  unfold growingThetaQFourthUniversalMomentConstant
  ring

lemma tsum_growingThetaTwoImageTailQFourthDerivativeMajorant
    (tau : Real) :
    ∑' ell : Int, growingThetaTwoImageTailQFourthDerivativeMajorant tau ell =
      2 * (3072 * Real.pi ^ 2 / tau ^ 5 +
          36864 * Real.pi ^ 4 / tau ^ 6 +
          98304 * Real.pi ^ 6 / tau ^ 7 +
          65536 * Real.pi ^ 8 / tau ^ 8) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQFourthUniversalMomentConstant := by
  unfold growingThetaTwoImageTailQFourthDerivativeMajorant
  rw [(summable_growingThetaTwoImageTailQFourthValueMajorant tau).tsum_mul_left,
    tsum_growingThetaTwoImageTailQFourthValueMajorant tau]
  ring

lemma norm_growingThetaTwoImageTailQFourthDerivative_le
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖growingThetaTwoImageTailQFourthDerivative
        (growingThetaParameter tau sigma) x‖ ≤
      2 * (3072 * Real.pi ^ 2 / tau ^ 5 +
          36864 * Real.pi ^ 4 / tau ^ 6 +
          98304 * Real.pi ^ 6 / tau ^ 7 +
          65536 * Real.pi ^ 8 / tau ^ 8) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQFourthUniversalMomentConstant := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hs : Summable
      (growingThetaTwoImageTailQFourthDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaTwoImageTailQFourthDerivativeMajorant tau)
    intro ell
    exact norm_growingThetaTwoImageTailQFourthDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2
        (Metric.mem_ball_self (div_pos htau (by norm_num))) ell
  unfold growingThetaTwoImageTailQFourthDerivative
  calc
    ‖∑' ell : Int,
        growingThetaTwoImageTailQFourthDerivativeTerm q0 x ell‖ ≤
      ∑' ell : Int,
        ‖growingThetaTwoImageTailQFourthDerivativeTerm q0 x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int,
        growingThetaTwoImageTailQFourthDerivativeMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaTwoImageTailQFourthDerivativeTerm_le_on_ball
          htau htau1 hsector (by linarith [hx.1]) hx.2
            (Metric.mem_ball_self (div_pos htau (by norm_num))))
        (summable_growingThetaTwoImageTailQFourthDerivativeMajorant tau)
    _ = _ := tsum_growingThetaTwoImageTailQFourthDerivativeMajorant tau

def growingThetaTwoImageLeadingQFourthDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaQFourthDerivativeCoefficient q x 1 *
    growingThetaTwoImageLeadingQ q x

lemma hasDerivAt_growingThetaTwoImageLeadingQThirdDerivative
    {q : Complex} (hq : q ≠ 0) (x : Real) :
    HasDerivAt (fun w : Complex =>
      growingThetaTwoImageLeadingQThirdDerivative w x)
      (growingThetaTwoImageLeadingQFourthDerivative q x) q := by
  have hC := hasDerivAt_growingThetaQThirdDerivativeCoefficient_q hq x 1
  have hI := hasDerivAt_growingThetaTwoImageLeadingQ hq x
  have h := hC.mul hI
  exact h.congr_deriv (by
    dsimp [growingThetaTwoImageLeadingQThirdDerivative,
      growingThetaTwoImageLeadingQFourthDerivative]
    unfold growingThetaQFourthDerivativeCoefficient
    ring)

def growingThetaTwoImageFactorQFourthDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaTwoImageLeadingQFourthDerivative q x +
    growingThetaTwoImageTailQFourthDerivative q x

theorem hasDerivAt_growingThetaTwoImageFactorQThirdDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaTwoImageFactorQThirdDerivative q x)
      (growingThetaTwoImageFactorQFourthDerivative w x) w := by
  have hlead := hasDerivAt_growingThetaTwoImageLeadingQThirdDerivative
    (Complex.ne_zero_of_re_pos
      (re_pos_of_mem_growingThetaBall htau hw)) x
  have htail := hasDerivAt_growingThetaTwoImageTailQThirdDerivative_on_ball
    htau htau1 hsector hx hw
  exact hlead.add htail

def growingThetaTwoImageFactorQFourthLogDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaTwoImageFactorQFourthDerivative q x /
      growingThetaTwoImageFactorQ q x -
    4 * growingThetaTwoImageFactorQThirdDerivative q x *
        growingThetaTwoImageFactorQDerivative q x /
      growingThetaTwoImageFactorQ q x ^ 2 -
    3 * growingThetaTwoImageFactorQSecondDerivative q x ^ 2 /
      growingThetaTwoImageFactorQ q x ^ 2 +
    12 * growingThetaTwoImageFactorQSecondDerivative q x *
        growingThetaTwoImageFactorQDerivative q x ^ 2 /
      growingThetaTwoImageFactorQ q x ^ 3 -
    6 * growingThetaTwoImageFactorQDerivative q x ^ 4 /
      growingThetaTwoImageFactorQ q x ^ 4

theorem hasDerivAt_growingThetaTwoImageFactorQThirdLogDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaTwoImageFactorQThirdLogDerivative q x)
      (growingThetaTwoImageFactorQFourthLogDerivative w x) w := by
  let F : Complex := growingThetaTwoImageFactorQ w x
  have hF := hasDerivAt_growingThetaTwoImageFactorQ_on_ball
    htau htau1 hsector hx hw
  have hQ := hasDerivAt_growingThetaTwoImageFactorQDerivative_on_ball
    htau htau1 hsector hx hw
  have hS := hasDerivAt_growingThetaTwoImageFactorQSecondDerivative_on_ball
    htau htau1 hsector hx hw
  have hU := hasDerivAt_growingThetaTwoImageFactorQThirdDerivative_on_ball
    htau htau1 hsector hx hw
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hFne : F ≠ 0 := by
    dsimp [F]
    exact growingThetaTwoImageFactorQ_ne_zero_of_re_pos hwre x
  have hterm1 := hU.div hF hFne
  have hterm2 := ((hS.const_mul 3).mul hQ).div
    (hF.pow 2) (pow_ne_zero 2 hFne)
  have hterm3 := (hQ.pow 3).const_mul 2 |>.div
    (hF.pow 3) (pow_ne_zero 3 hFne)
  have h := (hterm1.sub hterm2).add hterm3
  exact h.congr_deriv (by
    dsimp [growingThetaTwoImageFactorQThirdLogDerivative,
      growingThetaTwoImageFactorQFourthLogDerivative, F]
    field_simp [hFne]
    ring)

theorem hasDerivAt_secondLogDeriv_growingThetaRatioQ_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      deriv (fun z : Complex =>
        logDeriv (fun y : Complex => growingThetaRatioQ y x) z) q)
      (growingThetaRatioQThirdLogDerivativeTwoImage w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hlead := hasDerivAt_growingThetaNearestGaussianSecondLogDerivative
    (Complex.ne_zero_of_re_pos hwre) x
  have hF :=
    hasDerivAt_growingThetaTwoImageFactorQSecondLogDerivative_on_ball
      htau htau1 hsector hx hw
  have hH0 := hasDerivAt_growingThetaNearestTailQSecondLogDerivative_on_ball
    htau hsector (x := 0) (by norm_num) hw
  have hrep := (hlead.add hF).sub hH0
  change HasDerivAt (fun q : Complex =>
      growingThetaNearestGaussianSecondLogDerivative q x +
        growingThetaTwoImageFactorQSecondLogDerivative q x -
        growingThetaNearestTailQSecondLogDerivative q 0)
      (growingThetaNearestGaussianThirdLogDerivative w x +
        growingThetaTwoImageFactorQThirdLogDerivative w x -
        growingThetaNearestTailQThirdLogDerivative w 0) w at hrep
  have hUnhds : U ∈ 𝓝 w := Metric.isOpen_ball.mem_nhds hw
  have heq :
      (fun q : Complex =>
        deriv (fun z : Complex =>
          logDeriv (fun y : Complex => growingThetaRatioQ y x) z) q) =ᶠ[𝓝 w]
      (fun q : Complex =>
        growingThetaNearestGaussianSecondLogDerivative q x +
          growingThetaTwoImageFactorQSecondLogDerivative q x -
          growingThetaNearestTailQSecondLogDerivative q 0) := by
    filter_upwards [hUnhds] with q hq
    exact deriv_logDeriv_growingThetaRatioQ_eq_twoImage_on_ball
      htau htau1 hsector hx hq
  have hrep' : HasDerivAt (fun q : Complex =>
      growingThetaNearestGaussianSecondLogDerivative q x +
        growingThetaTwoImageFactorQSecondLogDerivative q x -
        growingThetaNearestTailQSecondLogDerivative q 0)
      (growingThetaRatioQThirdLogDerivativeTwoImage w x) w := by
    simpa [growingThetaRatioQThirdLogDerivativeTwoImage] using hrep
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_secondLogDeriv_growingThetaRatioQ_eq_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    deriv (fun q : Complex =>
      deriv (fun z : Complex =>
        logDeriv (fun y : Complex => growingThetaRatioQ y x) z) q) w =
      growingThetaRatioQThirdLogDerivativeTwoImage w x :=
  (hasDerivAt_secondLogDeriv_growingThetaRatioQ_twoImage_on_ball
    htau htau1 hsector hx hw).deriv

def growingThetaRatioQFourthLogDerivativeTwoImage
    (q : Complex) (x : Real) : Complex :=
  growingThetaNearestGaussianFourthLogDerivative q x +
    growingThetaTwoImageFactorQFourthLogDerivative q x -
    growingThetaNearestTailQFourthLogDerivative q 0

theorem hasDerivAt_thirdLogDeriv_growingThetaRatioQ_twoImage
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    HasDerivAt (fun q : Complex =>
      deriv (fun z : Complex =>
        deriv (fun y : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
      (growingThetaRatioQFourthLogDerivativeTwoImage
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hlead := hasDerivAt_growingThetaNearestGaussianThirdLogDerivative
    (q := q0) (by
      simpa [q0] using
        (growingThetaParameter_ne_zero (sigma := sigma) htau)) x
  have hF :=
    hasDerivAt_growingThetaTwoImageFactorQThirdLogDerivative_on_ball
      htau htau1 hsector hx hq0U
  have hH0 := hasDerivAt_growingThetaNearestTailQThirdLogDerivative_on_ball
    htau hsector (x := 0) (by norm_num) hq0U
  have hrep := (hlead.add hF).sub hH0
  change HasDerivAt (fun q : Complex =>
      growingThetaNearestGaussianThirdLogDerivative q x +
        growingThetaTwoImageFactorQThirdLogDerivative q x -
        growingThetaNearestTailQThirdLogDerivative q 0)
      (growingThetaNearestGaussianFourthLogDerivative q0 x +
        growingThetaTwoImageFactorQFourthLogDerivative q0 x -
        growingThetaNearestTailQFourthLogDerivative q0 0) q0 at hrep
  have hball : U ∈ 𝓝 q0 :=
    Metric.ball_mem_nhds q0 (div_pos htau (by norm_num))
  have heq :
      (fun q : Complex =>
        deriv (fun z : Complex =>
          deriv (fun y : Complex =>
            logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
          =ᶠ[𝓝 q0]
      (fun q : Complex =>
        growingThetaNearestGaussianThirdLogDerivative q x +
          growingThetaTwoImageFactorQThirdLogDerivative q x -
          growingThetaNearestTailQThirdLogDerivative q 0) := by
    filter_upwards [hball] with q hq
    exact deriv_secondLogDeriv_growingThetaRatioQ_eq_twoImage_on_ball
      htau htau1 hsector hx hq
  have hrep' : HasDerivAt (fun q : Complex =>
      growingThetaNearestGaussianThirdLogDerivative q x +
        growingThetaTwoImageFactorQThirdLogDerivative q x -
        growingThetaNearestTailQThirdLogDerivative q 0)
      (growingThetaRatioQFourthLogDerivativeTwoImage q0 x) q0 := by
    simpa [growingThetaRatioQFourthLogDerivativeTwoImage] using hrep
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_thirdLogDeriv_growingThetaRatioQ_eq_twoImage
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    deriv (fun q : Complex =>
      deriv (fun z : Complex =>
        deriv (fun y : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
      (growingThetaParameter tau sigma) =
    growingThetaRatioQFourthLogDerivativeTwoImage
      (growingThetaParameter tau sigma) x :=
  (hasDerivAt_thirdLogDeriv_growingThetaRatioQ_twoImage
    htau htau1 hsector hx).deriv

lemma norm_scaled_growingThetaTwoImageLeadingQFourthDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖(tau : Complex) ^ 4 *
        growingThetaTwoImageLeadingQFourthDerivative
          (growingThetaParameter tau sigma) x‖ ≤ 2000 := by
  let q : Complex := growingThetaParameter tau sigma
  let delta : Real := 1 - 2 * x
  let y : Real := Real.pi ^ 2 * delta / tau
  let B : Complex := growingThetaQDerivativeCoefficient q x 1
  let Bq : Complex := growingThetaQDerivativeCoefficientQDerivative q x 1
  let Bqq : Complex :=
    growingThetaQDerivativeCoefficientQSecondDerivative q x 1
  let Bqqq : Complex :=
    growingThetaQDerivativeCoefficientQThirdDerivative q x 1
  let L : Complex := growingThetaTwoImageLeadingQ q x
  have hdelta0 : 0 ≤ delta := by dsimp [delta]; linarith [hx.2]
  have hy0 : 0 ≤ y := by dsimp [y]; positivity
  have hq : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq2 : tau ^ 2 ≤ ‖q‖ ^ 2 := pow_le_pow_left₀ htau.le hq 2
  have hq3 : tau ^ 3 ≤ ‖q‖ ^ 3 := pow_le_pow_left₀ htau.le hq 3
  have hq4 : tau ^ 4 ≤ ‖q‖ ^ 4 := pow_le_pow_left₀ htau.le hq 4
  have hq5 : tau ^ 5 ≤ ‖q‖ ^ 5 := pow_le_pow_left₀ htau.le hq 5
  have hgapCast :
      ‖(((1 : Int) : Complex) - (x : Complex)) ^ 2 -
          (x : Complex) ^ 2‖ = delta := by
    have heq :
        (((1 : Int) : Complex) - (x : Complex)) ^ 2 -
            (x : Complex) ^ 2 = (delta : Complex) := by
      dsimp [delta]
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hdelta0]
  have hBscale : tau * ‖B‖ ≤ y := by
    dsimp [B]
    rw [growingThetaQDerivativeCoefficient, norm_div, norm_mul,
      norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    dsimp [y]
    calc
      tau * (Real.pi ^ 2 * delta / ‖q‖ ^ 2) ≤
          tau * (Real.pi ^ 2 * delta / tau ^ 2) := by gcongr
      _ = Real.pi ^ 2 * delta / tau := by field_simp [ne_of_gt htau]
  have hBqscale : tau ^ 2 * ‖Bq‖ ≤ 2 * y := by
    dsimp [Bq]
    rw [growingThetaQDerivativeCoefficientQDerivative, norm_div, norm_neg,
      norm_mul, norm_mul, norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    rw [show ‖(2 : Complex)‖ = (2 : Real) by norm_num]
    dsimp [y]
    calc
      tau ^ 2 * (2 * Real.pi ^ 2 * delta / ‖q‖ ^ 3) ≤
          tau ^ 2 * (2 * Real.pi ^ 2 * delta / tau ^ 3) := by gcongr
      _ = 2 * (Real.pi ^ 2 * delta / tau) := by
        field_simp [ne_of_gt htau]
  have hBqqscale : tau ^ 3 * ‖Bqq‖ ≤ 6 * y := by
    dsimp [Bqq]
    rw [growingThetaQDerivativeCoefficientQSecondDerivative, norm_div,
      norm_mul, norm_mul, norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    rw [show ‖(6 : Complex)‖ = (6 : Real) by norm_num]
    dsimp [y]
    calc
      tau ^ 3 * (6 * Real.pi ^ 2 * delta / ‖q‖ ^ 4) ≤
          tau ^ 3 * (6 * Real.pi ^ 2 * delta / tau ^ 4) := by gcongr
      _ = 6 * (Real.pi ^ 2 * delta / tau) := by
        field_simp [ne_of_gt htau]
  have hBqqqscale : tau ^ 4 * ‖Bqqq‖ ≤ 24 * y := by
    dsimp [Bqqq]
    rw [growingThetaQDerivativeCoefficientQThirdDerivative, norm_div,
      norm_neg, norm_mul, norm_mul, norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    rw [show ‖(24 : Complex)‖ = (24 : Real) by norm_num]
    dsimp [y]
    calc
      tau ^ 4 * (24 * Real.pi ^ 2 * delta / ‖q‖ ^ 5) ≤
          tau ^ 4 * (24 * Real.pi ^ 2 * delta / tau ^ 5) := by gcongr
      _ = 24 * (Real.pi ^ 2 * delta / tau) := by
        field_simp [ne_of_gt htau]
  have hBq2scale : tau ^ 4 * ‖(3 : Complex) * Bq ^ 2‖ ≤
      12 * y ^ 2 := by
    rw [norm_mul, norm_pow]
    norm_num
    have hp := pow_le_pow_left₀
      (mul_nonneg (sq_nonneg tau) (norm_nonneg Bq)) hBqscale 2
    calc
      tau ^ 4 * (3 * ‖Bq‖ ^ 2) =
          3 * (tau ^ 2 * ‖Bq‖) ^ 2 := by ring
      _ ≤ 3 * (2 * y) ^ 2 := by gcongr
      _ = 12 * y ^ 2 := by ring
  have hBBqqscale : tau ^ 4 * ‖(4 : Complex) * B * Bqq‖ ≤
      24 * y ^ 2 := by
    rw [norm_mul, norm_mul]
    norm_num
    calc
      tau ^ 4 * (4 * ‖B‖ * ‖Bqq‖) =
          4 * (tau * ‖B‖) * (tau ^ 3 * ‖Bqq‖) := by ring
      _ ≤ 4 * y * (6 * y) := by gcongr
      _ = 24 * y ^ 2 := by ring
  have hB2Bqscale : tau ^ 4 * ‖(6 : Complex) * B ^ 2 * Bq‖ ≤
      12 * y ^ 3 := by
    rw [norm_mul, norm_mul, norm_pow]
    norm_num
    have hBsq := pow_le_pow_left₀
      (mul_nonneg htau.le (norm_nonneg B)) hBscale 2
    calc
      tau ^ 4 * (6 * ‖B‖ ^ 2 * ‖Bq‖) =
          6 * (tau * ‖B‖) ^ 2 * (tau ^ 2 * ‖Bq‖) := by ring
      _ ≤ 6 * y ^ 2 * (2 * y) := by gcongr
      _ = 12 * y ^ 3 := by ring
  have hB4scale : tau ^ 4 * ‖B ^ 4‖ ≤ y ^ 4 := by
    rw [norm_pow]
    have hp := pow_le_pow_left₀
      (mul_nonneg htau.le (norm_nonneg B)) hBscale 4
    calc
      tau ^ 4 * ‖B‖ ^ 4 = (tau * ‖B‖) ^ 4 := by ring
      _ ≤ y ^ 4 := hp
  have hcoeffScale :
      tau ^ 4 * ‖growingThetaQFourthDerivativeCoefficient q x 1‖ ≤
        24 * y + 36 * y ^ 2 + 12 * y ^ 3 + y ^ 4 := by
    have hform : growingThetaQFourthDerivativeCoefficient q x 1 =
        Bqqq + 3 * Bq ^ 2 + 4 * B * Bqq + 6 * B ^ 2 * Bq + B ^ 4 := by
      dsimp [B, Bq, Bqq, Bqqq]
      unfold growingThetaQFourthDerivativeCoefficient
        growingThetaQThirdDerivativeCoefficientQDerivative
        growingThetaQThirdDerivativeCoefficient
      ring
    rw [hform]
    calc
      tau ^ 4 * ‖Bqqq + 3 * Bq ^ 2 + 4 * B * Bqq +
          6 * B ^ 2 * Bq + B ^ 4‖ ≤
        tau ^ 4 * (‖Bqqq‖ + ‖(3 : Complex) * Bq ^ 2‖ +
          ‖(4 : Complex) * B * Bqq‖ + ‖(6 : Complex) * B ^ 2 * Bq‖ +
          ‖B ^ 4‖) := by
        gcongr
        exact (norm_add_le _ _).trans
          (add_le_add ((norm_add_le _ _).trans
            (add_le_add ((norm_add_le _ _).trans
              (add_le_add (norm_add_le _ _) le_rfl)) le_rfl)) le_rfl)
      _ = tau ^ 4 * ‖Bqqq‖ + tau ^ 4 * ‖(3 : Complex) * Bq ^ 2‖ +
          tau ^ 4 * ‖(4 : Complex) * B * Bqq‖ +
          tau ^ 4 * ‖(6 : Complex) * B ^ 2 * Bq‖ +
          tau ^ 4 * ‖B ^ 4‖ := by ring
      _ ≤ 24 * y + 12 * y ^ 2 + 24 * y ^ 2 + 12 * y ^ 3 + y ^ 4 := by
        gcongr
      _ = _ := by ring
  have hinv := four_div_five_mul_tau_le_growingThetaParameter_inv_re
    htau hsector
  have hlead : ‖L‖ ≤ Real.exp (-(4 / 5) * y) := by
    dsimp [L, growingThetaTwoImageLeadingQ]
    rw [norm_growingThetaNormalizedDualImageQ_eq]
    have hgap : growingThetaNearestImageGap x 1 = delta := by
      dsimp [growingThetaNearestImageGap, delta]
      norm_num
      ring
    rw [hgap]
    apply Real.exp_le_exp.mpr
    have hprod := mul_le_mul_of_nonneg_left hinv hdelta0
    have hscaled := mul_le_mul_of_nonneg_left hprod (sq_nonneg Real.pi)
    have hneg := neg_le_neg hscaled
    dsimp [y, q]
    calc
      -Real.pi ^ 2 * delta *
          (growingThetaParameter tau sigma)⁻¹.re =
        -(Real.pi ^ 2 *
          (delta * (growingThetaParameter tau sigma)⁻¹.re)) := by ring
      _ ≤ -(Real.pi ^ 2 * (delta * (4 / (5 * tau)))) := hneg
      _ = -(4 / 5) * (Real.pi ^ 2 * delta / tau) := by ring
  have hyexp1 : y * Real.exp (-(4 / 5) * y) ≤ 5 / 4 := by
    let a : Real := (4 / 5) * y
    have ha0 : 0 ≤ a := by dsimp [a]; positivity
    have haexp : a ≤ Real.exp a :=
      (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp a)
    have hmul := mul_le_mul_of_nonneg_left haexp (Real.exp_nonneg (-a))
    have hprod : Real.exp (-a) * Real.exp a = 1 := by
      rw [← Real.exp_add]
      simp
    have ha : a * Real.exp (-a) ≤ 1 := by
      calc
        a * Real.exp (-a) ≤ Real.exp a * Real.exp (-a) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    calc
      y * Real.exp (-(4 / 5) * y) =
          (5 / 4) * (a * Real.exp (-a)) := by
        dsimp [a]
        ring_nf
      _ ≤ (5 / 4) * 1 := by gcongr
      _ = 5 / 4 := by ring
  have hyexp2 : y ^ 2 * Real.exp (-(4 / 5) * y) ≤ 25 / 4 := by
    let b : Real := (2 / 5) * y
    have hb0 : 0 ≤ b := by dsimp [b]; positivity
    have hbexp : b ≤ Real.exp b :=
      (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp b)
    have hmul := mul_le_mul_of_nonneg_left hbexp (Real.exp_nonneg (-b))
    have hprod : Real.exp (-b) * Real.exp b = 1 := by
      rw [← Real.exp_add]
      simp
    have hb : b * Real.exp (-b) ≤ 1 := by
      calc
        b * Real.exp (-b) ≤ Real.exp b * Real.exp (-b) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    have hbnonneg : 0 ≤ b * Real.exp (-b) :=
      mul_nonneg hb0 (Real.exp_nonneg _)
    have hbsq : (b * Real.exp (-b)) ^ 2 ≤ 1 := by nlinarith
    have hexp : Real.exp (-(4 / 5) * y) = Real.exp (-b) ^ 2 := by
      rw [pow_two, ← Real.exp_add]
      congr 1
      dsimp [b]
      ring
    rw [hexp]
    calc
      y ^ 2 * Real.exp (-b) ^ 2 =
          (25 / 4) * (b * Real.exp (-b)) ^ 2 := by
        dsimp [b]
        ring
      _ ≤ (25 / 4) * 1 := by gcongr
      _ = 25 / 4 := by ring
  have hyexp3 : y ^ 3 * Real.exp (-(4 / 5) * y) ≤ 3375 / 64 := by
    let c : Real := (4 / 15) * y
    have hc0 : 0 ≤ c := by dsimp [c]; positivity
    have hcexp : c ≤ Real.exp c :=
      (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp c)
    have hmul := mul_le_mul_of_nonneg_left hcexp (Real.exp_nonneg (-c))
    have hprod : Real.exp (-c) * Real.exp c = 1 := by
      rw [← Real.exp_add]
      simp
    have hc : c * Real.exp (-c) ≤ 1 := by
      calc
        c * Real.exp (-c) ≤ Real.exp c * Real.exp (-c) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    have hcnonneg : 0 ≤ c * Real.exp (-c) :=
      mul_nonneg hc0 (Real.exp_nonneg _)
    have hccube : (c * Real.exp (-c)) ^ 3 ≤ 1 := by
      nlinarith [pow_le_pow_left₀ hcnonneg hc 3]
    have hexp : Real.exp (-(4 / 5) * y) = Real.exp (-c) ^ 3 := by
      rw [pow_three, ← Real.exp_add, ← Real.exp_add]
      congr 1
      dsimp [c]
      ring
    rw [hexp]
    calc
      y ^ 3 * Real.exp (-c) ^ 3 =
          (3375 / 64) * (c * Real.exp (-c)) ^ 3 := by
        dsimp [c]
        ring
      _ ≤ (3375 / 64) * 1 := by gcongr
      _ = 3375 / 64 := by ring
  have hyexp4 : y ^ 4 * Real.exp (-(4 / 5) * y) ≤ 625 := by
    let d : Real := (1 / 5) * y
    have hd0 : 0 ≤ d := by dsimp [d]; positivity
    have hdexp : d ≤ Real.exp d :=
      (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp d)
    have hmul := mul_le_mul_of_nonneg_left hdexp (Real.exp_nonneg (-d))
    have hprod : Real.exp (-d) * Real.exp d = 1 := by
      rw [← Real.exp_add]
      simp
    have hd : d * Real.exp (-d) ≤ 1 := by
      calc
        d * Real.exp (-d) ≤ Real.exp d * Real.exp (-d) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    have hdnonneg : 0 ≤ d * Real.exp (-d) :=
      mul_nonneg hd0 (Real.exp_nonneg _)
    have hdpow : (d * Real.exp (-d)) ^ 4 ≤ 1 := by
      nlinarith [pow_le_pow_left₀ hdnonneg hd 4]
    have hexp : Real.exp (-(4 / 5) * y) = Real.exp (-d) ^ 4 := by
      rw [show Real.exp (-d) ^ 4 =
          Real.exp (-d) * Real.exp (-d) * Real.exp (-d) * Real.exp (-d) by ring,
        ← Real.exp_add, ← Real.exp_add, ← Real.exp_add]
      congr 1
      dsimp [d]
      ring
    rw [hexp]
    calc
      y ^ 4 * Real.exp (-d) ^ 4 =
          625 * (d * Real.exp (-d)) ^ 4 := by
        dsimp [d]
        ring
      _ ≤ 625 * 1 := by gcongr
      _ = 625 := by ring
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  dsimp [growingThetaTwoImageLeadingQFourthDerivative]
  rw [norm_mul]
  calc
    tau ^ 4 *
        (‖growingThetaQFourthDerivativeCoefficient q x 1‖ * ‖L‖) ≤
      (tau ^ 4 * ‖growingThetaQFourthDerivativeCoefficient q x 1‖) *
        Real.exp (-(4 / 5) * y) := by
      rw [mul_assoc]
      gcongr
    _ ≤ (24 * y + 36 * y ^ 2 + 12 * y ^ 3 + y ^ 4) *
        Real.exp (-(4 / 5) * y) := by gcongr
    _ = 24 * (y * Real.exp (-(4 / 5) * y)) +
        36 * (y ^ 2 * Real.exp (-(4 / 5) * y)) +
        12 * (y ^ 3 * Real.exp (-(4 / 5) * y)) +
        y ^ 4 * Real.exp (-(4 / 5) * y) := by ring
    _ ≤ 24 * (5 / 4) + 36 * (25 / 4) + 12 * (3375 / 64) + 625 := by
      gcongr
    _ ≤ 2000 := by norm_num

def growingThetaTwoImageQFourthAbsorptionConstant : Real :=
  1 +
    (6144 * Real.pi ^ 2 + 73728 * Real.pi ^ 4 +
        196608 * Real.pi ^ 6 + 131072 * Real.pi ^ 8) *
      growingThetaQFourthUniversalMomentConstant +
    3 * (1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
        12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) *
      growingThetaQFourthCombinedMomentConstant

lemma growingThetaTwoImageQFourthAbsorptionConstant_pos :
    0 < growingThetaTwoImageQFourthAbsorptionConstant := by
  unfold growingThetaTwoImageQFourthAbsorptionConstant
  have hK4 := growingThetaQFourthUniversalMomentConstant_nonneg
  have hKC := growingThetaQFourthCombinedMomentConstant_nonneg
  positivity

lemma growingThetaTwoImageQFourth_tail_coefficient_le_absorption :
    (6144 * Real.pi ^ 2 + 73728 * Real.pi ^ 4 +
        196608 * Real.pi ^ 6 + 131072 * Real.pi ^ 8) *
      growingThetaQFourthUniversalMomentConstant ≤
        growingThetaTwoImageQFourthAbsorptionConstant := by
  unfold growingThetaTwoImageQFourthAbsorptionConstant
  have hKC : 0 ≤ growingThetaQFourthCombinedMomentConstant :=
    growingThetaQFourthCombinedMomentConstant_nonneg
  have hcoeff : 0 ≤
      1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
        12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8 := by positivity
  have hnear : 0 ≤ 3 *
      (1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
        12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) *
      growingThetaQFourthCombinedMomentConstant :=
    mul_nonneg (mul_nonneg (by norm_num) hcoeff) hKC
  linarith

lemma growingThetaTwoImageQFourth_nearest_coefficient_le_absorption :
    3 * (1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
        12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) *
      growingThetaQFourthCombinedMomentConstant ≤
        growingThetaTwoImageQFourthAbsorptionConstant := by
  unfold growingThetaTwoImageQFourthAbsorptionConstant
  have hK4 : 0 ≤ growingThetaQFourthUniversalMomentConstant :=
    growingThetaQFourthUniversalMomentConstant_nonneg
  have hcoeff : 0 ≤
      6144 * Real.pi ^ 2 + 73728 * Real.pi ^ 4 +
        196608 * Real.pi ^ 6 + 131072 * Real.pi ^ 8 := by positivity
  have htail : 0 ≤
      (6144 * Real.pi ^ 2 + 73728 * Real.pi ^ 4 +
        196608 * Real.pi ^ 6 + 131072 * Real.pi ^ 8) *
      growingThetaQFourthUniversalMomentConstant := mul_nonneg hcoeff hK4
  linarith

theorem exists_tau0_growingThetaTwoImageQFourth_absorption :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        growingThetaTwoImageQFourthAbsorptionConstant * tau⁻¹ ^ 4 *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) ≤ 1 := by
  have hevent := eventually_const_mul_pow_exp_neg_le_one
    growingThetaTwoImageQFourthAbsorptionConstant_pos.le 4
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1 hevent
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by dsimp [tau0]; positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have hinv : U ≤ tau⁻¹ :=
    le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  have h := hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have hexp :
      -(growingThetaQDerivativeDecayBase / (2 * tau)) =
        -(growingThetaQDerivativeDecayBase / 2) * tau⁻¹ := by
    field_simp [ne_of_gt htau]
  rw [hexp]
  exact h

theorem exists_tau0_growingThetaTwoImageQ_fourth_small_bounds :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        tau ^ 4 *
            (2 * (3072 * Real.pi ^ 2 / tau ^ 5 +
                36864 * Real.pi ^ 4 / tau ^ 6 +
                98304 * Real.pi ^ 6 / tau ^ 7 +
                65536 * Real.pi ^ 8 / tau ^ 8) *
              Real.exp
                (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
              growingThetaQFourthUniversalMomentConstant) ≤ 1 ∧
        3 * tau ^ 4 * growingThetaQFourthDerivativeBound tau ≤ 1 := by
  obtain ⟨tau0, htau0, htau01, hmaster⟩ :=
    exists_tau0_growingThetaTwoImageQFourth_absorption
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hu1 : 1 ≤ tau⁻¹ := (one_le_inv₀ htau).2 htau1
  have hu0 : 0 ≤ tau⁻¹ := zero_le_one.trans hu1
  have hpow1 : tau⁻¹ ≤ tau⁻¹ ^ 4 := by
    simpa only [pow_one] using
      (pow_le_pow_right₀ hu1 (show 1 ≤ 4 by norm_num))
  have hpow2 : tau⁻¹ ^ 2 ≤ tau⁻¹ ^ 4 :=
    pow_le_pow_right₀ hu1 (show 2 ≤ 4 by norm_num)
  have hpow3 : tau⁻¹ ^ 3 ≤ tau⁻¹ ^ 4 :=
    pow_le_pow_right₀ hu1 (show 3 ≤ 4 by norm_num)
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hE : 0 ≤ E := by dsimp [E]; positivity
  have hK4 : 0 ≤ growingThetaQFourthUniversalMomentConstant :=
    growingThetaQFourthUniversalMomentConstant_nonneg
  have hKC : 0 ≤ growingThetaQFourthCombinedMomentConstant :=
    growingThetaQFourthCombinedMomentConstant_nonneg
  have hM := hmaster tau htau htauLe
  have htailCoef := growingThetaTwoImageQFourth_tail_coefficient_le_absorption
  have htail :
      tau ^ 4 *
          (2 * (3072 * Real.pi ^ 2 / tau ^ 5 +
              36864 * Real.pi ^ 4 / tau ^ 6 +
              98304 * Real.pi ^ 6 / tau ^ 7 +
              65536 * Real.pi ^ 8 / tau ^ 8) * E *
            growingThetaQFourthUniversalMomentConstant) ≤ 1 := by
    calc
      _ = ((6144 * Real.pi ^ 2) *
              growingThetaQFourthUniversalMomentConstant * tau⁻¹ +
            (73728 * Real.pi ^ 4) *
              growingThetaQFourthUniversalMomentConstant * tau⁻¹ ^ 2 +
            (196608 * Real.pi ^ 6) *
              growingThetaQFourthUniversalMomentConstant * tau⁻¹ ^ 3 +
            (131072 * Real.pi ^ 8) *
              growingThetaQFourthUniversalMomentConstant * tau⁻¹ ^ 4) * E := by
        field_simp [ne_of_gt htau]
        ring
      _ ≤ ((6144 * Real.pi ^ 2) *
              growingThetaQFourthUniversalMomentConstant * tau⁻¹ ^ 4 +
            (73728 * Real.pi ^ 4) *
              growingThetaQFourthUniversalMomentConstant * tau⁻¹ ^ 4 +
            (196608 * Real.pi ^ 6) *
              growingThetaQFourthUniversalMomentConstant * tau⁻¹ ^ 4 +
            (131072 * Real.pi ^ 8) *
              growingThetaQFourthUniversalMomentConstant * tau⁻¹ ^ 4) * E := by
        gcongr
      _ = ((6144 * Real.pi ^ 2 + 73728 * Real.pi ^ 4 +
              196608 * Real.pi ^ 6 + 131072 * Real.pi ^ 8) *
            growingThetaQFourthUniversalMomentConstant) * tau⁻¹ ^ 4 * E := by
        ring
      _ ≤ growingThetaTwoImageQFourthAbsorptionConstant * tau⁻¹ ^ 4 * E := by
        gcongr
      _ ≤ 1 := by simpa [E] using hM
  have hQ4 := growingThetaQFourthDerivativeBound_le_universal htau htau1
  have hnearCoef :=
    growingThetaTwoImageQFourth_nearest_coefficient_le_absorption
  have hnear :
      3 * tau ^ 4 * growingThetaQFourthDerivativeBound tau ≤ 1 := by
    calc
      _ ≤ 3 * tau ^ 4 *
          (((1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
              12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) / tau ^ 8) * E *
            growingThetaQFourthCombinedMomentConstant) := by gcongr
      _ = (3 * (1536 * Real.pi ^ 2 + 9216 * Real.pi ^ 4 +
              12288 * Real.pi ^ 6 + 4096 * Real.pi ^ 8) *
            growingThetaQFourthCombinedMomentConstant) * tau⁻¹ ^ 4 * E := by
        field_simp [ne_of_gt htau]
      _ ≤ growingThetaTwoImageQFourthAbsorptionConstant * tau⁻¹ ^ 4 * E := by
        gcongr
      _ ≤ 1 := by simpa [E] using hM
  exact ⟨by simpa [E] using htail, hnear⟩

/-- The two-image `r = 4` instance of NL0 (5.6).  The constants are deliberately
coarse: the point is the uniform `x^2 / tau` scale, not optimization. -/
theorem exists_tau0_norm_scaled_fourthLogDeriv_growingThetaRatioQ_le_twoImage :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (1 / 4 : Real) (1 / 2) →
        ‖(tau : Complex) ^ 4 *
            deriv (fun q : Complex =>
              deriv (fun z : Complex =>
                deriv (fun y : Complex =>
                  logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
              (growingThetaParameter tau sigma)‖ ≤
          (24 * Real.pi ^ 2 + 70530608) * x ^ 2 / tau := by
  obtain ⟨tauFirst, htauFirst0, htauFirst1, hfirst⟩ :=
    exists_tau0_growingThetaTwoImageQ_small_bounds
  obtain ⟨tauSecond, htauSecond0, htauSecond1, hsecond⟩ :=
    exists_tau0_growingThetaTwoImageQ_second_small_bounds
  obtain ⟨tauThird, htauThird0, htauThird1, hthird⟩ :=
    exists_tau0_growingThetaTwoImageQ_third_small_bounds
  obtain ⟨tauFourth, htauFourth0, htauFourth1, hfourth⟩ :=
    exists_tau0_growingThetaTwoImageQ_fourth_small_bounds
  let tau0 : Real :=
    min tauFirst (min tauSecond (min tauThird tauFourth))
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min htauFirst0
      (lt_min htauSecond0 (lt_min htauThird0 htauFourth0))
  have htau01 : tau0 ≤ 1 :=
    (min_le_left tauFirst
      (min tauSecond (min tauThird tauFourth))).trans htauFirst1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have htauFirst : tau ≤ tauFirst :=
    htauLe.trans (min_le_left tauFirst
      (min tauSecond (min tauThird tauFourth)))
  have htauSecond : tau ≤ tauSecond :=
    htauLe.trans ((min_le_right tauFirst
      (min tauSecond (min tauThird tauFourth))).trans
        (min_le_left tauSecond (min tauThird tauFourth)))
  have htauThird : tau ≤ tauThird :=
    htauLe.trans ((min_le_right tauFirst
      (min tauSecond (min tauThird tauFourth))).trans
        ((min_le_right tauSecond (min tauThird tauFourth)).trans
          (min_le_left tauThird tauFourth)))
  have htauFourth : tau ≤ tauFourth :=
    htauLe.trans ((min_le_right tauFirst
      (min tauSecond (min tauThird tauFourth))).trans
        ((min_le_right tauSecond (min tauThird tauFourth)).trans
          (min_le_right tauThird tauFourth)))
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  obtain ⟨hvalueSmall, hderivSmall, hdenSmall⟩ :=
    hfirst tau htau htauFirst
  obtain ⟨htailSecondSmall, hnearSecondSmall⟩ :=
    hsecond tau htau htauSecond
  obtain ⟨htailThirdSmall, hnearThirdSmall⟩ :=
    hthird tau htau htauThird
  obtain ⟨htailFourthSmall, hnearFourthSmall⟩ :=
    hfourth tau htau htauFourth
  let q : Complex := growingThetaParameter tau sigma
  let F : Complex := growingThetaTwoImageFactorQ q x
  let Fp : Complex := growingThetaTwoImageFactorQDerivative q x
  let Fpp : Complex := growingThetaTwoImageFactorQSecondDerivative q x
  let Fppp : Complex := growingThetaTwoImageFactorQThirdDerivative q x
  let F4 : Complex := growingThetaTwoImageFactorQFourthDerivative q x
  let F0 : Complex := 1 + growingThetaNearestTailQ q 0
  let Q0 : Complex := growingThetaNearestTailQDerivative q 0
  let S0 : Complex := growingThetaNearestTailQSecondDerivative q 0
  let U0 : Complex := growingThetaNearestTailQThirdDerivative q 0
  let V0 : Complex := growingThetaNearestTailQFourthDerivative q 0
  have htailRaw := norm_growingThetaTwoImageTailQ_le
    htau htau1 hsector hx
  have htail : ‖growingThetaTwoImageTailQ q x‖ ≤ 1 / 12 :=
    htailRaw.trans hvalueSmall
  have hF : 1 / 12 ≤ ‖F‖ :=
    one_twelfth_le_norm_growingThetaTwoImageFactorQ
      htau hsector hx htail
  have hFpos : 0 < ‖F‖ :=
    (by norm_num : (0 : Real) < 1 / 12).trans_le hF
  have hleadDer := norm_scaled_growingThetaTwoImageLeadingQDerivative_le
    htau hsector hx
  have htailDerRaw := norm_growingThetaTwoImageTailQDerivative_le
    htau htau1 hsector hx
  have htailDer :
      ‖(tau : Complex) * growingThetaTwoImageTailQDerivative q x‖ ≤ 1 := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailDerRaw htau.le).trans hderivSmall
  have hFp : ‖(tau : Complex) * Fp‖ ≤ 9 / 4 := by
    have hsplit :
        (tau : Complex) * Fp =
          (tau : Complex) *
              (growingThetaQDerivativeCoefficient q x 1 *
                growingThetaTwoImageLeadingQ q x) +
            (tau : Complex) * growingThetaTwoImageTailQDerivative q x := by
      dsimp [Fp, growingThetaTwoImageFactorQDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) *
            (growingThetaQDerivativeCoefficient q x 1 *
              growingThetaTwoImageLeadingQ q x)‖ +
          ‖(tau : Complex) * growingThetaTwoImageTailQDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 5 / 4 + 1 := add_le_add hleadDer htailDer
      _ = 9 / 4 := by norm_num
  have hFactorFirst : ‖(tau : Complex) * (Fp / F)‖ ≤ 27 := by
    have heq : ‖(tau : Complex) * (Fp / F)‖ =
        ‖(tau : Complex) * Fp‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) * Fp‖ / ‖F‖ ≤ (9 / 4) / (1 / 12) :=
        div_le_div₀ (by norm_num) hFp (by norm_num) hF
      _ = 27 := by norm_num
  have hFactorFirstScalar :
      |tau| * (‖Fp‖ / ‖F‖) ≤ 27 := by
    simpa [norm_mul, norm_div, Complex.norm_real, Real.norm_eq_abs] using
      hFactorFirst
  have hleadSecond :=
    norm_scaled_growingThetaTwoImageLeadingQSecondDerivative_le
      htau hsector hx
  have htailSecondRaw := norm_growingThetaTwoImageTailQSecondDerivative_le
    htau htau1 hsector hx
  have htailSecond :
      ‖(tau : Complex) ^ 2 *
        growingThetaTwoImageTailQSecondDerivative q x‖ ≤ 1 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailSecondRaw (sq_nonneg tau)).trans
      htailSecondSmall
  have hFpp : ‖(tau : Complex) ^ 2 * Fpp‖ ≤ 39 / 4 := by
    have hsplit :
        (tau : Complex) ^ 2 * Fpp =
          (tau : Complex) ^ 2 *
              growingThetaTwoImageLeadingQSecondDerivative q x +
            (tau : Complex) ^ 2 *
              growingThetaTwoImageTailQSecondDerivative q x := by
      dsimp [Fpp, growingThetaTwoImageFactorQSecondDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 2 *
              growingThetaTwoImageLeadingQSecondDerivative q x‖ +
            ‖(tau : Complex) ^ 2 *
              growingThetaTwoImageTailQSecondDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 35 / 4 + 1 := add_le_add hleadSecond htailSecond
      _ = 39 / 4 := by norm_num
  have hFactorSecondLinear :
      ‖(tau : Complex) ^ 2 * (Fpp / F)‖ ≤ 117 := by
    have heq : ‖(tau : Complex) ^ 2 * (Fpp / F)‖ =
        ‖(tau : Complex) ^ 2 * Fpp‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) ^ 2 * Fpp‖ / ‖F‖ ≤
          (39 / 4) / (1 / 12) :=
        div_le_div₀ (by norm_num) hFpp (by norm_num) hF
      _ = 117 := by norm_num
  have hFactorSecondLinearScalar :
      tau ^ 2 * (‖Fpp‖ / ‖F‖) ≤ 117 := by
    simpa [norm_mul, norm_div, norm_pow, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos htau] using hFactorSecondLinear
  have hleadThird :=
    norm_scaled_growingThetaTwoImageLeadingQThirdDerivative_le
      htau hsector hx
  have htailThirdRaw := norm_growingThetaTwoImageTailQThirdDerivative_le
    htau htau1 hsector hx
  have htailThird :
      ‖(tau : Complex) ^ 3 *
        growingThetaTwoImageTailQThirdDerivative q x‖ ≤ 1 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailThirdRaw
      (pow_nonneg htau.le 3)).trans htailThirdSmall
  have hFppp : ‖(tau : Complex) ^ 3 * Fppp‖ ≤ 101 := by
    have hsplit :
        (tau : Complex) ^ 3 * Fppp =
          (tau : Complex) ^ 3 *
              growingThetaTwoImageLeadingQThirdDerivative q x +
            (tau : Complex) ^ 3 *
              growingThetaTwoImageTailQThirdDerivative q x := by
      dsimp [Fppp, growingThetaTwoImageFactorQThirdDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 3 *
              growingThetaTwoImageLeadingQThirdDerivative q x‖ +
            ‖(tau : Complex) ^ 3 *
              growingThetaTwoImageTailQThirdDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 100 + 1 := add_le_add hleadThird htailThird
      _ = 101 := by norm_num
  have hFactorThirdLinear :
      ‖(tau : Complex) ^ 3 * (Fppp / F)‖ ≤ 1212 := by
    have heq : ‖(tau : Complex) ^ 3 * (Fppp / F)‖ =
        ‖(tau : Complex) ^ 3 * Fppp‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) ^ 3 * Fppp‖ / ‖F‖ ≤ 101 / (1 / 12) :=
        div_le_div₀ (by norm_num) hFppp (by norm_num) hF
      _ = 1212 := by norm_num
  have hFactorThirdLinearScalar :
      tau ^ 3 * (‖Fppp‖ / ‖F‖) ≤ 1212 := by
    simpa [norm_mul, norm_div, norm_pow, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos htau] using hFactorThirdLinear
  have hleadFourth :=
    norm_scaled_growingThetaTwoImageLeadingQFourthDerivative_le
      htau hsector hx
  have htailFourthRaw := norm_growingThetaTwoImageTailQFourthDerivative_le
    htau htau1 hsector hx
  have htailFourth :
      ‖(tau : Complex) ^ 4 *
        growingThetaTwoImageTailQFourthDerivative q x‖ ≤ 1 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailFourthRaw
      (pow_nonneg htau.le 4)).trans htailFourthSmall
  have hF4 : ‖(tau : Complex) ^ 4 * F4‖ ≤ 2001 := by
    have hsplit :
        (tau : Complex) ^ 4 * F4 =
          (tau : Complex) ^ 4 *
              growingThetaTwoImageLeadingQFourthDerivative q x +
            (tau : Complex) ^ 4 *
              growingThetaTwoImageTailQFourthDerivative q x := by
      dsimp [F4, growingThetaTwoImageFactorQFourthDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 4 *
              growingThetaTwoImageLeadingQFourthDerivative q x‖ +
            ‖(tau : Complex) ^ 4 *
              growingThetaTwoImageTailQFourthDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 2000 + 1 := add_le_add hleadFourth htailFourth
      _ = 2001 := by norm_num
  have hFactorFourthLinear :
      ‖(tau : Complex) ^ 4 * (F4 / F)‖ ≤ 24012 := by
    have heq : ‖(tau : Complex) ^ 4 * (F4 / F)‖ =
        ‖(tau : Complex) ^ 4 * F4‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) ^ 4 * F4‖ / ‖F‖ ≤ 2001 / (1 / 12) :=
        div_le_div₀ (by norm_num) hF4 (by norm_num) hF
      _ = 24012 := by norm_num
  have hFactorFourthThirdFirst :
      ‖(tau : Complex) ^ 4 * (4 * Fppp * Fp / F ^ 2)‖ ≤
        130896 := by
    have heq :
        (tau : Complex) ^ 4 * (4 * Fppp * Fp / F ^ 2) =
          4 * ((tau : Complex) ^ 3 * (Fppp / F)) *
            ((tau : Complex) * (Fp / F)) := by ring
    rw [heq]
    calc
      ‖(4 : Complex) * ((tau : Complex) ^ 3 * (Fppp / F)) *
          ((tau : Complex) * (Fp / F))‖ =
          4 * ‖(tau : Complex) ^ 3 * (Fppp / F)‖ *
            ‖(tau : Complex) * (Fp / F)‖ := by
        rw [norm_mul, norm_mul]
        norm_num
      _ ≤ 4 * 1212 * 27 := by gcongr
      _ = 130896 := by norm_num
  have hFactorFourthSecondSquare :
      ‖(tau : Complex) ^ 4 * (3 * Fpp ^ 2 / F ^ 2)‖ ≤ 41067 := by
    have heq :
        (tau : Complex) ^ 4 * (3 * Fpp ^ 2 / F ^ 2) =
          3 * ((tau : Complex) ^ 2 * (Fpp / F)) ^ 2 := by ring
    rw [heq]
    calc
      ‖(3 : Complex) * ((tau : Complex) ^ 2 * (Fpp / F)) ^ 2‖ =
          3 * ‖(tau : Complex) ^ 2 * (Fpp / F)‖ ^ 2 := by
        rw [norm_mul, norm_pow]
        norm_num
      _ ≤ 3 * 117 ^ 2 := by gcongr
      _ = 41067 := by norm_num
  have hFactorFourthSecondFirstSquare :
      ‖(tau : Complex) ^ 4 * (12 * Fpp * Fp ^ 2 / F ^ 3)‖ ≤
        1023516 := by
    have heq :
        (tau : Complex) ^ 4 * (12 * Fpp * Fp ^ 2 / F ^ 3) =
          12 * ((tau : Complex) ^ 2 * (Fpp / F)) *
            ((tau : Complex) * (Fp / F)) ^ 2 := by ring
    rw [heq]
    calc
      ‖(12 : Complex) * ((tau : Complex) ^ 2 * (Fpp / F)) *
          ((tau : Complex) * (Fp / F)) ^ 2‖ =
          12 * ‖(tau : Complex) ^ 2 * (Fpp / F)‖ *
            ‖(tau : Complex) * (Fp / F)‖ ^ 2 := by
        rw [norm_mul, norm_mul, norm_pow]
        norm_num
      _ ≤ 12 * 117 * 27 ^ 2 := by gcongr
      _ = 1023516 := by norm_num
  have hFactorFourthFirstFourth :
      ‖(tau : Complex) ^ 4 * (6 * Fp ^ 4 / F ^ 4)‖ ≤ 3188646 := by
    have heq :
        (tau : Complex) ^ 4 * (6 * Fp ^ 4 / F ^ 4) =
          6 * ((tau : Complex) * (Fp / F)) ^ 4 := by ring
    rw [heq]
    calc
      ‖(6 : Complex) * ((tau : Complex) * (Fp / F)) ^ 4‖ =
          6 * ‖(tau : Complex) * (Fp / F)‖ ^ 4 := by
        rw [norm_mul, norm_pow]
        norm_num
      _ ≤ 6 * 27 ^ 4 := by gcongr
      _ = 3188646 := by norm_num
  have hFactorFourth :
      ‖(tau : Complex) ^ 4 *
        growingThetaTwoImageFactorQFourthLogDerivative q x‖ ≤ 4408137 := by
    have hsplit :
        (tau : Complex) ^ 4 *
            growingThetaTwoImageFactorQFourthLogDerivative q x =
          (tau : Complex) ^ 4 * (F4 / F) -
            (tau : Complex) ^ 4 * (4 * Fppp * Fp / F ^ 2) -
            (tau : Complex) ^ 4 * (3 * Fpp ^ 2 / F ^ 2) +
            (tau : Complex) ^ 4 * (12 * Fpp * Fp ^ 2 / F ^ 3) -
            (tau : Complex) ^ 4 * (6 * Fp ^ 4 / F ^ 4) := by
      dsimp [growingThetaTwoImageFactorQFourthLogDerivative,
        F4, Fppp, Fpp, Fp, F]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 4 * (F4 / F)‖ +
            ‖(tau : Complex) ^ 4 * (4 * Fppp * Fp / F ^ 2)‖ +
            ‖(tau : Complex) ^ 4 * (3 * Fpp ^ 2 / F ^ 2)‖ +
            ‖(tau : Complex) ^ 4 * (12 * Fpp * Fp ^ 2 / F ^ 3)‖ +
            ‖(tau : Complex) ^ 4 * (6 * Fp ^ 4 / F ^ 4)‖ := by
        calc
          _ ≤ ‖(tau : Complex) ^ 4 * (F4 / F) -
                  (tau : Complex) ^ 4 * (4 * Fppp * Fp / F ^ 2) -
                  (tau : Complex) ^ 4 * (3 * Fpp ^ 2 / F ^ 2) +
                  (tau : Complex) ^ 4 * (12 * Fpp * Fp ^ 2 / F ^ 3)‖ +
                ‖(tau : Complex) ^ 4 * (6 * Fp ^ 4 / F ^ 4)‖ :=
              norm_sub_le _ _
          _ ≤ (‖(tau : Complex) ^ 4 * (F4 / F) -
                    (tau : Complex) ^ 4 * (4 * Fppp * Fp / F ^ 2) -
                    (tau : Complex) ^ 4 * (3 * Fpp ^ 2 / F ^ 2)‖ +
                  ‖(tau : Complex) ^ 4 *
                    (12 * Fpp * Fp ^ 2 / F ^ 3)‖) +
                ‖(tau : Complex) ^ 4 * (6 * Fp ^ 4 / F ^ 4)‖ := by
              gcongr
              exact norm_add_le _ _
          _ ≤ ((‖(tau : Complex) ^ 4 * (F4 / F) -
                      (tau : Complex) ^ 4 * (4 * Fppp * Fp / F ^ 2)‖ +
                    ‖(tau : Complex) ^ 4 * (3 * Fpp ^ 2 / F ^ 2)‖) +
                  ‖(tau : Complex) ^ 4 *
                    (12 * Fpp * Fp ^ 2 / F ^ 3)‖) +
                ‖(tau : Complex) ^ 4 * (6 * Fp ^ 4 / F ^ 4)‖ := by
              gcongr
              exact norm_sub_le _ _
          _ ≤ (((‖(tau : Complex) ^ 4 * (F4 / F)‖ +
                      ‖(tau : Complex) ^ 4 *
                        (4 * Fppp * Fp / F ^ 2)‖) +
                    ‖(tau : Complex) ^ 4 * (3 * Fpp ^ 2 / F ^ 2)‖) +
                  ‖(tau : Complex) ^ 4 *
                    (12 * Fpp * Fp ^ 2 / F ^ 3)‖) +
                ‖(tau : Complex) ^ 4 * (6 * Fp ^ 4 / F ^ 4)‖ := by
              gcongr
              exact norm_sub_le _ _
          _ = _ := by ring
      _ ≤ 24012 + 130896 + 41067 + 1023516 + 3188646 := by
        gcongr
      _ = 4408137 := by norm_num
  have hF0 : 1 / 3 ≤ ‖F0‖ := by
    dsimp [F0, q]
    rw [growingThetaNearestTailQ_eq_parameter]
    exact one_third_le_norm_growingThetaNearestFactor
      htau htau1 hsector (by constructor <;> norm_num)
  have hF0pos : 0 < ‖F0‖ :=
    (by norm_num : (0 : Real) < 1 / 3).trans_le hF0
  have hQ0 : ‖Q0‖ ≤ growingThetaQDerivativeBound tau := by
    dsimp [Q0, q]
    exact norm_growingThetaNearestTailQDerivative_le
      htau hsector (by norm_num)
  have hBQ0 : 0 ≤ growingThetaQDerivativeBound tau :=
    growingThetaQDerivativeBound_nonneg tau
  have hDenFirst : ‖(tau : Complex) * (Q0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau * (‖Q0‖ / ‖F0‖) ≤
          tau * (growingThetaQDerivativeBound tau / (1 / 3)) := by gcongr
      _ = 3 * tau * growingThetaQDerivativeBound tau := by ring
      _ ≤ 1 := hdenSmall
  have hDenFirstScalar : |tau| * (‖Q0‖ / ‖F0‖) ≤ 1 := by
    simpa [norm_mul, norm_div, Complex.norm_real, Real.norm_eq_abs] using
      hDenFirst
  have hS0 : ‖S0‖ ≤ growingThetaQSecondDerivativeBound tau := by
    dsimp [S0, q]
    exact norm_growingThetaNearestTailQSecondDerivative_le
      htau hsector (by norm_num)
  have hBS0 : 0 ≤ growingThetaQSecondDerivativeBound tau :=
    growingThetaQSecondDerivativeBound_nonneg htau
  have hDenSecondLinear :
      ‖(tau : Complex) ^ 2 * (S0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau ^ 2 * (‖S0‖ / ‖F0‖) ≤
          tau ^ 2 * (growingThetaQSecondDerivativeBound tau / (1 / 3)) := by
        gcongr
      _ = 3 * tau ^ 2 * growingThetaQSecondDerivativeBound tau := by ring
      _ ≤ 1 := hnearSecondSmall
  have hDenSecondLinearScalar :
      tau ^ 2 * (‖S0‖ / ‖F0‖) ≤ 1 := by
    simpa [norm_mul, norm_div, norm_pow, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos htau] using hDenSecondLinear
  have hU0 : ‖U0‖ ≤ growingThetaQThirdDerivativeBound tau := by
    dsimp [U0, q]
    exact norm_growingThetaNearestTailQThirdDerivative_le
      htau hsector (by norm_num)
  have hBU0 : 0 ≤ growingThetaQThirdDerivativeBound tau :=
    growingThetaQThirdDerivativeBound_nonneg htau
  have hDenThirdLinear :
      ‖(tau : Complex) ^ 3 * (U0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau ^ 3 * (‖U0‖ / ‖F0‖) ≤
          tau ^ 3 * (growingThetaQThirdDerivativeBound tau / (1 / 3)) := by
        gcongr
      _ = 3 * tau ^ 3 * growingThetaQThirdDerivativeBound tau := by ring
      _ ≤ 1 := hnearThirdSmall
  have hDenThirdLinearScalar :
      tau ^ 3 * (‖U0‖ / ‖F0‖) ≤ 1 := by
    simpa [norm_mul, norm_div, norm_pow, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos htau] using hDenThirdLinear
  have hV0 : ‖V0‖ ≤ growingThetaQFourthDerivativeBound tau := by
    dsimp [V0, q]
    exact norm_growingThetaNearestTailQFourthDerivative_le
      htau hsector (by norm_num)
  have hBV0 : 0 ≤ growingThetaQFourthDerivativeBound tau :=
    growingThetaQFourthDerivativeBound_nonneg htau
  have hDenFourthLinear :
      ‖(tau : Complex) ^ 4 * (V0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau ^ 4 * (‖V0‖ / ‖F0‖) ≤
          tau ^ 4 * (growingThetaQFourthDerivativeBound tau / (1 / 3)) := by
        gcongr
      _ = 3 * tau ^ 4 * growingThetaQFourthDerivativeBound tau := by ring
      _ ≤ 1 := hnearFourthSmall
  have hDenFourthThirdFirst :
      ‖(tau : Complex) ^ 4 * (4 * U0 * Q0 / F0 ^ 2)‖ ≤ 4 := by
    have heq :
        (tau : Complex) ^ 4 * (4 * U0 * Q0 / F0 ^ 2) =
          4 * ((tau : Complex) ^ 3 * (U0 / F0)) *
            ((tau : Complex) * (Q0 / F0)) := by ring_nf
    rw [heq]
    calc
      ‖(4 : Complex) * ((tau : Complex) ^ 3 * (U0 / F0)) *
          ((tau : Complex) * (Q0 / F0))‖ =
          4 * ‖(tau : Complex) ^ 3 * (U0 / F0)‖ *
            ‖(tau : Complex) * (Q0 / F0)‖ := by
        rw [norm_mul, norm_mul]
        norm_num
      _ ≤ 4 * 1 * 1 := by gcongr
      _ = 4 := by norm_num
  have hDenFourthSecondSquare :
      ‖(tau : Complex) ^ 4 * (3 * S0 ^ 2 / F0 ^ 2)‖ ≤ 3 := by
    have heq :
        (tau : Complex) ^ 4 * (3 * S0 ^ 2 / F0 ^ 2) =
          3 * ((tau : Complex) ^ 2 * (S0 / F0)) ^ 2 := by ring_nf
    rw [heq]
    calc
      ‖(3 : Complex) * ((tau : Complex) ^ 2 * (S0 / F0)) ^ 2‖ =
          3 * ‖(tau : Complex) ^ 2 * (S0 / F0)‖ ^ 2 := by
        rw [norm_mul, norm_pow]
        norm_num
      _ ≤ 3 * 1 ^ 2 := by gcongr
      _ = 3 := by norm_num
  have hDenFourthSecondFirstSquare :
      ‖(tau : Complex) ^ 4 * (12 * S0 * Q0 ^ 2 / F0 ^ 3)‖ ≤ 12 := by
    have heq :
        (tau : Complex) ^ 4 * (12 * S0 * Q0 ^ 2 / F0 ^ 3) =
          12 * ((tau : Complex) ^ 2 * (S0 / F0)) *
            ((tau : Complex) * (Q0 / F0)) ^ 2 := by ring_nf
    rw [heq]
    calc
      ‖(12 : Complex) * ((tau : Complex) ^ 2 * (S0 / F0)) *
          ((tau : Complex) * (Q0 / F0)) ^ 2‖ =
          12 * ‖(tau : Complex) ^ 2 * (S0 / F0)‖ *
            ‖(tau : Complex) * (Q0 / F0)‖ ^ 2 := by
        rw [norm_mul, norm_mul, norm_pow]
        norm_num
      _ ≤ 12 * 1 * 1 ^ 2 := by gcongr
      _ = 12 := by norm_num
  have hDenFourthFirstFourth :
      ‖(tau : Complex) ^ 4 * (6 * Q0 ^ 4 / F0 ^ 4)‖ ≤ 6 := by
    have heq :
        (tau : Complex) ^ 4 * (6 * Q0 ^ 4 / F0 ^ 4) =
          6 * ((tau : Complex) * (Q0 / F0)) ^ 4 := by ring_nf
    rw [heq]
    calc
      ‖(6 : Complex) * ((tau : Complex) * (Q0 / F0)) ^ 4‖ =
          6 * ‖(tau : Complex) * (Q0 / F0)‖ ^ 4 := by
        rw [norm_mul, norm_pow]
        norm_num
      _ ≤ 6 * 1 ^ 4 := by gcongr
      _ = 6 := by norm_num
  have hDenFourth :
      ‖(tau : Complex) ^ 4 *
        growingThetaNearestTailQFourthLogDerivative q 0‖ ≤ 26 := by
    have hsplit :
        (tau : Complex) ^ 4 *
            growingThetaNearestTailQFourthLogDerivative q 0 =
          (tau : Complex) ^ 4 * (V0 / F0) -
            (tau : Complex) ^ 4 * (4 * U0 * Q0 / F0 ^ 2) -
            (tau : Complex) ^ 4 * (3 * S0 ^ 2 / F0 ^ 2) +
            (tau : Complex) ^ 4 * (12 * S0 * Q0 ^ 2 / F0 ^ 3) -
            (tau : Complex) ^ 4 * (6 * Q0 ^ 4 / F0 ^ 4) := by
      dsimp [growingThetaNearestTailQFourthLogDerivative,
        V0, U0, S0, Q0, F0]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 4 * (V0 / F0)‖ +
            ‖(tau : Complex) ^ 4 * (4 * U0 * Q0 / F0 ^ 2)‖ +
            ‖(tau : Complex) ^ 4 * (3 * S0 ^ 2 / F0 ^ 2)‖ +
            ‖(tau : Complex) ^ 4 * (12 * S0 * Q0 ^ 2 / F0 ^ 3)‖ +
            ‖(tau : Complex) ^ 4 * (6 * Q0 ^ 4 / F0 ^ 4)‖ := by
        calc
          _ ≤ ‖(tau : Complex) ^ 4 * (V0 / F0) -
                  (tau : Complex) ^ 4 * (4 * U0 * Q0 / F0 ^ 2) -
                  (tau : Complex) ^ 4 * (3 * S0 ^ 2 / F0 ^ 2) +
                  (tau : Complex) ^ 4 * (12 * S0 * Q0 ^ 2 / F0 ^ 3)‖ +
                ‖(tau : Complex) ^ 4 * (6 * Q0 ^ 4 / F0 ^ 4)‖ :=
              norm_sub_le _ _
          _ ≤ (‖(tau : Complex) ^ 4 * (V0 / F0) -
                    (tau : Complex) ^ 4 * (4 * U0 * Q0 / F0 ^ 2) -
                    (tau : Complex) ^ 4 * (3 * S0 ^ 2 / F0 ^ 2)‖ +
                  ‖(tau : Complex) ^ 4 *
                    (12 * S0 * Q0 ^ 2 / F0 ^ 3)‖) +
                ‖(tau : Complex) ^ 4 * (6 * Q0 ^ 4 / F0 ^ 4)‖ := by
              gcongr
              exact norm_add_le _ _
          _ ≤ ((‖(tau : Complex) ^ 4 * (V0 / F0) -
                      (tau : Complex) ^ 4 * (4 * U0 * Q0 / F0 ^ 2)‖ +
                    ‖(tau : Complex) ^ 4 * (3 * S0 ^ 2 / F0 ^ 2)‖) +
                  ‖(tau : Complex) ^ 4 *
                    (12 * S0 * Q0 ^ 2 / F0 ^ 3)‖) +
                ‖(tau : Complex) ^ 4 * (6 * Q0 ^ 4 / F0 ^ 4)‖ := by
              gcongr
              exact norm_sub_le _ _
          _ ≤ (((‖(tau : Complex) ^ 4 * (V0 / F0)‖ +
                      ‖(tau : Complex) ^ 4 *
                        (4 * U0 * Q0 / F0 ^ 2)‖) +
                    ‖(tau : Complex) ^ 4 * (3 * S0 ^ 2 / F0 ^ 2)‖) +
                  ‖(tau : Complex) ^ 4 *
                    (12 * S0 * Q0 ^ 2 / F0 ^ 3)‖) +
                ‖(tau : Complex) ^ 4 * (6 * Q0 ^ 4 / F0 ^ 4)‖ := by
              gcongr
              exact norm_sub_le _ _
          _ = _ := by ring
      _ ≤ 1 + 4 + 3 + 12 + 6 := by gcongr
      _ = 26 := by norm_num
  have hqge : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq5 : tau ^ 5 ≤ ‖q‖ ^ 5 :=
    pow_le_pow_left₀ htau.le hqge 5
  have hx0 : 0 ≤ x := by linarith [hx.1]
  have hLead :
      ‖(tau : Complex) ^ 4 *
        growingThetaNearestGaussianFourthLogDerivative q x‖ ≤
        (24 * Real.pi ^ 2 / tau) * x ^ 2 := by
    rw [growingThetaNearestGaussianFourthLogDerivative, norm_mul, norm_div,
      norm_neg, norm_mul, norm_mul, norm_pow, norm_pow, norm_pow, norm_pow]
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau,
      abs_of_pos Real.pi_pos, abs_of_nonneg hx0]
    rw [show ‖(24 : Complex)‖ = (24 : Real) by norm_num]
    calc
      tau ^ 4 * (24 * Real.pi ^ 2 * x ^ 2 / ‖q‖ ^ 5) =
          tau ^ 4 * (24 * Real.pi ^ 2 * x ^ 2) / ‖q‖ ^ 5 := by ring
      _ ≤ (tau ^ 4 * (24 * Real.pi ^ 2 * x ^ 2)) / tau ^ 5 :=
        div_le_div₀ (by positivity) le_rfl (pow_pos htau 5) hq5
      _ = (24 * Real.pi ^ 2 / tau) * x ^ 2 := by
        field_simp [ne_of_gt htau]
  rw [deriv_thirdLogDeriv_growingThetaRatioQ_eq_twoImage
    htau htau1 hsector hx]
  change ‖(tau : Complex) ^ 4 *
      (growingThetaNearestGaussianFourthLogDerivative q x +
        growingThetaTwoImageFactorQFourthLogDerivative q x -
        growingThetaNearestTailQFourthLogDerivative q 0)‖ ≤ _
  have hsplit :
      (tau : Complex) ^ 4 *
          (growingThetaNearestGaussianFourthLogDerivative q x +
            growingThetaTwoImageFactorQFourthLogDerivative q x -
            growingThetaNearestTailQFourthLogDerivative q 0) =
        (tau : Complex) ^ 4 *
            growingThetaNearestGaussianFourthLogDerivative q x +
          (tau : Complex) ^ 4 *
            growingThetaTwoImageFactorQFourthLogDerivative q x -
          (tau : Complex) ^ 4 *
            growingThetaNearestTailQFourthLogDerivative q 0 := by ring
  rw [hsplit]
  have hraw :
      ‖(tau : Complex) ^ 4 *
            growingThetaNearestGaussianFourthLogDerivative q x +
          (tau : Complex) ^ 4 *
            growingThetaTwoImageFactorQFourthLogDerivative q x -
          (tau : Complex) ^ 4 *
            growingThetaNearestTailQFourthLogDerivative q 0‖ ≤
        (24 * Real.pi ^ 2 / tau) * x ^ 2 + 4408163 := by
    calc
      _ ≤ ‖(tau : Complex) ^ 4 *
              growingThetaNearestGaussianFourthLogDerivative q x‖ +
            ‖(tau : Complex) ^ 4 *
              growingThetaTwoImageFactorQFourthLogDerivative q x‖ +
            ‖(tau : Complex) ^ 4 *
              growingThetaNearestTailQFourthLogDerivative q 0‖ := by
        exact (norm_sub_le _ _).trans
          (add_le_add (norm_add_le _ _) le_rfl)
      _ ≤ (24 * Real.pi ^ 2 / tau) * x ^ 2 + 4408137 + 26 :=
        add_le_add (add_le_add hLead hFactorFourth) hDenFourth
      _ = (24 * Real.pi ^ 2 / tau) * x ^ 2 + 4408163 := by ring
  refine hraw.trans ?_
  have hxSq : (1 / 16 : Real) ≤ x ^ 2 := by
    nlinarith only [hx.1, sq_nonneg (x - 1 / 4)]
  have hxRatio : (1 / 16 : Real) ≤ x ^ 2 / tau := by
    rw [le_div_iff₀ htau]
    nlinarith only [htau1, hxSq]
  have hconstant : (4408163 : Real) ≤ 70530608 * (x ^ 2 / tau) := by
    calc
      (4408163 : Real) = 70530608 * (1 / 16 : Real) := by norm_num
      _ ≤ 70530608 * (x ^ 2 / tau) := by gcongr
  calc
    (24 * Real.pi ^ 2 / tau) * x ^ 2 + 4408163 =
        24 * Real.pi ^ 2 * (x ^ 2 / tau) + 4408163 := by ring
    _ ≤ 24 * Real.pi ^ 2 * (x ^ 2 / tau) +
        70530608 * (x ^ 2 / tau) := add_le_add le_rfl hconstant
    _ = (24 * Real.pi ^ 2 + 70530608) * x ^ 2 / tau := by ring

/-- The full all-real `r = 4` case of NL0 (5.4), with
`growingThetaTorusDistance x = dist(x, Z)`. -/
theorem exists_tau0_norm_scaled_fourthLogDeriv_growingThetaRatioQ_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 →
        ‖(tau : Complex) ^ 4 *
            deriv (fun q : Complex =>
              deriv (fun z : Complex =>
                deriv (fun y : Complex =>
                  logDeriv (fun w : Complex => growingThetaRatioQ w x) y) z) q)
              (growingThetaParameter tau sigma)‖ ≤
          (24 * Real.pi ^ 2 + 70530608) *
            growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tauNear, htauNear0, htauNear1, hnear⟩ :=
    exists_tau0_norm_scaled_fourthLogDeriv_growingThetaRatioQ_le_firstRegion
  obtain ⟨tauTwo, htauTwo0, htauTwo1, htwo⟩ :=
    exists_tau0_norm_scaled_fourthLogDeriv_growingThetaRatioQ_le_twoImage
  let tau0 : Real := min tauNear tauTwo
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min htauNear0 htauTwo0
  have htau01 : tau0 ≤ 1 :=
    (min_le_left tauNear tauTwo).trans htauNear1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector
  let r : Real := growingThetaTorusDistance x
  have hr := growingThetaTorusDistance_mem_Icc x
  have htauNear : tau ≤ tauNear :=
    htauLe.trans (min_le_left tauNear tauTwo)
  have htauTwo : tau ≤ tauTwo :=
    htauLe.trans (min_le_right tauNear tauTwo)
  have hfun :
      (fun q : Complex => growingThetaRatioQ q x) =
        (fun q : Complex => growingThetaRatioQ q r) := by
    funext q
    exact growingThetaRatioQ_eq_torusDistance q x
  rw [hfun]
  by_cases hquarter : r ≤ 1 / 4
  · have h := hnear htau htauNear hsector ⟨hr.1, hquarter⟩
    calc
      _ ≤ (24 * Real.pi ^ 2 + 1) * r ^ 2 / tau := h
      _ ≤ (24 * Real.pi ^ 2 + 70530608) * r ^ 2 / tau := by
        have hr2 : 0 ≤ r ^ 2 := sq_nonneg r
        gcongr
        norm_num
  · exact htwo htau htauTwo hsector ⟨by linarith, hr.2⟩

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaQSecondDerivative.lean <==
import EuclideanBallsFormalization.GrowingThetaQDerivativeTwoImage
import EuclideanBallsFormalization.GrowingThetaZeroFree

namespace EuclideanBallsFormalization

open scoped BigOperators Topology
open Filter

noncomputable section

/-!
The `r = 2` complex-`q` derivative in NL0 (5.4).

The mathematical source remains the Audit-A-passed proof of Lemma 5.1.  This
file does not introduce a new estimate: it implements the next fixed-order
instance of the termwise differentiation and logarithmic quotient argument
already prescribed in (5.5a)--(5.6).  The scale `tau` is frozen while the
genuinely complex variable `q` is differentiated.
-/

/-- The complex `q` derivative of the coefficient produced by the first
derivative of a normalized Poisson image. -/
def growingThetaQDerivativeCoefficientQDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  -(2 * (Real.pi ^ 2 : Complex) *
      (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)) /
    q ^ 3

lemma hasDerivAt_growingThetaQDerivativeCoefficient_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaQDerivativeCoefficient w x ell)
      (growingThetaQDerivativeCoefficientQDerivative q x ell) q := by
  let A : Complex := (Real.pi ^ 2 : Complex) *
    (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)
  have h := (hasDerivAt_const q A).div ((hasDerivAt_id q).pow 2)
    (pow_ne_zero 2 hq)
  change HasDerivAt (fun w : Complex => A / w ^ 2)
    (growingThetaQDerivativeCoefficientQDerivative q x ell) q
  exact h.congr_deriv (by
    dsimp [A, growingThetaQDerivativeCoefficientQDerivative]
    field_simp [hq]
    ring)

/-- The coefficient multiplying a normalized image after two complex
`q` derivatives. -/
def growingThetaQSecondDerivativeCoefficient
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  growingThetaQDerivativeCoefficientQDerivative q x ell +
    growingThetaQDerivativeCoefficient q x ell ^ 2

/-- A summand of the twice differentiated nearest-image tail. -/
def growingThetaNearestTailQSecondDerivativeTerm
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    growingThetaQSecondDerivativeCoefficient q x ell *
      growingThetaNormalizedDualImageQ q x ell

/-- The termwise second complex `q` derivative of the nearest-image tail. -/
def growingThetaNearestTailQSecondDerivative
    (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int, growingThetaNearestTailQSecondDerivativeTerm q x ell

lemma hasDerivAt_growingThetaNearestTailQDerivativeTerm_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaNearestTailQDerivativeTerm w x ell)
      (growingThetaNearestTailQSecondDerivativeTerm q x ell) q := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQDerivativeTerm,
      growingThetaNearestTailQSecondDerivativeTerm] using
      (hasDerivAt_const q (0 : Complex))
  · have hB := hasDerivAt_growingThetaQDerivativeCoefficient_q hq x ell
    have hI := hasDerivAt_growingThetaNormalizedDualImageQ hq x ell
    have h := hB.mul hI
    simp only [growingThetaNearestTailQDerivativeTerm, hell, if_false,
      growingThetaNearestTailQSecondDerivativeTerm,
      growingThetaQSecondDerivativeCoefficient]
    exact h.congr_deriv (by ring)

lemma norm_growingThetaQDerivativeCoefficientQDerivative_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQDerivativeCoefficientQDerivative w x ell‖ ≤
      (32 * Real.pi ^ 2 / tau ^ 3) *
        (Int.natAbs ell : Real) ^ 2 := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm
      (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤
        ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have hreLower : tau / 2 ≤ w.re := by
    have := neg_lt_of_abs_lt hreDiff
    linarith
  have hreNonneg : 0 ≤ w.re := hreLower.trans' (by positivity)
  have hnormLower : tau / 2 ≤ ‖w‖ := by
    calc
      tau / 2 ≤ w.re := hreLower
      _ = |w.re| := (abs_of_nonneg hreNonneg).symm
      _ ≤ ‖w‖ := Complex.abs_re_le_norm w
  have hdenLower : (tau / 2) ^ 3 ≤ ‖w‖ ^ 3 :=
    pow_le_pow_left₀ (by positivity) hnormLower 3
  have hgap := abs_growingThetaNearestImageGap_le hx hell
  have hgapCast :
      ‖(((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)‖ =
        |growingThetaNearestImageGap x ell| := by
    have heq :
        ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
          ((growingThetaNearestImageGap x ell : Real) : Complex) := by
      unfold growingThetaNearestImageGap
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
  rw [growingThetaQDerivativeCoefficientQDerivative, norm_div, norm_neg,
    norm_mul, norm_mul, norm_pow, hgapCast]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos,
    norm_pow]
  rw [show ‖(2 : Complex)‖ = (2 : Real) by norm_num]
  calc
    2 * Real.pi ^ 2 * |growingThetaNearestImageGap x ell| / ‖w‖ ^ 3 ≤
        (2 * Real.pi ^ 2 *
          (2 * (Int.natAbs ell : Real) ^ 2)) / (tau / 2) ^ 3 := by
      exact div_le_div₀ (by positivity)
        (mul_le_mul_of_nonneg_left hgap (by positivity))
        (by positivity) hdenLower
    _ = (32 * Real.pi ^ 2 / tau ^ 3) *
        (Int.natAbs ell : Real) ^ 2 := by
      field_simp [ne_of_gt htau]
      ring

lemma norm_growingThetaQSecondDerivativeCoefficient_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQSecondDerivativeCoefficient w x ell‖ ≤
      (32 * Real.pi ^ 2 / tau ^ 3) *
          (Int.natAbs ell : Real) ^ 2 +
        (64 * Real.pi ^ 4 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 4 := by
  have hBq := norm_growingThetaQDerivativeCoefficientQDerivative_le_on_ball
    htau hx hw hell
  have hB := norm_growingThetaQDerivativeCoefficient_le_on_ball
    htau hsector hx hw hell
  have hB2 : ‖growingThetaQDerivativeCoefficient w x ell‖ ^ 2 ≤
      ((8 * Real.pi ^ 2 / tau ^ 2) *
        (Int.natAbs ell : Real) ^ 2) ^ 2 :=
    pow_le_pow_left₀ (norm_nonneg _) hB 2
  unfold growingThetaQSecondDerivativeCoefficient
  calc
    ‖growingThetaQDerivativeCoefficientQDerivative w x ell +
        growingThetaQDerivativeCoefficient w x ell ^ 2‖ ≤
      ‖growingThetaQDerivativeCoefficientQDerivative w x ell‖ +
        ‖growingThetaQDerivativeCoefficient w x ell ^ 2‖ :=
      norm_add_le _ _
    _ = ‖growingThetaQDerivativeCoefficientQDerivative w x ell‖ +
        ‖growingThetaQDerivativeCoefficient w x ell‖ ^ 2 := by
      rw [norm_pow]
    _ ≤
      (32 * Real.pi ^ 2 / tau ^ 3) *
          (Int.natAbs ell : Real) ^ 2 +
        ((8 * Real.pi ^ 2 / tau ^ 2) *
          (Int.natAbs ell : Real) ^ 2) ^ 2 := add_le_add hBq hB2
    _ = (32 * Real.pi ^ 2 / tau ^ 3) *
          (Int.natAbs ell : Real) ^ 2 +
        (64 * Real.pi ^ 4 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 4 := by ring

def growingThetaQSecondDerivativeMajorant
    (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((32 * Real.pi ^ 2 / tau ^ 3) *
        (Int.natAbs ell : Real) ^ 2 +
      (64 * Real.pi ^ 4 / tau ^ 4) *
        (Int.natAbs ell : Real) ^ 4) *
      Real.exp (-(growingThetaQDerivativeDecayBase / tau) *
        (Int.natAbs ell : Real))

lemma summable_growingThetaQSecondDerivativeMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQSecondDerivativeMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaQDerivativeDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaQDerivativeDecayBase / tau :=
      div_pos growingThetaQDerivativeDecayBase_pos htau
    linarith
  have hs2 : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  have hs4 : Summable (fun n : Nat => (n : Real) ^ 4 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 4 hr
  have hs := (hs2.mul_left (32 * Real.pi ^ 2 / tau ^ 3)).add
    (hs4.mul_left (64 * Real.pi ^ 4 / tau ^ 4))
  have hfull : Summable (fun ell : Int =>
      ((32 * Real.pi ^ 2 / tau ^ 3) *
          (Int.natAbs ell : Real) ^ 2 +
        (64 * Real.pi ^ 4 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 4) *
        Real.exp (-(growingThetaQDerivativeDecayBase / tau) *
          (Int.natAbs ell : Real))) := by
    apply Summable.of_nat_of_neg
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
  apply hfull.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQSecondDerivativeMajorant, hell]

lemma norm_growingThetaNearestTailQSecondDerivativeTerm_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaNearestTailQSecondDerivativeTerm w x ell‖ ≤
      growingThetaQSecondDerivativeMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQSecondDerivativeTerm,
      growingThetaQSecondDerivativeMajorant, hell]
  · rw [growingThetaNearestTailQSecondDerivativeTerm, if_neg hell,
      norm_mul, growingThetaQSecondDerivativeMajorant, if_neg hell]
    exact mul_le_mul
      (norm_growingThetaQSecondDerivativeCoefficient_le_on_ball
        htau hsector hx hw hell)
      (norm_growingThetaNormalizedDualImageQ_le_on_ball
        htau hsector hx hw hell)
      (norm_nonneg _) (by positivity)

/-- Locally uniform termwise second complex differentiation of the
nearest-image tail. -/
theorem hasDerivAt_growingThetaNearestTailQDerivative_q
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQDerivative q x)
      (growingThetaNearestTailQSecondDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaQSecondDerivativeMajorant htau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun w : Complex =>
        growingThetaNearestTailQDerivativeTerm w x ell)
        (growingThetaNearestTailQSecondDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaNearestTailQDerivativeTerm_q
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaNearestTailQSecondDerivativeTerm q x ell‖ ≤
        growingThetaQSecondDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaNearestTailQSecondDerivativeTerm_le_on_ball
      htau hsector hx hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable (growingThetaNearestTailQDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded (summable_growingThetaQDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQDerivativeTerm_le_on_ball
      htau hsector hx hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hq0U
  simpa [growingThetaNearestTailQDerivative,
    growingThetaNearestTailQSecondDerivative, q0] using hder

/-- Spatial derivative of the `q` derivative of the first-order image
coefficient. -/
def growingThetaQDerivativeCoefficientQSpatialDerivative
    (q : Complex) (ell : Int) : Complex :=
  4 * (Real.pi ^ 2 : Complex) * (ell : Complex) / q ^ 3

lemma hasDerivAt_growingThetaQDerivativeCoefficientQDerivative_spatial
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQDerivativeCoefficientQDerivative q y ell)
      (growingThetaQDerivativeCoefficientQSpatialDerivative q ell) x := by
  have hcast : HasDerivAt (fun y : Real => (y : Complex)) 1 x :=
    (hasDerivAt_id (x : Complex)).comp_ofReal
  have hraw := (hcast.const_mul
    (4 * (Real.pi ^ 2 : Complex) * (ell : Complex) / q ^ 3)).const_add
      (-(2 * (Real.pi ^ 2 : Complex) * (ell : Complex) ^ 2) / q ^ 3)
  have hfun : (fun y : Real =>
      growingThetaQDerivativeCoefficientQDerivative q y ell) =
      (fun y : Real =>
        -(2 * (Real.pi ^ 2 : Complex) * (ell : Complex) ^ 2) / q ^ 3 +
          (4 * (Real.pi ^ 2 : Complex) * (ell : Complex) / q ^ 3) *
            (y : Complex)) := by
    funext y
    dsimp [growingThetaQDerivativeCoefficientQDerivative]
    ring
  rw [hfun]
  simpa [growingThetaQDerivativeCoefficientQSpatialDerivative] using hraw

/-- First spatial derivative of the twice-`q`-differentiated image
coefficient. -/
def growingThetaQSecondDerivativeCoefficientSpatialDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
    2 * growingThetaQDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficientSpatialDerivative q ell

/-- Second spatial derivative of the twice-`q`-differentiated image
coefficient. -/
def growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
    (q : Complex) (ell : Int) : Complex :=
  2 * growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2

lemma hasDerivAt_growingThetaQSecondDerivativeCoefficient_spatial
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQSecondDerivativeCoefficient q y ell)
      (growingThetaQSecondDerivativeCoefficientSpatialDerivative q x ell) x := by
  have hBq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQDerivative_spatial q x ell
  have hB := hasDerivAt_growingThetaQDerivativeCoefficient q x ell
  have h := hBq.add (hB.pow 2)
  exact h.congr_deriv (by
    unfold growingThetaQSecondDerivativeCoefficientSpatialDerivative
    ring)

lemma hasDerivAt_growingThetaQSecondDerivativeCoefficientSpatialDerivative
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQSecondDerivativeCoefficientSpatialDerivative q y ell)
      (growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative q ell) x := by
  let Bx : Complex :=
    growingThetaQDerivativeCoefficientSpatialDerivative q ell
  let Bqx : Complex :=
    growingThetaQDerivativeCoefficientQSpatialDerivative q ell
  have hB := hasDerivAt_growingThetaQDerivativeCoefficient q x ell
  have h := (hB.mul_const (2 * Bx)).const_add Bqx
  have hfun : (fun y : Real =>
      growingThetaQSecondDerivativeCoefficientSpatialDerivative q y ell) =
      (fun y : Real =>
        Bqx + growingThetaQDerivativeCoefficient q y ell * (2 * Bx)) := by
    funext y
    unfold growingThetaQSecondDerivativeCoefficientSpatialDerivative
    dsimp [Bx, Bqx]
    ring
  rw [hfun]
  have hderiv :
      growingThetaQDerivativeCoefficientSpatialDerivative q ell * (2 * Bx) =
        growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
          q ell := by
    unfold growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
    dsimp [Bx]
    ring
  exact h.congr_deriv hderiv

def growingThetaNearestTailQSecondSpatialFirstTerm
    (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    (growingThetaQSecondDerivativeCoefficientSpatialDerivative
        (growingThetaParameter tau sigma) x ell +
      growingThetaQSecondDerivativeCoefficient
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell) *
      growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailQSecondSpatialSecondTerm
    (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    (growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
        (growingThetaParameter tau sigma) ell +
      2 * growingThetaQSecondDerivativeCoefficientSpatialDerivative
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell +
      growingThetaQSecondDerivativeCoefficient
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell ^ 2) *
      growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailQSecondSpatialFirstDerivative
    (tau sigma x : Real) : Complex :=
  ∑' ell : Int,
    growingThetaNearestTailQSecondSpatialFirstTerm tau sigma x ell

def growingThetaNearestTailQSecondSpatialSecondDerivative
    (tau sigma x : Real) : Complex :=
  ∑' ell : Int,
    growingThetaNearestTailQSecondSpatialSecondTerm tau sigma x ell

lemma hasDerivAt_growingThetaNearestTailQSecondDerivativeTerm_spatial
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQSecondDerivativeTerm
        (growingThetaParameter tau sigma) y ell)
      (growingThetaNearestTailQSecondSpatialFirstTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQSecondDerivativeTerm,
      growingThetaNearestTailQSecondSpatialFirstTerm] using
      (hasDerivAt_const x (0 : Complex))
  · have hA := hasDerivAt_growingThetaQSecondDerivativeCoefficient_spatial
      (growingThetaParameter tau sigma) x ell
    have hI := hasDerivAt_growingThetaNormalizedDualImage
      (tau := tau) (sigma := sigma) (x := x) (ell := ell)
    have h := hA.mul hI
    simp only [growingThetaNearestTailQSecondDerivativeTerm, hell, if_false,
      growingThetaNormalizedDualImageQ_eq_parameter,
      growingThetaNearestTailQSecondSpatialFirstTerm]
    exact h.congr_deriv (by ring)

lemma hasDerivAt_growingThetaNearestTailQSecondSpatialFirstTerm
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQSecondSpatialFirstTerm tau sigma y ell)
      (growingThetaNearestTailQSecondSpatialSecondTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQSecondSpatialFirstTerm,
      growingThetaNearestTailQSecondSpatialSecondTerm] using
      (hasDerivAt_const x (0 : Complex))
  · let q : Complex := growingThetaParameter tau sigma
    let C : Complex := growingThetaSpatialCoefficient tau sigma ell
    have hA :=
      hasDerivAt_growingThetaQSecondDerivativeCoefficientSpatialDerivative
        q x ell
    have hB := hasDerivAt_growingThetaQSecondDerivativeCoefficient_spatial
      q x ell
    have hcoef : HasDerivAt (fun y : Real =>
        growingThetaQSecondDerivativeCoefficientSpatialDerivative q y ell +
          growingThetaQSecondDerivativeCoefficient q y ell * C)
        (growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
            q ell +
          growingThetaQSecondDerivativeCoefficientSpatialDerivative q x ell *
            C) x := hA.add (hB.mul_const C)
    have hI := hasDerivAt_growingThetaNormalizedDualImage
      (tau := tau) (sigma := sigma) (x := x) (ell := ell)
    have h := hcoef.mul hI
    simp only [growingThetaNearestTailQSecondSpatialFirstTerm, hell, if_false,
      growingThetaNearestTailQSecondSpatialSecondTerm]
    change HasDerivAt (fun y : Real =>
      (growingThetaQSecondDerivativeCoefficientSpatialDerivative q y ell +
        growingThetaQSecondDerivativeCoefficient q y ell * C) *
          growingThetaNormalizedDualImage tau sigma y ell) _ x
    change HasDerivAt (fun y : Real =>
      (growingThetaQSecondDerivativeCoefficientSpatialDerivative q y ell +
        growingThetaQSecondDerivativeCoefficient q y ell * C) *
          growingThetaNormalizedDualImage tau sigma y ell) _ x at h
    exact h.congr_deriv (by ring)

lemma norm_growingThetaQDerivativeCoefficientQSpatialDerivative_le
    {tau sigma : Real} (htau : 0 < tau) (ell : Int) :
    ‖growingThetaQDerivativeCoefficientQSpatialDerivative
        (growingThetaParameter tau sigma) ell‖ ≤
      (4 * Real.pi ^ 2 / tau ^ 3) *
        (Int.natAbs ell : Real) := by
  have hq : tau ≤ ‖growingThetaParameter tau sigma‖ :=
    norm_growingThetaParameter_ge_tau htau
  have hq3 : tau ^ 3 ≤ ‖growingThetaParameter tau sigma‖ ^ 3 :=
    pow_le_pow_left₀ htau.le hq 3
  rw [growingThetaQDerivativeCoefficientQSpatialDerivative, norm_div,
    norm_mul, norm_mul, norm_pow]
  have hfour : ‖(4 : Complex)‖ = (4 : Real) := by norm_num
  have hpi : ‖(Real.pi : Complex)‖ = Real.pi := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  have hellNorm : ‖(ell : Complex)‖ = (Int.natAbs ell : Real) := by
    rw [Complex.norm_intCast]
    symm
    rw [Nat.cast_natAbs, Int.cast_abs]
  rw [hfour, norm_pow, hpi, hellNorm]
  calc
    4 * Real.pi ^ 2 * (Int.natAbs ell : Real) /
        ‖growingThetaParameter tau sigma‖ ^ 3 ≤
      (4 * Real.pi ^ 2 * (Int.natAbs ell : Real)) / tau ^ 3 := by
        exact div_le_div₀ (by positivity) le_rfl (pow_pos htau 3) hq3
    _ = (4 * Real.pi ^ 2 / tau ^ 3) *
        (Int.natAbs ell : Real) := by ring

lemma norm_growingThetaQSecondDerivativeCoefficient_parameter_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQSecondDerivativeCoefficient
        (growingThetaParameter tau sigma) x ell‖ ≤
      (32 * Real.pi ^ 2 / tau ^ 3) *
          (Int.natAbs ell : Real) ^ 2 +
        (64 * Real.pi ^ 4 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 4 := by
  apply norm_growingThetaQSecondDerivativeCoefficient_le_on_ball
    htau hsector hx
  · exact Metric.mem_ball_self (div_pos htau (by norm_num))
  · exact hell

lemma norm_growingThetaQSecondDerivativeCoefficientSpatialDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQSecondDerivativeCoefficientSpatialDerivative
        (growingThetaParameter tau sigma) x ell‖ ≤
      (4 * Real.pi ^ 2 / tau ^ 3) * (Int.natAbs ell : Real) +
        (32 * Real.pi ^ 4 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 3 := by
  have hBqx := norm_growingThetaQDerivativeCoefficientQSpatialDerivative_le
    (sigma := sigma) htau ell
  have hB := norm_growingThetaQDerivativeCoefficient_parameter_le
    htau hsector hx hell
  have hBx := norm_growingThetaQDerivativeCoefficientSpatialDerivative_le
    (sigma := sigma) htau ell
  unfold growingThetaQSecondDerivativeCoefficientSpatialDerivative
  calc
    ‖growingThetaQDerivativeCoefficientQSpatialDerivative
          (growingThetaParameter tau sigma) ell +
        2 * growingThetaQDerivativeCoefficient
            (growingThetaParameter tau sigma) x ell *
          growingThetaQDerivativeCoefficientSpatialDerivative
            (growingThetaParameter tau sigma) ell‖ ≤
      ‖growingThetaQDerivativeCoefficientQSpatialDerivative
          (growingThetaParameter tau sigma) ell‖ +
        2 * ‖growingThetaQDerivativeCoefficient
            (growingThetaParameter tau sigma) x ell‖ *
          ‖growingThetaQDerivativeCoefficientSpatialDerivative
            (growingThetaParameter tau sigma) ell‖ := by
      calc
        _ ≤ ‖growingThetaQDerivativeCoefficientQSpatialDerivative
              (growingThetaParameter tau sigma) ell‖ +
            ‖2 * growingThetaQDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell *
              growingThetaQDerivativeCoefficientSpatialDerivative
                (growingThetaParameter tau sigma) ell‖ := norm_add_le _ _
        _ = _ := by rw [norm_mul, norm_mul]; norm_num
    _ ≤ (4 * Real.pi ^ 2 / tau ^ 3) * (Int.natAbs ell : Real) +
        2 * ((8 * Real.pi ^ 2 / tau ^ 2) *
          (Int.natAbs ell : Real) ^ 2) *
          ((2 * Real.pi ^ 2 / tau ^ 2) *
            (Int.natAbs ell : Real)) := by
      exact add_le_add hBqx
        (mul_le_mul (mul_le_mul_of_nonneg_left hB (by norm_num)) hBx
          (norm_nonneg _) (by positivity))
    _ = (4 * Real.pi ^ 2 / tau ^ 3) * (Int.natAbs ell : Real) +
        (32 * Real.pi ^ 4 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 3 := by ring

lemma norm_growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative_le
    {tau sigma : Real} (htau : 0 < tau) (ell : Int) :
    ‖growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
        (growingThetaParameter tau sigma) ell‖ ≤
      (8 * Real.pi ^ 4 / tau ^ 4) *
        (Int.natAbs ell : Real) ^ 2 := by
  have hBx := norm_growingThetaQDerivativeCoefficientSpatialDerivative_le
    (sigma := sigma) htau ell
  unfold growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
  rw [norm_mul, norm_pow]
  have htwo : ‖(2 : Complex)‖ = (2 : Real) := by norm_num
  rw [htwo]
  have hBx2 :
      ‖growingThetaQDerivativeCoefficientSpatialDerivative
          (growingThetaParameter tau sigma) ell‖ ^ 2 ≤
        ((2 * Real.pi ^ 2 / tau ^ 2) *
          (Int.natAbs ell : Real)) ^ 2 :=
    pow_le_pow_left₀ (norm_nonneg _) hBx 2
  calc
    2 * ‖growingThetaQDerivativeCoefficientSpatialDerivative
          (growingThetaParameter tau sigma) ell‖ ^ 2 ≤
      2 * ((2 * Real.pi ^ 2 / tau ^ 2) *
        (Int.natAbs ell : Real)) ^ 2 :=
      mul_le_mul_of_nonneg_left hBx2 (by norm_num)
    _ = (8 * Real.pi ^ 4 / tau ^ 4) *
        (Int.natAbs ell : Real) ^ 2 := by ring

def growingThetaQSecondSpatialFirstMajorant
    (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((4 * Real.pi ^ 2 / tau ^ 3) * (Int.natAbs ell : Real) +
      (96 * Real.pi ^ 4 / tau ^ 4) *
        (Int.natAbs ell : Real) ^ 3 +
      (128 * Real.pi ^ 6 / tau ^ 5) *
        (Int.natAbs ell : Real) ^ 5) *
      Real.exp (-(growingThetaSpatialDecayBase / tau) *
        (Int.natAbs ell : Real))

def growingThetaQSecondSpatialSecondMajorant
    (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((24 * Real.pi ^ 4 / tau ^ 4) *
        (Int.natAbs ell : Real) ^ 2 +
      (256 * Real.pi ^ 6 / tau ^ 5) *
        (Int.natAbs ell : Real) ^ 4 +
      (256 * Real.pi ^ 8 / tau ^ 6) *
        (Int.natAbs ell : Real) ^ 6) *
      Real.exp (-(growingThetaSpatialDecayBase / tau) *
        (Int.natAbs ell : Real))

lemma summable_growingThetaQSecondSpatialFirstMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQSecondSpatialFirstMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaSpatialDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaSpatialDecayBase / tau :=
      div_pos growingThetaSpatialDecayBase_pos htau
    linarith
  have hs1 : Summable (fun n : Nat => (n : Real) ^ 1 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 1 hr
  have hs3 : Summable (fun n : Nat => (n : Real) ^ 3 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 3 hr
  have hs5 : Summable (fun n : Nat => (n : Real) ^ 5 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 5 hr
  have hs := ((hs1.mul_left (4 * Real.pi ^ 2 / tau ^ 3)).add
    (hs3.mul_left (96 * Real.pi ^ 4 / tau ^ 4))).add
      (hs5.mul_left (128 * Real.pi ^ 6 / tau ^ 5))
  have hfull : Summable (fun ell : Int =>
      ((4 * Real.pi ^ 2 / tau ^ 3) * (Int.natAbs ell : Real) +
        (96 * Real.pi ^ 4 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 3 +
        (128 * Real.pi ^ 6 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 5) *
        Real.exp (-(growingThetaSpatialDecayBase / tau) *
          (Int.natAbs ell : Real))) := by
    apply Summable.of_nat_of_neg
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
  apply hfull.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQSecondSpatialFirstMajorant, hell]

lemma summable_growingThetaQSecondSpatialSecondMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQSecondSpatialSecondMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaSpatialDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaSpatialDecayBase / tau :=
      div_pos growingThetaSpatialDecayBase_pos htau
    linarith
  have hs2 : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  have hs4 : Summable (fun n : Nat => (n : Real) ^ 4 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 4 hr
  have hs6 : Summable (fun n : Nat => (n : Real) ^ 6 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 6 hr
  have hs := ((hs2.mul_left (24 * Real.pi ^ 4 / tau ^ 4)).add
    (hs4.mul_left (256 * Real.pi ^ 6 / tau ^ 5))).add
      (hs6.mul_left (256 * Real.pi ^ 8 / tau ^ 6))
  have hfull : Summable (fun ell : Int =>
      ((24 * Real.pi ^ 4 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 2 +
        (256 * Real.pi ^ 6 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 4 +
        (256 * Real.pi ^ 8 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 6) *
        Real.exp (-(growingThetaSpatialDecayBase / tau) *
          (Int.natAbs ell : Real))) := by
    apply Summable.of_nat_of_neg
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
  apply hfull.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQSecondSpatialSecondMajorant, hell]

lemma norm_growingThetaNearestTailQSecondSpatialFirstTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQSecondSpatialFirstTerm tau sigma x ell‖ ≤
      growingThetaQSecondSpatialFirstMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQSecondSpatialFirstTerm,
      growingThetaQSecondSpatialFirstMajorant, hell]
  · rw [growingThetaNearestTailQSecondSpatialFirstTerm, if_neg hell,
      norm_mul, growingThetaQSecondSpatialFirstMajorant, if_neg hell]
    have hA :=
      norm_growingThetaQSecondDerivativeCoefficientSpatialDerivative_le
        htau hsector hx hell
    have hB := norm_growingThetaQSecondDerivativeCoefficient_parameter_le
      htau hsector hx hell
    have hC := norm_growingThetaSpatialCoefficient_le
      (sigma := sigma) htau ell
    have hI := norm_growingThetaNormalizedDualImage_le_wideSector
      htau hsector hx hell
    have hcoef :
        ‖growingThetaQSecondDerivativeCoefficientSpatialDerivative
              (growingThetaParameter tau sigma) x ell +
            growingThetaQSecondDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell *
              growingThetaSpatialCoefficient tau sigma ell‖ ≤
          (4 * Real.pi ^ 2 / tau ^ 3) * (Int.natAbs ell : Real) +
            (96 * Real.pi ^ 4 / tau ^ 4) *
              (Int.natAbs ell : Real) ^ 3 +
            (128 * Real.pi ^ 6 / tau ^ 5) *
              (Int.natAbs ell : Real) ^ 5 := by
      calc
        _ ≤ ‖growingThetaQSecondDerivativeCoefficientSpatialDerivative
                (growingThetaParameter tau sigma) x ell‖ +
              ‖growingThetaQSecondDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ := by
          simpa [norm_mul] using norm_add_le
            (growingThetaQSecondDerivativeCoefficientSpatialDerivative
              (growingThetaParameter tau sigma) x ell)
            (growingThetaQSecondDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell *
              growingThetaSpatialCoefficient tau sigma ell)
        _ ≤ ((4 * Real.pi ^ 2 / tau ^ 3) *
              (Int.natAbs ell : Real) +
            (32 * Real.pi ^ 4 / tau ^ 4) *
              (Int.natAbs ell : Real) ^ 3) +
            ((32 * Real.pi ^ 2 / tau ^ 3) *
                (Int.natAbs ell : Real) ^ 2 +
              (64 * Real.pi ^ 4 / tau ^ 4) *
                (Int.natAbs ell : Real) ^ 4) *
              ((2 * Real.pi ^ 2 / tau) *
                (Int.natAbs ell : Real)) := by
          exact add_le_add hA
            (mul_le_mul hB hC (norm_nonneg _) (by positivity))
        _ = _ := by ring
    exact mul_le_mul hcoef hI (norm_nonneg _) (by positivity)

lemma norm_growingThetaNearestTailQSecondSpatialSecondTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQSecondSpatialSecondTerm tau sigma x ell‖ ≤
      growingThetaQSecondSpatialSecondMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQSecondSpatialSecondTerm,
      growingThetaQSecondSpatialSecondMajorant, hell]
  · rw [growingThetaNearestTailQSecondSpatialSecondTerm, if_neg hell,
      norm_mul, growingThetaQSecondSpatialSecondMajorant, if_neg hell]
    have hA2 :=
      norm_growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative_le
        (sigma := sigma) htau ell
    have hA1 :=
      norm_growingThetaQSecondDerivativeCoefficientSpatialDerivative_le
        htau hsector hx hell
    have hA := norm_growingThetaQSecondDerivativeCoefficient_parameter_le
      htau hsector hx hell
    have hC := norm_growingThetaSpatialCoefficient_le
      (sigma := sigma) htau ell
    have hC2 : ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 ≤
        ((2 * Real.pi ^ 2 / tau) * (Int.natAbs ell : Real)) ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hC 2
    have hI := norm_growingThetaNormalizedDualImage_le_wideSector
      htau hsector hx hell
    have hcoef :
        ‖growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
              (growingThetaParameter tau sigma) ell +
            2 * growingThetaQSecondDerivativeCoefficientSpatialDerivative
                (growingThetaParameter tau sigma) x ell *
              growingThetaSpatialCoefficient tau sigma ell +
            growingThetaQSecondDerivativeCoefficient
                (growingThetaParameter tau sigma) x ell *
              growingThetaSpatialCoefficient tau sigma ell ^ 2‖ ≤
          (24 * Real.pi ^ 4 / tau ^ 4) *
              (Int.natAbs ell : Real) ^ 2 +
            (256 * Real.pi ^ 6 / tau ^ 5) *
              (Int.natAbs ell : Real) ^ 4 +
            (256 * Real.pi ^ 8 / tau ^ 6) *
              (Int.natAbs ell : Real) ^ 6 := by
      calc
        _ ≤ ‖growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
                (growingThetaParameter tau sigma) ell‖ +
              2 * ‖growingThetaQSecondDerivativeCoefficientSpatialDerivative
                  (growingThetaParameter tau sigma) x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ +
              ‖growingThetaQSecondDerivativeCoefficient
                  (growingThetaParameter tau sigma) x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 := by
          calc
            _ ≤ ‖growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
                    (growingThetaParameter tau sigma) ell +
                  2 * growingThetaQSecondDerivativeCoefficientSpatialDerivative
                      (growingThetaParameter tau sigma) x ell *
                    growingThetaSpatialCoefficient tau sigma ell‖ +
                ‖growingThetaQSecondDerivativeCoefficient
                    (growingThetaParameter tau sigma) x ell *
                  growingThetaSpatialCoefficient tau sigma ell ^ 2‖ :=
              norm_add_le _ _
            _ ≤ (‖growingThetaQSecondDerivativeCoefficientSpatialSecondDerivative
                    (growingThetaParameter tau sigma) ell‖ +
                  ‖2 * growingThetaQSecondDerivativeCoefficientSpatialDerivative
                      (growingThetaParameter tau sigma) x ell *
                    growingThetaSpatialCoefficient tau sigma ell‖) +
                ‖growingThetaQSecondDerivativeCoefficient
                    (growingThetaParameter tau sigma) x ell *
                  growingThetaSpatialCoefficient tau sigma ell ^ 2‖ := by
              gcongr
              exact norm_add_le _ _
            _ = _ := by
              rw [norm_mul, norm_mul, norm_mul, norm_pow]
              norm_num
        _ ≤ (8 * Real.pi ^ 4 / tau ^ 4) *
                (Int.natAbs ell : Real) ^ 2 +
              2 * ((4 * Real.pi ^ 2 / tau ^ 3) *
                    (Int.natAbs ell : Real) +
                  (32 * Real.pi ^ 4 / tau ^ 4) *
                    (Int.natAbs ell : Real) ^ 3) *
                ((2 * Real.pi ^ 2 / tau) *
                  (Int.natAbs ell : Real)) +
              ((32 * Real.pi ^ 2 / tau ^ 3) *
                    (Int.natAbs ell : Real) ^ 2 +
                  (64 * Real.pi ^ 4 / tau ^ 4) *
                    (Int.natAbs ell : Real) ^ 4) *
                (((2 * Real.pi ^ 2 / tau) *
                  (Int.natAbs ell : Real)) ^ 2) := by
          exact add_le_add
            (add_le_add hA2
              (mul_le_mul
                (mul_le_mul_of_nonneg_left hA1 (by norm_num)) hC
                (norm_nonneg _) (by positivity)))
            (mul_le_mul hA hC2 (sq_nonneg _) (by positivity))
        _ = _ := by ring
    exact mul_le_mul hcoef hI (norm_nonneg _) (by positivity)

lemma norm_growingThetaNearestTailQSecondDerivativeTerm_parameter_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQSecondDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ ≤
      growingThetaQSecondDerivativeMajorant tau ell := by
  apply norm_growingThetaNearestTailQSecondDerivativeTerm_le_on_ball
    htau hsector hx
  exact Metric.mem_ball_self (div_pos htau (by norm_num))

lemma summable_growingThetaNearestTailQSecondDerivativeTerm_zero
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    Summable (fun ell : Int =>
      growingThetaNearestTailQSecondDerivativeTerm
        (growingThetaParameter tau sigma) 0 ell) := by
  apply Summable.of_norm_bounded
    (summable_growingThetaQSecondDerivativeMajorant htau)
  intro ell
  exact norm_growingThetaNearestTailQSecondDerivativeTerm_parameter_le
    htau hsector (by norm_num) ell

theorem hasDerivAt_growingThetaNearestTailQSecondDerivative_spatial
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQSecondDerivative
        (growingThetaParameter tau sigma) y)
      (growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma x) x := by
  have hu := summable_growingThetaQSecondSpatialFirstMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real =>
        growingThetaNearestTailQSecondDerivativeTerm
          (growingThetaParameter tau sigma) z ell)
        (growingThetaNearestTailQSecondSpatialFirstTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailQSecondDerivativeTerm_spatial
      tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailQSecondSpatialFirstTerm tau sigma y ell‖ ≤
        growingThetaQSecondSpatialFirstMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailQSecondSpatialFirstTerm_le
      htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0
      (summable_growingThetaNearestTailQSecondDerivativeTerm_zero
        htau hsector) hx
  simpa [growingThetaNearestTailQSecondDerivative,
    growingThetaNearestTailQSecondSpatialFirstDerivative] using hder

lemma summable_growingThetaNearestTailQSecondSpatialFirstTerm_zero
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    Summable (fun ell : Int =>
      growingThetaNearestTailQSecondSpatialFirstTerm tau sigma 0 ell) := by
  apply Summable.of_norm_bounded
    (summable_growingThetaQSecondSpatialFirstMajorant htau)
  intro ell
  exact norm_growingThetaNearestTailQSecondSpatialFirstTerm_le
    htau hsector (by norm_num) ell

theorem hasDerivAt_growingThetaNearestTailQSecondSpatialFirstDerivative
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt
      (growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma)
      (growingThetaNearestTailQSecondSpatialSecondDerivative tau sigma x) x := by
  have hu := summable_growingThetaQSecondSpatialSecondMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real =>
        growingThetaNearestTailQSecondSpatialFirstTerm tau sigma z ell)
        (growingThetaNearestTailQSecondSpatialSecondTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailQSecondSpatialFirstTerm
      tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailQSecondSpatialSecondTerm tau sigma y ell‖ ≤
        growingThetaQSecondSpatialSecondMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailQSecondSpatialSecondTerm_le
      htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0
      (summable_growingThetaNearestTailQSecondSpatialFirstTerm_zero
        htau hsector) hx
  change HasDerivAt (fun z : Real => ∑' ell : Int,
      growingThetaNearestTailQSecondSpatialFirstTerm tau sigma z ell)
    (∑' ell : Int,
      growingThetaNearestTailQSecondSpatialSecondTerm tau sigma x ell) x
  exact hder

def growingThetaQSecondDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQSecondDerivativeMajorant tau ell

def growingThetaQSecondSpatialFirstDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQSecondSpatialFirstMajorant tau ell

def growingThetaQSecondSpatialSecondDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQSecondSpatialSecondMajorant tau ell

lemma growingThetaQSecondDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQSecondDerivativeBound tau := by
  unfold growingThetaQSecondDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQSecondDerivativeMajorant
    split_ifs <;> positivity

lemma growingThetaQSecondSpatialFirstDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQSecondSpatialFirstDerivativeBound tau := by
  unfold growingThetaQSecondSpatialFirstDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQSecondSpatialFirstMajorant
    split_ifs <;> positivity

lemma growingThetaQSecondSpatialSecondDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQSecondSpatialSecondDerivativeBound tau := by
  unfold growingThetaQSecondSpatialSecondDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQSecondSpatialSecondMajorant
    split_ifs <;> positivity

lemma norm_growingThetaNearestTailQSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQSecondDerivative
        (growingThetaParameter tau sigma) x‖ ≤
      growingThetaQSecondDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailQSecondDerivativeTerm
        (growingThetaParameter tau sigma) x ell) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQSecondDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQSecondDerivativeTerm_parameter_le
      htau hsector hx ell
  unfold growingThetaNearestTailQSecondDerivative
    growingThetaQSecondDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailQSecondDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ ≤
      ∑' ell : Int, ‖growingThetaNearestTailQSecondDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ :=
        norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQSecondDerivativeMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQSecondDerivativeTerm_parameter_le
          htau hsector hx)
        (summable_growingThetaQSecondDerivativeMajorant htau)

lemma norm_growingThetaNearestTailQSecondSpatialFirstDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma x‖ ≤
      growingThetaQSecondSpatialFirstDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailQSecondSpatialFirstTerm tau sigma x ell) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQSecondSpatialFirstMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQSecondSpatialFirstTerm_le
      htau hsector hx ell
  unfold growingThetaNearestTailQSecondSpatialFirstDerivative
    growingThetaQSecondSpatialFirstDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailQSecondSpatialFirstTerm
        tau sigma x ell‖ ≤
      ∑' ell : Int, ‖growingThetaNearestTailQSecondSpatialFirstTerm
        tau sigma x ell‖ := norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQSecondSpatialFirstMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQSecondSpatialFirstTerm_le
          htau hsector hx)
        (summable_growingThetaQSecondSpatialFirstMajorant htau)

lemma norm_growingThetaNearestTailQSecondSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQSecondSpatialSecondDerivative tau sigma x‖ ≤
      growingThetaQSecondSpatialSecondDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailQSecondSpatialSecondTerm tau sigma x ell) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQSecondSpatialSecondMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQSecondSpatialSecondTerm_le
      htau hsector hx ell
  unfold growingThetaNearestTailQSecondSpatialSecondDerivative
    growingThetaQSecondSpatialSecondDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailQSecondSpatialSecondTerm
        tau sigma x ell‖ ≤
      ∑' ell : Int, ‖growingThetaNearestTailQSecondSpatialSecondTerm
        tau sigma x ell‖ := norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQSecondSpatialSecondMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQSecondSpatialSecondTerm_le
          htau hsector hx)
        (summable_growingThetaQSecondSpatialSecondMajorant htau)

/-- The branch-independent second complex derivative of the logarithm of the
nearest-image correction factor. -/
def growingThetaNearestTailQSecondLogDerivative
    (q : Complex) (x : Real) : Complex :=
  let F := 1 + growingThetaNearestTailQ q x
  let Q := growingThetaNearestTailQDerivative q x
  let S := growingThetaNearestTailQSecondDerivative q x
  S / F - Q ^ 2 / F ^ 2

/-- First spatial derivative of the nearest-image second logarithmic
`q` derivative. -/
def growingThetaNearestTailQSecondLogSpatialFirstDerivative
    (tau sigma x : Real) : Complex :=
  let F := 1 + growingThetaNearestTail tau sigma x
  let Q := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let S := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 := growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma x
  let T1 := growingThetaNearestTailFirstDeriv tau sigma x
  S1 / F - S * T1 / F ^ 2 - 2 * Q * Q1 / F ^ 2 +
    2 * Q ^ 2 * T1 / F ^ 3

/-- Second spatial derivative of the nearest-image second logarithmic
`q` derivative. -/
def growingThetaNearestTailQSecondLogSpatialSecondDerivative
    (tau sigma x : Real) : Complex :=
  let F := 1 + growingThetaNearestTail tau sigma x
  let Q := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let S := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 := growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma x
  let S2 := growingThetaNearestTailQSecondSpatialSecondDerivative tau sigma x
  let T1 := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 := growingThetaNearestTailSecondDeriv tau sigma x
  S2 / F - 2 * S1 * T1 / F ^ 2 - S * T2 / F ^ 2 +
    2 * S * T1 ^ 2 / F ^ 3 - 2 * Q1 ^ 2 / F ^ 2 -
    2 * Q * Q2 / F ^ 2 + 8 * Q * Q1 * T1 / F ^ 3 +
    2 * Q ^ 2 * T2 / F ^ 3 - 6 * Q ^ 2 * T1 ^ 2 / F ^ 4

theorem hasDerivAt_growingThetaNearestTailQLogDerivative_q
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQLogDerivative q x)
      (growingThetaNearestTailQSecondLogDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q : Complex := growingThetaParameter tau sigma
  let F : Complex := 1 + growingThetaNearestTailQ q x
  let Q : Complex := growingThetaNearestTailQDerivative q x
  let S : Complex := growingThetaNearestTailQSecondDerivative q x
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_q
    htau hsector hxabs
  have hT := hasDerivAt_growingThetaNearestTailQ htau hsector hxabs
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : F ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      dsimp [F, q] at hzero
      rw [growingThetaNearestTailQ_eq_parameter] at hzero
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hquot := hQ.div hF hden
  change HasDerivAt (fun w : Complex =>
      growingThetaNearestTailQDerivative w x /
        (1 + growingThetaNearestTailQ w x))
    (growingThetaNearestTailQSecondLogDerivative q x) q
  exact hquot.congr_deriv (by
    dsimp [growingThetaNearestTailQSecondLogDerivative, F, Q, S, q]
    field_simp [hden])

theorem hasDerivAt_growingThetaNearestTailQSecondLogDerivative_spatial
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQSecondLogDerivative
        (growingThetaParameter tau sigma) y)
      (growingThetaNearestTailQSecondLogSpatialFirstDerivative
        tau sigma x) x := by
  have hxOpen : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    constructor <;> linarith [hx.1, hx.2]
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  let Q : Complex := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 : Complex := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let S : Complex := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 : Complex := growingThetaNearestTailQSecondSpatialFirstDerivative
    tau sigma x
  let T1 : Complex := growingThetaNearestTailFirstDeriv tau sigma x
  have hS := hasDerivAt_growingThetaNearestTailQSecondDerivative_spatial
    htau hsector hxOpen
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_spatial
    htau hsector hxOpen
  have hT := hasDerivAt_growingThetaNearestTail htau hsector hxOpen
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : F ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      dsimp [F] at hzero
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hmain := (hS.div hF hden).sub
    ((hQ.pow 2).div (hF.pow 2) (pow_ne_zero 2 hden))
  have hfun : (fun y : Real =>
      growingThetaNearestTailQSecondLogDerivative
        (growingThetaParameter tau sigma) y) =
      (fun y : Real =>
        growingThetaNearestTailQSecondDerivative
            (growingThetaParameter tau sigma) y /
          (1 + growingThetaNearestTail tau sigma y) -
        growingThetaNearestTailQDerivative
            (growingThetaParameter tau sigma) y ^ 2 /
          (1 + growingThetaNearestTail tau sigma y) ^ 2) := by
    funext y
    unfold growingThetaNearestTailQSecondLogDerivative
    rw [growingThetaNearestTailQ_eq_parameter]
  rw [hfun]
  exact hmain.congr_deriv (by
    dsimp [growingThetaNearestTailQSecondLogSpatialFirstDerivative,
      F, Q, Q1, S, S1, T1]
    field_simp [hden]
    ring)

theorem hasDerivAt_growingThetaNearestTailQSecondLogSpatialFirstDerivative
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt
      (growingThetaNearestTailQSecondLogSpatialFirstDerivative tau sigma)
      (growingThetaNearestTailQSecondLogSpatialSecondDerivative tau sigma x)
      x := by
  have hxOpen : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    constructor <;> linarith [hx.1, hx.2]
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  let Q : Complex := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 : Complex := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 : Complex := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let S : Complex := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 : Complex := growingThetaNearestTailQSecondSpatialFirstDerivative
    tau sigma x
  let S2 : Complex := growingThetaNearestTailQSecondSpatialSecondDerivative
    tau sigma x
  let T1 : Complex := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 : Complex := growingThetaNearestTailSecondDeriv tau sigma x
  have hS := hasDerivAt_growingThetaNearestTailQSecondDerivative_spatial
    htau hsector hxOpen
  have hS1 :=
    hasDerivAt_growingThetaNearestTailQSecondSpatialFirstDerivative
      htau hsector hxOpen
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_spatial
    htau hsector hxOpen
  have hQ1 := hasDerivAt_growingThetaNearestTailQSpatialFirstDerivative
    htau hsector hxOpen
  have hT := hasDerivAt_growingThetaNearestTail htau hsector hxOpen
  have hT1 := hasDerivAt_growingThetaNearestTailFirstDeriv
    htau hsector hxOpen
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : F ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      dsimp [F] at hzero
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hF2 := hF.pow 2
  have hF3 := hF.pow 3
  have hterm1 := hS1.div hF hden
  have hterm2 := (hS.mul hT1).div hF2 (pow_ne_zero 2 hden)
  have hterm3 := ((hQ.const_mul 2).mul hQ1).div hF2
    (pow_ne_zero 2 hden)
  have hterm4 := (((hQ.pow 2).const_mul 2).mul hT1).div hF3
    (pow_ne_zero 3 hden)
  have hmain := ((hterm1.sub hterm2).sub hterm3).add hterm4
  change HasDerivAt (fun y : Real =>
    growingThetaNearestTailQSecondLogSpatialFirstDerivative tau sigma y)
    (growingThetaNearestTailQSecondLogSpatialSecondDerivative tau sigma x) x
  exact hmain.congr_deriv (by
    dsimp [growingThetaNearestTailQSecondLogSpatialFirstDerivative,
      growingThetaNearestTailQSecondLogSpatialSecondDerivative,
      F, Q, Q1, Q2, S, S1, S2, T1, T2]
    field_simp [hden]
    ring)

lemma growingThetaQDerivativeCoefficientQSpatialDerivative_neg
    (q : Complex) (ell : Int) :
    growingThetaQDerivativeCoefficientQSpatialDerivative q (-ell) =
      -growingThetaQDerivativeCoefficientQSpatialDerivative q ell := by
  unfold growingThetaQDerivativeCoefficientQSpatialDerivative
  push_cast
  ring

lemma growingThetaQDerivativeCoefficientQDerivative_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQDerivativeCoefficientQDerivative q 0 (-ell) =
      growingThetaQDerivativeCoefficientQDerivative q 0 ell := by
  unfold growingThetaQDerivativeCoefficientQDerivative
  push_cast
  ring

lemma growingThetaQSecondDerivativeCoefficient_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQSecondDerivativeCoefficient q 0 (-ell) =
      growingThetaQSecondDerivativeCoefficient q 0 ell := by
  unfold growingThetaQSecondDerivativeCoefficient
  rw [growingThetaQDerivativeCoefficientQDerivative_zero_neg,
    growingThetaQDerivativeCoefficient_zero_neg]

lemma growingThetaQSecondDerivativeCoefficientSpatialDerivative_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQSecondDerivativeCoefficientSpatialDerivative q 0 (-ell) =
      -growingThetaQSecondDerivativeCoefficientSpatialDerivative q 0 ell := by
  unfold growingThetaQSecondDerivativeCoefficientSpatialDerivative
  rw [growingThetaQDerivativeCoefficientQSpatialDerivative_neg,
    growingThetaQDerivativeCoefficient_zero_neg,
    growingThetaQDerivativeCoefficientSpatialDerivative_neg]
  ring

lemma growingThetaNearestTailQSecondSpatialFirstTerm_zero_neg
    (tau sigma : Real) (ell : Int) :
    growingThetaNearestTailQSecondSpatialFirstTerm tau sigma 0 (-ell) =
      -growingThetaNearestTailQSecondSpatialFirstTerm tau sigma 0 ell := by
  by_cases hell : ell = 0
  · simp [hell, growingThetaNearestTailQSecondSpatialFirstTerm]
  · have hneg : -ell ≠ 0 := neg_ne_zero.mpr hell
    rw [growingThetaNearestTailQSecondSpatialFirstTerm, if_neg hneg,
      growingThetaNearestTailQSecondSpatialFirstTerm, if_neg hell,
      growingThetaQSecondDerivativeCoefficientSpatialDerivative_zero_neg,
      growingThetaQSecondDerivativeCoefficient_zero_neg]
    have hC : growingThetaSpatialCoefficient tau sigma (-ell) =
        -growingThetaSpatialCoefficient tau sigma ell := by
      unfold growingThetaSpatialCoefficient
      push_cast
      ring
    have hI : growingThetaNormalizedDualImage tau sigma 0 (-ell) =
        growingThetaNormalizedDualImage tau sigma 0 ell := by
      simpa using (growingThetaNormalizedDualImage_neg tau sigma 0 ell).symm
    rw [hC, hI]
    ring

lemma growingThetaNearestTailQSecondSpatialFirstDerivative_zero
    (tau sigma : Real) :
    growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma 0 = 0 := by
  let f : Int → Complex := fun ell =>
    growingThetaNearestTailQSecondSpatialFirstTerm tau sigma 0 ell
  have hneg : ∀ ell : Int, f (-ell) = -f ell := by
    intro ell
    exact growingThetaNearestTailQSecondSpatialFirstTerm_zero_neg
      tau sigma ell
  have hreindex : (∑' ell : Int, f (-ell)) = ∑' ell : Int, f ell :=
    (Equiv.neg Int).tsum_eq f
  have hsumneg : (∑' ell : Int, f (-ell)) = -∑' ell : Int, f ell := by
    calc
      (∑' ell : Int, f (-ell)) = ∑' ell : Int, -f ell := by
        apply tsum_congr
        exact hneg
      _ = -∑' ell : Int, f ell := tsum_neg
  unfold growingThetaNearestTailQSecondSpatialFirstDerivative
  change (∑' ell : Int, f ell) = 0
  have h : (∑' ell : Int, f ell) = -∑' ell : Int, f ell :=
    hreindex.symm.trans hsumneg
  linear_combination (1 / 2 : Complex) * h

lemma growingThetaNearestTailQSecondLogSpatialFirstDerivative_zero
    (tau sigma : Real) :
    growingThetaNearestTailQSecondLogSpatialFirstDerivative tau sigma 0 = 0 := by
  simp [growingThetaNearestTailQSecondLogSpatialFirstDerivative,
    growingThetaNearestTailQSecondSpatialFirstDerivative_zero,
    growingThetaNearestTailQSpatialFirstDerivative_zero,
    growingThetaNearestTailFirstDeriv_zero]

def growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound
    (tau : Real) : Real :=
  3 * growingThetaQSecondSpatialSecondDerivativeBound tau +
    18 * growingThetaQSecondSpatialFirstDerivativeBound tau *
      growingThetaSpatialFirstDerivativeBound tau +
    9 * growingThetaQSecondDerivativeBound tau *
      growingThetaSpatialSecondDerivativeBound tau +
    54 * growingThetaQSecondDerivativeBound tau *
      growingThetaSpatialFirstDerivativeBound tau ^ 2 +
    18 * growingThetaQSpatialFirstDerivativeBound tau ^ 2 +
    18 * growingThetaQDerivativeBound tau *
      growingThetaQSpatialSecondDerivativeBound tau +
    216 * growingThetaQDerivativeBound tau *
      growingThetaQSpatialFirstDerivativeBound tau *
      growingThetaSpatialFirstDerivativeBound tau +
    54 * growingThetaQDerivativeBound tau ^ 2 *
      growingThetaSpatialSecondDerivativeBound tau +
    486 * growingThetaQDerivativeBound tau ^ 2 *
      growingThetaSpatialFirstDerivativeBound tau ^ 2

lemma growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau := by
  unfold growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound
  have hS := growingThetaQSecondDerivativeBound_nonneg htau
  have hS1 := growingThetaQSecondSpatialFirstDerivativeBound_nonneg htau
  have hS2 := growingThetaQSecondSpatialSecondDerivativeBound_nonneg htau
  have hQ := growingThetaQDerivativeBound_nonneg tau
  have hQ1 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hQ2 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hT1 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hT2 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  positivity

lemma norm_growingThetaNearestTailQSecondLogSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaNearestTailQSecondLogSpatialSecondDerivative tau sigma x‖ ≤
      growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau := by
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  let Q : Complex := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 : Complex := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 : Complex := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let S : Complex := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 : Complex := growingThetaNearestTailQSecondSpatialFirstDerivative
    tau sigma x
  let S2 : Complex := growingThetaNearestTailQSecondSpatialSecondDerivative
    tau sigma x
  let T1 : Complex := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 : Complex := growingThetaNearestTailSecondDeriv tau sigma x
  let BS : Real := growingThetaQSecondDerivativeBound tau
  let BS1 : Real := growingThetaQSecondSpatialFirstDerivativeBound tau
  let BS2 : Real := growingThetaQSecondSpatialSecondDerivativeBound tau
  let BQ : Real := growingThetaQDerivativeBound tau
  let BQ1 : Real := growingThetaQSpatialFirstDerivativeBound tau
  let BQ2 : Real := growingThetaQSpatialSecondDerivativeBound tau
  let BT1 : Real := growingThetaSpatialFirstDerivativeBound tau
  let BT2 : Real := growingThetaSpatialSecondDerivativeBound tau
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hS : ‖S‖ ≤ BS :=
    norm_growingThetaNearestTailQSecondDerivative_le htau hsector hxabs
  have hS1 : ‖S1‖ ≤ BS1 :=
    norm_growingThetaNearestTailQSecondSpatialFirstDerivative_le
      htau hsector hxabs
  have hS2 : ‖S2‖ ≤ BS2 :=
    norm_growingThetaNearestTailQSecondSpatialSecondDerivative_le
      htau hsector hxabs
  have hQ : ‖Q‖ ≤ BQ :=
    norm_growingThetaNearestTailQDerivative_le htau hsector hxabs
  have hQ1 : ‖Q1‖ ≤ BQ1 :=
    norm_growingThetaNearestTailQSpatialFirstDerivative_le
      htau hsector hxabs
  have hQ2 : ‖Q2‖ ≤ BQ2 :=
    norm_growingThetaNearestTailQSpatialSecondDerivative_le
      htau hsector hxabs
  have hT1 : ‖T1‖ ≤ BT1 :=
    norm_growingThetaNearestTailFirstDeriv_le htau hsector hxabs
  have hT2 : ‖T2‖ ≤ BT2 :=
    norm_growingThetaNearestTailSecondDeriv_le htau hsector hxabs
  have hBS : 0 ≤ BS := growingThetaQSecondDerivativeBound_nonneg htau
  have hBS1 : 0 ≤ BS1 :=
    growingThetaQSecondSpatialFirstDerivativeBound_nonneg htau
  have hBS2 : 0 ≤ BS2 :=
    growingThetaQSecondSpatialSecondDerivativeBound_nonneg htau
  have hBQ : 0 ≤ BQ := growingThetaQDerivativeBound_nonneg tau
  have hBQ1 : 0 ≤ BQ1 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hBQ2 : 0 ≤ BQ2 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hBT1 : 0 ≤ BT1 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hBT2 : 0 ≤ BT2 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  have hF : 1 / 3 ≤ ‖F‖ :=
    one_third_le_norm_growingThetaNearestFactor htau htau1 hsector hx
  have hF2 : 1 / 9 ≤ ‖F‖ ^ 2 := by
    nlinarith [sq_nonneg (‖F‖ - 1 / 3)]
  have hF3 : 1 / 27 ≤ ‖F‖ ^ 3 := by
    have hmul := mul_le_mul hF2 hF (by norm_num : (0 : Real) ≤ 1 / 3)
      (sq_nonneg ‖F‖)
    nlinarith
  have hF4 : 1 / 81 ≤ ‖F‖ ^ 4 := by
    have hmul := mul_le_mul hF2 hF2 (by norm_num : (0 : Real) ≤ 1 / 9)
      (sq_nonneg ‖F‖)
    nlinarith
  have hterm1 : ‖S2 / F‖ ≤ 3 * BS2 := by
    rw [norm_div]
    calc
      ‖S2‖ / ‖F‖ ≤ BS2 / (1 / 3) :=
        div_le_div₀ hBS2 hS2 (by norm_num) hF
      _ = 3 * BS2 := by ring
  have hterm2 : ‖2 * S1 * T1 / F ^ 2‖ ≤ 18 * BS1 * BT1 := by
    rw [norm_div, norm_mul, norm_mul, norm_pow]
    norm_num
    have hnum : 2 * ‖S1‖ * ‖T1‖ ≤ 2 * BS1 * BT1 :=
      mul_le_mul (mul_le_mul_of_nonneg_left hS1 (by norm_num)) hT1
        (norm_nonneg _) (by positivity)
    calc
      2 * ‖S1‖ * ‖T1‖ / ‖F‖ ^ 2 ≤
          (2 * BS1 * BT1) / (1 / 9) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF2
      _ = 18 * BS1 * BT1 := by ring
  have hterm3 : ‖S * T2 / F ^ 2‖ ≤ 9 * BS * BT2 := by
    rw [norm_div, norm_mul, norm_pow]
    have hnum : ‖S‖ * ‖T2‖ ≤ BS * BT2 :=
      mul_le_mul hS hT2 (norm_nonneg _) hBS
    calc
      ‖S‖ * ‖T2‖ / ‖F‖ ^ 2 ≤ (BS * BT2) / (1 / 9) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF2
      _ = 9 * BS * BT2 := by ring
  have hterm4 : ‖2 * S * T1 ^ 2 / F ^ 3‖ ≤
      54 * BS * BT1 ^ 2 := by
    rw [norm_div, norm_mul, norm_mul, norm_pow, norm_pow]
    norm_num
    have hT1sq : ‖T1‖ ^ 2 ≤ BT1 ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hT1 2
    have hnum : 2 * ‖S‖ * ‖T1‖ ^ 2 ≤ 2 * BS * BT1 ^ 2 :=
      mul_le_mul (mul_le_mul_of_nonneg_left hS (by norm_num)) hT1sq
        (sq_nonneg _) (by positivity)
    calc
      2 * ‖S‖ * ‖T1‖ ^ 2 / ‖F‖ ^ 3 ≤
          (2 * BS * BT1 ^ 2) / (1 / 27) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF3
      _ = 54 * BS * BT1 ^ 2 := by ring
  have hterm5 : ‖2 * Q1 ^ 2 / F ^ 2‖ ≤ 18 * BQ1 ^ 2 := by
    rw [norm_div, norm_mul, norm_pow, norm_pow]
    norm_num
    have hQ1sq : ‖Q1‖ ^ 2 ≤ BQ1 ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hQ1 2
    calc
      2 * ‖Q1‖ ^ 2 / ‖F‖ ^ 2 ≤
          (2 * BQ1 ^ 2) / (1 / 9) :=
        div_le_div₀ (by positivity)
          (mul_le_mul_of_nonneg_left hQ1sq (by norm_num))
          (by norm_num) hF2
      _ = 18 * BQ1 ^ 2 := by ring
  have hterm6 : ‖2 * Q * Q2 / F ^ 2‖ ≤ 18 * BQ * BQ2 := by
    rw [norm_div, norm_mul, norm_mul, norm_pow]
    norm_num
    have hnum : 2 * ‖Q‖ * ‖Q2‖ ≤ 2 * BQ * BQ2 :=
      mul_le_mul (mul_le_mul_of_nonneg_left hQ (by norm_num)) hQ2
        (norm_nonneg _) (by positivity)
    calc
      2 * ‖Q‖ * ‖Q2‖ / ‖F‖ ^ 2 ≤
          (2 * BQ * BQ2) / (1 / 9) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF2
      _ = 18 * BQ * BQ2 := by ring
  have hterm7 : ‖8 * Q * Q1 * T1 / F ^ 3‖ ≤
      216 * BQ * BQ1 * BT1 := by
    rw [norm_div, norm_mul, norm_mul, norm_mul, norm_pow]
    norm_num
    have hnum : 8 * ‖Q‖ * ‖Q1‖ * ‖T1‖ ≤
        8 * BQ * BQ1 * BT1 := by
      exact mul_le_mul
        (mul_le_mul (mul_le_mul_of_nonneg_left hQ (by norm_num)) hQ1
          (norm_nonneg _) (by positivity)) hT1
        (norm_nonneg _) (by positivity)
    calc
      8 * ‖Q‖ * ‖Q1‖ * ‖T1‖ / ‖F‖ ^ 3 ≤
          (8 * BQ * BQ1 * BT1) / (1 / 27) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF3
      _ = 216 * BQ * BQ1 * BT1 := by ring
  have hterm8 : ‖2 * Q ^ 2 * T2 / F ^ 3‖ ≤
      54 * BQ ^ 2 * BT2 := by
    rw [norm_div, norm_mul, norm_mul, norm_pow, norm_pow]
    norm_num
    have hQsq : ‖Q‖ ^ 2 ≤ BQ ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hQ 2
    have hnum : 2 * ‖Q‖ ^ 2 * ‖T2‖ ≤ 2 * BQ ^ 2 * BT2 :=
      mul_le_mul (mul_le_mul_of_nonneg_left hQsq (by norm_num)) hT2
        (norm_nonneg _) (by positivity)
    calc
      2 * ‖Q‖ ^ 2 * ‖T2‖ / ‖F‖ ^ 3 ≤
          (2 * BQ ^ 2 * BT2) / (1 / 27) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF3
      _ = 54 * BQ ^ 2 * BT2 := by ring
  have hterm9 : ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ ≤
      486 * BQ ^ 2 * BT1 ^ 2 := by
    rw [norm_div, norm_mul, norm_mul, norm_pow, norm_pow,
      norm_pow]
    norm_num
    have hQsq : ‖Q‖ ^ 2 ≤ BQ ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hQ 2
    have hT1sq : ‖T1‖ ^ 2 ≤ BT1 ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hT1 2
    have hnum : 6 * ‖Q‖ ^ 2 * ‖T1‖ ^ 2 ≤
        6 * BQ ^ 2 * BT1 ^ 2 :=
      mul_le_mul (mul_le_mul_of_nonneg_left hQsq (by norm_num)) hT1sq
        (sq_nonneg _) (by positivity)
    calc
      6 * ‖Q‖ ^ 2 * ‖T1‖ ^ 2 / ‖F‖ ^ 4 ≤
          (6 * BQ ^ 2 * BT1 ^ 2) / (1 / 81) :=
        div_le_div₀ (by positivity) hnum (by norm_num) hF4
      _ = 486 * BQ ^ 2 * BT1 ^ 2 := by ring
  dsimp [growingThetaNearestTailQSecondLogSpatialSecondDerivative]
  change ‖S2 / F - 2 * S1 * T1 / F ^ 2 - S * T2 / F ^ 2 +
      2 * S * T1 ^ 2 / F ^ 3 - 2 * Q1 ^ 2 / F ^ 2 -
      2 * Q * Q2 / F ^ 2 + 8 * Q * Q1 * T1 / F ^ 3 +
      2 * Q ^ 2 * T2 / F ^ 3 - 6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ ≤ _
  have hsum :
      ‖S2 / F - 2 * S1 * T1 / F ^ 2 - S * T2 / F ^ 2 +
          2 * S * T1 ^ 2 / F ^ 3 - 2 * Q1 ^ 2 / F ^ 2 -
          2 * Q * Q2 / F ^ 2 + 8 * Q * Q1 * T1 / F ^ 3 +
          2 * Q ^ 2 * T2 / F ^ 3 - 6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ ≤
        ‖S2 / F‖ + ‖2 * S1 * T1 / F ^ 2‖ + ‖S * T2 / F ^ 2‖ +
          ‖2 * S * T1 ^ 2 / F ^ 3‖ + ‖2 * Q1 ^ 2 / F ^ 2‖ +
          ‖2 * Q * Q2 / F ^ 2‖ + ‖8 * Q * Q1 * T1 / F ^ 3‖ +
          ‖2 * Q ^ 2 * T2 / F ^ 3‖ + ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := by
    calc
      _ ≤ ‖S2 / F - 2 * S1 * T1 / F ^ 2 - S * T2 / F ^ 2 +
              2 * S * T1 ^ 2 / F ^ 3 - 2 * Q1 ^ 2 / F ^ 2 -
              2 * Q * Q2 / F ^ 2 + 8 * Q * Q1 * T1 / F ^ 3 +
              2 * Q ^ 2 * T2 / F ^ 3‖ +
            ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := norm_sub_le _ _
      _ ≤ (‖S2 / F - 2 * S1 * T1 / F ^ 2 - S * T2 / F ^ 2 +
              2 * S * T1 ^ 2 / F ^ 3 - 2 * Q1 ^ 2 / F ^ 2 -
              2 * Q * Q2 / F ^ 2 + 8 * Q * Q1 * T1 / F ^ 3‖ +
            ‖2 * Q ^ 2 * T2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ ((‖S2 / F - 2 * S1 * T1 / F ^ 2 - S * T2 / F ^ 2 +
              2 * S * T1 ^ 2 / F ^ 3 - 2 * Q1 ^ 2 / F ^ 2 -
              2 * Q * Q2 / F ^ 2‖ +
            ‖8 * Q * Q1 * T1 / F ^ 3‖) +
            ‖2 * Q ^ 2 * T2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ (((‖S2 / F - 2 * S1 * T1 / F ^ 2 - S * T2 / F ^ 2 +
              2 * S * T1 ^ 2 / F ^ 3 - 2 * Q1 ^ 2 / F ^ 2‖ +
            ‖2 * Q * Q2 / F ^ 2‖) +
            ‖8 * Q * Q1 * T1 / F ^ 3‖) +
            ‖2 * Q ^ 2 * T2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ ((((‖S2 / F - 2 * S1 * T1 / F ^ 2 - S * T2 / F ^ 2 +
              2 * S * T1 ^ 2 / F ^ 3‖ +
            ‖2 * Q1 ^ 2 / F ^ 2‖) + ‖2 * Q * Q2 / F ^ 2‖) +
            ‖8 * Q * Q1 * T1 / F ^ 3‖) +
            ‖2 * Q ^ 2 * T2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ (((((‖S2 / F - 2 * S1 * T1 / F ^ 2 - S * T2 / F ^ 2‖ +
              ‖2 * S * T1 ^ 2 / F ^ 3‖) +
            ‖2 * Q1 ^ 2 / F ^ 2‖) + ‖2 * Q * Q2 / F ^ 2‖) +
            ‖8 * Q * Q1 * T1 / F ^ 3‖) +
            ‖2 * Q ^ 2 * T2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ ((((((‖S2 / F - 2 * S1 * T1 / F ^ 2‖ +
              ‖S * T2 / F ^ 2‖) + ‖2 * S * T1 ^ 2 / F ^ 3‖) +
            ‖2 * Q1 ^ 2 / F ^ 2‖) + ‖2 * Q * Q2 / F ^ 2‖) +
            ‖8 * Q * Q1 * T1 / F ^ 3‖) +
            ‖2 * Q ^ 2 * T2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ (((((((‖S2 / F‖ + ‖2 * S1 * T1 / F ^ 2‖) +
              ‖S * T2 / F ^ 2‖) + ‖2 * S * T1 ^ 2 / F ^ 3‖) +
            ‖2 * Q1 ^ 2 / F ^ 2‖) + ‖2 * Q * Q2 / F ^ 2‖) +
            ‖8 * Q * Q1 * T1 / F ^ 3‖) +
            ‖2 * Q ^ 2 * T2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := by
        gcongr
        exact norm_sub_le _ _
      _ = _ := by ring
  calc
    _ ≤ ‖S2 / F‖ + ‖2 * S1 * T1 / F ^ 2‖ + ‖S * T2 / F ^ 2‖ +
          ‖2 * S * T1 ^ 2 / F ^ 3‖ + ‖2 * Q1 ^ 2 / F ^ 2‖ +
          ‖2 * Q * Q2 / F ^ 2‖ + ‖8 * Q * Q1 * T1 / F ^ 3‖ +
          ‖2 * Q ^ 2 * T2 / F ^ 3‖ +
          ‖6 * Q ^ 2 * T1 ^ 2 / F ^ 4‖ := hsum
    _ ≤ 3 * BS2 + 18 * BS1 * BT1 + 9 * BS * BT2 +
          54 * BS * BT1 ^ 2 + 18 * BQ1 ^ 2 + 18 * BQ * BQ2 +
          216 * BQ * BQ1 * BT1 + 54 * BQ ^ 2 * BT2 +
          486 * BQ ^ 2 * BT1 ^ 2 := by
      gcongr
    _ = growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau := by
      rfl

/-- The first derivative theorem for the nearest-image tail, available at
every point of the fixed complex neighborhood used in the uniform
term-by-term argument. -/
theorem hasDerivAt_growingThetaNearestTailQ_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex => growingThetaNearestTailQ q x)
      (growingThetaNearestTailQDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaQDerivativeMajorant htau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun z : Complex =>
        if ell = 0 then 0 else growingThetaNormalizedDualImageQ z x ell)
        (growingThetaNearestTailQDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaNearestTailQTerm
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaNearestTailQDerivativeTerm q x ell‖ ≤
        growingThetaQDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaNearestTailQDerivativeTerm_le_on_ball
      htau hsector hx hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable (fun ell : Int =>
      if ell = 0 then 0 else growingThetaNormalizedDualImageQ q0 x ell) := by
    dsimp [q0]
    simpa [growingThetaNormalizedDualImageQ_eq_parameter] using
      (summable_growingThetaNearestTail htau sigma x)
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hw
  simpa [growingThetaNearestTailQ, growingThetaNearestTailQDerivative,
    q0, U] using hder

/-- The second derivative theorem for the nearest-image tail, available at
every point of the same fixed complex neighborhood. -/
theorem hasDerivAt_growingThetaNearestTailQDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQDerivative q x)
      (growingThetaNearestTailQSecondDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaQSecondDerivativeMajorant htau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun z : Complex =>
        growingThetaNearestTailQDerivativeTerm z x ell)
        (growingThetaNearestTailQSecondDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaNearestTailQDerivativeTerm_q
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaNearestTailQSecondDerivativeTerm q x ell‖ ≤
        growingThetaQSecondDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaNearestTailQSecondDerivativeTerm_le_on_ball
      htau hsector hx hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable (growingThetaNearestTailQDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQDerivativeTerm_le_on_ball
      htau hsector hx hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hw
  simpa [growingThetaNearestTailQDerivative,
    growingThetaNearestTailQSecondDerivative, q0, U] using hder

lemma one_add_growingThetaNearestTailQ_ne_zero_of_re_pos
    {q : Complex} (hq : 0 < q.re) (x : Real) :
    1 + growingThetaNearestTailQ q x ≠ 0 := by
  let tau : Real := q.re
  let sigma : Real := q.im
  have hqeq : growingThetaParameter tau sigma = q :=
    growingThetaParameter_re_im q
  have htheta := analyticTheta_exp_neg_growingThetaParameter_ne_zero
    hq sigma x
  have hpoisson := analyticTheta_exp_neg_growingThetaParameter_eq_dual
    tau sigma x hq
  have hdual : growingThetaDualSum tau sigma x ≠ 0 := by
    intro hzero
    rw [hpoisson, hzero, mul_zero] at htheta
    exact htheta rfl
  have hsplit := growingThetaDualSum_eq_nearest_mul_one_add_tail
    hq sigma x
  have hfactor : 1 + growingThetaNearestTail tau sigma x ≠ 0 := by
    intro hzero
    rw [hsplit, hzero, mul_zero] at hdual
    exact hdual rfl
  rw [← hqeq]
  simpa [growingThetaNearestTailQ_eq_parameter] using hfactor

lemma growingThetaRatioQ_ne_zero_of_re_pos
    {q : Complex} (hq : 0 < q.re) (x : Real) :
    growingThetaRatioQ q x ≠ 0 := by
  let tau : Real := q.re
  let sigma : Real := q.im
  have hqeq : growingThetaParameter tau sigma = q :=
    growingThetaParameter_re_im q
  have hnum := analyticTheta_exp_neg_growingThetaParameter_ne_zero
    hq sigma x
  have hden := analyticTheta_exp_neg_growingThetaParameter_ne_zero
    hq sigma 0
  rw [← hqeq]
  exact div_ne_zero hnum hden

/-- Local first derivative of the full normalized ratio at every point of
the fixed nearest-image neighborhood. -/
theorem hasDerivAt_growingThetaRatioQ_nearest_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex => growingThetaRatioQ q x)
      (growingThetaRatioQNearestDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hA := hasDerivAt_growingThetaDualImageQ_zero
    (Complex.ne_zero_of_re_pos hwre) x
  have hTx := hasDerivAt_growingThetaNearestTailQ_on_ball
    htau hsector hxabs hw
  have hT0 := hasDerivAt_growingThetaNearestTailQ_on_ball
    htau hsector (x := 0) (by norm_num) hw
  have hFx := hTx.const_add 1
  have hF0 := hT0.const_add 1
  have hden : 1 + growingThetaNearestTailQ w 0 ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hwre 0
  have hraw := (hA.mul hFx).div hF0 hden
  have hderiv :
      ((growingThetaNearestDualImageQDerivative w x *
            (1 + growingThetaNearestTailQ w x) +
          growingThetaDualImageQ w x 0 *
            growingThetaNearestTailQDerivative w x) *
          (1 + growingThetaNearestTailQ w 0) -
        (growingThetaDualImageQ w x 0 *
            (1 + growingThetaNearestTailQ w x)) *
          growingThetaNearestTailQDerivative w 0) /
          (1 + growingThetaNearestTailQ w 0) ^ 2 =
        growingThetaRatioQNearestDerivative w x := by
    rfl
  have hraw' := hraw.congr_deriv hderiv
  have hUnhds : U ∈ 𝓝 w := Metric.isOpen_ball.mem_nhds hw
  have heq :
      (fun q : Complex =>
        growingThetaDualImageQ q x 0 *
            (1 + growingThetaNearestTailQ q x) /
          (1 + growingThetaNearestTailQ q 0)) =ᶠ[𝓝 w]
      (fun q : Complex => growingThetaRatioQ q x) := by
    filter_upwards [hUnhds] with z hz
    exact (growingThetaRatioQ_eq_nearestFactors
      (re_pos_of_mem_growingThetaBall htau hz) x).symm
  exact hraw'.congr_of_eventuallyEq heq.symm

/-- The nearest-image logarithmic derivative identity holds throughout the
fixed complex neighborhood, not only at its center.  This is the local
identity needed to differentiate `logDeriv` itself. -/
theorem logDeriv_growingThetaRatioQ_eq_nearest_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    logDeriv (fun q : Complex => growingThetaRatioQ q x) w =
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / w ^ 2 +
        growingThetaNearestTailQLogDerivative w x -
        growingThetaNearestTailQLogDerivative w 0 := by
  let A : Complex := growingThetaDualImageQ w x 0
  let Fx : Complex := 1 + growingThetaNearestTailQ w x
  let F0 : Complex := 1 + growingThetaNearestTailQ w 0
  let Qx : Complex := growingThetaNearestTailQDerivative w x
  let Q0 : Complex := growingThetaNearestTailQDerivative w 0
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hder := hasDerivAt_growingThetaRatioQ_nearest_on_ball
    htau hsector hx hw
  have hA : A ≠ 0 := by
    dsimp [A, growingThetaDualImageQ]
    exact Complex.exp_ne_zero _
  have hFx : Fx ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hwre x
  have hF0 : F0 ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hwre 0
  have hratio : growingThetaRatioQ w x = A * Fx / F0 := by
    simpa [A, Fx, F0] using growingThetaRatioQ_eq_nearestFactors hwre x
  have habstract :
      growingThetaRatioQNearestDerivative w x / (A * Fx / F0) =
        growingThetaNearestDualImageQDerivative w x / A +
          Qx / Fx - Q0 / F0 := by
    change
      ((((growingThetaNearestDualImageQDerivative w x * Fx + A * Qx) * F0 -
          (A * Fx) * Q0) / F0 ^ 2) / (A * Fx / F0)) =
        growingThetaNearestDualImageQDerivative w x / A +
          Qx / Fx - Q0 / F0
    field_simp [hA, hFx, hF0]
  have hlead :
      growingThetaNearestDualImageQDerivative w x / A =
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / w ^ 2 := by
    change
      (((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / w ^ 2 * A) / A) =
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / w ^ 2
    field_simp [hA]
  rw [logDeriv_apply, hder.deriv, hratio, habstract, hlead]
  rfl

def growingThetaNearestGaussianSecondLogDerivative
    (q : Complex) (x : Real) : Complex :=
  -(2 * (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2) / q ^ 3

lemma hasDerivAt_growingThetaNearestGaussianLogDerivative
    {q : Complex} (hq : q ≠ 0) (x : Real) :
    HasDerivAt (fun w : Complex =>
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / w ^ 2)
      (growingThetaNearestGaussianSecondLogDerivative q x) q := by
  let A : Complex := (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2
  have h := (hasDerivAt_const q A).div ((hasDerivAt_id q).pow 2)
    (pow_ne_zero 2 hq)
  change HasDerivAt (fun w : Complex => A / w ^ 2)
    (growingThetaNearestGaussianSecondLogDerivative q x) q
  exact h.congr_deriv (by
    dsimp [A, growingThetaNearestGaussianSecondLogDerivative]
    field_simp [hq]
    ring)

/-- The explicit second logarithmic derivative of the normalized theta
ratio in the nearest-image region. -/
def growingThetaRatioQSecondLogDerivativeNearest
    (q : Complex) (x : Real) : Complex :=
  growingThetaNearestGaussianSecondLogDerivative q x +
    growingThetaNearestTailQSecondLogDerivative q x -
    growingThetaNearestTailQSecondLogDerivative q 0

/-- Semantic bridge for the `r = 2` object: the explicit expression is the
actual complex derivative of mathlib's branch-independent `logDeriv`. -/
theorem hasDerivAt_logDeriv_growingThetaRatioQ_nearest
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun q : Complex =>
      logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
      (growingThetaRatioQSecondLogDerivativeNearest
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hlead := hasDerivAt_growingThetaNearestGaussianLogDerivative
    (q := q0) (by
      simpa [q0] using
        (growingThetaParameter_ne_zero (sigma := sigma) htau)) x
  have hHx := hasDerivAt_growingThetaNearestTailQLogDerivative_q
    htau htau1 hsector hx
  have hH0 := hasDerivAt_growingThetaNearestTailQLogDerivative_q
    htau htau1 hsector (x := 0) (by constructor <;> norm_num)
  have hrep := (hlead.add hHx).sub hH0
  change HasDerivAt (fun q : Complex =>
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
        growingThetaNearestTailQLogDerivative q x -
        growingThetaNearestTailQLogDerivative q 0)
      (growingThetaNearestGaussianSecondLogDerivative q0 x +
        growingThetaNearestTailQSecondLogDerivative q0 x -
        growingThetaNearestTailQSecondLogDerivative q0 0) q0 at hrep
  have hball : U ∈ 𝓝 q0 :=
    Metric.ball_mem_nhds q0 (div_pos htau (by norm_num))
  have heq :
      (fun q : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) q) =ᶠ[𝓝 q0]
      (fun q : Complex =>
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
          growingThetaNearestTailQLogDerivative q x -
          growingThetaNearestTailQLogDerivative q 0) := by
    filter_upwards [hball] with q hq
    exact logDeriv_growingThetaRatioQ_eq_nearest_on_ball
      htau hsector hx hq
  change HasDerivAt (fun q : Complex =>
      logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
    (growingThetaRatioQSecondLogDerivativeNearest q0 x) q0
  have hrep' : HasDerivAt (fun q : Complex =>
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
        growingThetaNearestTailQLogDerivative q x -
        growingThetaNearestTailQLogDerivative q 0)
      (growingThetaRatioQSecondLogDerivativeNearest q0 x) q0 := by
    simpa [growingThetaRatioQSecondLogDerivativeNearest, q0] using hrep
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_logDeriv_growingThetaRatioQ_eq_nearest
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    deriv (fun q : Complex =>
      logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
      (growingThetaParameter tau sigma) =
    growingThetaRatioQSecondLogDerivativeNearest
      (growingThetaParameter tau sigma) x :=
  (hasDerivAt_logDeriv_growingThetaRatioQ_nearest
    htau htau1 hsector hx).deriv

/-- The `m = 2` Taylor-cancellation step in NL0 (5.5a). -/
theorem norm_growingThetaNearestTailQSecondLogDerivative_sub_zero_le_quadratic
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaNearestTailQSecondLogDerivative
          (growingThetaParameter tau sigma) x -
        growingThetaNearestTailQSecondLogDerivative
          (growingThetaParameter tau sigma) 0‖ ≤
      growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau *
        x ^ 2 := by
  let H : Real → Complex := fun y =>
    growingThetaNearestTailQSecondLogDerivative
      (growingThetaParameter tau sigma) y
  let H1 : Real → Complex :=
    growingThetaNearestTailQSecondLogSpatialFirstDerivative tau sigma
  let M : Real :=
    growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau
  have hM0 : 0 ≤ M :=
    growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound_nonneg htau
  have hsub : ∀ y ∈ Set.Icc (0 : Real) x,
      y ∈ Set.Icc (0 : Real) (1 / 4) := by
    intro y hy
    exact ⟨hy.1, hy.2.trans hx.2⟩
  have hH (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt H (H1 y) y :=
    hasDerivAt_growingThetaNearestTailQSecondLogDerivative_spatial
      htau htau1 hsector (hsub y hy)
  have hH1 (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt H1
        (growingThetaNearestTailQSecondLogSpatialSecondDerivative
          tau sigma y) y :=
    hasDerivAt_growingThetaNearestTailQSecondLogSpatialFirstDerivative
      htau htau1 hsector (hsub y hy)
  have hH1lip : ∀ y ∈ Set.Icc (0 : Real) x,
      ‖H1 y - H1 0‖ ≤ M * x := by
    intro y hy
    have hderiv : ∀ s ∈ Set.Icc (0 : Real) x,
        ‖deriv H1 s‖ ≤ M := by
      intro s hs
      rw [(hH1 s hs).deriv]
      exact norm_growingThetaNearestTailQSecondLogSpatialSecondDerivative_le
        htau htau1 hsector (hsub s hs)
    have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
      (fun s hs => (hH1 s hs).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩) hy
    calc
      ‖H1 y - H1 0‖ ≤ M * ‖y - 0‖ := hmean
      _ ≤ M * x := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hy.1]
        exact mul_le_mul_of_nonneg_left hy.2 hM0
  have hderivH : ∀ s ∈ Set.Icc (0 : Real) x,
      ‖deriv H s‖ ≤ M * x := by
    intro s hs
    rw [(hH s hs).deriv]
    have hlip := hH1lip s hs
    dsimp [H1] at hlip ⊢
    rw [growingThetaNearestTailQSecondLogSpatialFirstDerivative_zero]
      at hlip
    simpa only [sub_zero] using hlip
  have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
    (fun s hs => (hH s hs).differentiableAt) hderivH
    (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩)
    (show x ∈ Set.Icc 0 x from ⟨hx.1, le_rfl⟩)
  simpa [H, M, sub_zero, Real.norm_eq_abs, abs_of_nonneg hx.1,
    pow_two, mul_assoc] using hmean

/-- The nearest-image `D_tau^2 log g` estimate before final exponential
absorption. -/
theorem norm_scaled_secondLogDeriv_growingThetaRatioQ_le_firstRegion_raw
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖(tau : Complex) ^ 2 *
        deriv (fun q : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
          (growingThetaParameter tau sigma)‖ ≤
      (2 * Real.pi ^ 2 / tau +
        tau ^ 2 *
          growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau) *
        x ^ 2 := by
  rw [deriv_logDeriv_growingThetaRatioQ_eq_nearest
    htau htau1 hsector hx]
  let q : Complex := growingThetaParameter tau sigma
  let Hx := growingThetaNearestTailQSecondLogDerivative q x
  let H0 := growingThetaNearestTailQSecondLogDerivative q 0
  have htail : ‖Hx - H0‖ ≤
      growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau *
        x ^ 2 :=
    norm_growingThetaNearestTailQSecondLogDerivative_sub_zero_le_quadratic
      htau htau1 hsector hx
  have hq : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq3 : tau ^ 3 ≤ ‖q‖ ^ 3 :=
    pow_le_pow_left₀ htau.le hq 3
  have hlead :
      ‖(tau : Complex) ^ 2 *
        growingThetaNearestGaussianSecondLogDerivative q x‖ ≤
        (2 * Real.pi ^ 2 / tau) * x ^ 2 := by
    rw [growingThetaNearestGaussianSecondLogDerivative, norm_mul, norm_div,
      norm_neg, norm_mul, norm_mul, norm_pow, norm_pow, norm_pow, norm_pow]
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau,
      abs_of_pos Real.pi_pos, abs_of_nonneg hx.1]
    rw [show ‖(2 : Complex)‖ = (2 : Real) by norm_num]
    calc
      tau ^ 2 * (2 * Real.pi ^ 2 * x ^ 2 / ‖q‖ ^ 3) =
          tau ^ 2 * (2 * Real.pi ^ 2 * x ^ 2) / ‖q‖ ^ 3 := by ring
      _ ≤
          (tau ^ 2 * (2 * Real.pi ^ 2 * x ^ 2)) / tau ^ 3 :=
        div_le_div₀ (by positivity) le_rfl (pow_pos htau 3) hq3
      _ = (2 * Real.pi ^ 2 / tau) * x ^ 2 := by
        field_simp [ne_of_gt htau]
  have hcorr : ‖(tau : Complex) ^ 2 * (Hx - H0)‖ ≤
      (tau ^ 2 *
        growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau) *
        x ^ 2 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau ^ 2 * ‖Hx - H0‖ ≤
          tau ^ 2 *
            (growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau *
              x ^ 2) := mul_le_mul_of_nonneg_left htail (sq_nonneg tau)
      _ = _ := by ring
  change ‖(tau : Complex) ^ 2 *
      (growingThetaNearestGaussianSecondLogDerivative q x + Hx - H0)‖ ≤ _
  have hsplit :
      (tau : Complex) ^ 2 *
          (growingThetaNearestGaussianSecondLogDerivative q x + Hx - H0) =
        (tau : Complex) ^ 2 *
            growingThetaNearestGaussianSecondLogDerivative q x +
          (tau : Complex) ^ 2 * (Hx - H0) := by ring
  rw [hsplit]
  calc
    _ ≤ ‖(tau : Complex) ^ 2 *
          growingThetaNearestGaussianSecondLogDerivative q x‖ +
        ‖(tau : Complex) ^ 2 * (Hx - H0)‖ := norm_add_le _ _
    _ ≤ (2 * Real.pi ^ 2 / tau) * x ^ 2 +
        (tau ^ 2 *
          growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := add_le_add hlead hcorr
    _ = _ := by ring

/-- A fixed summable moment weight through degree six, sufficient for the
`m = 2` mixed derivative in NL0 (5.5a). -/
def growingThetaQSecondUniversalMomentWeight (ell : Int) : Real :=
  let n : Real := (Int.natAbs ell : Real)
  (n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6) *
    Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)

lemma summable_growingThetaQSecondUniversalMomentWeight :
    Summable growingThetaQSecondUniversalMomentWeight := by
  let r : Real := Real.exp (-(growingThetaQDerivativeDecayBase / 2))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have : 0 < growingThetaQDerivativeDecayBase / 2 :=
      div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
    linarith
  have hs1 : Summable (fun n : Nat => (n : Real) ^ 1 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 1 hr
  have hs2 : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  have hs3 : Summable (fun n : Nat => (n : Real) ^ 3 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 3 hr
  have hs4 : Summable (fun n : Nat => (n : Real) ^ 4 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 4 hr
  have hs5 : Summable (fun n : Nat => (n : Real) ^ 5 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 5 hr
  have hs6 : Summable (fun n : Nat => (n : Real) ^ 6 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 6 hr
  have hs := ((((hs1.add hs2).add hs3).add hs4).add hs5).add hs6
  apply Summable.of_nat_of_neg
  · simpa [growingThetaQSecondUniversalMomentWeight, r,
      ← Real.exp_nat_mul, add_mul, mul_add, mul_comm, mul_left_comm,
      mul_assoc] using hs
  · simpa [growingThetaQSecondUniversalMomentWeight, r,
      ← Real.exp_nat_mul, add_mul, mul_add, mul_comm, mul_left_comm,
      mul_assoc] using hs

def growingThetaQSecondUniversalMomentConstant : Real :=
  ∑' ell : Int, growingThetaQSecondUniversalMomentWeight ell

lemma growingThetaQSecondUniversalMomentConstant_nonneg :
    0 ≤ growingThetaQSecondUniversalMomentConstant := by
  unfold growingThetaQSecondUniversalMomentConstant
  exact tsum_nonneg fun ell => by
    unfold growingThetaQSecondUniversalMomentWeight
    positivity

/-- One nonnegative constant dominating both the old degree-four and the new
degree-six moment sums. -/
def growingThetaQSecondCombinedMomentConstant : Real :=
  growingThetaQUniversalMomentConstant +
    growingThetaQSecondUniversalMomentConstant

lemma growingThetaQSecondCombinedMomentConstant_nonneg :
    0 ≤ growingThetaQSecondCombinedMomentConstant := by
  unfold growingThetaQSecondCombinedMomentConstant
  exact add_nonneg growingThetaQUniversalMomentConstant_nonneg
    growingThetaQSecondUniversalMomentConstant_nonneg

lemma growingThetaQSecondDerivativeMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQSecondDerivativeMajorant tau ell ≤
      ((32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQSecondUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQSecondDerivativeMajorant,
      growingThetaQSecondUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6
    have hn0 : 0 ≤ n := by positivity
    have hP0 : 0 ≤ P := by dsimp [P]; positivity
    have hn2 : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6]
    have hn4 : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3,
        pow_nonneg hn0 5, pow_nonneg hn0 6]
    have hcoef :
        (32 * Real.pi ^ 2 / tau ^ 3) * n ^ 2 +
            (64 * Real.pi ^ 4 / tau ^ 4) * n ^ 4 ≤
          ((32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4) * P := by
      have htau0 : 0 ≤ tau := htau.le
      field_simp [ne_of_gt htau]
      nlinarith [sq_nonneg Real.pi, pow_nonneg Real.pi_pos.le 4,
        pow_nonneg htau0 2, pow_nonneg htau0 3,
        hn2, hn4]
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 (le_refl growingThetaQDerivativeDecayBase) hell
    unfold growingThetaQSecondDerivativeMajorant
    rw [if_neg hell]
    dsimp [growingThetaQSecondUniversalMomentWeight, n, P] at hsplit ⊢
    have hA0 : 0 ≤
        (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4 := by positivity
    calc
      _ ≤ (((32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4) * P) *
          Real.exp (-(growingThetaQDerivativeDecayBase / tau) * n) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ (((32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4) * P) *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) :=
        mul_le_mul_of_nonneg_left hsplit (mul_nonneg hA0 hP0)
      _ = ((32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4) *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            (P * Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) := by
        ring

lemma growingThetaQSecondSpatialFirstMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQSecondSpatialFirstMajorant tau ell ≤
      ((4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6) /
          tau ^ 5) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQSecondUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQSecondSpatialFirstMajorant,
      growingThetaQSecondUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6
    have hn0 : 0 ≤ n := by positivity
    have hP0 : 0 ≤ P := by dsimp [P]; positivity
    have hn1 : n ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6]
    have hn3 : n ^ 3 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6]
    have hn5 : n ^ 5 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 6]
    have hcoef :
        (4 * Real.pi ^ 2 / tau ^ 3) * n +
            (96 * Real.pi ^ 4 / tau ^ 4) * n ^ 3 +
            (128 * Real.pi ^ 6 / tau ^ 5) * n ^ 5 ≤
          ((4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6) /
            tau ^ 5) * P := by
      have htau2 : tau ^ 2 ≤ 1 := by
        nlinarith [sq_nonneg tau]
      have hpow53 : tau ^ 5 ≤ tau ^ 3 := by
        calc
          tau ^ 5 = tau ^ 3 * tau ^ 2 := by ring
          _ ≤ tau ^ 3 * 1 :=
            mul_le_mul_of_nonneg_left htau2 (pow_nonneg htau.le 3)
          _ = tau ^ 3 := by ring
      have hpow54 : tau ^ 5 ≤ tau ^ 4 := by
        calc
          tau ^ 5 = tau ^ 4 * tau := by ring
          _ ≤ tau ^ 4 * 1 :=
            mul_le_mul_of_nonneg_left htau1 (pow_nonneg htau.le 4)
          _ = tau ^ 4 := by ring
      have hinv35 : 1 / tau ^ 3 ≤ 1 / tau ^ 5 :=
        div_le_div₀ (by norm_num) le_rfl (pow_pos htau 5) hpow53
      have hinv45 : 1 / tau ^ 4 ≤ 1 / tau ^ 5 :=
        div_le_div₀ (by norm_num) le_rfl (pow_pos htau 5) hpow54
      have h1 : (4 * Real.pi ^ 2 / tau ^ 3) * n ≤
          (4 * Real.pi ^ 2 / tau ^ 5) * P := by
        calc
          _ = (4 * Real.pi ^ 2) * (1 / tau ^ 3) * n := by ring
          _ ≤ (4 * Real.pi ^ 2) * (1 / tau ^ 5) * P := by gcongr
          _ = _ := by ring
      have h3 : (96 * Real.pi ^ 4 / tau ^ 4) * n ^ 3 ≤
          (96 * Real.pi ^ 4 / tau ^ 5) * P := by
        calc
          _ = (96 * Real.pi ^ 4) * (1 / tau ^ 4) * n ^ 3 := by ring
          _ ≤ (96 * Real.pi ^ 4) * (1 / tau ^ 5) * P := by gcongr
          _ = _ := by ring
      have h5 : (128 * Real.pi ^ 6 / tau ^ 5) * n ^ 5 ≤
          (128 * Real.pi ^ 6 / tau ^ 5) * P := by gcongr
      calc
        _ ≤ (4 * Real.pi ^ 2 / tau ^ 5) * P +
            (96 * Real.pi ^ 4 / tau ^ 5) * P +
            (128 * Real.pi ^ 6 / tau ^ 5) * P :=
          add_le_add (add_le_add h1 h3) h5
        _ = _ := by ring
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaQSecondSpatialFirstMajorant
    rw [if_neg hell]
    dsimp [growingThetaQSecondUniversalMomentWeight, n, P] at hsplit ⊢
    have hA0 : 0 ≤
        (4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6) /
          tau ^ 5 := by positivity
    calc
      _ ≤ (((4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6) /
              tau ^ 5) * P) *
          Real.exp (-(growingThetaSpatialDecayBase / tau) * n) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ (((4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6) /
              tau ^ 5) * P) *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) :=
        mul_le_mul_of_nonneg_left hsplit (mul_nonneg hA0 hP0)
      _ = _ := by ring

lemma growingThetaQSecondSpatialSecondMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQSecondSpatialSecondMajorant tau ell ≤
      ((24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8) /
          tau ^ 6) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQSecondUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQSecondSpatialSecondMajorant,
      growingThetaQSecondUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6
    have hn0 : 0 ≤ n := by positivity
    have hP0 : 0 ≤ P := by dsimp [P]; positivity
    have hn2 : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6]
    have hn4 : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3,
        pow_nonneg hn0 5, pow_nonneg hn0 6]
    have hn6 : n ^ 6 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5]
    have hcoef :
        (24 * Real.pi ^ 4 / tau ^ 4) * n ^ 2 +
            (256 * Real.pi ^ 6 / tau ^ 5) * n ^ 4 +
            (256 * Real.pi ^ 8 / tau ^ 6) * n ^ 6 ≤
          ((24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8) /
            tau ^ 6) * P := by
      have htau2 : tau ^ 2 ≤ 1 := by
        nlinarith [sq_nonneg tau]
      have hpow64 : tau ^ 6 ≤ tau ^ 4 := by
        calc
          tau ^ 6 = tau ^ 4 * tau ^ 2 := by ring
          _ ≤ tau ^ 4 * 1 :=
            mul_le_mul_of_nonneg_left htau2 (pow_nonneg htau.le 4)
          _ = tau ^ 4 := by ring
      have hpow65 : tau ^ 6 ≤ tau ^ 5 := by
        calc
          tau ^ 6 = tau ^ 5 * tau := by ring
          _ ≤ tau ^ 5 * 1 :=
            mul_le_mul_of_nonneg_left htau1 (pow_nonneg htau.le 5)
          _ = tau ^ 5 := by ring
      have hinv46 : 1 / tau ^ 4 ≤ 1 / tau ^ 6 :=
        div_le_div₀ (by norm_num) le_rfl (pow_pos htau 6) hpow64
      have hinv56 : 1 / tau ^ 5 ≤ 1 / tau ^ 6 :=
        div_le_div₀ (by norm_num) le_rfl (pow_pos htau 6) hpow65
      have h2 : (24 * Real.pi ^ 4 / tau ^ 4) * n ^ 2 ≤
          (24 * Real.pi ^ 4 / tau ^ 6) * P := by
        calc
          _ = (24 * Real.pi ^ 4) * (1 / tau ^ 4) * n ^ 2 := by ring
          _ ≤ (24 * Real.pi ^ 4) * (1 / tau ^ 6) * P := by gcongr
          _ = _ := by ring
      have h4 : (256 * Real.pi ^ 6 / tau ^ 5) * n ^ 4 ≤
          (256 * Real.pi ^ 6 / tau ^ 6) * P := by
        calc
          _ = (256 * Real.pi ^ 6) * (1 / tau ^ 5) * n ^ 4 := by ring
          _ ≤ (256 * Real.pi ^ 6) * (1 / tau ^ 6) * P := by gcongr
          _ = _ := by ring
      have h6 : (256 * Real.pi ^ 8 / tau ^ 6) * n ^ 6 ≤
          (256 * Real.pi ^ 8 / tau ^ 6) * P := by gcongr
      calc
        _ ≤ (24 * Real.pi ^ 4 / tau ^ 6) * P +
            (256 * Real.pi ^ 6 / tau ^ 6) * P +
            (256 * Real.pi ^ 8 / tau ^ 6) * P :=
          add_le_add (add_le_add h2 h4) h6
        _ = _ := by ring
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaQSecondSpatialSecondMajorant
    rw [if_neg hell]
    dsimp [growingThetaQSecondUniversalMomentWeight, n, P] at hsplit ⊢
    have hA0 : 0 ≤
        (24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8) /
          tau ^ 6 := by positivity
    calc
      _ ≤ (((24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8) /
              tau ^ 6) * P) *
          Real.exp (-(growingThetaSpatialDecayBase / tau) * n) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ (((24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8) /
              tau ^ 6) * P) *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) :=
        mul_le_mul_of_nonneg_left hsplit (mul_nonneg hA0 hP0)
      _ = _ := by ring

lemma growingThetaQSecondDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQSecondDerivativeBound tau ≤
      ((32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQSecondCombinedMomentConstant := by
  unfold growingThetaQSecondDerivativeBound
  let A : Real := (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hsM := summable_growingThetaQSecondDerivativeMajorant htau
  have hsW := summable_growingThetaQSecondUniversalMomentWeight
  have hsScaled := hsW.mul_left (A * E)
  calc
    (∑' ell : Int, growingThetaQSecondDerivativeMajorant tau ell) ≤
        ∑' ell : Int, A * E *
          growingThetaQSecondUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (by
          intro ell
          simpa [A, E] using
            (growingThetaQSecondDerivativeMajorant_le_universal
              (tau := tau) htau htau1 ell)) hsScaled
    _ = A * E * growingThetaQSecondUniversalMomentConstant := by
      unfold growingThetaQSecondUniversalMomentConstant
      rw [hsW.tsum_mul_left]
    _ ≤ A * E * growingThetaQSecondCombinedMomentConstant := by
      unfold growingThetaQSecondCombinedMomentConstant
      exact mul_le_mul_of_nonneg_left
        (le_add_of_nonneg_left growingThetaQUniversalMomentConstant_nonneg)
        (mul_nonneg (by dsimp [A]; positivity) (by dsimp [E]; positivity))
    _ = _ := by rfl

lemma growingThetaQSecondSpatialFirstDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQSecondSpatialFirstDerivativeBound tau ≤
      ((4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6) /
          tau ^ 5) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQSecondCombinedMomentConstant := by
  unfold growingThetaQSecondSpatialFirstDerivativeBound
  let A : Real :=
    (4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6) / tau ^ 5
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hsM := summable_growingThetaQSecondSpatialFirstMajorant htau
  have hsW := summable_growingThetaQSecondUniversalMomentWeight
  have hsScaled := hsW.mul_left (A * E)
  calc
    (∑' ell : Int, growingThetaQSecondSpatialFirstMajorant tau ell) ≤
        ∑' ell : Int, A * E *
          growingThetaQSecondUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (by
          intro ell
          simpa [A, E] using
            (growingThetaQSecondSpatialFirstMajorant_le_universal
              (tau := tau) htau htau1 ell)) hsScaled
    _ = A * E * growingThetaQSecondUniversalMomentConstant := by
      unfold growingThetaQSecondUniversalMomentConstant
      rw [hsW.tsum_mul_left]
    _ ≤ A * E * growingThetaQSecondCombinedMomentConstant := by
      unfold growingThetaQSecondCombinedMomentConstant
      exact mul_le_mul_of_nonneg_left
        (le_add_of_nonneg_left growingThetaQUniversalMomentConstant_nonneg)
        (mul_nonneg (by dsimp [A]; positivity) (by dsimp [E]; positivity))
    _ = _ := by rfl

lemma growingThetaQSecondSpatialSecondDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQSecondSpatialSecondDerivativeBound tau ≤
      ((24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8) /
          tau ^ 6) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQSecondCombinedMomentConstant := by
  unfold growingThetaQSecondSpatialSecondDerivativeBound
  let A : Real :=
    (24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8) / tau ^ 6
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hsM := summable_growingThetaQSecondSpatialSecondMajorant htau
  have hsW := summable_growingThetaQSecondUniversalMomentWeight
  have hsScaled := hsW.mul_left (A * E)
  calc
    (∑' ell : Int, growingThetaQSecondSpatialSecondMajorant tau ell) ≤
        ∑' ell : Int, A * E *
          growingThetaQSecondUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (by
          intro ell
          simpa [A, E] using
            (growingThetaQSecondSpatialSecondMajorant_le_universal
              (tau := tau) htau htau1 ell)) hsScaled
    _ = A * E * growingThetaQSecondUniversalMomentConstant := by
      unfold growingThetaQSecondUniversalMomentConstant
      rw [hsW.tsum_mul_left]
    _ ≤ A * E * growingThetaQSecondCombinedMomentConstant := by
      unfold growingThetaQSecondCombinedMomentConstant
      exact mul_le_mul_of_nonneg_left
        (le_add_of_nonneg_left growingThetaQUniversalMomentConstant_nonneg)
        (mul_nonneg (by dsimp [A]; positivity) (by dsimp [E]; positivity))
    _ = _ := by rfl

def growingThetaQSecondLogAbsorptionConstant : Real :=
  let K := growingThetaQSecondCombinedMomentConstant
  let AS := 32 * Real.pi ^ 2 + 64 * Real.pi ^ 4
  let AS1 := 4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6
  let AS2 := 24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8
  let AQ := 8 * Real.pi ^ 2
  let AQ1 := 2 * Real.pi ^ 2 + 16 * Real.pi ^ 4
  let AQ2 := 8 * Real.pi ^ 4 + 32 * Real.pi ^ 6
  let AT1 := 2 * Real.pi ^ 2
  let AT2 := 4 * Real.pi ^ 4
  3 * AS2 * K + 18 * AS1 * AT1 * K ^ 2 +
    9 * AS * AT2 * K ^ 2 + 54 * AS * AT1 ^ 2 * K ^ 3 +
    18 * AQ1 ^ 2 * K ^ 2 + 18 * AQ * AQ2 * K ^ 2 +
    216 * AQ * AQ1 * AT1 * K ^ 3 +
    54 * AQ ^ 2 * AT2 * K ^ 3 +
    486 * AQ ^ 2 * AT1 ^ 2 * K ^ 4

lemma growingThetaQSecondLogAbsorptionConstant_nonneg :
    0 ≤ growingThetaQSecondLogAbsorptionConstant := by
  unfold growingThetaQSecondLogAbsorptionConstant
  have hK := growingThetaQSecondCombinedMomentConstant_nonneg
  positivity

lemma growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound_le_exp
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau ≤
      (growingThetaQSecondLogAbsorptionConstant / tau ^ 6) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) := by
  let K : Real := growingThetaQSecondCombinedMomentConstant
  let K0 : Real := growingThetaQUniversalMomentConstant
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  let AS : Real := 32 * Real.pi ^ 2 + 64 * Real.pi ^ 4
  let AS1 : Real := 4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6
  let AS2 : Real := 24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8
  let AQ : Real := 8 * Real.pi ^ 2
  let AQ1 : Real := 2 * Real.pi ^ 2 + 16 * Real.pi ^ 4
  let AQ2 : Real := 8 * Real.pi ^ 4 + 32 * Real.pi ^ 6
  let AT1 : Real := 2 * Real.pi ^ 2
  let AT2 : Real := 4 * Real.pi ^ 4
  have hK : 0 ≤ K := growingThetaQSecondCombinedMomentConstant_nonneg
  have hK0 : 0 ≤ K0 := growingThetaQUniversalMomentConstant_nonneg
  have hK0K : K0 ≤ K := by
    dsimp [K, K0, growingThetaQSecondCombinedMomentConstant]
    exact le_add_of_nonneg_right
      growingThetaQSecondUniversalMomentConstant_nonneg
  have hE0 : 0 ≤ E := by dsimp [E]; positivity
  have hE1 : E ≤ 1 := by
    dsimp [E]
    rw [Real.exp_le_one_iff]
    have hden : 0 < 2 * tau := mul_pos (by norm_num) htau
    have : 0 ≤ growingThetaQDerivativeDecayBase / (2 * tau) :=
      div_nonneg growingThetaQDerivativeDecayBase_pos.le hden.le
    linarith
  have hE2 : E ^ 2 ≤ E := by nlinarith
  have hE3 : E ^ 3 ≤ E := by
    calc
      E ^ 3 = E ^ 2 * E := by ring
      _ ≤ E * E := mul_le_mul_of_nonneg_right hE2 hE0
      _ ≤ E := by simpa [pow_two] using hE2
  have hE4 : E ^ 4 ≤ E := by
    calc
      E ^ 4 = E ^ 2 * E ^ 2 := by ring
      _ ≤ E * E := mul_le_mul hE2 hE2 (sq_nonneg E) hE0
      _ ≤ E := by simpa [pow_two] using hE2
  have hAS : 0 ≤ AS := by dsimp [AS]; positivity
  have hAS1 : 0 ≤ AS1 := by dsimp [AS1]; positivity
  have hAS2 : 0 ≤ AS2 := by dsimp [AS2]; positivity
  have hAQ : 0 ≤ AQ := by dsimp [AQ]; positivity
  have hAQ1 : 0 ≤ AQ1 := by dsimp [AQ1]; positivity
  have hAQ2 : 0 ≤ AQ2 := by dsimp [AQ2]; positivity
  have hAT1 : 0 ≤ AT1 := by dsimp [AT1]; positivity
  have hAT2 : 0 ≤ AT2 := by dsimp [AT2]; positivity
  have hS : growingThetaQSecondDerivativeBound tau ≤
      (AS / tau ^ 4) * E * K := by
    simpa [AS, E, K] using
      growingThetaQSecondDerivativeBound_le_universal htau htau1
  have hS1 : growingThetaQSecondSpatialFirstDerivativeBound tau ≤
      (AS1 / tau ^ 5) * E * K := by
    simpa [AS1, E, K] using
      growingThetaQSecondSpatialFirstDerivativeBound_le_universal htau htau1
  have hS2 : growingThetaQSecondSpatialSecondDerivativeBound tau ≤
      (AS2 / tau ^ 6) * E * K := by
    simpa [AS2, E, K] using
      growingThetaQSecondSpatialSecondDerivativeBound_le_universal htau htau1
  have hQraw := growingThetaQDerivativeBound_le_universal htau htau1
  have hQ : growingThetaQDerivativeBound tau ≤
      (AQ / tau ^ 2) * E * K := by
    calc
      _ ≤ (AQ / tau ^ 2) * E * K0 := by
        simpa [AQ, E, K0] using hQraw
      _ ≤ (AQ / tau ^ 2) * E * K := by gcongr
  have hQ1raw := growingThetaQSpatialFirstDerivativeBound_le_universal
    htau htau1
  have hQ1coef :
      2 * Real.pi ^ 2 / tau ^ 2 + 16 * Real.pi ^ 4 / tau ^ 3 ≤
        AQ1 / tau ^ 3 := by
    dsimp [AQ1]
    field_simp [ne_of_gt htau]
    nlinarith [sq_nonneg Real.pi]
  have hQ1 : growingThetaQSpatialFirstDerivativeBound tau ≤
      (AQ1 / tau ^ 3) * E * K := by
    calc
      _ ≤ (2 * Real.pi ^ 2 / tau ^ 2 +
            16 * Real.pi ^ 4 / tau ^ 3) * E * K0 := by
        simpa [E, K0] using hQ1raw
      _ ≤ (AQ1 / tau ^ 3) * E * K0 := by gcongr
      _ ≤ (AQ1 / tau ^ 3) * E * K := by gcongr
  have hQ2raw := growingThetaQSpatialSecondDerivativeBound_le_universal
    htau htau1
  have hQ2coef :
      8 * Real.pi ^ 4 / tau ^ 3 + 32 * Real.pi ^ 6 / tau ^ 4 ≤
        AQ2 / tau ^ 4 := by
    dsimp [AQ2]
    field_simp [ne_of_gt htau]
    nlinarith [pow_nonneg Real.pi_pos.le 4]
  have hQ2 : growingThetaQSpatialSecondDerivativeBound tau ≤
      (AQ2 / tau ^ 4) * E * K := by
    calc
      _ ≤ (8 * Real.pi ^ 4 / tau ^ 3 +
            32 * Real.pi ^ 6 / tau ^ 4) * E * K0 := by
        simpa [E, K0] using hQ2raw
      _ ≤ (AQ2 / tau ^ 4) * E * K0 := by gcongr
      _ ≤ (AQ2 / tau ^ 4) * E * K := by gcongr
  have hT1raw := growingThetaSpatialFirstDerivativeBound_le_universal
    htau htau1
  have hT1 : growingThetaSpatialFirstDerivativeBound tau ≤
      (AT1 / tau) * E * K := by
    calc
      _ ≤ (AT1 / tau) * E * K0 := by
        simpa [AT1, E, K0] using hT1raw
      _ ≤ (AT1 / tau) * E * K := by gcongr
  have hT2raw := growingThetaSpatialSecondDerivativeBound_le_universal
    htau htau1
  have hT2coef :
      (2 * Real.pi ^ 2 / tau) ^ 2 = AT2 / tau ^ 2 := by
    dsimp [AT2]
    field_simp [ne_of_gt htau]
    ring
  have hT2 : growingThetaSpatialSecondDerivativeBound tau ≤
      (AT2 / tau ^ 2) * E * K := by
    calc
      _ ≤ (2 * Real.pi ^ 2 / tau) ^ 2 * E * K0 := by
        simpa [E, K0] using hT2raw
      _ = (AT2 / tau ^ 2) * E * K0 := by rw [hT2coef]
      _ ≤ (AT2 / tau ^ 2) * E * K := by gcongr
  have hS0 : 0 ≤ growingThetaQSecondDerivativeBound tau :=
    growingThetaQSecondDerivativeBound_nonneg htau
  have hS10 : 0 ≤ growingThetaQSecondSpatialFirstDerivativeBound tau :=
    growingThetaQSecondSpatialFirstDerivativeBound_nonneg htau
  have hS20 : 0 ≤ growingThetaQSecondSpatialSecondDerivativeBound tau :=
    growingThetaQSecondSpatialSecondDerivativeBound_nonneg htau
  have hQ0 : 0 ≤ growingThetaQDerivativeBound tau :=
    growingThetaQDerivativeBound_nonneg tau
  have hQ10 : 0 ≤ growingThetaQSpatialFirstDerivativeBound tau :=
    growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hQ20 : 0 ≤ growingThetaQSpatialSecondDerivativeBound tau :=
    growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hT10 : 0 ≤ growingThetaSpatialFirstDerivativeBound tau :=
    growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hT20 : 0 ≤ growingThetaSpatialSecondDerivativeBound tau :=
    growingThetaSpatialSecondDerivativeBound_nonneg tau
  have hraw :
      growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau ≤
        3 * ((AS2 / tau ^ 6) * E * K) +
          18 * ((AS1 / tau ^ 5) * E * K) * ((AT1 / tau) * E * K) +
          9 * ((AS / tau ^ 4) * E * K) * ((AT2 / tau ^ 2) * E * K) +
          54 * ((AS / tau ^ 4) * E * K) * ((AT1 / tau) * E * K) ^ 2 +
          18 * ((AQ1 / tau ^ 3) * E * K) ^ 2 +
          18 * ((AQ / tau ^ 2) * E * K) * ((AQ2 / tau ^ 4) * E * K) +
          216 * ((AQ / tau ^ 2) * E * K) *
            ((AQ1 / tau ^ 3) * E * K) * ((AT1 / tau) * E * K) +
          54 * ((AQ / tau ^ 2) * E * K) ^ 2 *
            ((AT2 / tau ^ 2) * E * K) +
          486 * ((AQ / tau ^ 2) * E * K) ^ 2 *
            ((AT1 / tau) * E * K) ^ 2 := by
    unfold growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound
    gcongr
  let N : Real :=
    3 * AS2 * E * K + 18 * AS1 * AT1 * E ^ 2 * K ^ 2 +
      9 * AS * AT2 * E ^ 2 * K ^ 2 +
      54 * AS * AT1 ^ 2 * E ^ 3 * K ^ 3 +
      18 * AQ1 ^ 2 * E ^ 2 * K ^ 2 +
      18 * AQ * AQ2 * E ^ 2 * K ^ 2 +
      216 * AQ * AQ1 * AT1 * E ^ 3 * K ^ 3 +
      54 * AQ ^ 2 * AT2 * E ^ 3 * K ^ 3 +
      486 * AQ ^ 2 * AT1 ^ 2 * E ^ 4 * K ^ 4
  have hnormalize :
      3 * ((AS2 / tau ^ 6) * E * K) +
          18 * ((AS1 / tau ^ 5) * E * K) * ((AT1 / tau) * E * K) +
          9 * ((AS / tau ^ 4) * E * K) * ((AT2 / tau ^ 2) * E * K) +
          54 * ((AS / tau ^ 4) * E * K) * ((AT1 / tau) * E * K) ^ 2 +
          18 * ((AQ1 / tau ^ 3) * E * K) ^ 2 +
          18 * ((AQ / tau ^ 2) * E * K) * ((AQ2 / tau ^ 4) * E * K) +
          216 * ((AQ / tau ^ 2) * E * K) *
            ((AQ1 / tau ^ 3) * E * K) * ((AT1 / tau) * E * K) +
          54 * ((AQ / tau ^ 2) * E * K) ^ 2 *
            ((AT2 / tau ^ 2) * E * K) +
          486 * ((AQ / tau ^ 2) * E * K) ^ 2 *
            ((AT1 / tau) * E * K) ^ 2 = N / tau ^ 6 := by
    dsimp [N]
    field_simp [ne_of_gt htau]
  have hN : N ≤ growingThetaQSecondLogAbsorptionConstant * E := by
    have ht2a : 18 * AS1 * AT1 * E ^ 2 * K ^ 2 ≤
        18 * AS1 * AT1 * E * K ^ 2 := by gcongr
    have ht2b : 9 * AS * AT2 * E ^ 2 * K ^ 2 ≤
        9 * AS * AT2 * E * K ^ 2 := by gcongr
    have ht3a : 54 * AS * AT1 ^ 2 * E ^ 3 * K ^ 3 ≤
        54 * AS * AT1 ^ 2 * E * K ^ 3 := by gcongr
    have ht2c : 18 * AQ1 ^ 2 * E ^ 2 * K ^ 2 ≤
        18 * AQ1 ^ 2 * E * K ^ 2 := by gcongr
    have ht2d : 18 * AQ * AQ2 * E ^ 2 * K ^ 2 ≤
        18 * AQ * AQ2 * E * K ^ 2 := by gcongr
    have ht3b : 216 * AQ * AQ1 * AT1 * E ^ 3 * K ^ 3 ≤
        216 * AQ * AQ1 * AT1 * E * K ^ 3 := by gcongr
    have ht3c : 54 * AQ ^ 2 * AT2 * E ^ 3 * K ^ 3 ≤
        54 * AQ ^ 2 * AT2 * E * K ^ 3 := by gcongr
    have ht4 : 486 * AQ ^ 2 * AT1 ^ 2 * E ^ 4 * K ^ 4 ≤
        486 * AQ ^ 2 * AT1 ^ 2 * E * K ^ 4 := by gcongr
    have hC : growingThetaQSecondLogAbsorptionConstant =
        3 * AS2 * K + 18 * AS1 * AT1 * K ^ 2 +
          9 * AS * AT2 * K ^ 2 + 54 * AS * AT1 ^ 2 * K ^ 3 +
          18 * AQ1 ^ 2 * K ^ 2 + 18 * AQ * AQ2 * K ^ 2 +
          216 * AQ * AQ1 * AT1 * K ^ 3 +
          54 * AQ ^ 2 * AT2 * K ^ 3 +
          486 * AQ ^ 2 * AT1 ^ 2 * K ^ 4 := by
      rfl
    rw [hC]
    dsimp [N]
    linarith only [ht2a, ht2b, ht3a, ht2c, ht2d, ht3b, ht3c, ht4]
  calc
    _ ≤ 3 * ((AS2 / tau ^ 6) * E * K) +
          18 * ((AS1 / tau ^ 5) * E * K) * ((AT1 / tau) * E * K) +
          9 * ((AS / tau ^ 4) * E * K) * ((AT2 / tau ^ 2) * E * K) +
          54 * ((AS / tau ^ 4) * E * K) * ((AT1 / tau) * E * K) ^ 2 +
          18 * ((AQ1 / tau ^ 3) * E * K) ^ 2 +
          18 * ((AQ / tau ^ 2) * E * K) * ((AQ2 / tau ^ 4) * E * K) +
          216 * ((AQ / tau ^ 2) * E * K) *
            ((AQ1 / tau ^ 3) * E * K) * ((AT1 / tau) * E * K) +
          54 * ((AQ / tau ^ 2) * E * K) ^ 2 *
            ((AT2 / tau ^ 2) * E * K) +
          486 * ((AQ / tau ^ 2) * E * K) ^ 2 *
            ((AT1 / tau) * E * K) ^ 2 := hraw
    _ = N / tau ^ 6 := hnormalize
    _ ≤ (growingThetaQSecondLogAbsorptionConstant * E) / tau ^ 6 := by
      exact div_le_div_of_nonneg_right hN (pow_nonneg htau.le 6)
    _ = (growingThetaQSecondLogAbsorptionConstant / tau ^ 6) * E := by ring

lemma eventually_growingThetaQSecondLog_exponential_absorption_atTop :
    ∀ᶠ u : Real in Filter.atTop,
      growingThetaQSecondLogAbsorptionConstant * u ^ 3 *
          Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤ 1 := by
  let C : Real := growingThetaQSecondLogAbsorptionConstant
  let eps : Real := 1 / (1 + C)
  have hC : 0 ≤ C := growingThetaQSecondLogAbsorptionConstant_nonneg
  have hden : 0 < 1 + C := by linarith
  have heps : 0 < eps := by dsimp [eps]; positivity
  have ha : 0 < growingThetaQDerivativeDecayBase / 2 :=
    div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop ha (-3 : Real)
  have hbound := hsmall.bound heps
  filter_upwards [hbound, Filter.eventually_gt_atTop (0 : Real)] with u hu hu0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hu0 _),
    Real.rpow_neg_eq_inv_rpow,
    show (3 : Real) = (3 : Nat) by norm_num,
    Real.rpow_natCast] at hu
  have hmul := mul_le_mul_of_nonneg_left hu
    (mul_nonneg hC (pow_nonneg hu0.le 3))
  have huNe : u ≠ 0 := ne_of_gt hu0
  have hratio : C * eps ≤ 1 := by
    dsimp [eps]
    rw [show C * (1 / (1 + C)) = C / (1 + C) by ring]
    exact (div_le_one hden).2 (by linarith)
  dsimp [C] at hmul hratio ⊢
  calc
    growingThetaQSecondLogAbsorptionConstant * u ^ 3 *
        Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤
      growingThetaQSecondLogAbsorptionConstant * u ^ 3 *
        (eps * u⁻¹ ^ 3) := hmul
    _ = growingThetaQSecondLogAbsorptionConstant * eps := by
      field_simp [huNe]
    _ ≤ 1 := hratio

theorem exists_tau0_growingThetaNearestTailQSecondLogSpatialSecondDerivativeSmall :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau ≤
          1 / tau ^ 3 := by
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1
    eventually_growingThetaQSecondLog_exponential_absorption_atTop
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by dsimp [tau0]; positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htauNe : tau ≠ 0 := ne_of_gt htau
  have hinv : U ≤ tau⁻¹ :=
    le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  have habsorb := hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have hM :=
    growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound_le_exp
      htau (htauLe.trans htau01)
  calc
    growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau ≤
        (growingThetaQSecondLogAbsorptionConstant / tau ^ 6) *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) := hM
    _ = (growingThetaQSecondLogAbsorptionConstant * tau⁻¹ ^ 3 *
          Real.exp (-(growingThetaQDerivativeDecayBase / 2) * tau⁻¹)) *
            tau⁻¹ ^ 3 := by
      field_simp [htauNe]
    _ ≤ 1 * tau⁻¹ ^ 3 :=
      mul_le_mul_of_nonneg_right habsorb (pow_nonneg (inv_nonneg.mpr htau.le) 3)
    _ = 1 / tau ^ 3 := by
      field_simp [htauNe]

/-- The completed nearest-image `r = 2` case of NL0 (5.4). -/
theorem exists_tau0_norm_scaled_secondLogDeriv_growingThetaRatioQ_le_firstRegion :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (0 : Real) (1 / 4) →
        ‖(tau : Complex) ^ 2 *
            deriv (fun q : Complex =>
              logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
              (growingThetaParameter tau sigma)‖ ≤
          (2 * Real.pi ^ 2 + 1) * x ^ 2 / tau := by
  obtain ⟨tau0, htau0, htau01, hsmall⟩ :=
    exists_tau0_growingThetaNearestTailQSecondLogSpatialSecondDerivativeSmall
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have hraw := norm_scaled_secondLogDeriv_growingThetaRatioQ_le_firstRegion_raw
    htau (htauLe.trans htau01) hsector hx
  have hM := hsmall tau htau htauLe
  calc
    _ ≤ (2 * Real.pi ^ 2 / tau +
        tau ^ 2 *
          growingThetaNearestTailQSecondLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := hraw
    _ ≤ (2 * Real.pi ^ 2 / tau + tau ^ 2 * (1 / tau ^ 3)) *
          x ^ 2 := by
      gcongr
    _ = (2 * Real.pi ^ 2 + 1) * x ^ 2 / tau := by
      field_simp [ne_of_gt htau]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaQSecondDerivativeTwoImage.lean <==
import EuclideanBallsFormalization.GrowingThetaQSecondDerivative

namespace EuclideanBallsFormalization

open scoped BigOperators Topology
open Filter

noncomputable section

/-!
The two-image `r = 2` part of NL0 (5.4).

This file continues the Audit-A-passed decomposition (5.6).  It differentiates
the retained image and the locally uniformly convergent two-image tail one more
time in the genuinely complex variable `q`, then differentiates the exact
logarithmic-derivative identity.  No new mathematical route is introduced.
-/

/-- A twice differentiated summand of the two-image tail. -/
def growingThetaTwoImageTailQSecondDerivativeTerm
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  if ell = 0 ∨ ell = 1 then 0 else
    growingThetaQSecondDerivativeCoefficient q x ell *
      growingThetaNormalizedDualImageQ q x ell

/-- The termwise second complex `q` derivative of the two-image tail. -/
def growingThetaTwoImageTailQSecondDerivative
    (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int, growingThetaTwoImageTailQSecondDerivativeTerm q x ell

lemma hasDerivAt_growingThetaTwoImageTailQDerivativeTerm_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaTwoImageTailQDerivativeTerm w x ell)
      (growingThetaTwoImageTailQSecondDerivativeTerm q x ell) q := by
  by_cases h01 : ell = 0 ∨ ell = 1
  · simpa [growingThetaTwoImageTailQDerivativeTerm,
      growingThetaTwoImageTailQSecondDerivativeTerm, h01] using
      (hasDerivAt_const q (0 : Complex))
  · have hB := hasDerivAt_growingThetaQDerivativeCoefficient_q hq x ell
    have hI := hasDerivAt_growingThetaNormalizedDualImageQ hq x ell
    have h := hB.mul hI
    simp only [growingThetaTwoImageTailQDerivativeTerm, h01, if_false,
      growingThetaTwoImageTailQSecondDerivativeTerm,
      growingThetaQSecondDerivativeCoefficient]
    exact h.congr_deriv (by ring)

lemma norm_growingThetaQDerivativeCoefficientQDerivative_le_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    ‖growingThetaQDerivativeCoefficientQDerivative w x ell‖ ≤
      (64 * Real.pi ^ 2 / tau ^ 3) *
        (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤ ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have hreLower : tau / 2 ≤ w.re := by
    have := neg_lt_of_abs_lt hreDiff
    linarith
  have hreNonneg : 0 ≤ w.re := hreLower.trans' (by positivity)
  have hnormLower : tau / 2 ≤ ‖w‖ := by
    calc
      tau / 2 ≤ w.re := hreLower
      _ = |w.re| := (abs_of_nonneg hreNonneg).symm
      _ ≤ ‖w‖ := Complex.abs_re_le_norm w
  have hdenLower : (tau / 2) ^ 3 ≤ ‖w‖ ^ 3 :=
    pow_le_pow_left₀ (by positivity) hnormLower 3
  have hgap :=
    abs_growingThetaNearestImageGap_le_four_twoImageIndex_sq hx0 hx1 h01
  have hgapCast :
      ‖(((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)‖ =
        |growingThetaNearestImageGap x ell| := by
    have heq :
        ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
          ((growingThetaNearestImageGap x ell : Real) : Complex) := by
      unfold growingThetaNearestImageGap
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
  rw [growingThetaQDerivativeCoefficientQDerivative, norm_div, norm_neg,
    norm_mul, norm_mul, norm_pow, hgapCast]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos,
    norm_pow]
  rw [show ‖(2 : Complex)‖ = (2 : Real) by norm_num]
  calc
    2 * Real.pi ^ 2 * |growingThetaNearestImageGap x ell| / ‖w‖ ^ 3 ≤
        (2 * Real.pi ^ 2 *
          (4 * (Int.natAbs
            (growingThetaTwoImageTailIndex ell) : Real) ^ 2)) /
          (tau / 2) ^ 3 := by
      exact div_le_div₀ (by positivity)
        (mul_le_mul_of_nonneg_left hgap (by positivity))
        (by positivity) hdenLower
    _ = (64 * Real.pi ^ 2 / tau ^ 3) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 := by
      field_simp [ne_of_gt htau]
      ring

lemma norm_growingThetaQSecondDerivativeCoefficient_le_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    ‖growingThetaQSecondDerivativeCoefficient w x ell‖ ≤
      (64 * Real.pi ^ 2 / tau ^ 3) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 +
        (256 * Real.pi ^ 4 / tau ^ 4) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 4 := by
  have hBq :=
    norm_growingThetaQDerivativeCoefficientQDerivative_le_twoImage_on_ball
      htau hx0 hx1 hw h01
  have hB := norm_growingThetaQDerivativeCoefficient_le_twoImage_on_ball
    htau hx0 hx1 hw h01
  have hB2 : ‖growingThetaQDerivativeCoefficient w x ell‖ ^ 2 ≤
      ((16 * Real.pi ^ 2 / tau ^ 2) *
        (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2) ^ 2 :=
    pow_le_pow_left₀ (norm_nonneg _) hB 2
  unfold growingThetaQSecondDerivativeCoefficient
  calc
    ‖growingThetaQDerivativeCoefficientQDerivative w x ell +
        growingThetaQDerivativeCoefficient w x ell ^ 2‖ ≤
      ‖growingThetaQDerivativeCoefficientQDerivative w x ell‖ +
        ‖growingThetaQDerivativeCoefficient w x ell ^ 2‖ :=
      norm_add_le _ _
    _ = ‖growingThetaQDerivativeCoefficientQDerivative w x ell‖ +
        ‖growingThetaQDerivativeCoefficient w x ell‖ ^ 2 := by
      rw [norm_pow]
    _ ≤ (64 * Real.pi ^ 2 / tau ^ 3) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 +
        ((16 * Real.pi ^ 2 / tau ^ 2) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2) ^ 2 :=
      add_le_add hBq hB2
    _ = _ := by ring

def growingThetaTwoImageTailQSecondValueMajorant
    (tau : Real) (ell : Int) : Real :=
  Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
    (growingThetaQSecondUniversalMomentWeight ell +
      growingThetaQSecondUniversalMomentWeight (ell - 1))

def growingThetaTwoImageTailQSecondDerivativeMajorant
    (tau : Real) (ell : Int) : Real :=
  (64 * Real.pi ^ 2 / tau ^ 3 + 256 * Real.pi ^ 4 / tau ^ 4) *
    growingThetaTwoImageTailQSecondValueMajorant tau ell

lemma summable_growingThetaQSecondUniversalMomentWeight_sub_one :
    Summable (fun ell : Int =>
      growingThetaQSecondUniversalMomentWeight (ell - 1)) := by
  change Summable (growingThetaQSecondUniversalMomentWeight ∘
    fun ell : Int => ell + (-1))
  simpa only [Equiv.coe_addRight] using
    ((Equiv.addRight (-1 : Int)).summable_iff.mpr
      summable_growingThetaQSecondUniversalMomentWeight)

lemma summable_growingThetaTwoImageTailQSecondValueMajorant
    (tau : Real) :
    Summable (growingThetaTwoImageTailQSecondValueMajorant tau) := by
  exact (summable_growingThetaQSecondUniversalMomentWeight.add
    summable_growingThetaQSecondUniversalMomentWeight_sub_one).mul_left
      (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))))

lemma summable_growingThetaTwoImageTailQSecondDerivativeMajorant
    (tau : Real) :
    Summable (growingThetaTwoImageTailQSecondDerivativeMajorant tau) := by
  exact (summable_growingThetaTwoImageTailQSecondValueMajorant tau).mul_left
    (64 * Real.pi ^ 2 / tau ^ 3 + 256 * Real.pi ^ 4 / tau ^ 4)

lemma growingThetaQSecondUniversalMomentWeight_nonneg (ell : Int) :
    0 ≤ growingThetaQSecondUniversalMomentWeight ell := by
  unfold growingThetaQSecondUniversalMomentWeight
  positivity

lemma growingThetaQSecondUniversalMomentWeight_twoImageIndex_le
    (ell : Int) :
    growingThetaQSecondUniversalMomentWeight
        (growingThetaTwoImageTailIndex ell) ≤
      growingThetaQSecondUniversalMomentWeight ell +
        growingThetaQSecondUniversalMomentWeight (ell - 1) := by
  unfold growingThetaTwoImageTailIndex
  split_ifs with hell
  · exact le_add_of_nonneg_right
      (growingThetaQSecondUniversalMomentWeight_nonneg (ell - 1))
  · exact le_add_of_nonneg_left
      (growingThetaQSecondUniversalMomentWeight_nonneg ell)

lemma norm_growingThetaTwoImageTailQSecondDerivativeTerm_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaTwoImageTailQSecondDerivativeTerm w x ell‖ ≤
      growingThetaTwoImageTailQSecondDerivativeMajorant tau ell := by
  by_cases h01 : ell = 0 ∨ ell = 1
  · rw [growingThetaTwoImageTailQSecondDerivativeTerm, if_pos h01,
      norm_zero]
    unfold growingThetaTwoImageTailQSecondDerivativeMajorant
      growingThetaTwoImageTailQSecondValueMajorant
    exact mul_nonneg (add_nonneg (by positivity) (by positivity))
      (mul_nonneg (Real.exp_nonneg _)
        (add_nonneg
          (growingThetaQSecondUniversalMomentWeight_nonneg ell)
          (growingThetaQSecondUniversalMomentWeight_nonneg (ell - 1))))
  · rw [growingThetaTwoImageTailQSecondDerivativeTerm, if_neg h01,
      norm_mul]
    let j : Int := growingThetaTwoImageTailIndex ell
    let n : Real := (Int.natAbs j : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6
    let A : Real := 64 * Real.pi ^ 2 / tau ^ 3
    let B : Real := 256 * Real.pi ^ 4 / tau ^ 4
    let E : Real := Real.exp
      (-(growingThetaQDerivativeDecayBase / (2 * tau)))
    have hj : j ≠ 0 := growingThetaTwoImageTailIndex_ne_zero h01
    have hn1 : 1 ≤ n := by
      dsimp [n, j]
      exact_mod_cast (Int.natAbs_pos.mpr hj)
    have hn0 : 0 ≤ n := zero_le_one.trans hn1
    have hn2P : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6]
    have hn4P : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3,
        pow_nonneg hn0 5, pow_nonneg hn0 6]
    have hcoeff :=
      norm_growingThetaQSecondDerivativeCoefficient_le_twoImage_on_ball
        htau hx0 hx1 hw h01
    have himage := norm_growingThetaTwoImageTailNormalizedImageQ_le_on_ball
      htau hsector hx0 hx1 hw ell
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 growingThetaQDerivativeDecayBase_le_twoImage hj
    have hA : 0 ≤ A := by dsimp [A]; positivity
    have hB : 0 ≤ B := by dsimp [B]; positivity
    have hE : 0 ≤ E := by dsimp [E]; positivity
    have hpoly : A * n ^ 2 + B * n ^ 4 ≤ (A + B) * P := by
      nlinarith
    have hweight : P * Real.exp
          (-(growingThetaQDerivativeDecayBase / 2) * n) =
        growingThetaQSecondUniversalMomentWeight j := by
      dsimp [P, n, growingThetaQSecondUniversalMomentWeight]
    unfold growingThetaTwoImageTailQSecondDerivativeMajorant
      growingThetaTwoImageTailQSecondValueMajorant
    change ‖growingThetaQSecondDerivativeCoefficient w x ell‖ *
        ‖growingThetaNormalizedDualImageQ w x ell‖ ≤ _
    calc
      _ ≤ (A * n ^ 2 + B * n ^ 4) *
          Real.exp (-(growingThetaTwoImageQDerivativeDecayBase / tau) * n) :=
        mul_le_mul hcoeff himage (norm_nonneg _) (by positivity)
      _ ≤ (A + B) * P *
          (E * Real.exp
            (-(growingThetaQDerivativeDecayBase / 2) * n)) := by
        exact mul_le_mul hpoly hsplit (by positivity) (by positivity)
      _ = (A + B) * E *
          growingThetaQSecondUniversalMomentWeight j := by
        rw [← hweight]
        ring
      _ ≤ (A + B) * E *
          (growingThetaQSecondUniversalMomentWeight ell +
            growingThetaQSecondUniversalMomentWeight (ell - 1)) := by
        exact mul_le_mul_of_nonneg_left
          (growingThetaQSecondUniversalMomentWeight_twoImageIndex_le ell)
          (mul_nonneg (add_nonneg hA hB) hE)
      _ = _ := by
        dsimp [A, B, E]
        ring

theorem hasDerivAt_growingThetaTwoImageTailQDerivative
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    HasDerivAt (fun q : Complex => growingThetaTwoImageTailQDerivative q x)
      (growingThetaTwoImageTailQSecondDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaTwoImageTailQSecondDerivativeMajorant tau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun w : Complex =>
        growingThetaTwoImageTailQDerivativeTerm w x ell)
        (growingThetaTwoImageTailQSecondDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaTwoImageTailQDerivativeTerm_q
      (Complex.ne_zero_of_re_pos (re_pos_of_mem_growingThetaBall htau hq))
        x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaTwoImageTailQSecondDerivativeTerm q x ell‖ ≤
        growingThetaTwoImageTailQSecondDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaTwoImageTailQSecondDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable (growingThetaTwoImageTailQDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaTwoImageTailQDerivativeMajorant tau)
    intro ell
    exact norm_growingThetaTwoImageTailQDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hq0U
  simpa [growingThetaTwoImageTailQDerivative,
    growingThetaTwoImageTailQSecondDerivative, q0] using hder

lemma tsum_growingThetaQSecondUniversalMomentWeight_sub_one :
    ∑' ell : Int, growingThetaQSecondUniversalMomentWeight (ell - 1) =
      growingThetaQSecondUniversalMomentConstant := by
  unfold growingThetaQSecondUniversalMomentConstant
  simpa only [Equiv.coe_addRight, sub_eq_add_neg] using
    ((Equiv.addRight (-1 : Int)).tsum_eq
      growingThetaQSecondUniversalMomentWeight)

lemma tsum_growingThetaTwoImageTailQSecondValueMajorant
    (tau : Real) :
    ∑' ell : Int, growingThetaTwoImageTailQSecondValueMajorant tau ell =
      2 * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
        growingThetaQSecondUniversalMomentConstant := by
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hs0 := summable_growingThetaQSecondUniversalMomentWeight
  have hs1 := summable_growingThetaQSecondUniversalMomentWeight_sub_one
  unfold growingThetaTwoImageTailQSecondValueMajorant
  rw [(hs0.add hs1).tsum_mul_left, hs0.tsum_add hs1,
    tsum_growingThetaQSecondUniversalMomentWeight_sub_one]
  unfold growingThetaQSecondUniversalMomentConstant
  ring

lemma tsum_growingThetaTwoImageTailQSecondDerivativeMajorant
    (tau : Real) :
    ∑' ell : Int, growingThetaTwoImageTailQSecondDerivativeMajorant tau ell =
      2 * (64 * Real.pi ^ 2 / tau ^ 3 +
          256 * Real.pi ^ 4 / tau ^ 4) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQSecondUniversalMomentConstant := by
  unfold growingThetaTwoImageTailQSecondDerivativeMajorant
  rw [(summable_growingThetaTwoImageTailQSecondValueMajorant tau).tsum_mul_left,
    tsum_growingThetaTwoImageTailQSecondValueMajorant tau]
  ring

lemma norm_growingThetaTwoImageTailQSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖growingThetaTwoImageTailQSecondDerivative
        (growingThetaParameter tau sigma) x‖ ≤
      2 * (64 * Real.pi ^ 2 / tau ^ 3 +
          256 * Real.pi ^ 4 / tau ^ 4) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQSecondUniversalMomentConstant := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hs : Summable (growingThetaTwoImageTailQSecondDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaTwoImageTailQSecondDerivativeMajorant tau)
    intro ell
    exact norm_growingThetaTwoImageTailQSecondDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2
        (Metric.mem_ball_self (div_pos htau (by norm_num))) ell
  unfold growingThetaTwoImageTailQSecondDerivative
  calc
    ‖∑' ell : Int,
        growingThetaTwoImageTailQSecondDerivativeTerm q0 x ell‖ ≤
      ∑' ell : Int,
        ‖growingThetaTwoImageTailQSecondDerivativeTerm q0 x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int,
        growingThetaTwoImageTailQSecondDerivativeMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaTwoImageTailQSecondDerivativeTerm_le_on_ball
          htau htau1 hsector (by linarith [hx.1]) hx.2
            (Metric.mem_ball_self (div_pos htau (by norm_num))))
        (summable_growingThetaTwoImageTailQSecondDerivativeMajorant tau)
    _ = _ := tsum_growingThetaTwoImageTailQSecondDerivativeMajorant tau

/-- The twice differentiated retained image. -/
def growingThetaTwoImageLeadingQSecondDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaQSecondDerivativeCoefficient q x 1 *
    growingThetaTwoImageLeadingQ q x

lemma hasDerivAt_growingThetaTwoImageLeadingQDerivative
    {q : Complex} (hq : q ≠ 0) (x : Real) :
    HasDerivAt (fun w : Complex =>
      growingThetaQDerivativeCoefficient w x 1 *
        growingThetaTwoImageLeadingQ w x)
      (growingThetaTwoImageLeadingQSecondDerivative q x) q := by
  have hB := hasDerivAt_growingThetaQDerivativeCoefficient_q hq x 1
  have hI := hasDerivAt_growingThetaTwoImageLeadingQ hq x
  have h := hB.mul hI
  exact h.congr_deriv (by
    dsimp [growingThetaTwoImageLeadingQSecondDerivative,
      growingThetaQSecondDerivativeCoefficient]
    ring)

/-- Uniform bound for the twice differentiated retained image in the
two-image region. -/
lemma norm_scaled_growingThetaTwoImageLeadingQSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖(tau : Complex) ^ 2 *
        growingThetaTwoImageLeadingQSecondDerivative
          (growingThetaParameter tau sigma) x‖ ≤ 35 / 4 := by
  let q : Complex := growingThetaParameter tau sigma
  let delta : Real := 1 - 2 * x
  let y : Real := Real.pi ^ 2 * delta / tau
  let B : Complex := growingThetaQDerivativeCoefficient q x 1
  let Bq : Complex := growingThetaQDerivativeCoefficientQDerivative q x 1
  let L : Complex := growingThetaTwoImageLeadingQ q x
  have hdelta0 : 0 ≤ delta := by dsimp [delta]; linarith [hx.2]
  have hy0 : 0 ≤ y := by dsimp [y]; positivity
  have hqpos : 0 < ‖q‖ :=
    norm_pos_iff.mpr (growingThetaParameter_ne_zero htau)
  have hq : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq2 : tau ^ 2 ≤ ‖q‖ ^ 2 :=
    pow_le_pow_left₀ htau.le hq 2
  have hq3 : tau ^ 3 ≤ ‖q‖ ^ 3 :=
    pow_le_pow_left₀ htau.le hq 3
  have hgapCast :
      ‖(((1 : Int) : Complex) - (x : Complex)) ^ 2 -
          (x : Complex) ^ 2‖ = delta := by
    have heq :
        (((1 : Int) : Complex) - (x : Complex)) ^ 2 -
            (x : Complex) ^ 2 = (delta : Complex) := by
      dsimp [delta]
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hdelta0]
  have hBscale : tau * ‖B‖ ≤ y := by
    dsimp [B]
    rw [growingThetaQDerivativeCoefficient, norm_div, norm_mul,
      norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    dsimp [y]
    calc
      tau * (Real.pi ^ 2 * delta / ‖q‖ ^ 2) ≤
          tau * (Real.pi ^ 2 * delta / tau ^ 2) := by
        gcongr
      _ = Real.pi ^ 2 * delta / tau := by
        field_simp [ne_of_gt htau]
  have hBqscale : tau ^ 2 * ‖Bq‖ ≤ 2 * y := by
    dsimp [Bq]
    rw [growingThetaQDerivativeCoefficientQDerivative, norm_div, norm_neg,
      norm_mul, norm_mul, norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    rw [show ‖(2 : Complex)‖ = (2 : Real) by norm_num]
    dsimp [y]
    calc
      tau ^ 2 * (2 * Real.pi ^ 2 * delta / ‖q‖ ^ 3) ≤
          tau ^ 2 * (2 * Real.pi ^ 2 * delta / tau ^ 3) := by
        gcongr
      _ = 2 * (Real.pi ^ 2 * delta / tau) := by
        field_simp [ne_of_gt htau]
  have hBsqscale : tau ^ 2 * ‖B ^ 2‖ ≤ y ^ 2 := by
    rw [norm_pow]
    have hsquare := pow_le_pow_left₀
      (mul_nonneg htau.le (norm_nonneg B)) hBscale 2
    calc
      tau ^ 2 * ‖B‖ ^ 2 = (tau * ‖B‖) ^ 2 := by ring
      _ ≤ y ^ 2 := hsquare
  have hinv := four_div_five_mul_tau_le_growingThetaParameter_inv_re
    htau hsector
  have hlead : ‖L‖ ≤ Real.exp (-(4 / 5) * y) := by
    dsimp [L, growingThetaTwoImageLeadingQ]
    rw [norm_growingThetaNormalizedDualImageQ_eq]
    have hgap : growingThetaNearestImageGap x 1 = delta := by
      dsimp [growingThetaNearestImageGap, delta]
      norm_num
      ring
    rw [hgap]
    apply Real.exp_le_exp.mpr
    have hprod := mul_le_mul_of_nonneg_left hinv hdelta0
    have hscaled := mul_le_mul_of_nonneg_left hprod (sq_nonneg Real.pi)
    have hneg := neg_le_neg hscaled
    dsimp [y, q]
    calc
      -Real.pi ^ 2 * delta *
          (growingThetaParameter tau sigma)⁻¹.re =
        -(Real.pi ^ 2 *
          (delta * (growingThetaParameter tau sigma)⁻¹.re)) := by ring
      _ ≤ -(Real.pi ^ 2 * (delta * (4 / (5 * tau)))) := hneg
      _ = -(4 / 5) * (Real.pi ^ 2 * delta / tau) := by ring
  have hyexp1 : y * Real.exp (-(4 / 5) * y) ≤ 5 / 4 := by
    let a : Real := (4 / 5) * y
    have ha0 : 0 ≤ a := by dsimp [a]; positivity
    have haexp : a ≤ Real.exp a := by
      exact (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp a)
    have hmul := mul_le_mul_of_nonneg_left haexp (Real.exp_nonneg (-a))
    have hprod : Real.exp (-a) * Real.exp a = 1 := by
      rw [← Real.exp_add]
      simp
    have ha : a * Real.exp (-a) ≤ 1 := by
      calc
        a * Real.exp (-a) ≤ Real.exp a * Real.exp (-a) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    calc
      y * Real.exp (-(4 / 5) * y) =
          (5 / 4) * (a * Real.exp (-a)) := by
        dsimp [a]
        ring_nf
      _ ≤ (5 / 4) * 1 := by gcongr
      _ = 5 / 4 := by ring
  have hyexp2 : y ^ 2 * Real.exp (-(4 / 5) * y) ≤ 25 / 4 := by
    let b : Real := (2 / 5) * y
    have hb0 : 0 ≤ b := by dsimp [b]; positivity
    have hbexp : b ≤ Real.exp b := by
      exact (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp b)
    have hmul := mul_le_mul_of_nonneg_left hbexp (Real.exp_nonneg (-b))
    have hprod : Real.exp (-b) * Real.exp b = 1 := by
      rw [← Real.exp_add]
      simp
    have hb : b * Real.exp (-b) ≤ 1 := by
      calc
        b * Real.exp (-b) ≤ Real.exp b * Real.exp (-b) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    have hbnonneg : 0 ≤ b * Real.exp (-b) :=
      mul_nonneg hb0 (Real.exp_nonneg _)
    have hbsq : (b * Real.exp (-b)) ^ 2 ≤ 1 := by nlinarith
    have hexp : Real.exp (-(4 / 5) * y) = Real.exp (-b) ^ 2 := by
      rw [pow_two, ← Real.exp_add]
      congr 1
      dsimp [b]
      ring
    rw [hexp]
    calc
      y ^ 2 * Real.exp (-b) ^ 2 =
          (25 / 4) * (b * Real.exp (-b)) ^ 2 := by
        dsimp [b]
        ring
      _ ≤ (25 / 4) * 1 := by gcongr
      _ = 25 / 4 := by ring
  have hcoeffScale :
      tau ^ 2 * ‖growingThetaQSecondDerivativeCoefficient q x 1‖ ≤
        2 * y + y ^ 2 := by
    unfold growingThetaQSecondDerivativeCoefficient
    calc
      tau ^ 2 * ‖Bq + B ^ 2‖ ≤
          tau ^ 2 * (‖Bq‖ + ‖B ^ 2‖) := by
        gcongr
        exact norm_add_le _ _
      _ = tau ^ 2 * ‖Bq‖ + tau ^ 2 * ‖B ^ 2‖ := by ring
      _ ≤ 2 * y + y ^ 2 := add_le_add hBqscale hBsqscale
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  dsimp [growingThetaTwoImageLeadingQSecondDerivative]
  rw [norm_mul]
  calc
    tau ^ 2 *
        (‖growingThetaQSecondDerivativeCoefficient q x 1‖ * ‖L‖) ≤
      (tau ^ 2 * ‖growingThetaQSecondDerivativeCoefficient q x 1‖) *
        Real.exp (-(4 / 5) * y) := by
      rw [mul_assoc]
      gcongr
    _ ≤ (2 * y + y ^ 2) * Real.exp (-(4 / 5) * y) := by
      gcongr
    _ = 2 * (y * Real.exp (-(4 / 5) * y)) +
        y ^ 2 * Real.exp (-(4 / 5) * y) := by ring
    _ ≤ 2 * (5 / 4) + 25 / 4 := by gcongr
    _ = 35 / 4 := by norm_num

/-- First derivative of the two-image tail at every point of the fixed
complex neighborhood. -/
theorem hasDerivAt_growingThetaTwoImageTailQ_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex => growingThetaTwoImageTailQ q x)
      (growingThetaTwoImageTailQDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaTwoImageTailQDerivativeMajorant tau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun z : Complex =>
        growingThetaTwoImageTailQTerm z x ell)
        (growingThetaTwoImageTailQDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaTwoImageTailQTerm
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaTwoImageTailQDerivativeTerm q x ell‖ ≤
        growingThetaTwoImageTailQDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaTwoImageTailQDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable (growingThetaTwoImageTailQTerm q0 x) :=
    summable_growingThetaTwoImageTailQ
      (by simpa [q0, growingThetaParameter_re] using htau) x
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hw
  simpa [growingThetaTwoImageTailQ,
    growingThetaTwoImageTailQDerivative, q0, U] using hder

/-- Second derivative of the two-image tail at every point of the same
complex neighborhood. -/
theorem hasDerivAt_growingThetaTwoImageTailQDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex => growingThetaTwoImageTailQDerivative q x)
      (growingThetaTwoImageTailQSecondDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaTwoImageTailQSecondDerivativeMajorant tau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun z : Complex =>
        growingThetaTwoImageTailQDerivativeTerm z x ell)
        (growingThetaTwoImageTailQSecondDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaTwoImageTailQDerivativeTerm_q
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaTwoImageTailQSecondDerivativeTerm q x ell‖ ≤
        growingThetaTwoImageTailQSecondDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaTwoImageTailQSecondDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable (growingThetaTwoImageTailQDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaTwoImageTailQDerivativeMajorant tau)
    intro ell
    exact norm_growingThetaTwoImageTailQDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hw
  simpa [growingThetaTwoImageTailQDerivative,
    growingThetaTwoImageTailQSecondDerivative, q0, U] using hder

/-- The second derivative of the complete two-image factor. -/
def growingThetaTwoImageFactorQSecondDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaTwoImageLeadingQSecondDerivative q x +
    growingThetaTwoImageTailQSecondDerivative q x

theorem hasDerivAt_growingThetaTwoImageFactorQ_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex => growingThetaTwoImageFactorQ q x)
      (growingThetaTwoImageFactorQDerivative w x) w := by
  have hlead := hasDerivAt_growingThetaTwoImageLeadingQ
    (Complex.ne_zero_of_re_pos
      (re_pos_of_mem_growingThetaBall htau hw)) x
  have htail := hasDerivAt_growingThetaTwoImageTailQ_on_ball
    htau htau1 hsector hx hw
  have hsum := hlead.add htail
  have hadd := hsum.const_add 1
  simpa [growingThetaTwoImageFactorQ,
    growingThetaTwoImageFactorQDerivative, add_assoc] using hadd

theorem hasDerivAt_growingThetaTwoImageFactorQDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex => growingThetaTwoImageFactorQDerivative q x)
      (growingThetaTwoImageFactorQSecondDerivative w x) w := by
  have hlead := hasDerivAt_growingThetaTwoImageLeadingQDerivative
    (Complex.ne_zero_of_re_pos
      (re_pos_of_mem_growingThetaBall htau hw)) x
  have htail := hasDerivAt_growingThetaTwoImageTailQDerivative_on_ball
    htau htau1 hsector hx hw
  have hsum := hlead.add htail
  change HasDerivAt (fun q : Complex =>
      growingThetaQDerivativeCoefficient q x 1 *
          growingThetaTwoImageLeadingQ q x +
        growingThetaTwoImageTailQDerivative q x)
    (growingThetaTwoImageLeadingQSecondDerivative w x +
      growingThetaTwoImageTailQSecondDerivative w x) w at hsum
  exact hsum

lemma growingThetaTwoImageFactorQ_ne_zero_of_re_pos
    {q : Complex} (hq : 0 < q.re) (x : Real) :
    growingThetaTwoImageFactorQ q x ≠ 0 := by
  rw [growingThetaTwoImageFactorQ_eq_one_add_nearestTail hq]
  exact one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hq x

/-- First derivative of the full ratio throughout the two-image
neighborhood. -/
theorem hasDerivAt_growingThetaRatioQ_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex => growingThetaRatioQ q x)
      (growingThetaRatioQTwoImageDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hA := hasDerivAt_growingThetaDualImageQ_zero
    (Complex.ne_zero_of_re_pos hwre) x
  have hF := hasDerivAt_growingThetaTwoImageFactorQ_on_ball
    htau htau1 hsector hx hw
  have hT0 := hasDerivAt_growingThetaNearestTailQ_on_ball
    htau hsector (x := 0) (by norm_num) hw
  have hF0 := hT0.const_add 1
  have hden : 1 + growingThetaNearestTailQ w 0 ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hwre 0
  have hraw := (hA.mul hF).div hF0 hden
  have hderiv :
      ((growingThetaNearestDualImageQDerivative w x *
            growingThetaTwoImageFactorQ w x +
          growingThetaDualImageQ w x 0 *
            growingThetaTwoImageFactorQDerivative w x) *
          (1 + growingThetaNearestTailQ w 0) -
        (growingThetaDualImageQ w x 0 *
            growingThetaTwoImageFactorQ w x) *
          growingThetaNearestTailQDerivative w 0) /
          (1 + growingThetaNearestTailQ w 0) ^ 2 =
        growingThetaRatioQTwoImageDerivative w x := by
    rfl
  have hraw' := hraw.congr_deriv hderiv
  have hUnhds : U ∈ 𝓝 w := Metric.isOpen_ball.mem_nhds hw
  have heq :
      (fun q : Complex =>
        growingThetaDualImageQ q x 0 *
            growingThetaTwoImageFactorQ q x /
          (1 + growingThetaNearestTailQ q 0)) =ᶠ[𝓝 w]
      (fun q : Complex => growingThetaRatioQ q x) := by
    filter_upwards [hUnhds] with z hz
    have hzre : 0 < z.re := re_pos_of_mem_growingThetaBall htau hz
    rw [growingThetaTwoImageFactorQ_eq_one_add_nearestTail hzre]
    exact (growingThetaRatioQ_eq_nearestFactors hzre x).symm
  exact hraw'.congr_of_eventuallyEq heq.symm

/-- The two-image logarithmic derivative identity throughout the fixed
complex neighborhood. -/
theorem logDeriv_growingThetaRatioQ_eq_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    logDeriv (fun q : Complex => growingThetaRatioQ q x) w =
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / w ^ 2 +
        growingThetaTwoImageFactorQDerivative w x /
          growingThetaTwoImageFactorQ w x -
        growingThetaNearestTailQLogDerivative w 0 := by
  let A : Complex := growingThetaDualImageQ w x 0
  let F : Complex := growingThetaTwoImageFactorQ w x
  let F0 : Complex := 1 + growingThetaNearestTailQ w 0
  let Q : Complex := growingThetaTwoImageFactorQDerivative w x
  let Q0 : Complex := growingThetaNearestTailQDerivative w 0
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hder := hasDerivAt_growingThetaRatioQ_twoImage_on_ball
    htau htau1 hsector hx hw
  have hA : A ≠ 0 := by
    dsimp [A, growingThetaDualImageQ]
    exact Complex.exp_ne_zero _
  have hF : F ≠ 0 := by
    dsimp [F]
    exact growingThetaTwoImageFactorQ_ne_zero_of_re_pos hwre x
  have hF0 : F0 ≠ 0 := by
    dsimp [F0]
    exact one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hwre 0
  have hratio : growingThetaRatioQ w x = A * F / F0 := by
    rw [growingThetaRatioQ_eq_nearestFactors hwre,
      ← growingThetaTwoImageFactorQ_eq_one_add_nearestTail hwre]
  have habstract :
      growingThetaRatioQTwoImageDerivative w x / (A * F / F0) =
        growingThetaNearestDualImageQDerivative w x / A +
          Q / F - Q0 / F0 := by
    change
      ((((growingThetaNearestDualImageQDerivative w x * F + A * Q) * F0 -
          (A * F) * Q0) / F0 ^ 2) / (A * F / F0)) =
        growingThetaNearestDualImageQDerivative w x / A +
          Q / F - Q0 / F0
    field_simp [hA, hF, hF0]
  have hlead :
      growingThetaNearestDualImageQDerivative w x / A =
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / w ^ 2 := by
    change
      (((Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / w ^ 2 * A) / A) =
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / w ^ 2
    field_simp [hA]
  rw [logDeriv_apply, hder.deriv, hratio, habstract, hlead]
  rfl

/-- The second logarithmic derivative of the complete two-image factor. -/
def growingThetaTwoImageFactorQSecondLogDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaTwoImageFactorQSecondDerivative q x /
      growingThetaTwoImageFactorQ q x -
    growingThetaTwoImageFactorQDerivative q x ^ 2 /
      growingThetaTwoImageFactorQ q x ^ 2

theorem hasDerivAt_growingThetaTwoImageFactorQLogDerivative
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    HasDerivAt (fun q : Complex =>
      growingThetaTwoImageFactorQDerivative q x /
        growingThetaTwoImageFactorQ q x)
      (growingThetaTwoImageFactorQSecondLogDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hq0U : q0 ∈ Metric.ball q0 (tau / 8) :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hQ := hasDerivAt_growingThetaTwoImageFactorQDerivative_on_ball
    htau htau1 hsector hx hq0U
  have hF := hasDerivAt_growingThetaTwoImageFactorQ_on_ball
    htau htau1 hsector hx hq0U
  have hq0re : 0 < q0.re := by
    simpa [q0, growingThetaParameter_re] using htau
  have hFne := growingThetaTwoImageFactorQ_ne_zero_of_re_pos hq0re x
  have h := hQ.div hF hFne
  exact h.congr_deriv (by
    dsimp [growingThetaTwoImageFactorQSecondLogDerivative, q0]
    field_simp [hFne])

/-- Explicit second logarithmic derivative of the normalized theta ratio in
the two-image region. -/
def growingThetaRatioQSecondLogDerivativeTwoImage
    (q : Complex) (x : Real) : Complex :=
  growingThetaNearestGaussianSecondLogDerivative q x +
    growingThetaTwoImageFactorQSecondLogDerivative q x -
    growingThetaNearestTailQSecondLogDerivative q 0

/-- Semantic bridge for the actual derivative of mathlib's `logDeriv` in the
two-image region. -/
theorem hasDerivAt_logDeriv_growingThetaRatioQ_twoImage
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    HasDerivAt (fun q : Complex =>
      logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
      (growingThetaRatioQSecondLogDerivativeTwoImage
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hlead := hasDerivAt_growingThetaNearestGaussianLogDerivative
    (q := q0) (by
      simpa [q0] using
        (growingThetaParameter_ne_zero (sigma := sigma) htau)) x
  have hF := hasDerivAt_growingThetaTwoImageFactorQLogDerivative
    htau htau1 hsector hx
  have hH0 := hasDerivAt_growingThetaNearestTailQLogDerivative_q
    htau htau1 hsector (x := 0) (by constructor <;> norm_num)
  have hrep := (hlead.add hF).sub hH0
  change HasDerivAt (fun q : Complex =>
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
        growingThetaTwoImageFactorQDerivative q x /
          growingThetaTwoImageFactorQ q x -
        growingThetaNearestTailQLogDerivative q 0)
      (growingThetaNearestGaussianSecondLogDerivative q0 x +
        growingThetaTwoImageFactorQSecondLogDerivative q0 x -
        growingThetaNearestTailQSecondLogDerivative q0 0) q0 at hrep
  have hball : U ∈ 𝓝 q0 :=
    Metric.ball_mem_nhds q0 (div_pos htau (by norm_num))
  have heq :
      (fun q : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) q) =ᶠ[𝓝 q0]
      (fun q : Complex =>
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
          growingThetaTwoImageFactorQDerivative q x /
            growingThetaTwoImageFactorQ q x -
          growingThetaNearestTailQLogDerivative q 0) := by
    filter_upwards [hball] with q hq
    exact logDeriv_growingThetaRatioQ_eq_twoImage_on_ball
      htau htau1 hsector hx hq
  have hrep' : HasDerivAt (fun q : Complex =>
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
        growingThetaTwoImageFactorQDerivative q x /
          growingThetaTwoImageFactorQ q x -
        growingThetaNearestTailQLogDerivative q 0)
      (growingThetaRatioQSecondLogDerivativeTwoImage q0 x) q0 := by
    simpa [growingThetaRatioQSecondLogDerivativeTwoImage] using hrep
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_logDeriv_growingThetaRatioQ_eq_twoImage
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    deriv (fun q : Complex =>
      logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
      (growingThetaParameter tau sigma) =
    growingThetaRatioQSecondLogDerivativeTwoImage
      (growingThetaParameter tau sigma) x :=
  (hasDerivAt_logDeriv_growingThetaRatioQ_twoImage
    htau htau1 hsector hx).deriv

def growingThetaTwoImageQSecondAbsorptionConstant : Real :=
  let K := growingThetaQSecondCombinedMomentConstant
  let K2 := growingThetaQSecondUniversalMomentConstant
  1 + 3 * (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) * K +
    (128 * Real.pi ^ 2 + 512 * Real.pi ^ 4) * K2

lemma growingThetaTwoImageQSecondAbsorptionConstant_pos :
    0 < growingThetaTwoImageQSecondAbsorptionConstant := by
  unfold growingThetaTwoImageQSecondAbsorptionConstant
  have hK := growingThetaQSecondCombinedMomentConstant_nonneg
  have hK2 := growingThetaQSecondUniversalMomentConstant_nonneg
  positivity

lemma growingThetaTwoImageQSecond_nearest_coefficient_le_absorption :
    3 * (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) *
        growingThetaQSecondCombinedMomentConstant ≤
      growingThetaTwoImageQSecondAbsorptionConstant := by
  unfold growingThetaTwoImageQSecondAbsorptionConstant
  have hK2 := growingThetaQSecondUniversalMomentConstant_nonneg
  have htail : 0 ≤ (128 * Real.pi ^ 2 + 512 * Real.pi ^ 4) *
      growingThetaQSecondUniversalMomentConstant := by positivity
  linarith

lemma growingThetaTwoImageQSecond_tail_coefficient_le_absorption :
    (128 * Real.pi ^ 2 + 512 * Real.pi ^ 4) *
        growingThetaQSecondUniversalMomentConstant ≤
      growingThetaTwoImageQSecondAbsorptionConstant := by
  unfold growingThetaTwoImageQSecondAbsorptionConstant
  have hK := growingThetaQSecondCombinedMomentConstant_nonneg
  have hnear : 0 ≤ 3 * (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) *
      growingThetaQSecondCombinedMomentConstant := by positivity
  linarith

lemma eventually_growingThetaTwoImageQSecond_absorption_atTop :
    ∀ᶠ u : Real in Filter.atTop,
      growingThetaTwoImageQSecondAbsorptionConstant * u ^ 2 *
          Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤ 1 := by
  let C : Real := growingThetaTwoImageQSecondAbsorptionConstant
  let eps : Real := C⁻¹
  have hC : 0 < C := growingThetaTwoImageQSecondAbsorptionConstant_pos
  have heps : 0 < eps := by dsimp [eps]; positivity
  have ha : 0 < growingThetaQDerivativeDecayBase / 2 :=
    div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop ha (-2 : Real)
  have hbound := hsmall.bound heps
  filter_upwards [hbound, Filter.eventually_gt_atTop (0 : Real)] with u hu hu0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hu0 _),
    Real.rpow_neg_eq_inv_rpow, Real.rpow_two] at hu
  have hmul := mul_le_mul_of_nonneg_left hu
    (mul_nonneg hC.le (sq_nonneg u))
  have huNe : u ≠ 0 := ne_of_gt hu0
  dsimp [C, eps] at hmul ⊢
  calc
    growingThetaTwoImageQSecondAbsorptionConstant * u ^ 2 *
        Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤
      growingThetaTwoImageQSecondAbsorptionConstant * u ^ 2 *
        (growingThetaTwoImageQSecondAbsorptionConstant⁻¹ * u⁻¹ ^ 2) :=
      hmul
    _ = 1 := by
      field_simp [huNe,
        ne_of_gt growingThetaTwoImageQSecondAbsorptionConstant_pos]

theorem exists_tau0_growingThetaTwoImageQSecond_absorption :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        growingThetaTwoImageQSecondAbsorptionConstant * tau⁻¹ ^ 2 *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) ≤ 1 := by
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1
    eventually_growingThetaTwoImageQSecond_absorption_atTop
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by dsimp [tau0]; positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have hinv : U ≤ tau⁻¹ :=
    le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  have h := hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have hexp :
      -(growingThetaQDerivativeDecayBase / (2 * tau)) =
        -(growingThetaQDerivativeDecayBase / 2) * tau⁻¹ := by
    field_simp [ne_of_gt htau]
  rw [hexp]
  exact h

theorem exists_tau0_growingThetaTwoImageQ_second_small_bounds :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        tau ^ 2 *
            (2 * (64 * Real.pi ^ 2 / tau ^ 3 +
                256 * Real.pi ^ 4 / tau ^ 4) *
              Real.exp
                (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
              growingThetaQSecondUniversalMomentConstant) ≤ 1 ∧
        3 * tau ^ 2 * growingThetaQSecondDerivativeBound tau ≤ 1 := by
  obtain ⟨tau0, htau0, htau01, hmaster⟩ :=
    exists_tau0_growingThetaTwoImageQSecond_absorption
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hu1 : 1 ≤ tau⁻¹ := (one_le_inv₀ htau).2 htau1
  have hu0 : 0 ≤ tau⁻¹ := zero_le_one.trans hu1
  have hpow : tau⁻¹ ≤ tau⁻¹ ^ 2 := by nlinarith
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hE : 0 ≤ E := by dsimp [E]; positivity
  have hK2 : 0 ≤ growingThetaQSecondUniversalMomentConstant :=
    growingThetaQSecondUniversalMomentConstant_nonneg
  have hM := hmaster tau htau htauLe
  have htailCoef :=
    growingThetaTwoImageQSecond_tail_coefficient_le_absorption
  have htailDom :
      ((128 * Real.pi ^ 2) *
            growingThetaQSecondUniversalMomentConstant * tau⁻¹ +
          (512 * Real.pi ^ 4) *
            growingThetaQSecondUniversalMomentConstant * tau⁻¹ ^ 2) * E ≤
        growingThetaTwoImageQSecondAbsorptionConstant * tau⁻¹ ^ 2 * E := by
    have hleft :
        (128 * Real.pi ^ 2) *
              growingThetaQSecondUniversalMomentConstant * tau⁻¹ +
            (512 * Real.pi ^ 4) *
              growingThetaQSecondUniversalMomentConstant * tau⁻¹ ^ 2 ≤
          growingThetaTwoImageQSecondAbsorptionConstant * tau⁻¹ ^ 2 := by
      calc
        _ ≤ (128 * Real.pi ^ 2) *
                growingThetaQSecondUniversalMomentConstant * tau⁻¹ ^ 2 +
              (512 * Real.pi ^ 4) *
                growingThetaQSecondUniversalMomentConstant * tau⁻¹ ^ 2 := by
          exact add_le_add
            (mul_le_mul_of_nonneg_left hpow (by positivity)) le_rfl
        _ = ((128 * Real.pi ^ 2) *
                growingThetaQSecondUniversalMomentConstant +
              (512 * Real.pi ^ 4) *
                growingThetaQSecondUniversalMomentConstant) * tau⁻¹ ^ 2 := by
          ring
        _ = ((128 * Real.pi ^ 2 + 512 * Real.pi ^ 4) *
              growingThetaQSecondUniversalMomentConstant) * tau⁻¹ ^ 2 := by
          ring
        _ ≤ growingThetaTwoImageQSecondAbsorptionConstant * tau⁻¹ ^ 2 := by
          gcongr
    exact mul_le_mul_of_nonneg_right hleft hE
  have htail :
      tau ^ 2 *
          (2 * (64 * Real.pi ^ 2 / tau ^ 3 +
              256 * Real.pi ^ 4 / tau ^ 4) * E *
            growingThetaQSecondUniversalMomentConstant) ≤ 1 := by
    calc
      _ = ((128 * Real.pi ^ 2) *
              growingThetaQSecondUniversalMomentConstant * tau⁻¹ +
            (512 * Real.pi ^ 4) *
              growingThetaQSecondUniversalMomentConstant * tau⁻¹ ^ 2) * E := by
        field_simp [ne_of_gt htau]
        ring
      _ ≤ _ := htailDom
      _ ≤ 1 := hM
  have hQ2 := growingThetaQSecondDerivativeBound_le_universal htau htau1
  have hnearCoef :=
    growingThetaTwoImageQSecond_nearest_coefficient_le_absorption
  have hnear : 3 * tau ^ 2 * growingThetaQSecondDerivativeBound tau ≤ 1 := by
    calc
      _ ≤ 3 * tau ^ 2 *
          (((32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) / tau ^ 4) * E *
            growingThetaQSecondCombinedMomentConstant) := by
        gcongr
      _ = (3 * (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) *
            growingThetaQSecondCombinedMomentConstant) * tau⁻¹ ^ 2 * E := by
        field_simp [ne_of_gt htau]
      _ ≤ growingThetaTwoImageQSecondAbsorptionConstant * tau⁻¹ ^ 2 * E := by
        gcongr
      _ ≤ 1 := hM
  exact ⟨by simpa [E] using htail, hnear⟩

/-- The completed two-image `r = 2` case of NL0 (5.4). -/
theorem exists_tau0_norm_scaled_secondLogDeriv_growingThetaRatioQ_le_twoImage :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (1 / 4 : Real) (1 / 2) →
        ‖(tau : Complex) ^ 2 *
            deriv (fun q : Complex =>
              logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
              (growingThetaParameter tau sigma)‖ ≤
          (2 * Real.pi ^ 2 + 13568) * x ^ 2 / tau := by
  obtain ⟨tauFirst, htauFirst0, htauFirst1, hfirst⟩ :=
    exists_tau0_growingThetaTwoImageQ_small_bounds
  obtain ⟨tauSecond, htauSecond0, htauSecond1, hsecond⟩ :=
    exists_tau0_growingThetaTwoImageQ_second_small_bounds
  let tau0 : Real := min tauFirst tauSecond
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min htauFirst0 htauSecond0
  have htau01 : tau0 ≤ 1 :=
    (min_le_left tauFirst tauSecond).trans htauFirst1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have htauFirst : tau ≤ tauFirst :=
    htauLe.trans (min_le_left tauFirst tauSecond)
  have htauSecond : tau ≤ tauSecond :=
    htauLe.trans (min_le_right tauFirst tauSecond)
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  obtain ⟨hvalueSmall, hderivSmall, hdenSmall⟩ :=
    hfirst tau htau htauFirst
  obtain ⟨htailSecondSmall, hnearSecondSmall⟩ :=
    hsecond tau htau htauSecond
  let q : Complex := growingThetaParameter tau sigma
  let F : Complex := growingThetaTwoImageFactorQ q x
  let Fp : Complex := growingThetaTwoImageFactorQDerivative q x
  let Fpp : Complex := growingThetaTwoImageFactorQSecondDerivative q x
  let F0 : Complex := 1 + growingThetaNearestTailQ q 0
  let Q0 : Complex := growingThetaNearestTailQDerivative q 0
  let S0 : Complex := growingThetaNearestTailQSecondDerivative q 0
  have htailRaw := norm_growingThetaTwoImageTailQ_le
    htau htau1 hsector hx
  have htail : ‖growingThetaTwoImageTailQ q x‖ ≤ 1 / 12 :=
    htailRaw.trans hvalueSmall
  have hF : 1 / 12 ≤ ‖F‖ := by
    exact one_twelfth_le_norm_growingThetaTwoImageFactorQ
      htau hsector hx htail
  have hFpos : 0 < ‖F‖ :=
    (by norm_num : (0 : Real) < 1 / 12).trans_le hF
  have hleadDer := norm_scaled_growingThetaTwoImageLeadingQDerivative_le
    htau hsector hx
  have htailDerRaw := norm_growingThetaTwoImageTailQDerivative_le
    htau htau1 hsector hx
  have htailDer :
      ‖(tau : Complex) * growingThetaTwoImageTailQDerivative q x‖ ≤ 1 := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailDerRaw htau.le).trans hderivSmall
  have hFp : ‖(tau : Complex) * Fp‖ ≤ 9 / 4 := by
    have hsplit :
        (tau : Complex) * Fp =
          (tau : Complex) *
              (growingThetaQDerivativeCoefficient q x 1 *
                growingThetaTwoImageLeadingQ q x) +
            (tau : Complex) * growingThetaTwoImageTailQDerivative q x := by
      dsimp [Fp, growingThetaTwoImageFactorQDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) *
            (growingThetaQDerivativeCoefficient q x 1 *
              growingThetaTwoImageLeadingQ q x)‖ +
          ‖(tau : Complex) * growingThetaTwoImageTailQDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 5 / 4 + 1 := add_le_add hleadDer htailDer
      _ = 9 / 4 := by norm_num
  have hFactorFirst : ‖(tau : Complex) * (Fp / F)‖ ≤ 27 := by
    have heq : ‖(tau : Complex) * (Fp / F)‖ =
        ‖(tau : Complex) * Fp‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) * Fp‖ / ‖F‖ ≤ (9 / 4) / (1 / 12) :=
        div_le_div₀ (by norm_num) hFp (by norm_num) hF
      _ = 27 := by norm_num
  have hleadSecond :=
    norm_scaled_growingThetaTwoImageLeadingQSecondDerivative_le
      htau hsector hx
  have htailSecondRaw := norm_growingThetaTwoImageTailQSecondDerivative_le
    htau htau1 hsector hx
  have htailSecond :
      ‖(tau : Complex) ^ 2 *
        growingThetaTwoImageTailQSecondDerivative q x‖ ≤ 1 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailSecondRaw (sq_nonneg tau)).trans
      htailSecondSmall
  have hFpp : ‖(tau : Complex) ^ 2 * Fpp‖ ≤ 39 / 4 := by
    have hsplit :
        (tau : Complex) ^ 2 * Fpp =
          (tau : Complex) ^ 2 *
              growingThetaTwoImageLeadingQSecondDerivative q x +
            (tau : Complex) ^ 2 *
              growingThetaTwoImageTailQSecondDerivative q x := by
      dsimp [Fpp, growingThetaTwoImageFactorQSecondDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 2 *
              growingThetaTwoImageLeadingQSecondDerivative q x‖ +
            ‖(tau : Complex) ^ 2 *
              growingThetaTwoImageTailQSecondDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 35 / 4 + 1 := add_le_add hleadSecond htailSecond
      _ = 39 / 4 := by norm_num
  have hFactorSecondLinear :
      ‖(tau : Complex) ^ 2 * (Fpp / F)‖ ≤ 117 := by
    have heq : ‖(tau : Complex) ^ 2 * (Fpp / F)‖ =
        ‖(tau : Complex) ^ 2 * Fpp‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) ^ 2 * Fpp‖ / ‖F‖ ≤
          (39 / 4) / (1 / 12) :=
        div_le_div₀ (by norm_num) hFpp (by norm_num) hF
      _ = 117 := by norm_num
  have hFactorSecondSquare :
      ‖(tau : Complex) ^ 2 * (Fp ^ 2 / F ^ 2)‖ ≤ 729 := by
    have heq :
        (tau : Complex) ^ 2 * (Fp ^ 2 / F ^ 2) =
          ((tau : Complex) * (Fp / F)) ^ 2 := by ring
    rw [heq, norm_pow]
    calc
      ‖(tau : Complex) * (Fp / F)‖ ^ 2 ≤ 27 ^ 2 :=
        pow_le_pow_left₀ (norm_nonneg _) hFactorFirst 2
      _ = 729 := by norm_num
  have hFactorSecond :
      ‖(tau : Complex) ^ 2 *
        growingThetaTwoImageFactorQSecondLogDerivative q x‖ ≤ 846 := by
    have hsplit :
        (tau : Complex) ^ 2 *
            growingThetaTwoImageFactorQSecondLogDerivative q x =
          (tau : Complex) ^ 2 * (Fpp / F) -
            (tau : Complex) ^ 2 * (Fp ^ 2 / F ^ 2) := by
      dsimp [growingThetaTwoImageFactorQSecondLogDerivative, Fpp, Fp, F]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 2 * (Fpp / F)‖ +
            ‖(tau : Complex) ^ 2 * (Fp ^ 2 / F ^ 2)‖ :=
        norm_sub_le _ _
      _ ≤ 117 + 729 :=
        add_le_add hFactorSecondLinear hFactorSecondSquare
      _ = 846 := by norm_num
  have hF0 : 1 / 3 ≤ ‖F0‖ := by
    dsimp [F0, q]
    rw [growingThetaNearestTailQ_eq_parameter]
    exact one_third_le_norm_growingThetaNearestFactor
      htau htau1 hsector (by constructor <;> norm_num)
  have hF0pos : 0 < ‖F0‖ :=
    (by norm_num : (0 : Real) < 1 / 3).trans_le hF0
  have hQ0 : ‖Q0‖ ≤ growingThetaQDerivativeBound tau := by
    dsimp [Q0, q]
    exact norm_growingThetaNearestTailQDerivative_le
      htau hsector (by norm_num)
  have hBQ0 : 0 ≤ growingThetaQDerivativeBound tau :=
    growingThetaQDerivativeBound_nonneg tau
  have hDenFirst : ‖(tau : Complex) * (Q0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau * (‖Q0‖ / ‖F0‖) ≤
          tau * (growingThetaQDerivativeBound tau / (1 / 3)) := by
        gcongr
      _ = 3 * tau * growingThetaQDerivativeBound tau := by ring
      _ ≤ 1 := hdenSmall
  have hS0 : ‖S0‖ ≤ growingThetaQSecondDerivativeBound tau := by
    dsimp [S0, q]
    exact norm_growingThetaNearestTailQSecondDerivative_le
      htau hsector (by norm_num)
  have hBS0 : 0 ≤ growingThetaQSecondDerivativeBound tau :=
    growingThetaQSecondDerivativeBound_nonneg htau
  have hDenSecondLinear :
      ‖(tau : Complex) ^ 2 * (S0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau ^ 2 * (‖S0‖ / ‖F0‖) ≤
          tau ^ 2 * (growingThetaQSecondDerivativeBound tau / (1 / 3)) := by
        gcongr
      _ = 3 * tau ^ 2 * growingThetaQSecondDerivativeBound tau := by ring
      _ ≤ 1 := hnearSecondSmall
  have hDenSecondSquare :
      ‖(tau : Complex) ^ 2 * (Q0 ^ 2 / F0 ^ 2)‖ ≤ 1 := by
    have heq :
        (tau : Complex) ^ 2 * (Q0 ^ 2 / F0 ^ 2) =
          ((tau : Complex) * (Q0 / F0)) ^ 2 := by ring
    rw [heq, norm_pow]
    calc
      ‖(tau : Complex) * (Q0 / F0)‖ ^ 2 ≤ 1 ^ 2 :=
        pow_le_pow_left₀ (norm_nonneg _) hDenFirst 2
      _ = 1 := by norm_num
  have hDenSecond :
      ‖(tau : Complex) ^ 2 *
        growingThetaNearestTailQSecondLogDerivative q 0‖ ≤ 2 := by
    have hsplit :
        (tau : Complex) ^ 2 *
            growingThetaNearestTailQSecondLogDerivative q 0 =
          (tau : Complex) ^ 2 * (S0 / F0) -
            (tau : Complex) ^ 2 * (Q0 ^ 2 / F0 ^ 2) := by
      dsimp [growingThetaNearestTailQSecondLogDerivative, S0, Q0, F0]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 2 * (S0 / F0)‖ +
            ‖(tau : Complex) ^ 2 * (Q0 ^ 2 / F0 ^ 2)‖ :=
        norm_sub_le _ _
      _ ≤ 1 + 1 := add_le_add hDenSecondLinear hDenSecondSquare
      _ = 2 := by norm_num
  have hqge : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq3 : tau ^ 3 ≤ ‖q‖ ^ 3 :=
    pow_le_pow_left₀ htau.le hqge 3
  have hx0 : 0 ≤ x := by linarith [hx.1]
  have hLead :
      ‖(tau : Complex) ^ 2 *
        growingThetaNearestGaussianSecondLogDerivative q x‖ ≤
        (2 * Real.pi ^ 2 / tau) * x ^ 2 := by
    rw [growingThetaNearestGaussianSecondLogDerivative, norm_mul, norm_div,
      norm_neg, norm_mul, norm_mul, norm_pow, norm_pow, norm_pow, norm_pow]
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau,
      abs_of_pos Real.pi_pos, abs_of_nonneg hx0]
    rw [show ‖(2 : Complex)‖ = (2 : Real) by norm_num]
    calc
      tau ^ 2 * (2 * Real.pi ^ 2 * x ^ 2 / ‖q‖ ^ 3) =
          tau ^ 2 * (2 * Real.pi ^ 2 * x ^ 2) / ‖q‖ ^ 3 := by ring
      _ ≤ (tau ^ 2 * (2 * Real.pi ^ 2 * x ^ 2)) / tau ^ 3 :=
        div_le_div₀ (by positivity) le_rfl (pow_pos htau 3) hq3
      _ = (2 * Real.pi ^ 2 / tau) * x ^ 2 := by
        field_simp [ne_of_gt htau]
  rw [deriv_logDeriv_growingThetaRatioQ_eq_twoImage
    htau htau1 hsector hx]
  change ‖(tau : Complex) ^ 2 *
      (growingThetaNearestGaussianSecondLogDerivative q x +
        growingThetaTwoImageFactorQSecondLogDerivative q x -
        growingThetaNearestTailQSecondLogDerivative q 0)‖ ≤ _
  have hsplit :
      (tau : Complex) ^ 2 *
          (growingThetaNearestGaussianSecondLogDerivative q x +
            growingThetaTwoImageFactorQSecondLogDerivative q x -
            growingThetaNearestTailQSecondLogDerivative q 0) =
        (tau : Complex) ^ 2 *
            growingThetaNearestGaussianSecondLogDerivative q x +
          (tau : Complex) ^ 2 *
            growingThetaTwoImageFactorQSecondLogDerivative q x -
          (tau : Complex) ^ 2 *
            growingThetaNearestTailQSecondLogDerivative q 0 := by ring
  rw [hsplit]
  have hraw :
      ‖(tau : Complex) ^ 2 *
            growingThetaNearestGaussianSecondLogDerivative q x +
          (tau : Complex) ^ 2 *
            growingThetaTwoImageFactorQSecondLogDerivative q x -
          (tau : Complex) ^ 2 *
            growingThetaNearestTailQSecondLogDerivative q 0‖ ≤
        (2 * Real.pi ^ 2 / tau) * x ^ 2 + 848 := by
    calc
      _ ≤ ‖(tau : Complex) ^ 2 *
              growingThetaNearestGaussianSecondLogDerivative q x‖ +
            ‖(tau : Complex) ^ 2 *
              growingThetaTwoImageFactorQSecondLogDerivative q x‖ +
            ‖(tau : Complex) ^ 2 *
              growingThetaNearestTailQSecondLogDerivative q 0‖ := by
        exact (norm_sub_le _ _).trans
          (add_le_add (norm_add_le _ _) le_rfl)
      _ ≤ (2 * Real.pi ^ 2 / tau) * x ^ 2 + 846 + 2 :=
        add_le_add (add_le_add hLead hFactorSecond) hDenSecond
      _ = (2 * Real.pi ^ 2 / tau) * x ^ 2 + 848 := by ring
  refine hraw.trans ?_
  have hxSq : (1 / 16 : Real) ≤ x ^ 2 := by
    nlinarith only [hx.1, sq_nonneg (x - 1 / 4)]
  have hxRatio : (1 / 16 : Real) ≤ x ^ 2 / tau := by
    rw [le_div_iff₀ htau]
    nlinarith only [htau1, hxSq]
  have h848 : (848 : Real) ≤ 13568 * (x ^ 2 / tau) := by
    calc
      (848 : Real) = 13568 * (1 / 16 : Real) := by norm_num
      _ ≤ 13568 * (x ^ 2 / tau) := by gcongr
  calc
    (2 * Real.pi ^ 2 / tau) * x ^ 2 + 848 =
        2 * Real.pi ^ 2 * (x ^ 2 / tau) + 848 := by ring
    _ ≤ 2 * Real.pi ^ 2 * (x ^ 2 / tau) +
        13568 * (x ^ 2 / tau) := add_le_add le_rfl h848
    _ = (2 * Real.pi ^ 2 + 13568) * x ^ 2 / tau := by ring

/-- The full all-real `r = 2` case of NL0 (5.4), with
`growingThetaTorusDistance x = dist(x, Z)`. -/
theorem exists_tau0_norm_scaled_secondLogDeriv_growingThetaRatioQ_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 →
        ‖(tau : Complex) ^ 2 *
            deriv (fun q : Complex =>
              logDeriv (fun w : Complex => growingThetaRatioQ w x) q)
              (growingThetaParameter tau sigma)‖ ≤
          (2 * Real.pi ^ 2 + 13568) *
            growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tauNear, htauNear0, htauNear1, hnear⟩ :=
    exists_tau0_norm_scaled_secondLogDeriv_growingThetaRatioQ_le_firstRegion
  obtain ⟨tauTwo, htauTwo0, htauTwo1, htwo⟩ :=
    exists_tau0_norm_scaled_secondLogDeriv_growingThetaRatioQ_le_twoImage
  let tau0 : Real := min tauNear tauTwo
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min htauNear0 htauTwo0
  have htau01 : tau0 ≤ 1 :=
    (min_le_left tauNear tauTwo).trans htauNear1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector
  let r : Real := growingThetaTorusDistance x
  have hr := growingThetaTorusDistance_mem_Icc x
  have htauNear : tau ≤ tauNear :=
    htauLe.trans (min_le_left tauNear tauTwo)
  have htauTwo : tau ≤ tauTwo :=
    htauLe.trans (min_le_right tauNear tauTwo)
  have hfun :
      (fun q : Complex => growingThetaRatioQ q x) =
        (fun q : Complex => growingThetaRatioQ q r) := by
    funext q
    exact growingThetaRatioQ_eq_torusDistance q x
  rw [hfun]
  by_cases hquarter : r ≤ 1 / 4
  · have h := hnear htau htauNear hsector ⟨hr.1, hquarter⟩
    calc
      _ ≤ (2 * Real.pi ^ 2 + 1) * r ^ 2 / tau := h
      _ ≤ (2 * Real.pi ^ 2 + 13568) * r ^ 2 / tau := by
        have hr2 : 0 ≤ r ^ 2 := sq_nonneg r
        gcongr
        norm_num
  · exact htwo htau htauTwo hsector ⟨by linarith, hr.2⟩

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaQThirdDerivative.lean <==
import EuclideanBallsFormalization.GrowingThetaQSecondDerivativeTwoImage

namespace EuclideanBallsFormalization

open scoped BigOperators Topology
open Filter

noncomputable section

/-!
The `r = 3` complex-`q` derivative in NL0 (5.4), beginning with the
nearest-image region.

The mathematical source is unchanged: this is the next fixed-order instance
of the termwise differentiation and logarithmic quotient argument in
(5.5a).  The positive scale `tau` remains fixed while the genuinely complex
variable `q` is differentiated.
-/

/-- The second complex `q` derivative of the coefficient produced by the
first derivative of a normalized Poisson image. -/
def growingThetaQDerivativeCoefficientQSecondDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  6 * (Real.pi ^ 2 : Complex) *
      (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2) /
    q ^ 4

lemma hasDerivAt_growingThetaQDerivativeCoefficientQDerivative_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaQDerivativeCoefficientQDerivative w x ell)
      (growingThetaQDerivativeCoefficientQSecondDerivative q x ell) q := by
  let A : Complex := -(2 * (Real.pi ^ 2 : Complex) *
    (((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2))
  have h := (hasDerivAt_const q A).div ((hasDerivAt_id q).pow 3)
    (pow_ne_zero 3 hq)
  change HasDerivAt (fun w : Complex => A / w ^ 3)
    (growingThetaQDerivativeCoefficientQSecondDerivative q x ell) q
  exact h.congr_deriv (by
    dsimp [A, growingThetaQDerivativeCoefficientQSecondDerivative]
    field_simp [hq]
    ring)

/-- The complex `q` derivative of the coefficient multiplying a normalized
image after two `q` derivatives. -/
def growingThetaQSecondDerivativeCoefficientQDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  growingThetaQDerivativeCoefficientQSecondDerivative q x ell +
    2 * growingThetaQDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficientQDerivative q x ell

lemma hasDerivAt_growingThetaQSecondDerivativeCoefficient_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaQSecondDerivativeCoefficient w x ell)
      (growingThetaQSecondDerivativeCoefficientQDerivative q x ell) q := by
  have hBqq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQDerivative_q hq x ell
  have hB := hasDerivAt_growingThetaQDerivativeCoefficient_q hq x ell
  have h := hBqq.add (hB.pow 2)
  exact h.congr_deriv (by
    unfold growingThetaQSecondDerivativeCoefficientQDerivative
    ring_nf)

/-- The coefficient multiplying a normalized image after three complex
`q` derivatives. -/
def growingThetaQThirdDerivativeCoefficient
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  growingThetaQDerivativeCoefficientQSecondDerivative q x ell +
    3 * growingThetaQDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficientQDerivative q x ell +
    growingThetaQDerivativeCoefficient q x ell ^ 3

/-- A summand of the three-times differentiated nearest-image tail. -/
def growingThetaNearestTailQThirdDerivativeTerm
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    growingThetaQThirdDerivativeCoefficient q x ell *
      growingThetaNormalizedDualImageQ q x ell

/-- The termwise third complex `q` derivative of the nearest-image tail. -/
def growingThetaNearestTailQThirdDerivative
    (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int, growingThetaNearestTailQThirdDerivativeTerm q x ell

lemma hasDerivAt_growingThetaNearestTailQSecondDerivativeTerm_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaNearestTailQSecondDerivativeTerm w x ell)
      (growingThetaNearestTailQThirdDerivativeTerm q x ell) q := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQSecondDerivativeTerm,
      growingThetaNearestTailQThirdDerivativeTerm] using
      (hasDerivAt_const q (0 : Complex))
  · have hC := hasDerivAt_growingThetaQSecondDerivativeCoefficient_q
      hq x ell
    have hI := hasDerivAt_growingThetaNormalizedDualImageQ hq x ell
    have h := hC.mul hI
    simp only [growingThetaNearestTailQSecondDerivativeTerm, hell, if_false,
      growingThetaNearestTailQThirdDerivativeTerm]
    exact h.congr_deriv (by
      unfold growingThetaQSecondDerivativeCoefficientQDerivative
        growingThetaQSecondDerivativeCoefficient
        growingThetaQThirdDerivativeCoefficient
      ring)

lemma norm_growingThetaQDerivativeCoefficientQSecondDerivative_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQDerivativeCoefficientQSecondDerivative w x ell‖ ≤
      (192 * Real.pi ^ 2 / tau ^ 4) *
        (Int.natAbs ell : Real) ^ 2 := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm
      (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤
        ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have hreLower : tau / 2 ≤ w.re := by
    have := neg_lt_of_abs_lt hreDiff
    linarith
  have hreNonneg : 0 ≤ w.re := hreLower.trans' (by positivity)
  have hnormLower : tau / 2 ≤ ‖w‖ := by
    calc
      tau / 2 ≤ w.re := hreLower
      _ = |w.re| := (abs_of_nonneg hreNonneg).symm
      _ ≤ ‖w‖ := Complex.abs_re_le_norm w
  have hdenLower : (tau / 2) ^ 4 ≤ ‖w‖ ^ 4 :=
    pow_le_pow_left₀ (by positivity) hnormLower 4
  have hgap := abs_growingThetaNearestImageGap_le hx hell
  have hgapCast :
      ‖(((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)‖ =
        |growingThetaNearestImageGap x ell| := by
    have heq :
        ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
          ((growingThetaNearestImageGap x ell : Real) : Complex) := by
      unfold growingThetaNearestImageGap
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
  rw [growingThetaQDerivativeCoefficientQSecondDerivative, norm_div,
    norm_mul, norm_mul, norm_pow, hgapCast]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos,
    norm_pow]
  rw [show ‖(6 : Complex)‖ = (6 : Real) by norm_num]
  calc
    6 * Real.pi ^ 2 * |growingThetaNearestImageGap x ell| / ‖w‖ ^ 4 ≤
        (6 * Real.pi ^ 2 *
          (2 * (Int.natAbs ell : Real) ^ 2)) / (tau / 2) ^ 4 := by
      exact div_le_div₀ (by positivity)
        (mul_le_mul_of_nonneg_left hgap (by positivity))
        (by positivity) hdenLower
    _ = (192 * Real.pi ^ 2 / tau ^ 4) *
        (Int.natAbs ell : Real) ^ 2 := by
      field_simp [ne_of_gt htau]
      ring

lemma norm_growingThetaQThirdDerivativeCoefficient_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQThirdDerivativeCoefficient w x ell‖ ≤
      (192 * Real.pi ^ 2 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 2 +
        (768 * Real.pi ^ 4 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 4 +
        (512 * Real.pi ^ 6 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 6 := by
  let n : Real := (Int.natAbs ell : Real)
  have hBqq :=
    norm_growingThetaQDerivativeCoefficientQSecondDerivative_le_on_ball
      htau hx hw hell
  have hBq := norm_growingThetaQDerivativeCoefficientQDerivative_le_on_ball
    htau hx hw hell
  have hB := norm_growingThetaQDerivativeCoefficient_le_on_ball
    htau hsector hx hw hell
  have hBBq :
      ‖(3 : Complex) * growingThetaQDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficientQDerivative w x ell‖ ≤
        (768 * Real.pi ^ 4 / tau ^ 5) * n ^ 4 := by
    rw [norm_mul, norm_mul]
    norm_num
    calc
      3 * ‖growingThetaQDerivativeCoefficient w x ell‖ *
          ‖growingThetaQDerivativeCoefficientQDerivative w x ell‖ ≤
        3 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
          ((32 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) := by gcongr
      _ = (768 * Real.pi ^ 4 / tau ^ 5) * n ^ 4 := by ring
  have hB3 :
      ‖growingThetaQDerivativeCoefficient w x ell ^ 3‖ ≤
        (512 * Real.pi ^ 6 / tau ^ 6) * n ^ 6 := by
    rw [norm_pow]
    have hpow :
        ‖growingThetaQDerivativeCoefficient w x ell‖ ^ 3 ≤
          ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 3 :=
      pow_le_pow_left₀ (norm_nonneg _) hB 3
    calc
      _ ≤ ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 3 := hpow
      _ = (512 * Real.pi ^ 6 / tau ^ 6) * n ^ 6 := by ring
  unfold growingThetaQThirdDerivativeCoefficient
  calc
    ‖growingThetaQDerivativeCoefficientQSecondDerivative w x ell +
        3 * growingThetaQDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficientQDerivative w x ell +
        growingThetaQDerivativeCoefficient w x ell ^ 3‖ ≤
      ‖growingThetaQDerivativeCoefficientQSecondDerivative w x ell‖ +
        ‖(3 : Complex) * growingThetaQDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficientQDerivative w x ell‖ +
        ‖growingThetaQDerivativeCoefficient w x ell ^ 3‖ := by
      exact (norm_add_le _ _).trans
        (add_le_add (norm_add_le _ _) le_rfl)
    _ ≤ (192 * Real.pi ^ 2 / tau ^ 4) * n ^ 2 +
          (768 * Real.pi ^ 4 / tau ^ 5) * n ^ 4 +
          (512 * Real.pi ^ 6 / tau ^ 6) * n ^ 6 := by
      exact add_le_add (add_le_add hBqq hBBq) hB3
    _ = _ := by rfl

def growingThetaQThirdDerivativeMajorant
    (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((192 * Real.pi ^ 2 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 2 +
        (768 * Real.pi ^ 4 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 4 +
        (512 * Real.pi ^ 6 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 6) *
      Real.exp (-(growingThetaQDerivativeDecayBase / tau) *
        (Int.natAbs ell : Real))

lemma summable_growingThetaQThirdDerivativeMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQThirdDerivativeMajorant tau) := by
  let r : Real := Real.exp (-(growingThetaQDerivativeDecayBase / tau))
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    have hquot : 0 < growingThetaQDerivativeDecayBase / tau :=
      div_pos growingThetaQDerivativeDecayBase_pos htau
    linarith
  have hs2 : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 hr
  have hs4 : Summable (fun n : Nat => (n : Real) ^ 4 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 4 hr
  have hs6 : Summable (fun n : Nat => (n : Real) ^ 6 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 6 hr
  have hs := ((hs2.mul_left (192 * Real.pi ^ 2 / tau ^ 4)).add
    (hs4.mul_left (768 * Real.pi ^ 4 / tau ^ 5))).add
    (hs6.mul_left (512 * Real.pi ^ 6 / tau ^ 6))
  have hfull : Summable (fun ell : Int =>
      ((192 * Real.pi ^ 2 / tau ^ 4) *
            (Int.natAbs ell : Real) ^ 2 +
          (768 * Real.pi ^ 4 / tau ^ 5) *
            (Int.natAbs ell : Real) ^ 4 +
          (512 * Real.pi ^ 6 / tau ^ 6) *
            (Int.natAbs ell : Real) ^ 6) *
        Real.exp (-(growingThetaQDerivativeDecayBase / tau) *
          (Int.natAbs ell : Real))) := by
    apply Summable.of_nat_of_neg
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
    · simpa [r, ← Real.exp_nat_mul, mul_add, add_mul, mul_comm,
        mul_left_comm, mul_assoc] using hs
  apply hfull.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQThirdDerivativeMajorant, hell]

lemma norm_growingThetaNearestTailQThirdDerivativeTerm_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaNearestTailQThirdDerivativeTerm w x ell‖ ≤
      growingThetaQThirdDerivativeMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQThirdDerivativeTerm,
      growingThetaQThirdDerivativeMajorant, hell]
  · rw [growingThetaNearestTailQThirdDerivativeTerm, if_neg hell,
      norm_mul, growingThetaQThirdDerivativeMajorant, if_neg hell]
    exact mul_le_mul
      (norm_growingThetaQThirdDerivativeCoefficient_le_on_ball
        htau hsector hx hw hell)
      (norm_growingThetaNormalizedDualImageQ_le_on_ball
        htau hsector hx hw hell)
      (norm_nonneg _) (by positivity)

/-- Locally uniform termwise third complex differentiation of the
nearest-image tail. -/
theorem hasDerivAt_growingThetaNearestTailQSecondDerivative_q
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQSecondDerivative q x)
      (growingThetaNearestTailQThirdDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaQThirdDerivativeMajorant htau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun w : Complex =>
        growingThetaNearestTailQSecondDerivativeTerm w x ell)
        (growingThetaNearestTailQThirdDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaNearestTailQSecondDerivativeTerm_q
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaNearestTailQThirdDerivativeTerm q x ell‖ ≤
        growingThetaQThirdDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaNearestTailQThirdDerivativeTerm_le_on_ball
      htau hsector hx hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable (growingThetaNearestTailQSecondDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQSecondDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQSecondDerivativeTerm_le_on_ball
      htau hsector hx hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hq0U
  simpa [growingThetaNearestTailQSecondDerivative,
    growingThetaNearestTailQThirdDerivative, q0] using hder

/-- Spatial derivative of the second `q` derivative of the first-order image
coefficient. -/
def growingThetaQDerivativeCoefficientQSecondSpatialDerivative
    (q : Complex) (ell : Int) : Complex :=
  -(12 * (Real.pi ^ 2 : Complex) * (ell : Complex)) / q ^ 4

lemma hasDerivAt_growingThetaQDerivativeCoefficientQSecondDerivative_spatial
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQDerivativeCoefficientQSecondDerivative q y ell)
      (growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell) x := by
  have hcast : HasDerivAt (fun y : Real => (y : Complex)) 1 x :=
    (hasDerivAt_id (x : Complex)).comp_ofReal
  have hraw := (hcast.const_mul
    (-(12 * (Real.pi ^ 2 : Complex) * (ell : Complex)) / q ^ 4)).const_add
      (6 * (Real.pi ^ 2 : Complex) * (ell : Complex) ^ 2 / q ^ 4)
  have hfun : (fun y : Real =>
      growingThetaQDerivativeCoefficientQSecondDerivative q y ell) =
      (fun y : Real =>
        6 * (Real.pi ^ 2 : Complex) * (ell : Complex) ^ 2 / q ^ 4 +
          (-(12 * (Real.pi ^ 2 : Complex) * (ell : Complex)) / q ^ 4) *
            (y : Complex)) := by
    funext y
    dsimp [growingThetaQDerivativeCoefficientQSecondDerivative]
    ring
  rw [hfun]
  simpa [growingThetaQDerivativeCoefficientQSecondSpatialDerivative] using hraw

/-- First spatial derivative of the three-times-`q`-differentiated image
coefficient. -/
def growingThetaQThirdDerivativeCoefficientSpatialDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell +
    3 * growingThetaQDerivativeCoefficientSpatialDerivative q ell *
      growingThetaQDerivativeCoefficientQDerivative q x ell +
    3 * growingThetaQDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
    3 * growingThetaQDerivativeCoefficient q x ell ^ 2 *
      growingThetaQDerivativeCoefficientSpatialDerivative q ell

/-- Second spatial derivative of the three-times-`q`-differentiated image
coefficient. -/
def growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  6 * growingThetaQDerivativeCoefficientSpatialDerivative q ell *
      growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
    6 * growingThetaQDerivativeCoefficient q x ell *
      growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2

lemma hasDerivAt_growingThetaQThirdDerivativeCoefficient_spatial
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQThirdDerivativeCoefficient q y ell)
      (growingThetaQThirdDerivativeCoefficientSpatialDerivative q x ell) x := by
  have hBqq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQSecondDerivative_spatial
      q x ell
  have hB := hasDerivAt_growingThetaQDerivativeCoefficient q x ell
  have hBq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQDerivative_spatial q x ell
  have h := (hBqq.add ((hB.const_mul 3).mul hBq)).add (hB.pow 3)
  exact h.congr_deriv (by
    rw [growingThetaQThirdDerivativeCoefficientSpatialDerivative]
    ring_nf)

lemma hasDerivAt_growingThetaQThirdDerivativeCoefficientSpatialDerivative
    (q : Complex) (x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaQThirdDerivativeCoefficientSpatialDerivative q y ell)
      (growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
        q x ell) x := by
  let Bx : Complex :=
    growingThetaQDerivativeCoefficientSpatialDerivative q ell
  let Bqx : Complex :=
    growingThetaQDerivativeCoefficientQSpatialDerivative q ell
  let Bqqx : Complex :=
    growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell
  have hB := hasDerivAt_growingThetaQDerivativeCoefficient q x ell
  have hBq :=
    hasDerivAt_growingThetaQDerivativeCoefficientQDerivative_spatial q x ell
  have h0 := hasDerivAt_const x Bqqx
  have h1 := hBq.const_mul (3 * Bx)
  have h2 := hB.const_mul (3 * Bqx)
  have h3 := (hB.pow 2).const_mul (3 * Bx)
  have h := ((h0.add h1).add h2).add h3
  have hfun : (fun y : Real =>
      growingThetaQThirdDerivativeCoefficientSpatialDerivative q y ell) =
      (fun y : Real =>
        Bqqx + 3 * Bx *
            growingThetaQDerivativeCoefficientQDerivative q y ell +
          3 * growingThetaQDerivativeCoefficient q y ell * Bqx +
          3 * growingThetaQDerivativeCoefficient q y ell ^ 2 * Bx) := by
    funext y
    dsimp [growingThetaQThirdDerivativeCoefficientSpatialDerivative,
      Bx, Bqx, Bqqx]
  rw [hfun]
  have heq :
      (fun y : Real =>
        Bqqx + 3 * Bx *
            growingThetaQDerivativeCoefficientQDerivative q y ell +
          3 * growingThetaQDerivativeCoefficient q y ell * Bqx +
          3 * growingThetaQDerivativeCoefficient q y ell ^ 2 * Bx) =ᶠ[𝓝 x]
      ((((fun _ : Real => Bqqx) + fun y : Real =>
          3 * Bx * growingThetaQDerivativeCoefficientQDerivative q y ell) +
        fun y : Real =>
          3 * Bqx * growingThetaQDerivativeCoefficient q y ell) +
        fun y : Real =>
          3 * Bx * growingThetaQDerivativeCoefficient q y ell ^ 2) := by
    filter_upwards [] with y
    change
      Bqqx + 3 * Bx *
            growingThetaQDerivativeCoefficientQDerivative q y ell +
          3 * growingThetaQDerivativeCoefficient q y ell * Bqx +
          3 * growingThetaQDerivativeCoefficient q y ell ^ 2 * Bx =
        Bqqx + 3 * Bx *
            growingThetaQDerivativeCoefficientQDerivative q y ell +
          3 * Bqx * growingThetaQDerivativeCoefficient q y ell +
          3 * Bx * growingThetaQDerivativeCoefficient q y ell ^ 2
    ring
  have h' := h.congr_of_eventuallyEq heq
  exact h'.congr_deriv (by
    unfold growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
    dsimp [Bx, Bqx]
    ring_nf)

def growingThetaNearestTailQThirdSpatialFirstTerm
    (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    (growingThetaQThirdDerivativeCoefficientSpatialDerivative
        (growingThetaParameter tau sigma) x ell +
      growingThetaQThirdDerivativeCoefficient
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell) *
      growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailQThirdSpatialSecondTerm
    (tau sigma x : Real) (ell : Int) : Complex :=
  if ell = 0 then 0 else
    (growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
        (growingThetaParameter tau sigma) x ell +
      2 * growingThetaQThirdDerivativeCoefficientSpatialDerivative
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell +
      growingThetaQThirdDerivativeCoefficient
          (growingThetaParameter tau sigma) x ell *
        growingThetaSpatialCoefficient tau sigma ell ^ 2) *
      growingThetaNormalizedDualImage tau sigma x ell

def growingThetaNearestTailQThirdSpatialFirstDerivative
    (tau sigma x : Real) : Complex :=
  ∑' ell : Int,
    growingThetaNearestTailQThirdSpatialFirstTerm tau sigma x ell

def growingThetaNearestTailQThirdSpatialSecondDerivative
    (tau sigma x : Real) : Complex :=
  ∑' ell : Int,
    growingThetaNearestTailQThirdSpatialSecondTerm tau sigma x ell

lemma hasDerivAt_growingThetaNearestTailQThirdDerivativeTerm_spatial
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQThirdDerivativeTerm
        (growingThetaParameter tau sigma) y ell)
      (growingThetaNearestTailQThirdSpatialFirstTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQThirdDerivativeTerm,
      growingThetaNearestTailQThirdSpatialFirstTerm] using
      (hasDerivAt_const x (0 : Complex))
  · have hA := hasDerivAt_growingThetaQThirdDerivativeCoefficient_spatial
      (growingThetaParameter tau sigma) x ell
    have hI := hasDerivAt_growingThetaNormalizedDualImage
      (tau := tau) (sigma := sigma) (x := x) (ell := ell)
    have h := hA.mul hI
    simp only [growingThetaNearestTailQThirdDerivativeTerm, hell, if_false,
      growingThetaNormalizedDualImageQ_eq_parameter,
      growingThetaNearestTailQThirdSpatialFirstTerm]
    exact h.congr_deriv (by ring)

lemma hasDerivAt_growingThetaNearestTailQThirdSpatialFirstTerm
    (tau sigma x : Real) (ell : Int) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQThirdSpatialFirstTerm tau sigma y ell)
      (growingThetaNearestTailQThirdSpatialSecondTerm tau sigma x ell) x := by
  by_cases hell : ell = 0
  · simpa [hell, growingThetaNearestTailQThirdSpatialFirstTerm,
      growingThetaNearestTailQThirdSpatialSecondTerm] using
      (hasDerivAt_const x (0 : Complex))
  · let q : Complex := growingThetaParameter tau sigma
    let C : Complex := growingThetaSpatialCoefficient tau sigma ell
    have hA :=
      hasDerivAt_growingThetaQThirdDerivativeCoefficientSpatialDerivative
        q x ell
    have hB := hasDerivAt_growingThetaQThirdDerivativeCoefficient_spatial
      q x ell
    have hcoef : HasDerivAt (fun y : Real =>
        growingThetaQThirdDerivativeCoefficientSpatialDerivative q y ell +
          growingThetaQThirdDerivativeCoefficient q y ell * C)
        (growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
            q x ell +
          growingThetaQThirdDerivativeCoefficientSpatialDerivative q x ell *
            C) x := hA.add (hB.mul_const C)
    have hI := hasDerivAt_growingThetaNormalizedDualImage
      (tau := tau) (sigma := sigma) (x := x) (ell := ell)
    have h := hcoef.mul hI
    simp only [growingThetaNearestTailQThirdSpatialFirstTerm, hell, if_false,
      growingThetaNearestTailQThirdSpatialSecondTerm]
    change HasDerivAt (fun y : Real =>
      (growingThetaQThirdDerivativeCoefficientSpatialDerivative q y ell +
        growingThetaQThirdDerivativeCoefficient q y ell * C) *
          growingThetaNormalizedDualImage tau sigma y ell) _ x
    change HasDerivAt (fun y : Real =>
      (growingThetaQThirdDerivativeCoefficientSpatialDerivative q y ell +
        growingThetaQThirdDerivativeCoefficient q y ell * C) *
          growingThetaNormalizedDualImage tau sigma y ell) _ x at h
    exact h.congr_deriv (by ring)

lemma norm_growingThetaQDerivativeCoefficientQSecondSpatialDerivative_le
    {tau sigma : Real} (htau : 0 < tau) (ell : Int) :
    ‖growingThetaQDerivativeCoefficientQSecondSpatialDerivative
        (growingThetaParameter tau sigma) ell‖ ≤
      (12 * Real.pi ^ 2 / tau ^ 4) *
        (Int.natAbs ell : Real) := by
  have hq : tau ≤ ‖growingThetaParameter tau sigma‖ :=
    norm_growingThetaParameter_ge_tau htau
  have hq4 : tau ^ 4 ≤ ‖growingThetaParameter tau sigma‖ ^ 4 :=
    pow_le_pow_left₀ htau.le hq 4
  rw [growingThetaQDerivativeCoefficientQSecondSpatialDerivative,
    norm_div, norm_neg, norm_mul, norm_mul, norm_pow]
  have htwelve : ‖(12 : Complex)‖ = (12 : Real) := by norm_num
  have hpi : ‖(Real.pi : Complex)‖ = Real.pi := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  have hellNorm : ‖(ell : Complex)‖ = (Int.natAbs ell : Real) := by
    rw [Complex.norm_intCast]
    symm
    rw [Nat.cast_natAbs, Int.cast_abs]
  rw [htwelve, norm_pow, hpi, hellNorm]
  calc
    12 * Real.pi ^ 2 * (Int.natAbs ell : Real) /
        ‖growingThetaParameter tau sigma‖ ^ 4 ≤
      (12 * Real.pi ^ 2 * (Int.natAbs ell : Real)) / tau ^ 4 := by
        exact div_le_div₀ (by positivity) le_rfl (pow_pos htau 4) hq4
    _ = (12 * Real.pi ^ 2 / tau ^ 4) *
        (Int.natAbs ell : Real) := by ring

lemma norm_growingThetaQThirdDerivativeCoefficient_parameter_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQThirdDerivativeCoefficient
        (growingThetaParameter tau sigma) x ell‖ ≤
      (192 * Real.pi ^ 2 / tau ^ 4) *
          (Int.natAbs ell : Real) ^ 2 +
        (768 * Real.pi ^ 4 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 4 +
        (512 * Real.pi ^ 6 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 6 := by
  apply norm_growingThetaQThirdDerivativeCoefficient_le_on_ball
    htau hsector hx
  · exact Metric.mem_ball_self (div_pos htau (by norm_num))
  · exact hell

lemma norm_growingThetaQThirdDerivativeCoefficientSpatialDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQThirdDerivativeCoefficientSpatialDerivative
        (growingThetaParameter tau sigma) x ell‖ ≤
      (12 * Real.pi ^ 2 / tau ^ 4) * (Int.natAbs ell : Real) +
        (288 * Real.pi ^ 4 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 3 +
        (384 * Real.pi ^ 6 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 5 := by
  let q : Complex := growingThetaParameter tau sigma
  let n : Real := (Int.natAbs ell : Real)
  have hBqqx :=
    norm_growingThetaQDerivativeCoefficientQSecondSpatialDerivative_le
      (sigma := sigma) htau ell
  have hBx := norm_growingThetaQDerivativeCoefficientSpatialDerivative_le
    (sigma := sigma) htau ell
  have hBq := norm_growingThetaQDerivativeCoefficientQDerivative_le_on_ball
    (sigma := sigma) htau hx
      (Metric.mem_ball_self (div_pos htau (by norm_num))) hell
  have hB := norm_growingThetaQDerivativeCoefficient_parameter_le
    htau hsector hx hell
  have hBqx := norm_growingThetaQDerivativeCoefficientQSpatialDerivative_le
    (sigma := sigma) htau ell
  unfold growingThetaQThirdDerivativeCoefficientSpatialDerivative
  calc
    ‖growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell +
        3 * growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQDerivative q x ell +
        3 * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
        3 * growingThetaQDerivativeCoefficient q x ell ^ 2 *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ ≤
      ‖growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell‖ +
        ‖(3 : Complex) *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQDerivative q x ell‖ +
        ‖(3 : Complex) * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        ‖(3 : Complex) * growingThetaQDerivativeCoefficient q x ell ^ 2 *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ := by
      exact (norm_add_le _ _).trans
        (add_le_add
          ((norm_add_le _ _).trans
            (add_le_add (norm_add_le _ _) le_rfl)) le_rfl)
    _ = ‖growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell‖ +
        3 * ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ *
          ‖growingThetaQDerivativeCoefficientQDerivative q x ell‖ +
        3 * ‖growingThetaQDerivativeCoefficient q x ell‖ *
          ‖growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        3 * ‖growingThetaQDerivativeCoefficient q x ell‖ ^ 2 *
          ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ := by
      rw [norm_mul, norm_mul, norm_mul, norm_mul, norm_mul, norm_mul,
        norm_pow]
      norm_num
    _ ≤ (12 * Real.pi ^ 2 / tau ^ 4) * n +
        3 * ((2 * Real.pi ^ 2 / tau ^ 2) * n) *
          ((32 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) +
        3 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
          ((4 * Real.pi ^ 2 / tau ^ 3) * n) +
        3 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 2 *
          ((2 * Real.pi ^ 2 / tau ^ 2) * n) := by
      have hB2 := pow_le_pow_left₀ (norm_nonneg _ ) hB 2
      gcongr
    _ = (12 * Real.pi ^ 2 / tau ^ 4) * n +
        (288 * Real.pi ^ 4 / tau ^ 5) * n ^ 3 +
        (384 * Real.pi ^ 6 / tau ^ 6) * n ^ 5 := by ring

lemma norm_growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {ell : Int} (hell : ell ≠ 0) :
    ‖growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
        (growingThetaParameter tau sigma) x ell‖ ≤
      (48 * Real.pi ^ 4 / tau ^ 5) *
          (Int.natAbs ell : Real) ^ 2 +
        (192 * Real.pi ^ 6 / tau ^ 6) *
          (Int.natAbs ell : Real) ^ 4 := by
  let q : Complex := growingThetaParameter tau sigma
  let n : Real := (Int.natAbs ell : Real)
  have hBx := norm_growingThetaQDerivativeCoefficientSpatialDerivative_le
    (sigma := sigma) htau ell
  have hBqx := norm_growingThetaQDerivativeCoefficientQSpatialDerivative_le
    (sigma := sigma) htau ell
  have hB := norm_growingThetaQDerivativeCoefficient_parameter_le
    htau hsector hx hell
  unfold growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
  calc
    ‖6 * growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell +
        6 * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2‖ ≤
      ‖(6 : Complex) *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell *
          growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        ‖(6 : Complex) * growingThetaQDerivativeCoefficient q x ell *
          growingThetaQDerivativeCoefficientSpatialDerivative q ell ^ 2‖ :=
      norm_add_le _ _
    _ = 6 * ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ *
          ‖growingThetaQDerivativeCoefficientQSpatialDerivative q ell‖ +
        6 * ‖growingThetaQDerivativeCoefficient q x ell‖ *
          ‖growingThetaQDerivativeCoefficientSpatialDerivative q ell‖ ^ 2 := by
      rw [norm_mul, norm_mul, norm_mul, norm_mul, norm_pow]
      norm_num
    _ ≤ 6 * ((2 * Real.pi ^ 2 / tau ^ 2) * n) *
          ((4 * Real.pi ^ 2 / tau ^ 3) * n) +
        6 * ((8 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
          ((2 * Real.pi ^ 2 / tau ^ 2) * n) ^ 2 := by
      have hBx2 := pow_le_pow_left₀ (norm_nonneg _) hBx 2
      gcongr
    _ = (48 * Real.pi ^ 4 / tau ^ 5) * n ^ 2 +
        (192 * Real.pi ^ 6 / tau ^ 6) * n ^ 4 := by ring

def growingThetaQThirdSpatialFirstMajorant
    (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((12 * Real.pi ^ 2 / tau ^ 4) * (Int.natAbs ell : Real) +
      (672 * Real.pi ^ 4 / tau ^ 5) *
        (Int.natAbs ell : Real) ^ 3 +
      (1920 * Real.pi ^ 6 / tau ^ 6) *
        (Int.natAbs ell : Real) ^ 5 +
      (1024 * Real.pi ^ 8 / tau ^ 7) *
        (Int.natAbs ell : Real) ^ 7) *
      Real.exp (-(growingThetaSpatialDecayBase / tau) *
        (Int.natAbs ell : Real))

def growingThetaQThirdSpatialSecondMajorant
    (tau : Real) (ell : Int) : Real :=
  if ell = 0 then 0 else
    ((96 * Real.pi ^ 4 / tau ^ 5) *
        (Int.natAbs ell : Real) ^ 2 +
      (2112 * Real.pi ^ 6 / tau ^ 6) *
        (Int.natAbs ell : Real) ^ 4 +
      (4608 * Real.pi ^ 8 / tau ^ 7) *
        (Int.natAbs ell : Real) ^ 6 +
      (2048 * Real.pi ^ 10 / tau ^ 8) *
        (Int.natAbs ell : Real) ^ 8) *
      Real.exp (-(growingThetaSpatialDecayBase / tau) *
        (Int.natAbs ell : Real))

lemma summable_int_natAbs_pow_mul_exp_neg
    (m : Nat) {c : Real} (hc : 0 < c) :
    Summable (fun ell : Int =>
      (Int.natAbs ell : Real) ^ m *
        Real.exp (-c * (Int.natAbs ell : Real))) := by
  let r : Real := Real.exp (-c)
  have hr : ‖r‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_lt_one_iff]
    linarith
  have hs : Summable (fun n : Nat => (n : Real) ^ m * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one m hr
  apply Summable.of_nat_of_neg
  · simpa [r, ← Real.exp_nat_mul, mul_comm, mul_left_comm, mul_assoc] using hs
  · simpa [r, ← Real.exp_nat_mul, mul_comm, mul_left_comm, mul_assoc] using hs

lemma summable_growingThetaQThirdSpatialFirstMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQThirdSpatialFirstMajorant tau) := by
  let c : Real := growingThetaSpatialDecayBase / tau
  have hc : 0 < c := div_pos growingThetaSpatialDecayBase_pos htau
  have hs1 := summable_int_natAbs_pow_mul_exp_neg 1 hc
  have hs3 := summable_int_natAbs_pow_mul_exp_neg 3 hc
  have hs5 := summable_int_natAbs_pow_mul_exp_neg 5 hc
  have hs7 := summable_int_natAbs_pow_mul_exp_neg 7 hc
  have hs := (((hs1.mul_left (12 * Real.pi ^ 2 / tau ^ 4)).add
    (hs3.mul_left (672 * Real.pi ^ 4 / tau ^ 5))).add
    (hs5.mul_left (1920 * Real.pi ^ 6 / tau ^ 6))).add
    (hs7.mul_left (1024 * Real.pi ^ 8 / tau ^ 7))
  apply hs.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQThirdSpatialFirstMajorant, c, hell,
    add_mul, mul_comm, mul_left_comm, mul_assoc]

lemma summable_growingThetaQThirdSpatialSecondMajorant
    {tau : Real} (htau : 0 < tau) :
    Summable (growingThetaQThirdSpatialSecondMajorant tau) := by
  let c : Real := growingThetaSpatialDecayBase / tau
  have hc : 0 < c := div_pos growingThetaSpatialDecayBase_pos htau
  have hs2 := summable_int_natAbs_pow_mul_exp_neg 2 hc
  have hs4 := summable_int_natAbs_pow_mul_exp_neg 4 hc
  have hs6 := summable_int_natAbs_pow_mul_exp_neg 6 hc
  have hs8 := summable_int_natAbs_pow_mul_exp_neg 8 hc
  have hs := (((hs2.mul_left (96 * Real.pi ^ 4 / tau ^ 5)).add
    (hs4.mul_left (2112 * Real.pi ^ 6 / tau ^ 6))).add
    (hs6.mul_left (4608 * Real.pi ^ 8 / tau ^ 7))).add
    (hs8.mul_left (2048 * Real.pi ^ 10 / tau ^ 8))
  apply hs.congr_cofinite
  filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with ell hell
  simp [growingThetaQThirdSpatialSecondMajorant, c, hell,
    add_mul, mul_comm, mul_left_comm, mul_assoc]

lemma norm_growingThetaNearestTailQThirdSpatialFirstTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQThirdSpatialFirstTerm tau sigma x ell‖ ≤
      growingThetaQThirdSpatialFirstMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQThirdSpatialFirstTerm,
      growingThetaQThirdSpatialFirstMajorant, hell]
  · let q : Complex := growingThetaParameter tau sigma
    let n : Real := (Int.natAbs ell : Real)
    have hA1 :=
      norm_growingThetaQThirdDerivativeCoefficientSpatialDerivative_le
        htau hsector hx hell
    have hA := norm_growingThetaQThirdDerivativeCoefficient_parameter_le
      htau hsector hx hell
    have hC := norm_growingThetaSpatialCoefficient_le
      (sigma := sigma) htau ell
    have hI := norm_growingThetaNormalizedDualImage_le_wideSector
      htau hsector hx hell
    rw [growingThetaNearestTailQThirdSpatialFirstTerm, if_neg hell, norm_mul]
    unfold growingThetaQThirdSpatialFirstMajorant
    rw [if_neg hell]
    have hcoef :
        ‖growingThetaQThirdDerivativeCoefficientSpatialDerivative q x ell +
            growingThetaQThirdDerivativeCoefficient q x ell *
              growingThetaSpatialCoefficient tau sigma ell‖ ≤
          (12 * Real.pi ^ 2 / tau ^ 4) * n +
            (672 * Real.pi ^ 4 / tau ^ 5) * n ^ 3 +
            (1920 * Real.pi ^ 6 / tau ^ 6) * n ^ 5 +
            (1024 * Real.pi ^ 8 / tau ^ 7) * n ^ 7 := by
      calc
        _ ≤ ‖growingThetaQThirdDerivativeCoefficientSpatialDerivative
                q x ell‖ +
              ‖growingThetaQThirdDerivativeCoefficient q x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ := by
          exact (norm_add_le _ _).trans
            (add_le_add le_rfl (by rw [norm_mul]))
        _ ≤ ((12 * Real.pi ^ 2 / tau ^ 4) * n +
                (288 * Real.pi ^ 4 / tau ^ 5) * n ^ 3 +
                (384 * Real.pi ^ 6 / tau ^ 6) * n ^ 5) +
              ((192 * Real.pi ^ 2 / tau ^ 4) * n ^ 2 +
                (768 * Real.pi ^ 4 / tau ^ 5) * n ^ 4 +
                (512 * Real.pi ^ 6 / tau ^ 6) * n ^ 6) *
                ((2 * Real.pi ^ 2 / tau) * n) := by
          exact add_le_add hA1
            (mul_le_mul hA hC (norm_nonneg _) (by positivity))
        _ = _ := by ring
    exact mul_le_mul hcoef hI (norm_nonneg _) (by positivity)

lemma norm_growingThetaNearestTailQThirdSpatialSecondTerm_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQThirdSpatialSecondTerm tau sigma x ell‖ ≤
      growingThetaQThirdSpatialSecondMajorant tau ell := by
  by_cases hell : ell = 0
  · simp [growingThetaNearestTailQThirdSpatialSecondTerm,
      growingThetaQThirdSpatialSecondMajorant, hell]
  · let q : Complex := growingThetaParameter tau sigma
    let n : Real := (Int.natAbs ell : Real)
    have hA2 :=
      norm_growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative_le
        htau hsector hx hell
    have hA1 :=
      norm_growingThetaQThirdDerivativeCoefficientSpatialDerivative_le
        htau hsector hx hell
    have hA := norm_growingThetaQThirdDerivativeCoefficient_parameter_le
      htau hsector hx hell
    have hC := norm_growingThetaSpatialCoefficient_le
      (sigma := sigma) htau ell
    have hC2 : ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 ≤
        ((2 * Real.pi ^ 2 / tau) * n) ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) hC 2
    have hI := norm_growingThetaNormalizedDualImage_le_wideSector
      htau hsector hx hell
    rw [growingThetaNearestTailQThirdSpatialSecondTerm, if_neg hell, norm_mul]
    unfold growingThetaQThirdSpatialSecondMajorant
    rw [if_neg hell]
    have hcoef :
        ‖growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
              q x ell +
            2 * growingThetaQThirdDerivativeCoefficientSpatialDerivative
                q x ell * growingThetaSpatialCoefficient tau sigma ell +
            growingThetaQThirdDerivativeCoefficient q x ell *
              growingThetaSpatialCoefficient tau sigma ell ^ 2‖ ≤
          (96 * Real.pi ^ 4 / tau ^ 5) * n ^ 2 +
            (2112 * Real.pi ^ 6 / tau ^ 6) * n ^ 4 +
            (4608 * Real.pi ^ 8 / tau ^ 7) * n ^ 6 +
            (2048 * Real.pi ^ 10 / tau ^ 8) * n ^ 8 := by
      calc
        _ ≤ ‖growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
                q x ell‖ +
              2 * ‖growingThetaQThirdDerivativeCoefficientSpatialDerivative
                  q x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ +
              ‖growingThetaQThirdDerivativeCoefficient q x ell‖ *
                ‖growingThetaSpatialCoefficient tau sigma ell‖ ^ 2 := by
          calc
            _ ≤ ‖growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
                    q x ell +
                  2 * growingThetaQThirdDerivativeCoefficientSpatialDerivative
                      q x ell *
                    growingThetaSpatialCoefficient tau sigma ell‖ +
                ‖growingThetaQThirdDerivativeCoefficient q x ell *
                  growingThetaSpatialCoefficient tau sigma ell ^ 2‖ :=
              norm_add_le _ _
            _ ≤ (‖growingThetaQThirdDerivativeCoefficientSpatialSecondDerivative
                    q x ell‖ +
                  ‖(2 : Complex) *
                    growingThetaQThirdDerivativeCoefficientSpatialDerivative
                      q x ell *
                    growingThetaSpatialCoefficient tau sigma ell‖) +
                ‖growingThetaQThirdDerivativeCoefficient q x ell *
                  growingThetaSpatialCoefficient tau sigma ell ^ 2‖ := by
              gcongr
              exact norm_add_le _ _
            _ = _ := by
              rw [norm_mul, norm_mul, norm_mul, norm_pow]
              norm_num
        _ ≤ ((48 * Real.pi ^ 4 / tau ^ 5) * n ^ 2 +
                (192 * Real.pi ^ 6 / tau ^ 6) * n ^ 4) +
              2 * ((12 * Real.pi ^ 2 / tau ^ 4) * n +
                (288 * Real.pi ^ 4 / tau ^ 5) * n ^ 3 +
                (384 * Real.pi ^ 6 / tau ^ 6) * n ^ 5) *
                ((2 * Real.pi ^ 2 / tau) * n) +
              ((192 * Real.pi ^ 2 / tau ^ 4) * n ^ 2 +
                (768 * Real.pi ^ 4 / tau ^ 5) * n ^ 4 +
                (512 * Real.pi ^ 6 / tau ^ 6) * n ^ 6) *
                ((2 * Real.pi ^ 2 / tau) * n) ^ 2 := by
          exact add_le_add
            (add_le_add hA2
              (mul_le_mul
                (mul_le_mul_of_nonneg_left hA1 (by norm_num)) hC
                (norm_nonneg _) (by positivity)))
            (mul_le_mul hA hC2 (sq_nonneg _) (by positivity))
        _ = _ := by ring
    exact mul_le_mul hcoef hI (norm_nonneg _) (by positivity)

lemma norm_growingThetaNearestTailQThirdDerivativeTerm_parameter_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    (ell : Int) :
    ‖growingThetaNearestTailQThirdDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ ≤
      growingThetaQThirdDerivativeMajorant tau ell := by
  exact norm_growingThetaNearestTailQThirdDerivativeTerm_le_on_ball
    htau hsector hx (Metric.mem_ball_self (div_pos htau (by norm_num))) ell

lemma summable_growingThetaNearestTailQThirdDerivativeTerm_zero
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    Summable (fun ell : Int =>
      growingThetaNearestTailQThirdDerivativeTerm
        (growingThetaParameter tau sigma) 0 ell) := by
  apply Summable.of_norm_bounded
    (summable_growingThetaQThirdDerivativeMajorant htau)
  intro ell
  exact norm_growingThetaNearestTailQThirdDerivativeTerm_parameter_le
    htau hsector (by norm_num) ell

theorem hasDerivAt_growingThetaNearestTailQThirdDerivative_spatial
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQThirdDerivative
        (growingThetaParameter tau sigma) y)
      (growingThetaNearestTailQThirdSpatialFirstDerivative tau sigma x) x := by
  have hu := summable_growingThetaQThirdSpatialFirstMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real =>
        growingThetaNearestTailQThirdDerivativeTerm
          (growingThetaParameter tau sigma) z ell)
        (growingThetaNearestTailQThirdSpatialFirstTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailQThirdDerivativeTerm_spatial
      tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailQThirdSpatialFirstTerm tau sigma y ell‖ ≤
        growingThetaQThirdSpatialFirstMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailQThirdSpatialFirstTerm_le
      htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hg0 :=
    summable_growingThetaNearestTailQThirdDerivativeTerm_zero htau hsector
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0 hg0 hx
  simpa [growingThetaNearestTailQThirdDerivative,
    growingThetaNearestTailQThirdSpatialFirstDerivative] using hder

lemma summable_growingThetaNearestTailQThirdSpatialFirstTerm_zero
    {tau sigma : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) :
    Summable (fun ell : Int =>
      growingThetaNearestTailQThirdSpatialFirstTerm tau sigma 0 ell) := by
  apply Summable.of_norm_bounded
    (summable_growingThetaQThirdSpatialFirstMajorant htau)
  intro ell
  exact norm_growingThetaNearestTailQThirdSpatialFirstTerm_le
    htau hsector (by norm_num) ell

theorem hasDerivAt_growingThetaNearestTailQThirdSpatialFirstDerivative
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3)) :
    HasDerivAt (growingThetaNearestTailQThirdSpatialFirstDerivative tau sigma)
      (growingThetaNearestTailQThirdSpatialSecondDerivative tau sigma x) x := by
  have hu := summable_growingThetaQThirdSpatialSecondMajorant htau
  have hg : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      HasDerivAt (fun z : Real =>
        growingThetaNearestTailQThirdSpatialFirstTerm tau sigma z ell)
        (growingThetaNearestTailQThirdSpatialSecondTerm tau sigma y ell) y := by
    intro ell y _hy
    exact hasDerivAt_growingThetaNearestTailQThirdSpatialFirstTerm
      tau sigma y ell
  have hg' : ∀ ell : Int, ∀ y : Real,
      y ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) →
      ‖growingThetaNearestTailQThirdSpatialSecondTerm tau sigma y ell‖ ≤
        growingThetaQThirdSpatialSecondMajorant tau ell := by
    intro ell y hy
    exact norm_growingThetaNearestTailQThirdSpatialSecondTerm_le
      htau hsector (abs_lt.mpr hy).le ell
  have hy0 : (0 : Real) ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    norm_num
  have hg0 :=
    summable_growingThetaNearestTailQThirdSpatialFirstTerm_zero htau hsector
  have hder := hasDerivAt_tsum_of_isPreconnected hu isOpen_Ioo
    isPreconnected_Ioo hg hg' hy0 hg0 hx
  change HasDerivAt (fun z : Real => ∑' ell : Int,
      growingThetaNearestTailQThirdSpatialFirstTerm tau sigma z ell)
    (∑' ell : Int,
      growingThetaNearestTailQThirdSpatialSecondTerm tau sigma x ell) x
  exact hder

def growingThetaQThirdDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQThirdDerivativeMajorant tau ell

def growingThetaQThirdSpatialFirstDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQThirdSpatialFirstMajorant tau ell

def growingThetaQThirdSpatialSecondDerivativeBound (tau : Real) : Real :=
  ∑' ell : Int, growingThetaQThirdSpatialSecondMajorant tau ell

lemma growingThetaQThirdDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQThirdDerivativeBound tau := by
  unfold growingThetaQThirdDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQThirdDerivativeMajorant
    split_ifs <;> positivity

lemma growingThetaQThirdSpatialFirstDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQThirdSpatialFirstDerivativeBound tau := by
  unfold growingThetaQThirdSpatialFirstDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQThirdSpatialFirstMajorant
    split_ifs <;> positivity

lemma growingThetaQThirdSpatialSecondDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQThirdSpatialSecondDerivativeBound tau := by
  unfold growingThetaQThirdSpatialSecondDerivativeBound
  exact tsum_nonneg fun ell => by
    unfold growingThetaQThirdSpatialSecondMajorant
    split_ifs <;> positivity

lemma norm_growingThetaNearestTailQThirdDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQThirdDerivative
        (growingThetaParameter tau sigma) x‖ ≤
      growingThetaQThirdDerivativeBound tau := by
  have hs : Summable (fun ell : Int =>
      growingThetaNearestTailQThirdDerivativeTerm
        (growingThetaParameter tau sigma) x ell) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQThirdDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQThirdDerivativeTerm_parameter_le
      htau hsector hx ell
  unfold growingThetaNearestTailQThirdDerivative
    growingThetaQThirdDerivativeBound
  calc
    ‖∑' ell : Int, growingThetaNearestTailQThirdDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ ≤
      ∑' ell : Int, ‖growingThetaNearestTailQThirdDerivativeTerm
        (growingThetaParameter tau sigma) x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQThirdDerivativeMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (fun ell => norm_growingThetaNearestTailQThirdDerivativeTerm_parameter_le
          htau hsector hx ell)
        (summable_growingThetaQThirdDerivativeMajorant htau)

lemma norm_growingThetaNearestTailQThirdSpatialFirstDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQThirdSpatialFirstDerivative tau sigma x‖ ≤
      growingThetaQThirdSpatialFirstDerivativeBound tau := by
  have hs : Summable
      (growingThetaNearestTailQThirdSpatialFirstTerm tau sigma x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQThirdSpatialFirstMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQThirdSpatialFirstTerm_le
      htau hsector hx ell
  unfold growingThetaNearestTailQThirdSpatialFirstDerivative
    growingThetaQThirdSpatialFirstDerivativeBound
  calc
    ‖∑' ell : Int,
        growingThetaNearestTailQThirdSpatialFirstTerm tau sigma x ell‖ ≤
      ∑' ell : Int,
        ‖growingThetaNearestTailQThirdSpatialFirstTerm tau sigma x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQThirdSpatialFirstMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQThirdSpatialFirstTerm_le
          htau hsector hx)
        (summable_growingThetaQThirdSpatialFirstMajorant htau)

lemma norm_growingThetaNearestTailQThirdSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3) :
    ‖growingThetaNearestTailQThirdSpatialSecondDerivative tau sigma x‖ ≤
      growingThetaQThirdSpatialSecondDerivativeBound tau := by
  have hs : Summable
      (growingThetaNearestTailQThirdSpatialSecondTerm tau sigma x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQThirdSpatialSecondMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQThirdSpatialSecondTerm_le
      htau hsector hx ell
  unfold growingThetaNearestTailQThirdSpatialSecondDerivative
    growingThetaQThirdSpatialSecondDerivativeBound
  calc
    ‖∑' ell : Int,
        growingThetaNearestTailQThirdSpatialSecondTerm tau sigma x ell‖ ≤
      ∑' ell : Int,
        ‖growingThetaNearestTailQThirdSpatialSecondTerm tau sigma x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int, growingThetaQThirdSpatialSecondMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaNearestTailQThirdSpatialSecondTerm_le
          htau hsector hx)
        (summable_growingThetaQThirdSpatialSecondMajorant htau)

/-- The third derivative theorem for the nearest-image tail, available at
every point of the fixed complex neighborhood used in the uniform
term-by-term argument. -/
theorem hasDerivAt_growingThetaNearestTailQSecondDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQSecondDerivative q x)
      (growingThetaNearestTailQThirdDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaQThirdDerivativeMajorant htau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun z : Complex =>
        growingThetaNearestTailQSecondDerivativeTerm z x ell)
        (growingThetaNearestTailQThirdDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaNearestTailQSecondDerivativeTerm_q
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaNearestTailQThirdDerivativeTerm q x ell‖ ≤
        growingThetaQThirdDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaNearestTailQThirdDerivativeTerm_le_on_ball
      htau hsector hx hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable
      (growingThetaNearestTailQSecondDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaQSecondDerivativeMajorant htau)
    intro ell
    exact norm_growingThetaNearestTailQSecondDerivativeTerm_le_on_ball
      htau hsector hx hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hw
  simpa [growingThetaNearestTailQSecondDerivative,
    growingThetaNearestTailQThirdDerivative, q0, U] using hder

/-- The branch-independent third complex derivative of the logarithm of the
nearest-image correction factor. -/
def growingThetaNearestTailQThirdLogDerivative
    (q : Complex) (x : Real) : Complex :=
  let F := 1 + growingThetaNearestTailQ q x
  let Q := growingThetaNearestTailQDerivative q x
  let S := growingThetaNearestTailQSecondDerivative q x
  let U := growingThetaNearestTailQThirdDerivative q x
  U / F - 3 * S * Q / F ^ 2 + 2 * Q ^ 3 / F ^ 3

/-- First spatial derivative of the nearest-image third logarithmic
`q` derivative. -/
def growingThetaNearestTailQThirdLogSpatialFirstDerivative
    (tau sigma x : Real) : Complex :=
  let F := 1 + growingThetaNearestTail tau sigma x
  let Q := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let S := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 := growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma x
  let U := growingThetaNearestTailQThirdDerivative
    (growingThetaParameter tau sigma) x
  let U1 := growingThetaNearestTailQThirdSpatialFirstDerivative tau sigma x
  let T1 := growingThetaNearestTailFirstDeriv tau sigma x
  U1 / F - U * T1 / F ^ 2 - 3 * S1 * Q / F ^ 2 -
    3 * S * Q1 / F ^ 2 + 6 * S * Q * T1 / F ^ 3 +
    6 * Q ^ 2 * Q1 / F ^ 3 - 6 * Q ^ 3 * T1 / F ^ 4

/-- Second spatial derivative of the nearest-image third logarithmic
`q` derivative. -/
def growingThetaNearestTailQThirdLogSpatialSecondDerivative
    (tau sigma x : Real) : Complex :=
  let F := 1 + growingThetaNearestTail tau sigma x
  let Q := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let S := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 := growingThetaNearestTailQSecondSpatialFirstDerivative tau sigma x
  let S2 := growingThetaNearestTailQSecondSpatialSecondDerivative tau sigma x
  let U := growingThetaNearestTailQThirdDerivative
    (growingThetaParameter tau sigma) x
  let U1 := growingThetaNearestTailQThirdSpatialFirstDerivative tau sigma x
  let U2 := growingThetaNearestTailQThirdSpatialSecondDerivative tau sigma x
  let T1 := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 := growingThetaNearestTailSecondDeriv tau sigma x
  U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
    2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
    6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
    12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3 +
    6 * S * Q * T2 / F ^ 3 - 18 * S * Q * T1 ^ 2 / F ^ 4 +
    12 * Q * Q1 ^ 2 / F ^ 3 + 6 * Q ^ 2 * Q2 / F ^ 3 -
    36 * Q ^ 2 * Q1 * T1 / F ^ 4 - 6 * Q ^ 3 * T2 / F ^ 4 +
    24 * Q ^ 3 * T1 ^ 2 / F ^ 5

theorem hasDerivAt_growingThetaNearestTailQSecondLogDerivative_q
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQSecondLogDerivative q x)
      (growingThetaNearestTailQThirdLogDerivative
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q : Complex := growingThetaParameter tau sigma
  let F : Complex := 1 + growingThetaNearestTailQ q x
  let Q : Complex := growingThetaNearestTailQDerivative q x
  let S : Complex := growingThetaNearestTailQSecondDerivative q x
  let U : Complex := growingThetaNearestTailQThirdDerivative q x
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hS := hasDerivAt_growingThetaNearestTailQSecondDerivative_q
    htau hsector hxabs
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_q
    htau hsector hxabs
  have hT := hasDerivAt_growingThetaNearestTailQ htau hsector hxabs
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : F ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      dsimp [F, q] at hzero
      rw [growingThetaNearestTailQ_eq_parameter] at hzero
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hmain := (hS.div hF hden).sub
    ((hQ.pow 2).div (hF.pow 2) (pow_ne_zero 2 hden))
  change HasDerivAt (fun w : Complex =>
      growingThetaNearestTailQSecondDerivative w x /
          (1 + growingThetaNearestTailQ w x) -
        growingThetaNearestTailQDerivative w x ^ 2 /
          (1 + growingThetaNearestTailQ w x) ^ 2)
    (growingThetaNearestTailQThirdLogDerivative q x) q
  exact hmain.congr_deriv (by
    dsimp [growingThetaNearestTailQThirdLogDerivative, F, Q, S, U, q]
    field_simp [hden]
    ring)

theorem hasDerivAt_growingThetaNearestTailQSecondLogDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQSecondLogDerivative q x)
      (growingThetaNearestTailQThirdLogDerivative w x) w := by
  let F : Complex := 1 + growingThetaNearestTailQ w x
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hS := hasDerivAt_growingThetaNearestTailQSecondDerivative_on_ball
    htau hsector hx hw
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_on_ball
    htau hsector hx hw
  have hT := hasDerivAt_growingThetaNearestTailQ_on_ball
    htau hsector hx hw
  have hF := hT.const_add 1
  have hden : F ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hwre x
  have hmain := (hS.div hF hden).sub
    ((hQ.pow 2).div (hF.pow 2) (pow_ne_zero 2 hden))
  change HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQSecondDerivative q x /
          (1 + growingThetaNearestTailQ q x) -
        growingThetaNearestTailQDerivative q x ^ 2 /
          (1 + growingThetaNearestTailQ q x) ^ 2)
    (growingThetaNearestTailQThirdLogDerivative w x) w
  exact hmain.congr_deriv (by
    dsimp [growingThetaNearestTailQThirdLogDerivative, F]
    field_simp [hden]
    ring)

theorem hasDerivAt_growingThetaNearestTailQThirdLogDerivative_spatial
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun y : Real =>
      growingThetaNearestTailQThirdLogDerivative
        (growingThetaParameter tau sigma) y)
      (growingThetaNearestTailQThirdLogSpatialFirstDerivative
        tau sigma x) x := by
  have hxOpen : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    constructor <;> linarith [hx.1, hx.2]
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  have hU := hasDerivAt_growingThetaNearestTailQThirdDerivative_spatial
    htau hsector hxOpen
  have hS := hasDerivAt_growingThetaNearestTailQSecondDerivative_spatial
    htau hsector hxOpen
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_spatial
    htau hsector hxOpen
  have hT := hasDerivAt_growingThetaNearestTail htau hsector hxOpen
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : F ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      dsimp [F] at hzero
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hterm1 := hU.div hF hden
  have hterm2 := ((hS.const_mul 3).mul hQ).div
    (hF.pow 2) (pow_ne_zero 2 hden)
  have hterm3 := (hQ.pow 3).const_mul 2 |>.div
    (hF.pow 3) (pow_ne_zero 3 hden)
  have hmain := (hterm1.sub hterm2).add hterm3
  have hfun : (fun y : Real =>
      growingThetaNearestTailQThirdLogDerivative
        (growingThetaParameter tau sigma) y) =
      (fun y : Real =>
        growingThetaNearestTailQThirdDerivative
              (growingThetaParameter tau sigma) y /
            (1 + growingThetaNearestTail tau sigma y) -
          3 * growingThetaNearestTailQSecondDerivative
                (growingThetaParameter tau sigma) y *
              growingThetaNearestTailQDerivative
                (growingThetaParameter tau sigma) y /
            (1 + growingThetaNearestTail tau sigma y) ^ 2 +
          2 * growingThetaNearestTailQDerivative
                (growingThetaParameter tau sigma) y ^ 3 /
            (1 + growingThetaNearestTail tau sigma y) ^ 3) := by
    funext y
    unfold growingThetaNearestTailQThirdLogDerivative
    rw [growingThetaNearestTailQ_eq_parameter]
  rw [hfun]
  exact hmain.congr_deriv (by
    dsimp [growingThetaNearestTailQThirdLogSpatialFirstDerivative, F]
    field_simp [hden]
    ring)

theorem hasDerivAt_growingThetaNearestTailQThirdLogSpatialFirstDerivative
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt
      (growingThetaNearestTailQThirdLogSpatialFirstDerivative tau sigma)
      (growingThetaNearestTailQThirdLogSpatialSecondDerivative tau sigma x)
      x := by
  have hxOpen : x ∈ Set.Ioo (-(1 / 3 : Real)) (1 / 3) := by
    constructor <;> linarith [hx.1, hx.2]
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  have hU := hasDerivAt_growingThetaNearestTailQThirdDerivative_spatial
    htau hsector hxOpen
  have hU1 :=
    hasDerivAt_growingThetaNearestTailQThirdSpatialFirstDerivative
      htau hsector hxOpen
  have hS := hasDerivAt_growingThetaNearestTailQSecondDerivative_spatial
    htau hsector hxOpen
  have hS1 :=
    hasDerivAt_growingThetaNearestTailQSecondSpatialFirstDerivative
      htau hsector hxOpen
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_spatial
    htau hsector hxOpen
  have hQ1 := hasDerivAt_growingThetaNearestTailQSpatialFirstDerivative
    htau hsector hxOpen
  have hT := hasDerivAt_growingThetaNearestTail htau hsector hxOpen
  have hT1 := hasDerivAt_growingThetaNearestTailFirstDeriv
    htau hsector hxOpen
  have hF := hT.const_add 1
  have htail := norm_growingThetaNearestTail_le_two_thirds
    htau htau1 hsector hx.1 hx.2
  have hden : F ≠ 0 := by
    intro hzero
    have heq : growingThetaNearestTail tau sigma x = -1 := by
      dsimp [F] at hzero
      linear_combination hzero
    rw [heq] at htail
    norm_num at htail
  have hF2 := hF.pow 2
  have hF3 := hF.pow 3
  have hF4 := hF.pow 4
  have h1 := hU1.div hF hden
  have h2 := (hU.mul hT1).div hF2 (pow_ne_zero 2 hden)
  have h3 := (((hS1.const_mul 3).mul hQ)).div hF2
    (pow_ne_zero 2 hden)
  have h4 := (((hS.const_mul 3).mul hQ1)).div hF2
    (pow_ne_zero 2 hden)
  have h5 := ((((hS.const_mul 6).mul hQ).mul hT1)).div hF3
    (pow_ne_zero 3 hden)
  have h6 := ((((hQ.pow 2).const_mul 6).mul hQ1)).div hF3
    (pow_ne_zero 3 hden)
  have h7 := ((((hQ.pow 3).const_mul 6).mul hT1)).div hF4
    (pow_ne_zero 4 hden)
  have hmain := (((((h1.sub h2).sub h3).sub h4).add h5).add h6).sub h7
  change HasDerivAt
    (growingThetaNearestTailQThirdLogSpatialFirstDerivative tau sigma)
    (growingThetaNearestTailQThirdLogSpatialSecondDerivative tau sigma x) x
  exact hmain.congr_deriv (by
    dsimp [growingThetaNearestTailQThirdLogSpatialFirstDerivative,
      growingThetaNearestTailQThirdLogSpatialSecondDerivative, F]
    field_simp [hden]
    ring)

lemma growingThetaQDerivativeCoefficientQSecondSpatialDerivative_neg
    (q : Complex) (ell : Int) :
    growingThetaQDerivativeCoefficientQSecondSpatialDerivative q (-ell) =
      -growingThetaQDerivativeCoefficientQSecondSpatialDerivative q ell := by
  unfold growingThetaQDerivativeCoefficientQSecondSpatialDerivative
  push_cast
  ring

lemma growingThetaQDerivativeCoefficientQSecondDerivative_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQDerivativeCoefficientQSecondDerivative q 0 (-ell) =
      growingThetaQDerivativeCoefficientQSecondDerivative q 0 ell := by
  unfold growingThetaQDerivativeCoefficientQSecondDerivative
  push_cast
  ring

lemma growingThetaQThirdDerivativeCoefficient_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQThirdDerivativeCoefficient q 0 (-ell) =
      growingThetaQThirdDerivativeCoefficient q 0 ell := by
  unfold growingThetaQThirdDerivativeCoefficient
  rw [growingThetaQDerivativeCoefficientQSecondDerivative_zero_neg,
    growingThetaQDerivativeCoefficient_zero_neg,
    growingThetaQDerivativeCoefficientQDerivative_zero_neg]

lemma growingThetaQThirdDerivativeCoefficientSpatialDerivative_zero_neg
    (q : Complex) (ell : Int) :
    growingThetaQThirdDerivativeCoefficientSpatialDerivative q 0 (-ell) =
      -growingThetaQThirdDerivativeCoefficientSpatialDerivative q 0 ell := by
  unfold growingThetaQThirdDerivativeCoefficientSpatialDerivative
  rw [growingThetaQDerivativeCoefficientQSecondSpatialDerivative_neg,
    growingThetaQDerivativeCoefficientSpatialDerivative_neg,
    growingThetaQDerivativeCoefficientQDerivative_zero_neg,
    growingThetaQDerivativeCoefficient_zero_neg,
    growingThetaQDerivativeCoefficientQSpatialDerivative_neg]
  ring

lemma growingThetaNearestTailQThirdSpatialFirstTerm_zero_neg
    (tau sigma : Real) (ell : Int) :
    growingThetaNearestTailQThirdSpatialFirstTerm tau sigma 0 (-ell) =
      -growingThetaNearestTailQThirdSpatialFirstTerm tau sigma 0 ell := by
  by_cases hell : ell = 0
  · simp [hell, growingThetaNearestTailQThirdSpatialFirstTerm]
  · have hneg : -ell ≠ 0 := neg_ne_zero.mpr hell
    rw [growingThetaNearestTailQThirdSpatialFirstTerm, if_neg hneg,
      growingThetaNearestTailQThirdSpatialFirstTerm, if_neg hell,
      growingThetaQThirdDerivativeCoefficientSpatialDerivative_zero_neg,
      growingThetaQThirdDerivativeCoefficient_zero_neg]
    have hC : growingThetaSpatialCoefficient tau sigma (-ell) =
        -growingThetaSpatialCoefficient tau sigma ell := by
      unfold growingThetaSpatialCoefficient
      push_cast
      ring
    have hI : growingThetaNormalizedDualImage tau sigma 0 (-ell) =
        growingThetaNormalizedDualImage tau sigma 0 ell := by
      simpa using (growingThetaNormalizedDualImage_neg tau sigma 0 ell).symm
    rw [hC, hI]
    ring

lemma growingThetaNearestTailQThirdSpatialFirstDerivative_zero
    (tau sigma : Real) :
    growingThetaNearestTailQThirdSpatialFirstDerivative tau sigma 0 = 0 := by
  let f : Int → Complex := fun ell =>
    growingThetaNearestTailQThirdSpatialFirstTerm tau sigma 0 ell
  have hneg : ∀ ell : Int, f (-ell) = -f ell := by
    intro ell
    exact growingThetaNearestTailQThirdSpatialFirstTerm_zero_neg
      tau sigma ell
  have hreindex : (∑' ell : Int, f (-ell)) = ∑' ell : Int, f ell :=
    (Equiv.neg Int).tsum_eq f
  have hsumneg : (∑' ell : Int, f (-ell)) = -∑' ell : Int, f ell := by
    calc
      (∑' ell : Int, f (-ell)) = ∑' ell : Int, -f ell := by
        apply tsum_congr
        exact hneg
      _ = -∑' ell : Int, f ell := tsum_neg
  unfold growingThetaNearestTailQThirdSpatialFirstDerivative
  change (∑' ell : Int, f ell) = 0
  have h : (∑' ell : Int, f ell) = -∑' ell : Int, f ell :=
    hreindex.symm.trans hsumneg
  linear_combination (1 / 2 : Complex) * h

lemma growingThetaNearestTailQThirdLogSpatialFirstDerivative_zero
    (tau sigma : Real) :
    growingThetaNearestTailQThirdLogSpatialFirstDerivative tau sigma 0 = 0 := by
  simp [growingThetaNearestTailQThirdLogSpatialFirstDerivative,
    growingThetaNearestTailQThirdSpatialFirstDerivative_zero,
    growingThetaNearestTailQSecondSpatialFirstDerivative_zero,
    growingThetaNearestTailQSpatialFirstDerivative_zero,
    growingThetaNearestTailFirstDeriv_zero]

def growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound
    (tau : Real) : Real :=
  let BU := growingThetaQThirdDerivativeBound tau
  let BU1 := growingThetaQThirdSpatialFirstDerivativeBound tau
  let BU2 := growingThetaQThirdSpatialSecondDerivativeBound tau
  let BS := growingThetaQSecondDerivativeBound tau
  let BS1 := growingThetaQSecondSpatialFirstDerivativeBound tau
  let BS2 := growingThetaQSecondSpatialSecondDerivativeBound tau
  let BQ := growingThetaQDerivativeBound tau
  let BQ1 := growingThetaQSpatialFirstDerivativeBound tau
  let BQ2 := growingThetaQSpatialSecondDerivativeBound tau
  let BT1 := growingThetaSpatialFirstDerivativeBound tau
  let BT2 := growingThetaSpatialSecondDerivativeBound tau
  3 * BU2 + 18 * BU1 * BT1 + 9 * BU * BT2 +
    54 * BU * BT1 ^ 2 + 27 * BS2 * BQ + 54 * BS1 * BQ1 +
    27 * BS * BQ2 + 324 * BS1 * BQ * BT1 +
    324 * BS * BQ1 * BT1 + 162 * BS * BQ * BT2 +
    1458 * BS * BQ * BT1 ^ 2 + 324 * BQ * BQ1 ^ 2 +
    162 * BQ ^ 2 * BQ2 + 2916 * BQ ^ 2 * BQ1 * BT1 +
    486 * BQ ^ 3 * BT2 + 5832 * BQ ^ 3 * BT1 ^ 2

lemma growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau := by
  unfold growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound
  have hU := growingThetaQThirdDerivativeBound_nonneg htau
  have hU1 := growingThetaQThirdSpatialFirstDerivativeBound_nonneg htau
  have hU2 := growingThetaQThirdSpatialSecondDerivativeBound_nonneg htau
  have hS := growingThetaQSecondDerivativeBound_nonneg htau
  have hS1 := growingThetaQSecondSpatialFirstDerivativeBound_nonneg htau
  have hS2 := growingThetaQSecondSpatialSecondDerivativeBound_nonneg htau
  have hQ := growingThetaQDerivativeBound_nonneg tau
  have hQ1 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hQ2 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hT1 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hT2 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  positivity

lemma norm_div_pow_le_div_one_third_pow
    {F z : Complex} {A : Real} (hA : 0 ≤ A) (hz : ‖z‖ ≤ A)
    (hF : (1 / 3 : Real) ≤ ‖F‖) (k : Nat) :
    ‖z / F ^ k‖ ≤ A / (1 / 3 : Real) ^ k := by
  rw [norm_div, norm_pow]
  exact div_le_div₀ hA hz (by positivity)
    (pow_le_pow_left₀ (by norm_num) hF k)

set_option maxHeartbeats 1200000 in
lemma norm_growingThetaNearestTailQThirdLogSpatialSecondDerivative_le
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaNearestTailQThirdLogSpatialSecondDerivative tau sigma x‖ ≤
      growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau := by
  let F : Complex := 1 + growingThetaNearestTail tau sigma x
  let Q : Complex := growingThetaNearestTailQDerivative
    (growingThetaParameter tau sigma) x
  let Q1 : Complex := growingThetaNearestTailQSpatialFirstDerivative tau sigma x
  let Q2 : Complex := growingThetaNearestTailQSpatialSecondDerivative tau sigma x
  let S : Complex := growingThetaNearestTailQSecondDerivative
    (growingThetaParameter tau sigma) x
  let S1 : Complex := growingThetaNearestTailQSecondSpatialFirstDerivative
    tau sigma x
  let S2 : Complex := growingThetaNearestTailQSecondSpatialSecondDerivative
    tau sigma x
  let U : Complex := growingThetaNearestTailQThirdDerivative
    (growingThetaParameter tau sigma) x
  let U1 : Complex := growingThetaNearestTailQThirdSpatialFirstDerivative
    tau sigma x
  let U2 : Complex := growingThetaNearestTailQThirdSpatialSecondDerivative
    tau sigma x
  let T1 : Complex := growingThetaNearestTailFirstDeriv tau sigma x
  let T2 : Complex := growingThetaNearestTailSecondDeriv tau sigma x
  let BU : Real := growingThetaQThirdDerivativeBound tau
  let BU1 : Real := growingThetaQThirdSpatialFirstDerivativeBound tau
  let BU2 : Real := growingThetaQThirdSpatialSecondDerivativeBound tau
  let BS : Real := growingThetaQSecondDerivativeBound tau
  let BS1 : Real := growingThetaQSecondSpatialFirstDerivativeBound tau
  let BS2 : Real := growingThetaQSecondSpatialSecondDerivativeBound tau
  let BQ : Real := growingThetaQDerivativeBound tau
  let BQ1 : Real := growingThetaQSpatialFirstDerivativeBound tau
  let BQ2 : Real := growingThetaQSpatialSecondDerivativeBound tau
  let BT1 : Real := growingThetaSpatialFirstDerivativeBound tau
  let BT2 : Real := growingThetaSpatialSecondDerivativeBound tau
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hU : ‖U‖ ≤ BU :=
    norm_growingThetaNearestTailQThirdDerivative_le htau hsector hxabs
  have hU1 : ‖U1‖ ≤ BU1 :=
    norm_growingThetaNearestTailQThirdSpatialFirstDerivative_le
      htau hsector hxabs
  have hU2 : ‖U2‖ ≤ BU2 :=
    norm_growingThetaNearestTailQThirdSpatialSecondDerivative_le
      htau hsector hxabs
  have hS : ‖S‖ ≤ BS :=
    norm_growingThetaNearestTailQSecondDerivative_le htau hsector hxabs
  have hS1 : ‖S1‖ ≤ BS1 :=
    norm_growingThetaNearestTailQSecondSpatialFirstDerivative_le
      htau hsector hxabs
  have hS2 : ‖S2‖ ≤ BS2 :=
    norm_growingThetaNearestTailQSecondSpatialSecondDerivative_le
      htau hsector hxabs
  have hQ : ‖Q‖ ≤ BQ :=
    norm_growingThetaNearestTailQDerivative_le htau hsector hxabs
  have hQ1 : ‖Q1‖ ≤ BQ1 :=
    norm_growingThetaNearestTailQSpatialFirstDerivative_le
      htau hsector hxabs
  have hQ2 : ‖Q2‖ ≤ BQ2 :=
    norm_growingThetaNearestTailQSpatialSecondDerivative_le
      htau hsector hxabs
  have hT1 : ‖T1‖ ≤ BT1 :=
    norm_growingThetaNearestTailFirstDeriv_le htau hsector hxabs
  have hT2 : ‖T2‖ ≤ BT2 :=
    norm_growingThetaNearestTailSecondDeriv_le htau hsector hxabs
  have hBU : 0 ≤ BU := growingThetaQThirdDerivativeBound_nonneg htau
  have hBU1 : 0 ≤ BU1 :=
    growingThetaQThirdSpatialFirstDerivativeBound_nonneg htau
  have hBU2 : 0 ≤ BU2 :=
    growingThetaQThirdSpatialSecondDerivativeBound_nonneg htau
  have hBS : 0 ≤ BS := growingThetaQSecondDerivativeBound_nonneg htau
  have hBS1 : 0 ≤ BS1 :=
    growingThetaQSecondSpatialFirstDerivativeBound_nonneg htau
  have hBS2 : 0 ≤ BS2 :=
    growingThetaQSecondSpatialSecondDerivativeBound_nonneg htau
  have hBQ : 0 ≤ BQ := growingThetaQDerivativeBound_nonneg tau
  have hBQ1 : 0 ≤ BQ1 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hBQ2 : 0 ≤ BQ2 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hBT1 : 0 ≤ BT1 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hBT2 : 0 ≤ BT2 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  have hF : (1 / 3 : Real) ≤ ‖F‖ :=
    one_third_le_norm_growingThetaNearestFactor htau htau1 hsector hx
  have hterm1 : ‖U2 / F‖ ≤ 3 * BU2 := by
    calc
      _ ≤ BU2 / (1 / 3 : Real) := by
        simpa only [pow_one] using
          (norm_div_pow_le_div_one_third_pow hBU2 hU2 hF 1)
      _ = 3 * BU2 := by ring
  have hterm2 : ‖2 * U1 * T1 / F ^ 2‖ ≤ 18 * BU1 * BT1 := by
    have hn : ‖(2 : Complex) * U1 * T1‖ ≤ 2 * BU1 * BT1 := by
      rw [norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (2 * BU1 * BT1) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 18 * BU1 * BT1 := by ring
  have hterm3 : ‖U * T2 / F ^ 2‖ ≤ 9 * BU * BT2 := by
    have hn : ‖U * T2‖ ≤ BU * BT2 := by
      rw [norm_mul]
      gcongr
    calc
      _ ≤ (BU * BT2) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 9 * BU * BT2 := by ring
  have hterm4 : ‖2 * U * T1 ^ 2 / F ^ 3‖ ≤
      54 * BU * BT1 ^ 2 := by
    have hT1sq := pow_le_pow_left₀ (norm_nonneg T1) hT1 2
    have hn : ‖(2 : Complex) * U * T1 ^ 2‖ ≤ 2 * BU * BT1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (2 * BU * BT1 ^ 2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 54 * BU * BT1 ^ 2 := by ring
  have hterm5 : ‖3 * S2 * Q / F ^ 2‖ ≤ 27 * BS2 * BQ := by
    have hn : ‖(3 : Complex) * S2 * Q‖ ≤ 3 * BS2 * BQ := by
      rw [norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (3 * BS2 * BQ) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 27 * BS2 * BQ := by ring
  have hterm6 : ‖6 * S1 * Q1 / F ^ 2‖ ≤ 54 * BS1 * BQ1 := by
    have hn : ‖(6 : Complex) * S1 * Q1‖ ≤ 6 * BS1 * BQ1 := by
      rw [norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (6 * BS1 * BQ1) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 54 * BS1 * BQ1 := by ring
  have hterm7 : ‖3 * S * Q2 / F ^ 2‖ ≤ 27 * BS * BQ2 := by
    have hn : ‖(3 : Complex) * S * Q2‖ ≤ 3 * BS * BQ2 := by
      rw [norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (3 * BS * BQ2) / (1 / 3 : Real) ^ 2 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 2
      _ = 27 * BS * BQ2 := by ring
  have hterm8 : ‖12 * S1 * Q * T1 / F ^ 3‖ ≤
      324 * BS1 * BQ * BT1 := by
    have hn : ‖(12 : Complex) * S1 * Q * T1‖ ≤
        12 * BS1 * BQ * BT1 := by
      rw [norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (12 * BS1 * BQ * BT1) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 324 * BS1 * BQ * BT1 := by ring
  have hterm9 : ‖12 * S * Q1 * T1 / F ^ 3‖ ≤
      324 * BS * BQ1 * BT1 := by
    have hn : ‖(12 : Complex) * S * Q1 * T1‖ ≤
        12 * BS * BQ1 * BT1 := by
      rw [norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (12 * BS * BQ1 * BT1) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 324 * BS * BQ1 * BT1 := by ring
  have hterm10 : ‖6 * S * Q * T2 / F ^ 3‖ ≤
      162 * BS * BQ * BT2 := by
    have hn : ‖(6 : Complex) * S * Q * T2‖ ≤ 6 * BS * BQ * BT2 := by
      rw [norm_mul, norm_mul, norm_mul]
      norm_num
      gcongr
    calc
      _ ≤ (6 * BS * BQ * BT2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 162 * BS * BQ * BT2 := by ring
  have hterm11 : ‖18 * S * Q * T1 ^ 2 / F ^ 4‖ ≤
      1458 * BS * BQ * BT1 ^ 2 := by
    have hT1sq := pow_le_pow_left₀ (norm_nonneg T1) hT1 2
    have hn : ‖(18 : Complex) * S * Q * T1 ^ 2‖ ≤
        18 * BS * BQ * BT1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (18 * BS * BQ * BT1 ^ 2) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 1458 * BS * BQ * BT1 ^ 2 := by ring
  have hterm12 : ‖12 * Q * Q1 ^ 2 / F ^ 3‖ ≤
      324 * BQ * BQ1 ^ 2 := by
    have hQ1sq := pow_le_pow_left₀ (norm_nonneg Q1) hQ1 2
    have hn : ‖(12 : Complex) * Q * Q1 ^ 2‖ ≤
        12 * BQ * BQ1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (12 * BQ * BQ1 ^ 2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 324 * BQ * BQ1 ^ 2 := by ring
  have hterm13 : ‖6 * Q ^ 2 * Q2 / F ^ 3‖ ≤
      162 * BQ ^ 2 * BQ2 := by
    have hQsq := pow_le_pow_left₀ (norm_nonneg Q) hQ 2
    have hn : ‖(6 : Complex) * Q ^ 2 * Q2‖ ≤ 6 * BQ ^ 2 * BQ2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (6 * BQ ^ 2 * BQ2) / (1 / 3 : Real) ^ 3 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 3
      _ = 162 * BQ ^ 2 * BQ2 := by ring
  have hterm14 : ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖ ≤
      2916 * BQ ^ 2 * BQ1 * BT1 := by
    have hQsq := pow_le_pow_left₀ (norm_nonneg Q) hQ 2
    have hn : ‖(36 : Complex) * Q ^ 2 * Q1 * T1‖ ≤
        36 * BQ ^ 2 * BQ1 * BT1 := by
      rw [norm_mul, norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (36 * BQ ^ 2 * BQ1 * BT1) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 2916 * BQ ^ 2 * BQ1 * BT1 := by ring
  have hterm15 : ‖6 * Q ^ 3 * T2 / F ^ 4‖ ≤
      486 * BQ ^ 3 * BT2 := by
    have hQcube := pow_le_pow_left₀ (norm_nonneg Q) hQ 3
    have hn : ‖(6 : Complex) * Q ^ 3 * T2‖ ≤ 6 * BQ ^ 3 * BT2 := by
      rw [norm_mul, norm_mul, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (6 * BQ ^ 3 * BT2) / (1 / 3 : Real) ^ 4 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 4
      _ = 486 * BQ ^ 3 * BT2 := by ring
  have hterm16 : ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ ≤
      5832 * BQ ^ 3 * BT1 ^ 2 := by
    have hQcube := pow_le_pow_left₀ (norm_nonneg Q) hQ 3
    have hT1sq := pow_le_pow_left₀ (norm_nonneg T1) hT1 2
    have hn : ‖(24 : Complex) * Q ^ 3 * T1 ^ 2‖ ≤
        24 * BQ ^ 3 * BT1 ^ 2 := by
      rw [norm_mul, norm_mul, norm_pow, norm_pow]
      norm_num
      gcongr
    calc
      _ ≤ (24 * BQ ^ 3 * BT1 ^ 2) / (1 / 3 : Real) ^ 5 :=
        norm_div_pow_le_div_one_third_pow (by positivity) hn hF 5
      _ = 5832 * BQ ^ 3 * BT1 ^ 2 := by ring
  dsimp [growingThetaNearestTailQThirdLogSpatialSecondDerivative]
  change ‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
      2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
      6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
      12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3 +
      6 * S * Q * T2 / F ^ 3 - 18 * S * Q * T1 ^ 2 / F ^ 4 +
      12 * Q * Q1 ^ 2 / F ^ 3 + 6 * Q ^ 2 * Q2 / F ^ 3 -
      36 * Q ^ 2 * Q1 * T1 / F ^ 4 - 6 * Q ^ 3 * T2 / F ^ 4 +
      24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ ≤ _
  have hsum :
      ‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
          2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
          6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
          12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3 +
          6 * S * Q * T2 / F ^ 3 - 18 * S * Q * T1 ^ 2 / F ^ 4 +
          12 * Q * Q1 ^ 2 / F ^ 3 + 6 * Q ^ 2 * Q2 / F ^ 3 -
          36 * Q ^ 2 * Q1 * T1 / F ^ 4 - 6 * Q ^ 3 * T2 / F ^ 4 +
          24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ ≤
        ‖U2 / F‖ + ‖2 * U1 * T1 / F ^ 2‖ + ‖U * T2 / F ^ 2‖ +
          ‖2 * U * T1 ^ 2 / F ^ 3‖ + ‖3 * S2 * Q / F ^ 2‖ +
          ‖6 * S1 * Q1 / F ^ 2‖ + ‖3 * S * Q2 / F ^ 2‖ +
          ‖12 * S1 * Q * T1 / F ^ 3‖ + ‖12 * S * Q1 * T1 / F ^ 3‖ +
          ‖6 * S * Q * T2 / F ^ 3‖ + ‖18 * S * Q * T1 ^ 2 / F ^ 4‖ +
          ‖12 * Q * Q1 ^ 2 / F ^ 3‖ + ‖6 * Q ^ 2 * Q2 / F ^ 3‖ +
          ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖ + ‖6 * Q ^ 3 * T2 / F ^ 4‖ +
          ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
    calc
      _ ≤ ‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
              12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3 +
              6 * S * Q * T2 / F ^ 3 - 18 * S * Q * T1 ^ 2 / F ^ 4 +
              12 * Q * Q1 ^ 2 / F ^ 3 + 6 * Q ^ 2 * Q2 / F ^ 3 -
              36 * Q ^ 2 * Q1 * T1 / F ^ 4 - 6 * Q ^ 3 * T2 / F ^ 4‖ +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := norm_add_le _ _
      _ ≤ (‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
              12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3 +
              6 * S * Q * T2 / F ^ 3 - 18 * S * Q * T1 ^ 2 / F ^ 4 +
              12 * Q * Q1 ^ 2 / F ^ 3 + 6 * Q ^ 2 * Q2 / F ^ 3 -
              36 * Q ^ 2 * Q1 * T1 / F ^ 4‖ +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ ((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
              12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3 +
              6 * S * Q * T2 / F ^ 3 - 18 * S * Q * T1 ^ 2 / F ^ 4 +
              12 * Q * Q1 ^ 2 / F ^ 3 + 6 * Q ^ 2 * Q2 / F ^ 3‖ +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ (((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
              12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3 +
              6 * S * Q * T2 / F ^ 3 - 18 * S * Q * T1 ^ 2 / F ^ 4 +
              12 * Q * Q1 ^ 2 / F ^ 3‖ +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ ((((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
              12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3 +
              6 * S * Q * T2 / F ^ 3 - 18 * S * Q * T1 ^ 2 / F ^ 4‖ +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ (((((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
              12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3 +
              6 * S * Q * T2 / F ^ 3‖ +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ ((((((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
              12 * S1 * Q * T1 / F ^ 3 + 12 * S * Q1 * T1 / F ^ 3‖ +
            ‖6 * S * Q * T2 / F ^ 3‖) +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ (((((((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2 +
              12 * S1 * Q * T1 / F ^ 3‖ +
            ‖12 * S * Q1 * T1 / F ^ 3‖) +
            ‖6 * S * Q * T2 / F ^ 3‖) +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ ((((((((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2 - 3 * S * Q2 / F ^ 2‖ +
            ‖12 * S1 * Q * T1 / F ^ 3‖) +
            ‖12 * S * Q1 * T1 / F ^ 3‖) +
            ‖6 * S * Q * T2 / F ^ 3‖) +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ (((((((((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2 -
              6 * S1 * Q1 / F ^ 2‖ +
            ‖3 * S * Q2 / F ^ 2‖) +
            ‖12 * S1 * Q * T1 / F ^ 3‖) +
            ‖12 * S * Q1 * T1 / F ^ 3‖) +
            ‖6 * S * Q * T2 / F ^ 3‖) +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ ((((((((((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3 - 3 * S2 * Q / F ^ 2‖ +
            ‖6 * S1 * Q1 / F ^ 2‖) +
            ‖3 * S * Q2 / F ^ 2‖) +
            ‖12 * S1 * Q * T1 / F ^ 3‖) +
            ‖12 * S * Q1 * T1 / F ^ 3‖) +
            ‖6 * S * Q * T2 / F ^ 3‖) +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ (((((((((((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2 +
              2 * U * T1 ^ 2 / F ^ 3‖ +
            ‖3 * S2 * Q / F ^ 2‖) +
            ‖6 * S1 * Q1 / F ^ 2‖) +
            ‖3 * S * Q2 / F ^ 2‖) +
            ‖12 * S1 * Q * T1 / F ^ 3‖) +
            ‖12 * S * Q1 * T1 / F ^ 3‖) +
            ‖6 * S * Q * T2 / F ^ 3‖) +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ ((((((((((((‖U2 / F - 2 * U1 * T1 / F ^ 2 - U * T2 / F ^ 2‖ +
            ‖2 * U * T1 ^ 2 / F ^ 3‖) +
            ‖3 * S2 * Q / F ^ 2‖) +
            ‖6 * S1 * Q1 / F ^ 2‖) +
            ‖3 * S * Q2 / F ^ 2‖) +
            ‖12 * S1 * Q * T1 / F ^ 3‖) +
            ‖12 * S * Q1 * T1 / F ^ 3‖) +
            ‖6 * S * Q * T2 / F ^ 3‖) +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_add_le _ _
      _ ≤ (((((((((((((‖U2 / F - 2 * U1 * T1 / F ^ 2‖ +
            ‖U * T2 / F ^ 2‖) +
            ‖2 * U * T1 ^ 2 / F ^ 3‖) +
            ‖3 * S2 * Q / F ^ 2‖) +
            ‖6 * S1 * Q1 / F ^ 2‖) +
            ‖3 * S * Q2 / F ^ 2‖) +
            ‖12 * S1 * Q * T1 / F ^ 3‖) +
            ‖12 * S * Q1 * T1 / F ^ 3‖) +
            ‖6 * S * Q * T2 / F ^ 3‖) +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_sub_le _ _
      _ ≤ ((((((((((((((‖U2 / F‖ + ‖2 * U1 * T1 / F ^ 2‖) +
            ‖U * T2 / F ^ 2‖) +
            ‖2 * U * T1 ^ 2 / F ^ 3‖) +
            ‖3 * S2 * Q / F ^ 2‖) +
            ‖6 * S1 * Q1 / F ^ 2‖) +
            ‖3 * S * Q2 / F ^ 2‖) +
            ‖12 * S1 * Q * T1 / F ^ 3‖) +
            ‖12 * S * Q1 * T1 / F ^ 3‖) +
            ‖6 * S * Q * T2 / F ^ 3‖) +
            ‖18 * S * Q * T1 ^ 2 / F ^ 4‖) +
            ‖12 * Q * Q1 ^ 2 / F ^ 3‖) +
            ‖6 * Q ^ 2 * Q2 / F ^ 3‖) +
            ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖) +
            ‖6 * Q ^ 3 * T2 / F ^ 4‖) +
            ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := by
        gcongr
        exact norm_sub_le _ _
      _ = _ := by ring
  calc
    _ ≤ ‖U2 / F‖ + ‖2 * U1 * T1 / F ^ 2‖ + ‖U * T2 / F ^ 2‖ +
          ‖2 * U * T1 ^ 2 / F ^ 3‖ + ‖3 * S2 * Q / F ^ 2‖ +
          ‖6 * S1 * Q1 / F ^ 2‖ + ‖3 * S * Q2 / F ^ 2‖ +
          ‖12 * S1 * Q * T1 / F ^ 3‖ + ‖12 * S * Q1 * T1 / F ^ 3‖ +
          ‖6 * S * Q * T2 / F ^ 3‖ + ‖18 * S * Q * T1 ^ 2 / F ^ 4‖ +
          ‖12 * Q * Q1 ^ 2 / F ^ 3‖ + ‖6 * Q ^ 2 * Q2 / F ^ 3‖ +
          ‖36 * Q ^ 2 * Q1 * T1 / F ^ 4‖ + ‖6 * Q ^ 3 * T2 / F ^ 4‖ +
          ‖24 * Q ^ 3 * T1 ^ 2 / F ^ 5‖ := hsum
    _ ≤ 3 * BU2 + 18 * BU1 * BT1 + 9 * BU * BT2 +
          54 * BU * BT1 ^ 2 + 27 * BS2 * BQ + 54 * BS1 * BQ1 +
          27 * BS * BQ2 + 324 * BS1 * BQ * BT1 +
          324 * BS * BQ1 * BT1 + 162 * BS * BQ * BT2 +
          1458 * BS * BQ * BT1 ^ 2 + 324 * BQ * BQ1 ^ 2 +
          162 * BQ ^ 2 * BQ2 + 2916 * BQ ^ 2 * BQ1 * BT1 +
          486 * BQ ^ 3 * BT2 + 5832 * BQ ^ 3 * BT1 ^ 2 := by
      gcongr
    _ = growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau := by
      rfl

/-- The `m = 3` Taylor-cancellation step in NL0 (5.5a). -/
theorem norm_growingThetaNearestTailQThirdLogDerivative_sub_zero_le_quadratic
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaNearestTailQThirdLogDerivative
          (growingThetaParameter tau sigma) x -
        growingThetaNearestTailQThirdLogDerivative
          (growingThetaParameter tau sigma) 0‖ ≤
      growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau *
        x ^ 2 := by
  let H : Real → Complex := fun y =>
    growingThetaNearestTailQThirdLogDerivative
      (growingThetaParameter tau sigma) y
  let H1 : Real → Complex :=
    growingThetaNearestTailQThirdLogSpatialFirstDerivative tau sigma
  let M : Real :=
    growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau
  have hM0 : 0 ≤ M :=
    growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound_nonneg htau
  have hsub : ∀ y ∈ Set.Icc (0 : Real) x,
      y ∈ Set.Icc (0 : Real) (1 / 4) := by
    intro y hy
    exact ⟨hy.1, hy.2.trans hx.2⟩
  have hH (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt H (H1 y) y :=
    hasDerivAt_growingThetaNearestTailQThirdLogDerivative_spatial
      htau htau1 hsector (hsub y hy)
  have hH1 (y : Real) (hy : y ∈ Set.Icc (0 : Real) x) :
      HasDerivAt H1
        (growingThetaNearestTailQThirdLogSpatialSecondDerivative
          tau sigma y) y :=
    hasDerivAt_growingThetaNearestTailQThirdLogSpatialFirstDerivative
      htau htau1 hsector (hsub y hy)
  have hH1lip : ∀ y ∈ Set.Icc (0 : Real) x,
      ‖H1 y - H1 0‖ ≤ M * x := by
    intro y hy
    have hderiv : ∀ s ∈ Set.Icc (0 : Real) x,
        ‖deriv H1 s‖ ≤ M := by
      intro s hs
      rw [(hH1 s hs).deriv]
      exact norm_growingThetaNearestTailQThirdLogSpatialSecondDerivative_le
        htau htau1 hsector (hsub s hs)
    have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
      (fun s hs => (hH1 s hs).differentiableAt) hderiv
      (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩) hy
    calc
      ‖H1 y - H1 0‖ ≤ M * ‖y - 0‖ := hmean
      _ ≤ M * x := by
        rw [sub_zero, Real.norm_eq_abs, abs_of_nonneg hy.1]
        exact mul_le_mul_of_nonneg_left hy.2 hM0
  have hderivH : ∀ s ∈ Set.Icc (0 : Real) x,
      ‖deriv H s‖ ≤ M * x := by
    intro s hs
    rw [(hH s hs).deriv]
    have hlip := hH1lip s hs
    dsimp [H1] at hlip ⊢
    rw [growingThetaNearestTailQThirdLogSpatialFirstDerivative_zero]
      at hlip
    simpa only [sub_zero] using hlip
  have hmean := (convex_Icc (0 : Real) x).norm_image_sub_le_of_norm_deriv_le
    (fun s hs => (hH s hs).differentiableAt) hderivH
    (show (0 : Real) ∈ Set.Icc 0 x from ⟨le_rfl, hx.1⟩)
    (show x ∈ Set.Icc 0 x from ⟨hx.1, le_rfl⟩)
  simpa [H, M, sub_zero, Real.norm_eq_abs, abs_of_nonneg hx.1,
    pow_two, mul_assoc] using hmean

theorem hasDerivAt_growingThetaNearestTailQLogDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx : |x| ≤ 1 / 3)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQLogDerivative q x)
      (growingThetaNearestTailQSecondLogDerivative w x) w := by
  let F : Complex := 1 + growingThetaNearestTailQ w x
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hQ := hasDerivAt_growingThetaNearestTailQDerivative_on_ball
    htau hsector hx hw
  have hT := hasDerivAt_growingThetaNearestTailQ_on_ball
    htau hsector hx hw
  have hF := hT.const_add 1
  have hden : F ≠ 0 :=
    one_add_growingThetaNearestTailQ_ne_zero_of_re_pos hwre x
  have hquot := hQ.div hF hden
  change HasDerivAt (fun q : Complex =>
      growingThetaNearestTailQDerivative q x /
        (1 + growingThetaNearestTailQ q x))
    (growingThetaNearestTailQSecondLogDerivative w x) w
  exact hquot.congr_deriv (by
    dsimp [growingThetaNearestTailQSecondLogDerivative, F]
    field_simp [hden])

/-- Local `r = 2` semantic identity throughout the nearest-image ball. -/
theorem hasDerivAt_logDeriv_growingThetaRatioQ_nearest_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      logDeriv (fun z : Complex => growingThetaRatioQ z x) q)
      (growingThetaRatioQSecondLogDerivativeNearest w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hxabs : |x| ≤ 1 / 3 := by
    rw [abs_of_nonneg hx.1]
    exact hx.2.trans (by norm_num)
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hlead := hasDerivAt_growingThetaNearestGaussianLogDerivative
    (Complex.ne_zero_of_re_pos hwre) x
  have hHx := hasDerivAt_growingThetaNearestTailQLogDerivative_on_ball
    htau hsector hxabs hw
  have hH0 := hasDerivAt_growingThetaNearestTailQLogDerivative_on_ball
    htau hsector (x := 0) (by norm_num) hw
  have hrep := (hlead.add hHx).sub hH0
  have hUnhds : U ∈ 𝓝 w := Metric.isOpen_ball.mem_nhds hw
  have heq :
      (fun q : Complex =>
        logDeriv (fun z : Complex => growingThetaRatioQ z x) q) =ᶠ[𝓝 w]
      (fun q : Complex =>
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
          growingThetaNearestTailQLogDerivative q x -
          growingThetaNearestTailQLogDerivative q 0) := by
    filter_upwards [hUnhds] with q hq
    exact logDeriv_growingThetaRatioQ_eq_nearest_on_ball
      htau hsector hx hq
  have hrep' : HasDerivAt (fun q : Complex =>
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
        growingThetaNearestTailQLogDerivative q x -
        growingThetaNearestTailQLogDerivative q 0)
      (growingThetaRatioQSecondLogDerivativeNearest w x) w := by
    have hfun :
        (fun q : Complex =>
          (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
            growingThetaNearestTailQLogDerivative q x -
            growingThetaNearestTailQLogDerivative q 0) =ᶠ[𝓝 w]
        (((fun q : Complex =>
            (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2) +
          fun q : Complex => growingThetaNearestTailQLogDerivative q x) -
          fun q : Complex => growingThetaNearestTailQLogDerivative q 0) := by
      filter_upwards [] with q
      rfl
    have hrepFun := hrep.congr_of_eventuallyEq hfun
    exact hrepFun.congr_deriv (by
      rfl)
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_logDeriv_growingThetaRatioQ_eq_nearest_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    deriv (fun q : Complex =>
      logDeriv (fun z : Complex => growingThetaRatioQ z x) q) w =
      growingThetaRatioQSecondLogDerivativeNearest w x :=
  (hasDerivAt_logDeriv_growingThetaRatioQ_nearest_on_ball
    htau hsector hx hw).deriv

def growingThetaNearestGaussianThirdLogDerivative
    (q : Complex) (x : Real) : Complex :=
  6 * (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 4

lemma hasDerivAt_growingThetaNearestGaussianSecondLogDerivative
    {q : Complex} (hq : q ≠ 0) (x : Real) :
    HasDerivAt (fun w : Complex =>
      growingThetaNearestGaussianSecondLogDerivative w x)
      (growingThetaNearestGaussianThirdLogDerivative q x) q := by
  let A : Complex := -(2 * (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2)
  have h := (hasDerivAt_const q A).div ((hasDerivAt_id q).pow 3)
    (pow_ne_zero 3 hq)
  change HasDerivAt (fun w : Complex => A / w ^ 3)
    (growingThetaNearestGaussianThirdLogDerivative q x) q
  exact h.congr_deriv (by
    dsimp [A, growingThetaNearestGaussianThirdLogDerivative]
    field_simp [hq]
    ring)

def growingThetaRatioQThirdLogDerivativeNearest
    (q : Complex) (x : Real) : Complex :=
  growingThetaNearestGaussianThirdLogDerivative q x +
    growingThetaNearestTailQThirdLogDerivative q x -
    growingThetaNearestTailQThirdLogDerivative q 0

/-- Semantic bridge for the `r = 3` object: the explicit expression is the
actual complex derivative of the already semantic `r = 2` derivative. -/
theorem hasDerivAt_secondLogDeriv_growingThetaRatioQ_nearest
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    HasDerivAt (fun q : Complex =>
      deriv (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
      (growingThetaRatioQThirdLogDerivativeNearest
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hlead := hasDerivAt_growingThetaNearestGaussianSecondLogDerivative
    (q := q0) (by
      simpa [q0] using
        (growingThetaParameter_ne_zero (sigma := sigma) htau)) x
  have hHx := hasDerivAt_growingThetaNearestTailQSecondLogDerivative_q
    htau htau1 hsector hx
  have hH0 := hasDerivAt_growingThetaNearestTailQSecondLogDerivative_q
    htau htau1 hsector (x := 0) (by constructor <;> norm_num)
  have hrep := (hlead.add hHx).sub hH0
  have hball : U ∈ 𝓝 q0 :=
    Metric.ball_mem_nhds q0 (div_pos htau (by norm_num))
  have heq :
      (fun q : Complex =>
        deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q) =ᶠ[𝓝 q0]
      (fun q : Complex =>
        growingThetaRatioQSecondLogDerivativeNearest q x) := by
    filter_upwards [hball] with q hq
    exact deriv_logDeriv_growingThetaRatioQ_eq_nearest_on_ball
      htau hsector hx hq
  have hrep' : HasDerivAt (fun q : Complex =>
      growingThetaRatioQSecondLogDerivativeNearest q x)
      (growingThetaRatioQThirdLogDerivativeNearest q0 x) q0 := by
    have hfun :
        (fun q : Complex =>
          growingThetaRatioQSecondLogDerivativeNearest q x) =ᶠ[𝓝 q0]
        (((fun q : Complex =>
            growingThetaNearestGaussianSecondLogDerivative q x) +
          fun q : Complex =>
            growingThetaNearestTailQSecondLogDerivative q x) -
          fun q : Complex =>
            growingThetaNearestTailQSecondLogDerivative q 0) := by
      filter_upwards [] with q
      rfl
    have hrepFun := hrep.congr_of_eventuallyEq hfun
    exact hrepFun.congr_deriv (by
      rfl)
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_secondLogDeriv_growingThetaRatioQ_eq_nearest
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    deriv (fun q : Complex =>
      deriv (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
      (growingThetaParameter tau sigma) =
    growingThetaRatioQThirdLogDerivativeNearest
      (growingThetaParameter tau sigma) x :=
  (hasDerivAt_secondLogDeriv_growingThetaRatioQ_nearest
    htau htau1 hsector hx).deriv

/-- The nearest-image `D_tau^3 log g` estimate before final exponential
absorption. -/
theorem norm_scaled_thirdLogDeriv_growingThetaRatioQ_le_firstRegion_raw
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖(tau : Complex) ^ 3 *
        deriv (fun q : Complex =>
          deriv (fun z : Complex =>
            logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
          (growingThetaParameter tau sigma)‖ ≤
      (6 * Real.pi ^ 2 / tau +
        tau ^ 3 *
          growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau) *
        x ^ 2 := by
  rw [deriv_secondLogDeriv_growingThetaRatioQ_eq_nearest
    htau htau1 hsector hx]
  let q : Complex := growingThetaParameter tau sigma
  let Hx := growingThetaNearestTailQThirdLogDerivative q x
  let H0 := growingThetaNearestTailQThirdLogDerivative q 0
  have htail : ‖Hx - H0‖ ≤
      growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau *
        x ^ 2 :=
    norm_growingThetaNearestTailQThirdLogDerivative_sub_zero_le_quadratic
      htau htau1 hsector hx
  have hq : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq4 : tau ^ 4 ≤ ‖q‖ ^ 4 :=
    pow_le_pow_left₀ htau.le hq 4
  have hlead :
      ‖(tau : Complex) ^ 3 *
        growingThetaNearestGaussianThirdLogDerivative q x‖ ≤
        (6 * Real.pi ^ 2 / tau) * x ^ 2 := by
    rw [growingThetaNearestGaussianThirdLogDerivative, norm_mul, norm_div,
      norm_mul, norm_mul, norm_pow, norm_pow, norm_pow, norm_pow]
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau,
      abs_of_pos Real.pi_pos, abs_of_nonneg hx.1]
    rw [show ‖(6 : Complex)‖ = (6 : Real) by norm_num]
    calc
      tau ^ 3 * (6 * Real.pi ^ 2 * x ^ 2 / ‖q‖ ^ 4) =
          tau ^ 3 * (6 * Real.pi ^ 2 * x ^ 2) / ‖q‖ ^ 4 := by ring
      _ ≤ (tau ^ 3 * (6 * Real.pi ^ 2 * x ^ 2)) / tau ^ 4 :=
        div_le_div₀ (by positivity) le_rfl (pow_pos htau 4) hq4
      _ = (6 * Real.pi ^ 2 / tau) * x ^ 2 := by
        field_simp [ne_of_gt htau]
  have hcorr : ‖(tau : Complex) ^ 3 * (Hx - H0)‖ ≤
      (tau ^ 3 *
        growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau ^ 3 * ‖Hx - H0‖ ≤ tau ^ 3 *
          (growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau *
            x ^ 2) :=
        mul_le_mul_of_nonneg_left htail (pow_nonneg htau.le 3)
      _ = (tau ^ 3 *
          growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau) *
            x ^ 2 := by ring
  change ‖(tau : Complex) ^ 3 *
      (growingThetaNearestGaussianThirdLogDerivative q x + Hx - H0)‖ ≤ _
  have hsplit :
      (tau : Complex) ^ 3 *
          (growingThetaNearestGaussianThirdLogDerivative q x + Hx - H0) =
        (tau : Complex) ^ 3 *
            growingThetaNearestGaussianThirdLogDerivative q x +
          (tau : Complex) ^ 3 * (Hx - H0) := by ring
  rw [hsplit]
  calc
    _ ≤ ‖(tau : Complex) ^ 3 *
            growingThetaNearestGaussianThirdLogDerivative q x‖ +
          ‖(tau : Complex) ^ 3 * (Hx - H0)‖ := norm_add_le _ _
    _ ≤ (6 * Real.pi ^ 2 / tau) * x ^ 2 +
        (tau ^ 3 *
          growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := add_le_add hlead hcorr
    _ = _ := by ring

/-- A fixed summable moment weight through degree eight, sufficient for the
`m = 3` mixed derivative in NL0 (5.5a). -/
def growingThetaQThirdUniversalMomentWeight (ell : Int) : Real :=
  let n : Real := (Int.natAbs ell : Real)
  (n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 + n ^ 7 + n ^ 8) *
    Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)

lemma summable_growingThetaQThirdUniversalMomentWeight :
    Summable growingThetaQThirdUniversalMomentWeight := by
  have hc : 0 < growingThetaQDerivativeDecayBase / 2 :=
    div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
  have hs1 := summable_int_natAbs_pow_mul_exp_neg 1 hc
  have hs2 := summable_int_natAbs_pow_mul_exp_neg 2 hc
  have hs3 := summable_int_natAbs_pow_mul_exp_neg 3 hc
  have hs4 := summable_int_natAbs_pow_mul_exp_neg 4 hc
  have hs5 := summable_int_natAbs_pow_mul_exp_neg 5 hc
  have hs6 := summable_int_natAbs_pow_mul_exp_neg 6 hc
  have hs7 := summable_int_natAbs_pow_mul_exp_neg 7 hc
  have hs8 := summable_int_natAbs_pow_mul_exp_neg 8 hc
  have hs :=
    (((((((hs1.add hs2).add hs3).add hs4).add hs5).add hs6).add hs7).add hs8)
  apply hs.congr
  intro ell
  unfold growingThetaQThirdUniversalMomentWeight
  dsimp
  ring

def growingThetaQThirdUniversalMomentConstant : Real :=
  ∑' ell : Int, growingThetaQThirdUniversalMomentWeight ell

lemma growingThetaQThirdUniversalMomentConstant_nonneg :
    0 ≤ growingThetaQThirdUniversalMomentConstant := by
  unfold growingThetaQThirdUniversalMomentConstant
  exact tsum_nonneg fun ell => by
    unfold growingThetaQThirdUniversalMomentWeight
    positivity

def growingThetaQThirdCombinedMomentConstant : Real :=
  growingThetaQSecondCombinedMomentConstant +
    growingThetaQThirdUniversalMomentConstant

lemma growingThetaQThirdCombinedMomentConstant_nonneg :
    0 ≤ growingThetaQThirdCombinedMomentConstant := by
  unfold growingThetaQThirdCombinedMomentConstant
  exact add_nonneg growingThetaQSecondCombinedMomentConstant_nonneg
    growingThetaQThirdUniversalMomentConstant_nonneg

lemma one_div_pow_le_one_div_pow_of_le_one
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    {m n : Nat} (hmn : m ≤ n) :
    1 / tau ^ m ≤ 1 / tau ^ n := by
  exact div_le_div₀ (by norm_num) le_rfl (pow_pos htau n)
    (pow_le_pow_of_le_one htau.le htau1 hmn)

lemma growingThetaQThirdDerivativeMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQThirdDerivativeMajorant tau ell ≤
      ((192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 + 512 * Real.pi ^ 6) /
          tau ^ 6) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQThirdUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQThirdDerivativeMajorant,
      growingThetaQThirdUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 +
      n ^ 7 + n ^ 8
    have hn0 : 0 ≤ n := by positivity
    have hP0 : 0 ≤ P := by dsimp [P]; positivity
    have hn2 : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8]
    have hn4 : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8]
    have hn6 : n ^ 6 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 7, pow_nonneg hn0 8]
    have hi46 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 4 ≤ 6 by norm_num)
    have hi56 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 5 ≤ 6 by norm_num)
    have hcoef :
        (192 * Real.pi ^ 2 / tau ^ 4) * n ^ 2 +
            (768 * Real.pi ^ 4 / tau ^ 5) * n ^ 4 +
            (512 * Real.pi ^ 6 / tau ^ 6) * n ^ 6 ≤
          ((192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 +
              512 * Real.pi ^ 6) / tau ^ 6) * P := by
      calc
        _ = (192 * Real.pi ^ 2) * (1 / tau ^ 4) * n ^ 2 +
            (768 * Real.pi ^ 4) * (1 / tau ^ 5) * n ^ 4 +
            (512 * Real.pi ^ 6) * (1 / tau ^ 6) * n ^ 6 := by ring
        _ ≤ (192 * Real.pi ^ 2) * (1 / tau ^ 6) * P +
            (768 * Real.pi ^ 4) * (1 / tau ^ 6) * P +
            (512 * Real.pi ^ 6) * (1 / tau ^ 6) * P := by gcongr
        _ = _ := by ring
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 (le_refl growingThetaQDerivativeDecayBase) hell
    unfold growingThetaQThirdDerivativeMajorant
    rw [if_neg hell]
    dsimp [growingThetaQThirdUniversalMomentWeight, n, P] at hsplit ⊢
    have hA0 : 0 ≤
        (192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 + 512 * Real.pi ^ 6) /
          tau ^ 6 := by positivity
    calc
      _ ≤ (((192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 +
              512 * Real.pi ^ 6) / tau ^ 6) * P) *
          Real.exp (-(growingThetaQDerivativeDecayBase / tau) * n) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ (((192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 +
              512 * Real.pi ^ 6) / tau ^ 6) * P) *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) :=
        mul_le_mul_of_nonneg_left hsplit (mul_nonneg hA0 hP0)
      _ = _ := by ring

lemma growingThetaQThirdSpatialFirstMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQThirdSpatialFirstMajorant tau ell ≤
      ((12 * Real.pi ^ 2 + 672 * Real.pi ^ 4 + 1920 * Real.pi ^ 6 +
          1024 * Real.pi ^ 8) / tau ^ 7) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQThirdUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQThirdSpatialFirstMajorant,
      growingThetaQThirdUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 +
      n ^ 7 + n ^ 8
    have hn0 : 0 ≤ n := by positivity
    have hP0 : 0 ≤ P := by dsimp [P]; positivity
    have hn1 : n ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8]
    have hn3 : n ^ 3 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 4, pow_nonneg hn0 5,
        pow_nonneg hn0 6, pow_nonneg hn0 7, pow_nonneg hn0 8]
    have hn5 : n ^ 5 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 6, pow_nonneg hn0 7, pow_nonneg hn0 8]
    have hn7 : n ^ 7 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 8]
    have hi47 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 4 ≤ 7 by norm_num)
    have hi57 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 5 ≤ 7 by norm_num)
    have hi67 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 6 ≤ 7 by norm_num)
    have hcoef :
        (12 * Real.pi ^ 2 / tau ^ 4) * n +
            (672 * Real.pi ^ 4 / tau ^ 5) * n ^ 3 +
            (1920 * Real.pi ^ 6 / tau ^ 6) * n ^ 5 +
            (1024 * Real.pi ^ 8 / tau ^ 7) * n ^ 7 ≤
          ((12 * Real.pi ^ 2 + 672 * Real.pi ^ 4 +
              1920 * Real.pi ^ 6 + 1024 * Real.pi ^ 8) / tau ^ 7) * P := by
      calc
        _ = (12 * Real.pi ^ 2) * (1 / tau ^ 4) * n +
            (672 * Real.pi ^ 4) * (1 / tau ^ 5) * n ^ 3 +
            (1920 * Real.pi ^ 6) * (1 / tau ^ 6) * n ^ 5 +
            (1024 * Real.pi ^ 8) * (1 / tau ^ 7) * n ^ 7 := by ring
        _ ≤ (12 * Real.pi ^ 2) * (1 / tau ^ 7) * P +
            (672 * Real.pi ^ 4) * (1 / tau ^ 7) * P +
            (1920 * Real.pi ^ 6) * (1 / tau ^ 7) * P +
            (1024 * Real.pi ^ 8) * (1 / tau ^ 7) * P := by gcongr
        _ = _ := by ring
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaQThirdSpatialFirstMajorant
    rw [if_neg hell]
    dsimp [growingThetaQThirdUniversalMomentWeight, n, P] at hsplit ⊢
    have hA0 : 0 ≤
        (12 * Real.pi ^ 2 + 672 * Real.pi ^ 4 + 1920 * Real.pi ^ 6 +
          1024 * Real.pi ^ 8) / tau ^ 7 := by positivity
    calc
      _ ≤ (((12 * Real.pi ^ 2 + 672 * Real.pi ^ 4 +
              1920 * Real.pi ^ 6 + 1024 * Real.pi ^ 8) / tau ^ 7) * P) *
          Real.exp (-(growingThetaSpatialDecayBase / tau) * n) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ (((12 * Real.pi ^ 2 + 672 * Real.pi ^ 4 +
              1920 * Real.pi ^ 6 + 1024 * Real.pi ^ 8) / tau ^ 7) * P) *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) :=
        mul_le_mul_of_nonneg_left hsplit (mul_nonneg hA0 hP0)
      _ = _ := by ring

lemma growingThetaQThirdSpatialSecondMajorant_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) (ell : Int) :
    growingThetaQThirdSpatialSecondMajorant tau ell ≤
      ((96 * Real.pi ^ 4 + 2112 * Real.pi ^ 6 + 4608 * Real.pi ^ 8 +
          2048 * Real.pi ^ 10) / tau ^ 8) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQThirdUniversalMomentWeight ell := by
  by_cases hell : ell = 0
  · simp [growingThetaQThirdSpatialSecondMajorant,
      growingThetaQThirdUniversalMomentWeight, hell]
  · let n : Real := (Int.natAbs ell : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 +
      n ^ 7 + n ^ 8
    have hn0 : 0 ≤ n := by positivity
    have hP0 : 0 ≤ P := by dsimp [P]; positivity
    have hn2 : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8]
    have hn4 : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8]
    have hn6 : n ^ 6 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 7, pow_nonneg hn0 8]
    have hn8 : n ^ 8 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7]
    have hi58 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 5 ≤ 8 by norm_num)
    have hi68 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 6 ≤ 8 by norm_num)
    have hi78 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 7 ≤ 8 by norm_num)
    have hcoef :
        (96 * Real.pi ^ 4 / tau ^ 5) * n ^ 2 +
            (2112 * Real.pi ^ 6 / tau ^ 6) * n ^ 4 +
            (4608 * Real.pi ^ 8 / tau ^ 7) * n ^ 6 +
            (2048 * Real.pi ^ 10 / tau ^ 8) * n ^ 8 ≤
          ((96 * Real.pi ^ 4 + 2112 * Real.pi ^ 6 +
              4608 * Real.pi ^ 8 + 2048 * Real.pi ^ 10) / tau ^ 8) * P := by
      calc
        _ = (96 * Real.pi ^ 4) * (1 / tau ^ 5) * n ^ 2 +
            (2112 * Real.pi ^ 6) * (1 / tau ^ 6) * n ^ 4 +
            (4608 * Real.pi ^ 8) * (1 / tau ^ 7) * n ^ 6 +
            (2048 * Real.pi ^ 10) * (1 / tau ^ 8) * n ^ 8 := by ring
        _ ≤ (96 * Real.pi ^ 4) * (1 / tau ^ 8) * P +
            (2112 * Real.pi ^ 6) * (1 / tau ^ 8) * P +
            (4608 * Real.pi ^ 8) * (1 / tau ^ 8) * P +
            (2048 * Real.pi ^ 10) * (1 / tau ^ 8) * P := by gcongr
        _ = _ := by ring
    have hbase : growingThetaQDerivativeDecayBase ≤
        growingThetaSpatialDecayBase := by
      unfold growingThetaQDerivativeDecayBase growingThetaSpatialDecayBase
      nlinarith [sq_nonneg Real.pi]
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 hbase hell
    unfold growingThetaQThirdSpatialSecondMajorant
    rw [if_neg hell]
    dsimp [growingThetaQThirdUniversalMomentWeight, n, P] at hsplit ⊢
    have hA0 : 0 ≤
        (96 * Real.pi ^ 4 + 2112 * Real.pi ^ 6 + 4608 * Real.pi ^ 8 +
          2048 * Real.pi ^ 10) / tau ^ 8 := by positivity
    calc
      _ ≤ (((96 * Real.pi ^ 4 + 2112 * Real.pi ^ 6 +
              4608 * Real.pi ^ 8 + 2048 * Real.pi ^ 10) / tau ^ 8) * P) *
          Real.exp (-(growingThetaSpatialDecayBase / tau) * n) :=
        mul_le_mul_of_nonneg_right hcoef (Real.exp_nonneg _)
      _ ≤ (((96 * Real.pi ^ 4 + 2112 * Real.pi ^ 6 +
              4608 * Real.pi ^ 8 + 2048 * Real.pi ^ 10) / tau ^ 8) * P) *
          (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
            Real.exp (-(growingThetaQDerivativeDecayBase / 2) * n)) :=
        mul_le_mul_of_nonneg_left hsplit (mul_nonneg hA0 hP0)
      _ = _ := by ring

lemma growingThetaQThirdDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQThirdDerivativeBound tau ≤
      ((192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 + 512 * Real.pi ^ 6) /
          tau ^ 6) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQThirdCombinedMomentConstant := by
  unfold growingThetaQThirdDerivativeBound
  let A : Real :=
    (192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 + 512 * Real.pi ^ 6) /
      tau ^ 6
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hsM := summable_growingThetaQThirdDerivativeMajorant htau
  have hsW := summable_growingThetaQThirdUniversalMomentWeight
  have hsScaled := hsW.mul_left (A * E)
  calc
    (∑' ell : Int, growingThetaQThirdDerivativeMajorant tau ell) ≤
        ∑' ell : Int, A * E * growingThetaQThirdUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (by
          intro ell
          simpa [A, E] using
            (growingThetaQThirdDerivativeMajorant_le_universal
              (tau := tau) htau htau1 ell)) hsScaled
    _ = A * E * growingThetaQThirdUniversalMomentConstant := by
      unfold growingThetaQThirdUniversalMomentConstant
      rw [hsW.tsum_mul_left]
    _ ≤ A * E * growingThetaQThirdCombinedMomentConstant := by
      unfold growingThetaQThirdCombinedMomentConstant
      exact mul_le_mul_of_nonneg_left
        (le_add_of_nonneg_left growingThetaQSecondCombinedMomentConstant_nonneg)
        (mul_nonneg (by dsimp [A]; positivity) (by dsimp [E]; positivity))
    _ = _ := by rfl

lemma growingThetaQThirdSpatialFirstDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQThirdSpatialFirstDerivativeBound tau ≤
      ((12 * Real.pi ^ 2 + 672 * Real.pi ^ 4 + 1920 * Real.pi ^ 6 +
          1024 * Real.pi ^ 8) / tau ^ 7) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQThirdCombinedMomentConstant := by
  unfold growingThetaQThirdSpatialFirstDerivativeBound
  let A : Real :=
    (12 * Real.pi ^ 2 + 672 * Real.pi ^ 4 + 1920 * Real.pi ^ 6 +
      1024 * Real.pi ^ 8) / tau ^ 7
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hsM := summable_growingThetaQThirdSpatialFirstMajorant htau
  have hsW := summable_growingThetaQThirdUniversalMomentWeight
  have hsScaled := hsW.mul_left (A * E)
  calc
    (∑' ell : Int, growingThetaQThirdSpatialFirstMajorant tau ell) ≤
        ∑' ell : Int, A * E * growingThetaQThirdUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (by
          intro ell
          simpa [A, E] using
            (growingThetaQThirdSpatialFirstMajorant_le_universal
              (tau := tau) htau htau1 ell)) hsScaled
    _ = A * E * growingThetaQThirdUniversalMomentConstant := by
      unfold growingThetaQThirdUniversalMomentConstant
      rw [hsW.tsum_mul_left]
    _ ≤ A * E * growingThetaQThirdCombinedMomentConstant := by
      unfold growingThetaQThirdCombinedMomentConstant
      exact mul_le_mul_of_nonneg_left
        (le_add_of_nonneg_left growingThetaQSecondCombinedMomentConstant_nonneg)
        (mul_nonneg (by dsimp [A]; positivity) (by dsimp [E]; positivity))
    _ = _ := by rfl

lemma growingThetaQThirdSpatialSecondDerivativeBound_le_universal
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQThirdSpatialSecondDerivativeBound tau ≤
      ((96 * Real.pi ^ 4 + 2112 * Real.pi ^ 6 + 4608 * Real.pi ^ 8 +
          2048 * Real.pi ^ 10) / tau ^ 8) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQThirdCombinedMomentConstant := by
  unfold growingThetaQThirdSpatialSecondDerivativeBound
  let A : Real :=
    (96 * Real.pi ^ 4 + 2112 * Real.pi ^ 6 + 4608 * Real.pi ^ 8 +
      2048 * Real.pi ^ 10) / tau ^ 8
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hsM := summable_growingThetaQThirdSpatialSecondMajorant htau
  have hsW := summable_growingThetaQThirdUniversalMomentWeight
  have hsScaled := hsW.mul_left (A * E)
  calc
    (∑' ell : Int, growingThetaQThirdSpatialSecondMajorant tau ell) ≤
        ∑' ell : Int, A * E * growingThetaQThirdUniversalMomentWeight ell :=
      hsM.tsum_le_tsum
        (by
          intro ell
          simpa [A, E] using
            (growingThetaQThirdSpatialSecondMajorant_le_universal
              (tau := tau) htau htau1 ell)) hsScaled
    _ = A * E * growingThetaQThirdUniversalMomentConstant := by
      unfold growingThetaQThirdUniversalMomentConstant
      rw [hsW.tsum_mul_left]
    _ ≤ A * E * growingThetaQThirdCombinedMomentConstant := by
      unfold growingThetaQThirdCombinedMomentConstant
      exact mul_le_mul_of_nonneg_left
        (le_add_of_nonneg_left growingThetaQSecondCombinedMomentConstant_nonneg)
        (mul_nonneg (by dsimp [A]; positivity) (by dsimp [E]; positivity))
    _ = _ := by rfl

/-- One fixed coefficient dominating every tail derivative bound used in the
third-logarithmic spatial Hessian. -/
def growingThetaQThirdCommonCoefficient : Real :=
  1 +
    (192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 + 512 * Real.pi ^ 6) +
    (12 * Real.pi ^ 2 + 672 * Real.pi ^ 4 + 1920 * Real.pi ^ 6 +
      1024 * Real.pi ^ 8) +
    (96 * Real.pi ^ 4 + 2112 * Real.pi ^ 6 + 4608 * Real.pi ^ 8 +
      2048 * Real.pi ^ 10) +
    (32 * Real.pi ^ 2 + 64 * Real.pi ^ 4) +
    (4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6) +
    (24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8) +
    (8 * Real.pi ^ 2) +
    (2 * Real.pi ^ 2 + 16 * Real.pi ^ 4) +
    (8 * Real.pi ^ 4 + 32 * Real.pi ^ 6) +
    (2 * Real.pi ^ 2) + (4 * Real.pi ^ 4)

lemma growingThetaQThirdCommonCoefficient_pos :
    0 < growingThetaQThirdCommonCoefficient := by
  unfold growingThetaQThirdCommonCoefficient
  positivity

def growingThetaQThirdCommonMomentConstant : Real :=
  1 + growingThetaQThirdCombinedMomentConstant

lemma growingThetaQThirdCommonMomentConstant_pos :
    0 < growingThetaQThirdCommonMomentConstant := by
  unfold growingThetaQThirdCommonMomentConstant
  linarith [growingThetaQThirdCombinedMomentConstant_nonneg]

def growingThetaQThirdCommonEnvelope (tau : Real) : Real :=
  (growingThetaQThirdCommonCoefficient / tau ^ 8) *
    Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
      growingThetaQThirdCommonMomentConstant

lemma growingThetaQThirdCommonEnvelope_nonneg
    {tau : Real} (htau : 0 < tau) :
    0 ≤ growingThetaQThirdCommonEnvelope tau := by
  unfold growingThetaQThirdCommonEnvelope
  exact mul_nonneg
    (mul_nonneg (div_nonneg growingThetaQThirdCommonCoefficient_pos.le
      (pow_nonneg htau.le 8)) (Real.exp_nonneg _))
    growingThetaQThirdCommonMomentConstant_pos.le

lemma coefficient_div_pow_mul_le_common
    {tau a A E K0 K : Real} {m : Nat}
    (htau : 0 < tau) (htau1 : tau ≤ 1) (hm : m ≤ 8)
    (ha0 : 0 ≤ a) (ha : a ≤ A) (hE : 0 ≤ E)
    (hK0 : 0 ≤ K0) (hK : K0 ≤ K) :
    (a / tau ^ m) * E * K0 ≤ (A / tau ^ 8) * E * K := by
  have hinv := one_div_pow_le_one_div_pow_of_le_one htau htau1 hm
  have hscale : a / tau ^ m ≤ A / tau ^ 8 := by
    rw [show a / tau ^ m = a * (1 / tau ^ m) by ring,
      show A / tau ^ 8 = A * (1 / tau ^ 8) by ring]
    exact mul_le_mul ha hinv (by positivity) (ha0.trans ha)
  exact mul_le_mul
    (mul_le_mul_of_nonneg_right hscale hE) hK
    hK0
    (mul_nonneg (div_nonneg (ha0.trans ha) (pow_nonneg htau.le 8)) hE)

set_option maxHeartbeats 800000 in
theorem growingTheta_derivative_bounds_le_third_commonEnvelope
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaQThirdDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaQThirdSpatialFirstDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaQThirdSpatialSecondDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaQSecondDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaQSecondSpatialFirstDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaQSecondSpatialSecondDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaQDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaQSpatialFirstDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaQSpatialSecondDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaSpatialFirstDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau ∧
      growingThetaSpatialSecondDerivativeBound tau ≤
        growingThetaQThirdCommonEnvelope tau := by
  let A : Real := growingThetaQThirdCommonCoefficient
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  let K : Real := growingThetaQThirdCommonMomentConstant
  let K3 : Real := growingThetaQThirdCombinedMomentConstant
  let K2 : Real := growingThetaQSecondCombinedMomentConstant
  let K1 : Real := growingThetaQUniversalMomentConstant
  let AU : Real :=
    192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 + 512 * Real.pi ^ 6
  let AU1 : Real :=
    12 * Real.pi ^ 2 + 672 * Real.pi ^ 4 + 1920 * Real.pi ^ 6 +
      1024 * Real.pi ^ 8
  let AU2 : Real :=
    96 * Real.pi ^ 4 + 2112 * Real.pi ^ 6 + 4608 * Real.pi ^ 8 +
      2048 * Real.pi ^ 10
  let AS : Real := 32 * Real.pi ^ 2 + 64 * Real.pi ^ 4
  let AS1 : Real := 4 * Real.pi ^ 2 + 96 * Real.pi ^ 4 + 128 * Real.pi ^ 6
  let AS2 : Real := 24 * Real.pi ^ 4 + 256 * Real.pi ^ 6 + 256 * Real.pi ^ 8
  let AQ : Real := 8 * Real.pi ^ 2
  let AQ1 : Real := 2 * Real.pi ^ 2 + 16 * Real.pi ^ 4
  let AQ2 : Real := 8 * Real.pi ^ 4 + 32 * Real.pi ^ 6
  let AT1 : Real := 2 * Real.pi ^ 2
  let AT2 : Real := 4 * Real.pi ^ 4
  have hE : 0 ≤ E := by dsimp [E]; positivity
  have hK3 : 0 ≤ K3 := growingThetaQThirdCombinedMomentConstant_nonneg
  have hK2 : 0 ≤ K2 := growingThetaQSecondCombinedMomentConstant_nonneg
  have hK1 : 0 ≤ K1 := growingThetaQUniversalMomentConstant_nonneg
  have hK3K : K3 ≤ K := by
    dsimp [K, K3, growingThetaQThirdCommonMomentConstant]
    linarith
  have hK2K3 : K2 ≤ K3 := by
    dsimp [K2, K3, growingThetaQThirdCombinedMomentConstant]
    exact le_add_of_nonneg_right growingThetaQThirdUniversalMomentConstant_nonneg
  have hK2K : K2 ≤ K := hK2K3.trans hK3K
  have hK1K2 : K1 ≤ K2 := by
    dsimp [K1, K2, growingThetaQSecondCombinedMomentConstant]
    exact le_add_of_nonneg_right growingThetaQSecondUniversalMomentConstant_nonneg
  have hK1K : K1 ≤ K := hK1K2.trans hK2K
  have hp2 : 0 ≤ Real.pi ^ 2 := by positivity
  have hp4 : 0 ≤ Real.pi ^ 4 := by positivity
  have hp6 : 0 ≤ Real.pi ^ 6 := by positivity
  have hp8 : 0 ≤ Real.pi ^ 8 := by positivity
  have hp10 : 0 ≤ Real.pi ^ 10 := by positivity
  have hAcoeff :
      AU ≤ A ∧ AU1 ≤ A ∧ AU2 ≤ A ∧ AS ≤ A ∧ AS1 ≤ A ∧ AS2 ≤ A ∧
        AQ ≤ A ∧ AQ1 ≤ A ∧ AQ2 ≤ A ∧ AT1 ≤ A ∧ AT2 ≤ A := by
    dsimp [A, AU, AU1, AU2, AS, AS1, AS2, AQ, AQ1, AQ2, AT1, AT2,
      growingThetaQThirdCommonCoefficient]
    constructor
    · nlinarith
    constructor
    · nlinarith
    constructor
    · nlinarith
    constructor
    · nlinarith
    constructor
    · nlinarith
    constructor
    · nlinarith
    constructor
    · nlinarith
    constructor
    · nlinarith
    constructor
    · nlinarith
    constructor <;> nlinarith
  rcases hAcoeff with
    ⟨hAU, hAU1, hAU2, hAS, hAS1, hAS2, hAQ, hAQ1, hAQ2, hAT1, hAT2⟩
  have hAU0 : 0 ≤ AU := by dsimp [AU]; positivity
  have hAU10 : 0 ≤ AU1 := by dsimp [AU1]; positivity
  have hAU20 : 0 ≤ AU2 := by dsimp [AU2]; positivity
  have hAS0 : 0 ≤ AS := by dsimp [AS]; positivity
  have hAS10 : 0 ≤ AS1 := by dsimp [AS1]; positivity
  have hAS20 : 0 ≤ AS2 := by dsimp [AS2]; positivity
  have hAQ0 : 0 ≤ AQ := by dsimp [AQ]; positivity
  have hAQ10 : 0 ≤ AQ1 := by dsimp [AQ1]; positivity
  have hAQ20 : 0 ≤ AQ2 := by dsimp [AQ2]; positivity
  have hAT10 : 0 ≤ AT1 := by dsimp [AT1]; positivity
  have hAT20 : 0 ≤ AT2 := by dsimp [AT2]; positivity
  have hUraw := growingThetaQThirdDerivativeBound_le_universal htau htau1
  have hUcommon := coefficient_div_pow_mul_le_common htau htau1
    (show 6 ≤ 8 by norm_num) hAU0 hAU hE hK3 hK3K
  have hU : growingThetaQThirdDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AU / tau ^ 6) * E * K3 := by simpa [AU, E, K3] using hUraw
      _ ≤ (A / tau ^ 8) * E * K := hUcommon
      _ = _ := by rfl
  have hU1raw :=
    growingThetaQThirdSpatialFirstDerivativeBound_le_universal htau htau1
  have hU1common := coefficient_div_pow_mul_le_common htau htau1
    (show 7 ≤ 8 by norm_num) hAU10 hAU1 hE hK3 hK3K
  have hU1 : growingThetaQThirdSpatialFirstDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AU1 / tau ^ 7) * E * K3 := by
        simpa [AU1, E, K3] using hU1raw
      _ ≤ (A / tau ^ 8) * E * K := hU1common
      _ = _ := by rfl
  have hU2raw :=
    growingThetaQThirdSpatialSecondDerivativeBound_le_universal htau htau1
  have hU2common := coefficient_div_pow_mul_le_common htau htau1
    (show 8 ≤ 8 by norm_num) hAU20 hAU2 hE hK3 hK3K
  have hU2 : growingThetaQThirdSpatialSecondDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AU2 / tau ^ 8) * E * K3 := by
        simpa [AU2, E, K3] using hU2raw
      _ ≤ (A / tau ^ 8) * E * K := hU2common
      _ = _ := by rfl
  have hSraw := growingThetaQSecondDerivativeBound_le_universal htau htau1
  have hScommon := coefficient_div_pow_mul_le_common htau htau1
    (show 4 ≤ 8 by norm_num) hAS0 hAS hE hK2 hK2K
  have hS : growingThetaQSecondDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AS / tau ^ 4) * E * K2 := by simpa [AS, E, K2] using hSraw
      _ ≤ (A / tau ^ 8) * E * K := hScommon
      _ = _ := by rfl
  have hS1raw := growingThetaQSecondSpatialFirstDerivativeBound_le_universal
    htau htau1
  have hS1common := coefficient_div_pow_mul_le_common htau htau1
    (show 5 ≤ 8 by norm_num) hAS10 hAS1 hE hK2 hK2K
  have hS1 : growingThetaQSecondSpatialFirstDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AS1 / tau ^ 5) * E * K2 := by
        simpa [AS1, E, K2] using hS1raw
      _ ≤ (A / tau ^ 8) * E * K := hS1common
      _ = _ := by rfl
  have hS2raw := growingThetaQSecondSpatialSecondDerivativeBound_le_universal
    htau htau1
  have hS2common := coefficient_div_pow_mul_le_common htau htau1
    (show 6 ≤ 8 by norm_num) hAS20 hAS2 hE hK2 hK2K
  have hS2 : growingThetaQSecondSpatialSecondDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AS2 / tau ^ 6) * E * K2 := by
        simpa [AS2, E, K2] using hS2raw
      _ ≤ (A / tau ^ 8) * E * K := hS2common
      _ = _ := by rfl
  have hQraw := growingThetaQDerivativeBound_le_universal htau htau1
  have hQcommon := coefficient_div_pow_mul_le_common htau htau1
    (show 2 ≤ 8 by norm_num) hAQ0 hAQ hE hK1 hK1K
  have hQ : growingThetaQDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AQ / tau ^ 2) * E * K1 := by simpa [AQ, E, K1] using hQraw
      _ ≤ (A / tau ^ 8) * E * K := hQcommon
      _ = _ := by rfl
  have hQ1raw := growingThetaQSpatialFirstDerivativeBound_le_universal
    htau htau1
  have hQ1scale :
      (2 * Real.pi ^ 2 / tau ^ 2 + 16 * Real.pi ^ 4 / tau ^ 3) ≤
        AQ1 / tau ^ 3 := by
    have hi23 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 2 ≤ 3 by norm_num)
    dsimp [AQ1]
    calc
      _ = (2 * Real.pi ^ 2) * (1 / tau ^ 2) +
          (16 * Real.pi ^ 4) * (1 / tau ^ 3) := by ring
      _ ≤ (2 * Real.pi ^ 2) * (1 / tau ^ 3) +
          (16 * Real.pi ^ 4) * (1 / tau ^ 3) := by gcongr
      _ = _ := by ring
  have hQ1mid : growingThetaQSpatialFirstDerivativeBound tau ≤
      (AQ1 / tau ^ 3) * E * K1 :=
    hQ1raw.trans (by gcongr)
  have hQ1common := coefficient_div_pow_mul_le_common htau htau1
    (show 3 ≤ 8 by norm_num) hAQ10 hAQ1 hE hK1 hK1K
  have hQ1 : growingThetaQSpatialFirstDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AQ1 / tau ^ 3) * E * K1 := hQ1mid
      _ ≤ (A / tau ^ 8) * E * K := hQ1common
      _ = _ := by rfl
  have hQ2raw := growingThetaQSpatialSecondDerivativeBound_le_universal
    htau htau1
  have hQ2scale :
      (8 * Real.pi ^ 4 / tau ^ 3 + 32 * Real.pi ^ 6 / tau ^ 4) ≤
        AQ2 / tau ^ 4 := by
    have hi34 := one_div_pow_le_one_div_pow_of_le_one htau htau1
      (show 3 ≤ 4 by norm_num)
    dsimp [AQ2]
    calc
      _ = (8 * Real.pi ^ 4) * (1 / tau ^ 3) +
          (32 * Real.pi ^ 6) * (1 / tau ^ 4) := by ring
      _ ≤ (8 * Real.pi ^ 4) * (1 / tau ^ 4) +
          (32 * Real.pi ^ 6) * (1 / tau ^ 4) := by gcongr
      _ = _ := by ring
  have hQ2mid : growingThetaQSpatialSecondDerivativeBound tau ≤
      (AQ2 / tau ^ 4) * E * K1 :=
    hQ2raw.trans (by gcongr)
  have hQ2common := coefficient_div_pow_mul_le_common htau htau1
    (show 4 ≤ 8 by norm_num) hAQ20 hAQ2 hE hK1 hK1K
  have hQ2 : growingThetaQSpatialSecondDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AQ2 / tau ^ 4) * E * K1 := hQ2mid
      _ ≤ (A / tau ^ 8) * E * K := hQ2common
      _ = _ := by rfl
  have hT1raw := growingThetaSpatialFirstDerivativeBound_le_universal
    htau htau1
  have hT1common := coefficient_div_pow_mul_le_common htau htau1
    (show 1 ≤ 8 by norm_num) hAT10 hAT1 hE hK1 hK1K
  have hT1 : growingThetaSpatialFirstDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AT1 / tau ^ 1) * E * K1 := by
        simpa [AT1, E, K1, pow_one] using hT1raw
      _ ≤ (A / tau ^ 8) * E * K := hT1common
      _ = _ := by rfl
  have hT2raw := growingThetaSpatialSecondDerivativeBound_le_universal
    htau htau1
  have hT2mid : growingThetaSpatialSecondDerivativeBound tau ≤
      (AT2 / tau ^ 2) * E * K1 := by
    calc
      _ ≤ (2 * Real.pi ^ 2 / tau) ^ 2 * E * K1 := by
        simpa [E, K1] using hT2raw
      _ = (AT2 / tau ^ 2) * E * K1 := by dsimp [AT2]; ring
  have hT2common := coefficient_div_pow_mul_le_common htau htau1
    (show 2 ≤ 8 by norm_num) hAT20 hAT2 hE hK1 hK1K
  have hT2 : growingThetaSpatialSecondDerivativeBound tau ≤
      growingThetaQThirdCommonEnvelope tau := by
    calc
      _ ≤ (AT2 / tau ^ 2) * E * K1 := hT2mid
      _ ≤ (A / tau ^ 8) * E * K := hT2common
      _ = _ := by rfl
  exact ⟨hU, hU1, hU2, hS, hS1, hS2, hQ, hQ1, hQ2, hT1, hT2⟩

lemma growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound_le_common
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (henv : growingThetaQThirdCommonEnvelope tau ≤ 1) :
    growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau ≤
      12180 * growingThetaQThirdCommonEnvelope tau := by
  let Z : Real := growingThetaQThirdCommonEnvelope tau
  have hZ0 : 0 ≤ Z := growingThetaQThirdCommonEnvelope_nonneg htau
  have hZ1 : Z ≤ 1 := henv
  obtain ⟨hU, hU1, hU2, hS, hS1, hS2, hQ, hQ1, hQ2, hT1, hT2⟩ :=
    growingTheta_derivative_bounds_le_third_commonEnvelope htau htau1
  have hU0 := growingThetaQThirdDerivativeBound_nonneg htau
  have hU10 := growingThetaQThirdSpatialFirstDerivativeBound_nonneg htau
  have hU20 := growingThetaQThirdSpatialSecondDerivativeBound_nonneg htau
  have hS0 := growingThetaQSecondDerivativeBound_nonneg htau
  have hS10 := growingThetaQSecondSpatialFirstDerivativeBound_nonneg htau
  have hS20 := growingThetaQSecondSpatialSecondDerivativeBound_nonneg htau
  have hQ0 := growingThetaQDerivativeBound_nonneg tau
  have hQ10 := growingThetaQSpatialFirstDerivativeBound_nonneg htau
  have hQ20 := growingThetaQSpatialSecondDerivativeBound_nonneg htau
  have hT10 := growingThetaSpatialFirstDerivativeBound_nonneg htau
  have hT20 := growingThetaSpatialSecondDerivativeBound_nonneg tau
  have hraw :
      growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau ≤
        3 * Z + 18 * Z * Z + 9 * Z * Z + 54 * Z * Z ^ 2 +
          27 * Z * Z + 54 * Z * Z + 27 * Z * Z +
          324 * Z * Z * Z + 324 * Z * Z * Z + 162 * Z * Z * Z +
          1458 * Z * Z * Z ^ 2 + 324 * Z * Z ^ 2 +
          162 * Z ^ 2 * Z + 2916 * Z ^ 2 * Z * Z +
          486 * Z ^ 3 * Z + 5832 * Z ^ 3 * Z ^ 2 := by
    unfold growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound
    dsimp [Z] at hU hU1 hU2 hS hS1 hS2 hQ hQ1 hQ2 hT1 hT2 ⊢
    gcongr
  have hZ2 : Z ^ 2 ≤ Z := by
    simpa using (pow_le_pow_of_le_one hZ0 hZ1 (show 1 ≤ 2 by norm_num))
  have hZ3 : Z ^ 3 ≤ Z := by
    simpa using (pow_le_pow_of_le_one hZ0 hZ1 (show 1 ≤ 3 by norm_num))
  have hZ4 : Z ^ 4 ≤ Z := by
    simpa using (pow_le_pow_of_le_one hZ0 hZ1 (show 1 ≤ 4 by norm_num))
  have hZ5 : Z ^ 5 ≤ Z := by
    simpa using (pow_le_pow_of_le_one hZ0 hZ1 (show 1 ≤ 5 by norm_num))
  have hpoly :
      3 * Z + 18 * Z * Z + 9 * Z * Z + 54 * Z * Z ^ 2 +
          27 * Z * Z + 54 * Z * Z + 27 * Z * Z +
          324 * Z * Z * Z + 324 * Z * Z * Z + 162 * Z * Z * Z +
          1458 * Z * Z * Z ^ 2 + 324 * Z * Z ^ 2 +
          162 * Z ^ 2 * Z + 2916 * Z ^ 2 * Z * Z +
          486 * Z ^ 3 * Z + 5832 * Z ^ 3 * Z ^ 2 ≤ 12180 * Z := by
    nlinarith
  exact hraw.trans hpoly

def growingThetaQThirdCommonEnvelopeConstant : Real :=
  growingThetaQThirdCommonCoefficient *
    growingThetaQThirdCommonMomentConstant

lemma growingThetaQThirdCommonEnvelopeConstant_nonneg :
    0 ≤ growingThetaQThirdCommonEnvelopeConstant := by
  unfold growingThetaQThirdCommonEnvelopeConstant
  exact mul_nonneg growingThetaQThirdCommonCoefficient_pos.le
    growingThetaQThirdCommonMomentConstant_pos.le

def growingThetaQThirdFinalAbsorptionConstant : Real :=
  12180 * growingThetaQThirdCommonEnvelopeConstant

lemma growingThetaQThirdFinalAbsorptionConstant_nonneg :
    0 ≤ growingThetaQThirdFinalAbsorptionConstant := by
  unfold growingThetaQThirdFinalAbsorptionConstant
  exact mul_nonneg (by norm_num)
    growingThetaQThirdCommonEnvelopeConstant_nonneg

lemma eventually_const_mul_pow_exp_neg_le_one
    {C : Real} (hC : 0 ≤ C) (m : Nat) :
    ∀ᶠ u : Real in Filter.atTop,
      C * u ^ m *
          Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤ 1 := by
  let eps : Real := 1 / (1 + C)
  have hden : 0 < 1 + C := by linarith
  have heps : 0 < eps := by dsimp [eps]; positivity
  have ha : 0 < growingThetaQDerivativeDecayBase / 2 :=
    div_pos growingThetaQDerivativeDecayBase_pos (by norm_num)
  have hsmall :=
    isLittleO_exp_neg_mul_rpow_atTop ha (-(m : Real))
  have hbound := hsmall.bound heps
  filter_upwards [hbound, Filter.eventually_gt_atTop (0 : Real)] with u hu hu0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hu0 _),
    Real.rpow_neg_eq_inv_rpow, Real.rpow_natCast] at hu
  have hmul := mul_le_mul_of_nonneg_left hu
    (mul_nonneg hC (pow_nonneg hu0.le m))
  have huNe : u ≠ 0 := ne_of_gt hu0
  have hratio : C * eps ≤ 1 := by
    dsimp [eps]
    rw [show C * (1 / (1 + C)) = C / (1 + C) by ring]
    exact (div_le_one hden).2 (by linarith)
  calc
    C * u ^ m *
        Real.exp (-(growingThetaQDerivativeDecayBase / 2) * u) ≤
      C * u ^ m * (eps * u⁻¹ ^ m) := hmul
    _ = C * eps := by
      calc
        C * u ^ m * (eps * u⁻¹ ^ m) =
            C * eps * (u ^ m * u⁻¹ ^ m) := by ring
        _ = C * eps * (u * u⁻¹) ^ m := by rw [mul_pow]
        _ = C * eps := by rw [mul_inv_cancel₀ huNe, one_pow, mul_one]
    _ ≤ 1 := hratio

theorem exists_tau0_growingThetaNearestTailQThirdLogSpatialSecondDerivativeSmall :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau ≤
          1 / tau ^ 4 := by
  have henvEvent := eventually_const_mul_pow_exp_neg_le_one
    growingThetaQThirdCommonEnvelopeConstant_nonneg 8
  have hfinalEvent := eventually_const_mul_pow_exp_neg_le_one
    growingThetaQThirdFinalAbsorptionConstant_nonneg 4
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1
    (henvEvent.and hfinalEvent)
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by dsimp [tau0]; positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htauNe : tau ≠ 0 := ne_of_gt htau
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hinv : U ≤ tau⁻¹ :=
    le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  obtain ⟨henvAbsorb, hfinalAbsorb⟩ :=
    hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have henv : growingThetaQThirdCommonEnvelope tau ≤ 1 := by
    calc
      growingThetaQThirdCommonEnvelope tau =
          growingThetaQThirdCommonEnvelopeConstant * tau⁻¹ ^ 8 *
            Real.exp
              (-(growingThetaQDerivativeDecayBase / 2) * tau⁻¹) := by
        unfold growingThetaQThirdCommonEnvelope
          growingThetaQThirdCommonEnvelopeConstant
        field_simp [htauNe]
      _ ≤ 1 := henvAbsorb
  have hM :=
    growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound_le_common
      htau htau1 henv
  calc
    growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau ≤
        12180 * growingThetaQThirdCommonEnvelope tau := hM
    _ = (growingThetaQThirdFinalAbsorptionConstant * tau⁻¹ ^ 4 *
          Real.exp
            (-(growingThetaQDerivativeDecayBase / 2) * tau⁻¹)) *
          tau⁻¹ ^ 4 := by
      unfold growingThetaQThirdCommonEnvelope
        growingThetaQThirdFinalAbsorptionConstant
        growingThetaQThirdCommonEnvelopeConstant
      field_simp [htauNe]
    _ ≤ 1 * tau⁻¹ ^ 4 :=
      mul_le_mul_of_nonneg_right hfinalAbsorb
        (pow_nonneg (inv_nonneg.mpr htau.le) 4)
    _ = 1 / tau ^ 4 := by
      field_simp [htauNe]

/-- The completed nearest-image `r = 3` case of NL0 (5.4). -/
theorem exists_tau0_norm_scaled_thirdLogDeriv_growingThetaRatioQ_le_firstRegion :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (0 : Real) (1 / 4) →
        ‖(tau : Complex) ^ 3 *
            deriv (fun q : Complex =>
              deriv (fun z : Complex =>
                logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
              (growingThetaParameter tau sigma)‖ ≤
          (6 * Real.pi ^ 2 + 1) * x ^ 2 / tau := by
  obtain ⟨tau0, htau0, htau01, hsmall⟩ :=
    exists_tau0_growingThetaNearestTailQThirdLogSpatialSecondDerivativeSmall
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hraw := norm_scaled_thirdLogDeriv_growingThetaRatioQ_le_firstRegion_raw
    htau htau1 hsector hx
  have hM := hsmall tau htau htauLe
  have hscaled :
      tau ^ 3 *
          growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau ≤
        1 / tau := by
    calc
      _ ≤ tau ^ 3 * (1 / tau ^ 4) :=
        mul_le_mul_of_nonneg_left hM (pow_nonneg htau.le 3)
      _ = 1 / tau := by
        field_simp [ne_of_gt htau]
  calc
    _ ≤ (6 * Real.pi ^ 2 / tau +
        tau ^ 3 *
          growingThetaNearestTailQThirdLogSpatialSecondDerivativeBound tau) *
          x ^ 2 := hraw
    _ ≤ (6 * Real.pi ^ 2 / tau + 1 / tau) * x ^ 2 := by gcongr
    _ = (6 * Real.pi ^ 2 + 1) * x ^ 2 / tau := by ring

/-! ## The two-image branch of NL0 (5.6) for `r = 3` -/

/-- A three-times differentiated summand of the non-retained two-image tail. -/
def growingThetaTwoImageTailQThirdDerivativeTerm
    (q : Complex) (x : Real) (ell : Int) : Complex :=
  if ell = 0 ∨ ell = 1 then 0 else
    growingThetaQThirdDerivativeCoefficient q x ell *
      growingThetaNormalizedDualImageQ q x ell

/-- The termwise third complex `q` derivative of the non-retained two-image
tail in NL0 (5.6). -/
def growingThetaTwoImageTailQThirdDerivative
    (q : Complex) (x : Real) : Complex :=
  ∑' ell : Int, growingThetaTwoImageTailQThirdDerivativeTerm q x ell

lemma hasDerivAt_growingThetaTwoImageTailQSecondDerivativeTerm_q
    {q : Complex} (hq : q ≠ 0) (x : Real) (ell : Int) :
    HasDerivAt (fun w : Complex =>
      growingThetaTwoImageTailQSecondDerivativeTerm w x ell)
      (growingThetaTwoImageTailQThirdDerivativeTerm q x ell) q := by
  by_cases h01 : ell = 0 ∨ ell = 1
  · simpa [growingThetaTwoImageTailQSecondDerivativeTerm,
      growingThetaTwoImageTailQThirdDerivativeTerm, h01] using
      (hasDerivAt_const q (0 : Complex))
  · have hC := hasDerivAt_growingThetaQSecondDerivativeCoefficient_q
      hq x ell
    have hI := hasDerivAt_growingThetaNormalizedDualImageQ hq x ell
    have h := hC.mul hI
    simp only [growingThetaTwoImageTailQSecondDerivativeTerm, h01, if_false,
      growingThetaTwoImageTailQThirdDerivativeTerm]
    exact h.congr_deriv (by
      unfold growingThetaQSecondDerivativeCoefficientQDerivative
        growingThetaQSecondDerivativeCoefficient
        growingThetaQThirdDerivativeCoefficient
      ring)

lemma norm_growingThetaQDerivativeCoefficientQSecondDerivative_le_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    ‖growingThetaQDerivativeCoefficientQSecondDerivative w x ell‖ ≤
      (384 * Real.pi ^ 2 / tau ^ 4) *
        (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 := by
  have hdist : ‖w - growingThetaParameter tau sigma‖ < tau / 8 := by
    simpa [Metric.mem_ball, dist_eq_norm] using hw
  have hreDiff : |w.re - tau| < tau / 8 := by
    have hle := Complex.abs_re_le_norm
      (w - growingThetaParameter tau sigma)
    have : |w.re - tau| ≤ ‖w - growingThetaParameter tau sigma‖ := by
      simpa [growingThetaParameter_re] using hle
    exact this.trans_lt hdist
  have hreLower : tau / 2 ≤ w.re := by
    have := neg_lt_of_abs_lt hreDiff
    linarith
  have hreNonneg : 0 ≤ w.re := hreLower.trans' (by positivity)
  have hnormLower : tau / 2 ≤ ‖w‖ := by
    calc
      tau / 2 ≤ w.re := hreLower
      _ = |w.re| := (abs_of_nonneg hreNonneg).symm
      _ ≤ ‖w‖ := Complex.abs_re_le_norm w
  have hdenLower : (tau / 2) ^ 4 ≤ ‖w‖ ^ 4 :=
    pow_le_pow_left₀ (by positivity) hnormLower 4
  have hgap :=
    abs_growingThetaNearestImageGap_le_four_twoImageIndex_sq hx0 hx1 h01
  have hgapCast :
      ‖(((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2)‖ =
        |growingThetaNearestImageGap x ell| := by
    have heq :
        ((ell : Complex) - (x : Complex)) ^ 2 - (x : Complex) ^ 2 =
          ((growingThetaNearestImageGap x ell : Real) : Complex) := by
      unfold growingThetaNearestImageGap
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs]
  rw [growingThetaQDerivativeCoefficientQSecondDerivative, norm_div,
    norm_mul, norm_mul, norm_pow, hgapCast]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos,
    norm_pow]
  rw [show ‖(6 : Complex)‖ = (6 : Real) by norm_num]
  calc
    6 * Real.pi ^ 2 * |growingThetaNearestImageGap x ell| / ‖w‖ ^ 4 ≤
        (6 * Real.pi ^ 2 *
          (4 * (Int.natAbs
            (growingThetaTwoImageTailIndex ell) : Real) ^ 2)) /
          (tau / 2) ^ 4 := by
      exact div_le_div₀ (by positivity)
        (mul_le_mul_of_nonneg_left hgap (by positivity))
        (by positivity) hdenLower
    _ = (384 * Real.pi ^ 2 / tau ^ 4) *
          (Int.natAbs
            (growingThetaTwoImageTailIndex ell) : Real) ^ 2 := by
      field_simp [ne_of_gt htau]
      ring

lemma norm_growingThetaQThirdDerivativeCoefficient_le_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    {ell : Int} (h01 : ¬ (ell = 0 ∨ ell = 1)) :
    ‖growingThetaQThirdDerivativeCoefficient w x ell‖ ≤
      (384 * Real.pi ^ 2 / tau ^ 4) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 2 +
        (3072 * Real.pi ^ 4 / tau ^ 5) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 4 +
        (4096 * Real.pi ^ 6 / tau ^ 6) *
          (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real) ^ 6 := by
  let n : Real :=
    (Int.natAbs (growingThetaTwoImageTailIndex ell) : Real)
  have hBqq :=
    norm_growingThetaQDerivativeCoefficientQSecondDerivative_le_twoImage_on_ball
      htau hx0 hx1 hw h01
  have hBq :=
    norm_growingThetaQDerivativeCoefficientQDerivative_le_twoImage_on_ball
      htau hx0 hx1 hw h01
  have hB := norm_growingThetaQDerivativeCoefficient_le_twoImage_on_ball
    htau hx0 hx1 hw h01
  have hBBq :
      ‖(3 : Complex) * growingThetaQDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficientQDerivative w x ell‖ ≤
        (3072 * Real.pi ^ 4 / tau ^ 5) * n ^ 4 := by
    rw [norm_mul, norm_mul]
    norm_num
    calc
      3 * ‖growingThetaQDerivativeCoefficient w x ell‖ *
          ‖growingThetaQDerivativeCoefficientQDerivative w x ell‖ ≤
        3 * ((16 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) *
          ((64 * Real.pi ^ 2 / tau ^ 3) * n ^ 2) := by gcongr
      _ = (3072 * Real.pi ^ 4 / tau ^ 5) * n ^ 4 := by ring
  have hB3 :
      ‖growingThetaQDerivativeCoefficient w x ell ^ 3‖ ≤
        (4096 * Real.pi ^ 6 / tau ^ 6) * n ^ 6 := by
    rw [norm_pow]
    have hpow :
        ‖growingThetaQDerivativeCoefficient w x ell‖ ^ 3 ≤
          ((16 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 3 :=
      pow_le_pow_left₀ (norm_nonneg _) hB 3
    calc
      _ ≤ ((16 * Real.pi ^ 2 / tau ^ 2) * n ^ 2) ^ 3 := hpow
      _ = (4096 * Real.pi ^ 6 / tau ^ 6) * n ^ 6 := by ring
  unfold growingThetaQThirdDerivativeCoefficient
  dsimp [n] at hBqq hBBq hB3 ⊢
  calc
    ‖growingThetaQDerivativeCoefficientQSecondDerivative w x ell +
        3 * growingThetaQDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficientQDerivative w x ell +
        growingThetaQDerivativeCoefficient w x ell ^ 3‖ ≤
      ‖growingThetaQDerivativeCoefficientQSecondDerivative w x ell‖ +
        ‖(3 : Complex) * growingThetaQDerivativeCoefficient w x ell *
          growingThetaQDerivativeCoefficientQDerivative w x ell‖ +
        ‖growingThetaQDerivativeCoefficient w x ell ^ 3‖ := by
      exact (norm_add_le _ _).trans
        (add_le_add (norm_add_le _ _) le_rfl)
    _ ≤ _ := add_le_add (add_le_add hBqq hBBq) hB3

def growingThetaTwoImageTailQThirdValueMajorant
    (tau : Real) (ell : Int) : Real :=
  Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
    (growingThetaQThirdUniversalMomentWeight ell +
      growingThetaQThirdUniversalMomentWeight (ell - 1))

def growingThetaTwoImageTailQThirdDerivativeMajorant
    (tau : Real) (ell : Int) : Real :=
  (384 * Real.pi ^ 2 / tau ^ 4 +
      3072 * Real.pi ^ 4 / tau ^ 5 +
      4096 * Real.pi ^ 6 / tau ^ 6) *
    growingThetaTwoImageTailQThirdValueMajorant tau ell

lemma growingThetaQThirdUniversalMomentWeight_nonneg (ell : Int) :
    0 ≤ growingThetaQThirdUniversalMomentWeight ell := by
  unfold growingThetaQThirdUniversalMomentWeight
  positivity

lemma summable_growingThetaQThirdUniversalMomentWeight_sub_one :
    Summable (fun ell : Int =>
      growingThetaQThirdUniversalMomentWeight (ell - 1)) := by
  change Summable (growingThetaQThirdUniversalMomentWeight ∘
    fun ell : Int => ell + (-1))
  simpa only [Equiv.coe_addRight] using
    ((Equiv.addRight (-1 : Int)).summable_iff.mpr
      summable_growingThetaQThirdUniversalMomentWeight)

lemma growingThetaQThirdUniversalMomentWeight_twoImageIndex_le
    (ell : Int) :
    growingThetaQThirdUniversalMomentWeight
        (growingThetaTwoImageTailIndex ell) ≤
      growingThetaQThirdUniversalMomentWeight ell +
        growingThetaQThirdUniversalMomentWeight (ell - 1) := by
  unfold growingThetaTwoImageTailIndex
  split_ifs with hell
  · exact le_add_of_nonneg_right
      (growingThetaQThirdUniversalMomentWeight_nonneg (ell - 1))
  · exact le_add_of_nonneg_left
      (growingThetaQThirdUniversalMomentWeight_nonneg ell)

lemma summable_growingThetaTwoImageTailQThirdValueMajorant
    (tau : Real) :
    Summable (growingThetaTwoImageTailQThirdValueMajorant tau) := by
  exact (summable_growingThetaQThirdUniversalMomentWeight.add
    summable_growingThetaQThirdUniversalMomentWeight_sub_one).mul_left
      (Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))))

lemma summable_growingThetaTwoImageTailQThirdDerivativeMajorant
    (tau : Real) :
    Summable (growingThetaTwoImageTailQThirdDerivativeMajorant tau) := by
  exact (summable_growingThetaTwoImageTailQThirdValueMajorant tau).mul_left
    (384 * Real.pi ^ 2 / tau ^ 4 +
      3072 * Real.pi ^ 4 / tau ^ 5 +
      4096 * Real.pi ^ 6 / tau ^ 6)

lemma norm_growingThetaTwoImageTailQThirdDerivativeTerm_le_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8))
    (ell : Int) :
    ‖growingThetaTwoImageTailQThirdDerivativeTerm w x ell‖ ≤
      growingThetaTwoImageTailQThirdDerivativeMajorant tau ell := by
  by_cases h01 : ell = 0 ∨ ell = 1
  · rw [growingThetaTwoImageTailQThirdDerivativeTerm, if_pos h01,
      norm_zero]
    unfold growingThetaTwoImageTailQThirdDerivativeMajorant
      growingThetaTwoImageTailQThirdValueMajorant
    exact mul_nonneg (by positivity)
      (mul_nonneg (Real.exp_nonneg _)
        (add_nonneg
          (growingThetaQThirdUniversalMomentWeight_nonneg ell)
          (growingThetaQThirdUniversalMomentWeight_nonneg (ell - 1))))
  · rw [growingThetaTwoImageTailQThirdDerivativeTerm, if_neg h01,
      norm_mul]
    let j : Int := growingThetaTwoImageTailIndex ell
    let n : Real := (Int.natAbs j : Real)
    let P : Real := n + n ^ 2 + n ^ 3 + n ^ 4 + n ^ 5 + n ^ 6 +
      n ^ 7 + n ^ 8
    let A : Real := 384 * Real.pi ^ 2 / tau ^ 4
    let B : Real := 3072 * Real.pi ^ 4 / tau ^ 5
    let C : Real := 4096 * Real.pi ^ 6 / tau ^ 6
    let E : Real := Real.exp
      (-(growingThetaQDerivativeDecayBase / (2 * tau)))
    have hj : j ≠ 0 := growingThetaTwoImageTailIndex_ne_zero h01
    have hn1 : 1 ≤ n := by
      dsimp [n, j]
      exact_mod_cast (Int.natAbs_pos.mpr hj)
    have hn0 : 0 ≤ n := zero_le_one.trans hn1
    have hn2P : n ^ 2 ≤ P := by
      dsimp [P]
      nlinarith [pow_nonneg hn0 3, pow_nonneg hn0 4,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8]
    have hn4P : n ^ 4 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3,
        pow_nonneg hn0 5, pow_nonneg hn0 6, pow_nonneg hn0 7,
        pow_nonneg hn0 8]
    have hn6P : n ^ 6 ≤ P := by
      dsimp [P]
      nlinarith [sq_nonneg n, pow_nonneg hn0 3,
        pow_nonneg hn0 4, pow_nonneg hn0 5, pow_nonneg hn0 7,
        pow_nonneg hn0 8]
    have hcoeff :=
      norm_growingThetaQThirdDerivativeCoefficient_le_twoImage_on_ball
        htau hx0 hx1 hw h01
    have himage := norm_growingThetaTwoImageTailNormalizedImageQ_le_on_ball
      htau hsector hx0 hx1 hw ell
    have hsplit := growingTheta_exponential_split_to_universal
      htau htau1 growingThetaQDerivativeDecayBase_le_twoImage hj
    have hA : 0 ≤ A := by dsimp [A]; positivity
    have hB : 0 ≤ B := by dsimp [B]; positivity
    have hC : 0 ≤ C := by dsimp [C]; positivity
    have hE : 0 ≤ E := by dsimp [E]; positivity
    have hpoly :
        A * n ^ 2 + B * n ^ 4 + C * n ^ 6 ≤ (A + B + C) * P := by
      nlinarith
    have hweight : P * Real.exp
          (-(growingThetaQDerivativeDecayBase / 2) * n) =
        growingThetaQThirdUniversalMomentWeight j := by
      dsimp [P, n, growingThetaQThirdUniversalMomentWeight]
    unfold growingThetaTwoImageTailQThirdDerivativeMajorant
      growingThetaTwoImageTailQThirdValueMajorant
    change ‖growingThetaQThirdDerivativeCoefficient w x ell‖ *
        ‖growingThetaNormalizedDualImageQ w x ell‖ ≤ _
    calc
      _ ≤ (A * n ^ 2 + B * n ^ 4 + C * n ^ 6) *
          Real.exp (-(growingThetaTwoImageQDerivativeDecayBase / tau) * n) :=
        mul_le_mul hcoeff himage (norm_nonneg _) (by positivity)
      _ ≤ (A + B + C) * P *
          (E * Real.exp
            (-(growingThetaQDerivativeDecayBase / 2) * n)) := by
        exact mul_le_mul hpoly hsplit (by positivity) (by positivity)
      _ = (A + B + C) * E *
          growingThetaQThirdUniversalMomentWeight j := by
        rw [← hweight]
        ring
      _ ≤ (A + B + C) * E *
          (growingThetaQThirdUniversalMomentWeight ell +
            growingThetaQThirdUniversalMomentWeight (ell - 1)) := by
        exact mul_le_mul_of_nonneg_left
          (growingThetaQThirdUniversalMomentWeight_twoImageIndex_le ell)
          (mul_nonneg (add_nonneg (add_nonneg hA hB) hC) hE)
      _ = _ := by
        dsimp [A, B, C, E]
        ring

/-- Third derivative of the two-image tail at every point of the same fixed
complex neighborhood used for `r = 1,2`. -/
theorem hasDerivAt_growingThetaTwoImageTailQSecondDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaTwoImageTailQSecondDerivative q x)
      (growingThetaTwoImageTailQThirdDerivative w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hu := summable_growingThetaTwoImageTailQThirdDerivativeMajorant tau
  have hUopen : IsOpen U := Metric.isOpen_ball
  have hUconn : IsPreconnected U := (convex_ball q0 (tau / 8)).isPreconnected
  have hg : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      HasDerivAt (fun z : Complex =>
        growingThetaTwoImageTailQSecondDerivativeTerm z x ell)
        (growingThetaTwoImageTailQThirdDerivativeTerm q x ell) q := by
    intro ell q hq
    exact hasDerivAt_growingThetaTwoImageTailQSecondDerivativeTerm_q
      (Complex.ne_zero_of_re_pos
        (re_pos_of_mem_growingThetaBall htau hq)) x ell
  have hg' : ∀ ell : Int, ∀ q : Complex, q ∈ U →
      ‖growingThetaTwoImageTailQThirdDerivativeTerm q x ell‖ ≤
        growingThetaTwoImageTailQThirdDerivativeMajorant tau ell := by
    intro ell q hq
    exact norm_growingThetaTwoImageTailQThirdDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq ell
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hg0 : Summable
      (growingThetaTwoImageTailQSecondDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaTwoImageTailQSecondDerivativeMajorant tau)
    intro ell
    exact norm_growingThetaTwoImageTailQSecondDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2 hq0U ell
  have hder := hasDerivAt_tsum_of_isPreconnected hu hUopen hUconn
    hg hg' hq0U hg0 hw
  simpa [growingThetaTwoImageTailQSecondDerivative,
    growingThetaTwoImageTailQThirdDerivative, q0, U] using hder

lemma tsum_growingThetaQThirdUniversalMomentWeight_sub_one :
    ∑' ell : Int, growingThetaQThirdUniversalMomentWeight (ell - 1) =
      growingThetaQThirdUniversalMomentConstant := by
  unfold growingThetaQThirdUniversalMomentConstant
  simpa only [Equiv.coe_addRight, sub_eq_add_neg] using
    ((Equiv.addRight (-1 : Int)).tsum_eq
      growingThetaQThirdUniversalMomentWeight)

lemma tsum_growingThetaTwoImageTailQThirdValueMajorant
    (tau : Real) :
    ∑' ell : Int, growingThetaTwoImageTailQThirdValueMajorant tau ell =
      2 * Real.exp
          (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
        growingThetaQThirdUniversalMomentConstant := by
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hs0 := summable_growingThetaQThirdUniversalMomentWeight
  have hs1 := summable_growingThetaQThirdUniversalMomentWeight_sub_one
  unfold growingThetaTwoImageTailQThirdValueMajorant
  rw [(hs0.add hs1).tsum_mul_left, hs0.tsum_add hs1,
    tsum_growingThetaQThirdUniversalMomentWeight_sub_one]
  unfold growingThetaQThirdUniversalMomentConstant
  ring

lemma tsum_growingThetaTwoImageTailQThirdDerivativeMajorant
    (tau : Real) :
    ∑' ell : Int, growingThetaTwoImageTailQThirdDerivativeMajorant tau ell =
      2 * (384 * Real.pi ^ 2 / tau ^ 4 +
          3072 * Real.pi ^ 4 / tau ^ 5 +
          4096 * Real.pi ^ 6 / tau ^ 6) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQThirdUniversalMomentConstant := by
  unfold growingThetaTwoImageTailQThirdDerivativeMajorant
  rw [(summable_growingThetaTwoImageTailQThirdValueMajorant tau).tsum_mul_left,
    tsum_growingThetaTwoImageTailQThirdValueMajorant tau]
  ring

lemma norm_growingThetaTwoImageTailQThirdDerivative_le
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖growingThetaTwoImageTailQThirdDerivative
        (growingThetaParameter tau sigma) x‖ ≤
      2 * (384 * Real.pi ^ 2 / tau ^ 4 +
          3072 * Real.pi ^ 4 / tau ^ 5 +
          4096 * Real.pi ^ 6 / tau ^ 6) *
        Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
          growingThetaQThirdUniversalMomentConstant := by
  let q0 : Complex := growingThetaParameter tau sigma
  have hs : Summable
      (growingThetaTwoImageTailQThirdDerivativeTerm q0 x) := by
    apply Summable.of_norm_bounded
      (summable_growingThetaTwoImageTailQThirdDerivativeMajorant tau)
    intro ell
    exact norm_growingThetaTwoImageTailQThirdDerivativeTerm_le_on_ball
      htau htau1 hsector (by linarith [hx.1]) hx.2
        (Metric.mem_ball_self (div_pos htau (by norm_num))) ell
  unfold growingThetaTwoImageTailQThirdDerivative
  calc
    ‖∑' ell : Int,
        growingThetaTwoImageTailQThirdDerivativeTerm q0 x ell‖ ≤
      ∑' ell : Int,
        ‖growingThetaTwoImageTailQThirdDerivativeTerm q0 x ell‖ :=
      norm_tsum_le_tsum_norm hs.norm
    _ ≤ ∑' ell : Int,
        growingThetaTwoImageTailQThirdDerivativeMajorant tau ell :=
      hs.norm.tsum_le_tsum
        (norm_growingThetaTwoImageTailQThirdDerivativeTerm_le_on_ball
          htau htau1 hsector (by linarith [hx.1]) hx.2
            (Metric.mem_ball_self (div_pos htau (by norm_num))))
        (summable_growingThetaTwoImageTailQThirdDerivativeMajorant tau)
    _ = _ := tsum_growingThetaTwoImageTailQThirdDerivativeMajorant tau

/-- The three-times differentiated retained image in NL0 (5.6). -/
def growingThetaTwoImageLeadingQThirdDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaQThirdDerivativeCoefficient q x 1 *
    growingThetaTwoImageLeadingQ q x

lemma hasDerivAt_growingThetaTwoImageLeadingQSecondDerivative
    {q : Complex} (hq : q ≠ 0) (x : Real) :
    HasDerivAt (fun w : Complex =>
      growingThetaTwoImageLeadingQSecondDerivative w x)
      (growingThetaTwoImageLeadingQThirdDerivative q x) q := by
  have hC := hasDerivAt_growingThetaQSecondDerivativeCoefficient_q hq x 1
  have hI := hasDerivAt_growingThetaTwoImageLeadingQ hq x
  have h := hC.mul hI
  exact h.congr_deriv (by
    dsimp [growingThetaTwoImageLeadingQSecondDerivative,
      growingThetaTwoImageLeadingQThirdDerivative,
      growingThetaQSecondDerivativeCoefficientQDerivative,
      growingThetaQSecondDerivativeCoefficient,
      growingThetaQThirdDerivativeCoefficient]
    ring)

/-- The third derivative of the complete two-image factor. -/
def growingThetaTwoImageFactorQThirdDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaTwoImageLeadingQThirdDerivative q x +
    growingThetaTwoImageTailQThirdDerivative q x

theorem hasDerivAt_growingThetaTwoImageFactorQSecondDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaTwoImageFactorQSecondDerivative q x)
      (growingThetaTwoImageFactorQThirdDerivative w x) w := by
  have hlead := hasDerivAt_growingThetaTwoImageLeadingQSecondDerivative
    (Complex.ne_zero_of_re_pos
      (re_pos_of_mem_growingThetaBall htau hw)) x
  have htail := hasDerivAt_growingThetaTwoImageTailQSecondDerivative_on_ball
    htau htau1 hsector hx hw
  exact hlead.add htail

/-- The third logarithmic derivative of the complete two-image factor. -/
def growingThetaTwoImageFactorQThirdLogDerivative
    (q : Complex) (x : Real) : Complex :=
  growingThetaTwoImageFactorQThirdDerivative q x /
      growingThetaTwoImageFactorQ q x -
    3 * growingThetaTwoImageFactorQSecondDerivative q x *
        growingThetaTwoImageFactorQDerivative q x /
      growingThetaTwoImageFactorQ q x ^ 2 +
    2 * growingThetaTwoImageFactorQDerivative q x ^ 3 /
      growingThetaTwoImageFactorQ q x ^ 3

theorem hasDerivAt_growingThetaTwoImageFactorQLogDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaTwoImageFactorQDerivative q x /
        growingThetaTwoImageFactorQ q x)
      (growingThetaTwoImageFactorQSecondLogDerivative w x) w := by
  have hQ := hasDerivAt_growingThetaTwoImageFactorQDerivative_on_ball
    htau htau1 hsector hx hw
  have hF := hasDerivAt_growingThetaTwoImageFactorQ_on_ball
    htau htau1 hsector hx hw
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hFne := growingThetaTwoImageFactorQ_ne_zero_of_re_pos hwre x
  have h := hQ.div hF hFne
  exact h.congr_deriv (by
    dsimp [growingThetaTwoImageFactorQSecondLogDerivative]
    field_simp [hFne])

theorem hasDerivAt_growingThetaTwoImageFactorQSecondLogDerivative_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      growingThetaTwoImageFactorQSecondLogDerivative q x)
      (growingThetaTwoImageFactorQThirdLogDerivative w x) w := by
  let F : Complex := growingThetaTwoImageFactorQ w x
  let Fp : Complex := growingThetaTwoImageFactorQDerivative w x
  let Fpp : Complex := growingThetaTwoImageFactorQSecondDerivative w x
  let Fppp : Complex := growingThetaTwoImageFactorQThirdDerivative w x
  have hF := hasDerivAt_growingThetaTwoImageFactorQ_on_ball
    htau htau1 hsector hx hw
  have hFp := hasDerivAt_growingThetaTwoImageFactorQDerivative_on_ball
    htau htau1 hsector hx hw
  have hFpp := hasDerivAt_growingThetaTwoImageFactorQSecondDerivative_on_ball
    htau htau1 hsector hx hw
  have hwre : 0 < w.re := re_pos_of_mem_growingThetaBall htau hw
  have hFne : F ≠ 0 := by
    dsimp [F]
    exact growingThetaTwoImageFactorQ_ne_zero_of_re_pos hwre x
  have hlinear := hFpp.div hF hFne
  have hsquare := (hFp.pow 2).div (hF.pow 2) (pow_ne_zero 2 hFne)
  have h := hlinear.sub hsquare
  exact h.congr_deriv (by
    dsimp [growingThetaTwoImageFactorQSecondLogDerivative,
      growingThetaTwoImageFactorQThirdLogDerivative, F, Fp, Fpp, Fppp]
    field_simp [hFne]
    ring)

/-- On the fixed two-image neighborhood, the derivative of mathlib's
`logDeriv` is the explicit second logarithmic derivative used in the `r = 2`
audit.  This local form is the semantic input for differentiating once more. -/
theorem hasDerivAt_logDeriv_growingThetaRatioQ_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    HasDerivAt (fun q : Complex =>
      logDeriv (fun z : Complex => growingThetaRatioQ z x) q)
      (growingThetaRatioQSecondLogDerivativeTwoImage w x) w := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hwne : w ≠ 0 := Complex.ne_zero_of_re_pos
    (re_pos_of_mem_growingThetaBall htau hw)
  have hlead := hasDerivAt_growingThetaNearestGaussianLogDerivative
    (q := w) hwne x
  have hF := hasDerivAt_growingThetaTwoImageFactorQLogDerivative_on_ball
    htau htau1 hsector hx hw
  have hH0 := hasDerivAt_growingThetaNearestTailQLogDerivative_on_ball
    htau hsector (x := 0) (by norm_num) hw
  have hrep := (hlead.add hF).sub hH0
  change HasDerivAt (fun q : Complex =>
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
        growingThetaTwoImageFactorQDerivative q x /
          growingThetaTwoImageFactorQ q x -
        growingThetaNearestTailQLogDerivative q 0)
      (growingThetaNearestGaussianSecondLogDerivative w x +
        growingThetaTwoImageFactorQSecondLogDerivative w x -
        growingThetaNearestTailQSecondLogDerivative w 0) w at hrep
  have hUnhds : U ∈ 𝓝 w := Metric.isOpen_ball.mem_nhds hw
  have heq :
      (fun q : Complex =>
        logDeriv (fun z : Complex => growingThetaRatioQ z x) q) =ᶠ[𝓝 w]
      (fun q : Complex =>
        (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
          growingThetaTwoImageFactorQDerivative q x /
            growingThetaTwoImageFactorQ q x -
          growingThetaNearestTailQLogDerivative q 0) := by
    filter_upwards [hUnhds] with q hq
    exact logDeriv_growingThetaRatioQ_eq_twoImage_on_ball
      htau htau1 hsector hx hq
  have hrep' : HasDerivAt (fun q : Complex =>
      (Real.pi ^ 2 : Complex) * (x : Complex) ^ 2 / q ^ 2 +
        growingThetaTwoImageFactorQDerivative q x /
          growingThetaTwoImageFactorQ q x -
        growingThetaNearestTailQLogDerivative q 0)
      (growingThetaRatioQSecondLogDerivativeTwoImage w x) w := by
    simpa [growingThetaRatioQSecondLogDerivativeTwoImage] using hrep
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_logDeriv_growingThetaRatioQ_eq_twoImage_on_ball
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2))
    {w : Complex}
    (hw : w ∈ Metric.ball (growingThetaParameter tau sigma) (tau / 8)) :
    deriv (fun q : Complex =>
      logDeriv (fun z : Complex => growingThetaRatioQ z x) q) w =
      growingThetaRatioQSecondLogDerivativeTwoImage w x :=
  (hasDerivAt_logDeriv_growingThetaRatioQ_twoImage_on_ball
    htau htau1 hsector hx hw).deriv

/-- Explicit third logarithmic derivative of the normalized theta ratio in
the two-image region. -/
def growingThetaRatioQThirdLogDerivativeTwoImage
    (q : Complex) (x : Real) : Complex :=
  growingThetaNearestGaussianThirdLogDerivative q x +
    growingThetaTwoImageFactorQThirdLogDerivative q x -
    growingThetaNearestTailQThirdLogDerivative q 0

/-- Semantic bridge for the actual second nested `deriv` of mathlib's
`logDeriv` in the two-image region. -/
theorem hasDerivAt_secondLogDeriv_growingThetaRatioQ_twoImage
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    HasDerivAt (fun q : Complex =>
      deriv (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
      (growingThetaRatioQThirdLogDerivativeTwoImage
        (growingThetaParameter tau sigma) x)
      (growingThetaParameter tau sigma) := by
  let q0 : Complex := growingThetaParameter tau sigma
  let U : Set Complex := Metric.ball q0 (tau / 8)
  have hq0U : q0 ∈ U :=
    Metric.mem_ball_self (div_pos htau (by norm_num))
  have hlead := hasDerivAt_growingThetaNearestGaussianSecondLogDerivative
    (q := q0) (by
      simpa [q0] using
        (growingThetaParameter_ne_zero (sigma := sigma) htau)) x
  have hF :=
    hasDerivAt_growingThetaTwoImageFactorQSecondLogDerivative_on_ball
      htau htau1 hsector hx hq0U
  have hH0 := hasDerivAt_growingThetaNearestTailQSecondLogDerivative_q
    htau htau1 hsector (x := 0) (by constructor <;> norm_num)
  have hrep := (hlead.add hF).sub hH0
  change HasDerivAt (fun q : Complex =>
      growingThetaNearestGaussianSecondLogDerivative q x +
        growingThetaTwoImageFactorQSecondLogDerivative q x -
        growingThetaNearestTailQSecondLogDerivative q 0)
      (growingThetaNearestGaussianThirdLogDerivative q0 x +
        growingThetaTwoImageFactorQThirdLogDerivative q0 x -
        growingThetaNearestTailQThirdLogDerivative q0 0) q0 at hrep
  have hball : U ∈ 𝓝 q0 :=
    Metric.ball_mem_nhds q0 (div_pos htau (by norm_num))
  have heq :
      (fun q : Complex =>
        deriv (fun z : Complex =>
          logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q) =ᶠ[𝓝 q0]
      (fun q : Complex =>
        growingThetaNearestGaussianSecondLogDerivative q x +
          growingThetaTwoImageFactorQSecondLogDerivative q x -
          growingThetaNearestTailQSecondLogDerivative q 0) := by
    filter_upwards [hball] with q hq
    exact deriv_logDeriv_growingThetaRatioQ_eq_twoImage_on_ball
      htau htau1 hsector hx hq
  have hrep' : HasDerivAt (fun q : Complex =>
      growingThetaNearestGaussianSecondLogDerivative q x +
        growingThetaTwoImageFactorQSecondLogDerivative q x -
        growingThetaNearestTailQSecondLogDerivative q 0)
      (growingThetaRatioQThirdLogDerivativeTwoImage q0 x) q0 := by
    simpa [growingThetaRatioQThirdLogDerivativeTwoImage] using hrep
  exact hrep'.congr_of_eventuallyEq heq

theorem deriv_secondLogDeriv_growingThetaRatioQ_eq_twoImage
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    deriv (fun q : Complex =>
      deriv (fun z : Complex =>
        logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
      (growingThetaParameter tau sigma) =
    growingThetaRatioQThirdLogDerivativeTwoImage
      (growingThetaParameter tau sigma) x :=
  (hasDerivAt_secondLogDeriv_growingThetaRatioQ_twoImage
    htau htau1 hsector hx).deriv

/-- Uniform bound for the three-times differentiated retained image in the
two-image region.  It is the explicit `z^k e^{-4z/5}` calculation in NL0
(5.6), with a deliberately non-sharp numerical constant. -/
lemma norm_scaled_growingThetaTwoImageLeadingQThirdDerivative_le
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2)
    (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖(tau : Complex) ^ 3 *
        growingThetaTwoImageLeadingQThirdDerivative
          (growingThetaParameter tau sigma) x‖ ≤ 100 := by
  let q : Complex := growingThetaParameter tau sigma
  let delta : Real := 1 - 2 * x
  let y : Real := Real.pi ^ 2 * delta / tau
  let B : Complex := growingThetaQDerivativeCoefficient q x 1
  let Bq : Complex := growingThetaQDerivativeCoefficientQDerivative q x 1
  let Bqq : Complex :=
    growingThetaQDerivativeCoefficientQSecondDerivative q x 1
  let L : Complex := growingThetaTwoImageLeadingQ q x
  have hdelta0 : 0 ≤ delta := by dsimp [delta]; linarith [hx.2]
  have hy0 : 0 ≤ y := by dsimp [y]; positivity
  have hq : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq2 : tau ^ 2 ≤ ‖q‖ ^ 2 :=
    pow_le_pow_left₀ htau.le hq 2
  have hq3 : tau ^ 3 ≤ ‖q‖ ^ 3 :=
    pow_le_pow_left₀ htau.le hq 3
  have hq4 : tau ^ 4 ≤ ‖q‖ ^ 4 :=
    pow_le_pow_left₀ htau.le hq 4
  have hgapCast :
      ‖(((1 : Int) : Complex) - (x : Complex)) ^ 2 -
          (x : Complex) ^ 2‖ = delta := by
    have heq :
        (((1 : Int) : Complex) - (x : Complex)) ^ 2 -
            (x : Complex) ^ 2 = (delta : Complex) := by
      dsimp [delta]
      push_cast
      ring
    rw [heq, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hdelta0]
  have hBscale : tau * ‖B‖ ≤ y := by
    dsimp [B]
    rw [growingThetaQDerivativeCoefficient, norm_div, norm_mul,
      norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    dsimp [y]
    calc
      tau * (Real.pi ^ 2 * delta / ‖q‖ ^ 2) ≤
          tau * (Real.pi ^ 2 * delta / tau ^ 2) := by gcongr
      _ = Real.pi ^ 2 * delta / tau := by
        field_simp [ne_of_gt htau]
  have hBqscale : tau ^ 2 * ‖Bq‖ ≤ 2 * y := by
    dsimp [Bq]
    rw [growingThetaQDerivativeCoefficientQDerivative, norm_div, norm_neg,
      norm_mul, norm_mul, norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    rw [show ‖(2 : Complex)‖ = (2 : Real) by norm_num]
    dsimp [y]
    calc
      tau ^ 2 * (2 * Real.pi ^ 2 * delta / ‖q‖ ^ 3) ≤
          tau ^ 2 * (2 * Real.pi ^ 2 * delta / tau ^ 3) := by gcongr
      _ = 2 * (Real.pi ^ 2 * delta / tau) := by
        field_simp [ne_of_gt htau]
  have hBqqscale : tau ^ 3 * ‖Bqq‖ ≤ 6 * y := by
    dsimp [Bqq]
    rw [growingThetaQDerivativeCoefficientQSecondDerivative, norm_div,
      norm_mul, norm_mul, norm_pow, hgapCast]
    simp only [Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, norm_pow]
    rw [show ‖(6 : Complex)‖ = (6 : Real) by norm_num]
    dsimp [y]
    calc
      tau ^ 3 * (6 * Real.pi ^ 2 * delta / ‖q‖ ^ 4) ≤
          tau ^ 3 * (6 * Real.pi ^ 2 * delta / tau ^ 4) := by gcongr
      _ = 6 * (Real.pi ^ 2 * delta / tau) := by
        field_simp [ne_of_gt htau]
  have hBBqscale :
      tau ^ 3 * ‖(3 : Complex) * B * Bq‖ ≤ 6 * y ^ 2 := by
    rw [norm_mul, norm_mul]
    norm_num
    calc
      tau ^ 3 * (3 * ‖B‖ * ‖Bq‖) =
          3 * (tau * ‖B‖) * (tau ^ 2 * ‖Bq‖) := by ring
      _ ≤ 3 * y * (2 * y) := by gcongr
      _ = 6 * y ^ 2 := by ring
  have hB3scale : tau ^ 3 * ‖B ^ 3‖ ≤ y ^ 3 := by
    rw [norm_pow]
    have hpow := pow_le_pow_left₀
      (mul_nonneg htau.le (norm_nonneg B)) hBscale 3
    calc
      tau ^ 3 * ‖B‖ ^ 3 = (tau * ‖B‖) ^ 3 := by ring
      _ ≤ y ^ 3 := hpow
  have hcoeffScale :
      tau ^ 3 * ‖growingThetaQThirdDerivativeCoefficient q x 1‖ ≤
        6 * y + 6 * y ^ 2 + y ^ 3 := by
    unfold growingThetaQThirdDerivativeCoefficient
    calc
      tau ^ 3 * ‖Bqq + 3 * B * Bq + B ^ 3‖ ≤
          tau ^ 3 * (‖Bqq‖ + ‖(3 : Complex) * B * Bq‖ + ‖B ^ 3‖) := by
        gcongr
        exact (norm_add_le _ _).trans
          (add_le_add (norm_add_le _ _) le_rfl)
      _ = tau ^ 3 * ‖Bqq‖ + tau ^ 3 * ‖(3 : Complex) * B * Bq‖ +
          tau ^ 3 * ‖B ^ 3‖ := by ring
      _ ≤ 6 * y + 6 * y ^ 2 + y ^ 3 :=
        add_le_add (add_le_add hBqqscale hBBqscale) hB3scale
  have hinv := four_div_five_mul_tau_le_growingThetaParameter_inv_re
    htau hsector
  have hlead : ‖L‖ ≤ Real.exp (-(4 / 5) * y) := by
    dsimp [L, growingThetaTwoImageLeadingQ]
    rw [norm_growingThetaNormalizedDualImageQ_eq]
    have hgap : growingThetaNearestImageGap x 1 = delta := by
      dsimp [growingThetaNearestImageGap, delta]
      norm_num
      ring
    rw [hgap]
    apply Real.exp_le_exp.mpr
    have hprod := mul_le_mul_of_nonneg_left hinv hdelta0
    have hscaled := mul_le_mul_of_nonneg_left hprod (sq_nonneg Real.pi)
    have hneg := neg_le_neg hscaled
    dsimp [y, q]
    calc
      -Real.pi ^ 2 * delta *
          (growingThetaParameter tau sigma)⁻¹.re =
        -(Real.pi ^ 2 *
          (delta * (growingThetaParameter tau sigma)⁻¹.re)) := by ring
      _ ≤ -(Real.pi ^ 2 * (delta * (4 / (5 * tau)))) := hneg
      _ = -(4 / 5) * (Real.pi ^ 2 * delta / tau) := by ring
  have hyexp1 : y * Real.exp (-(4 / 5) * y) ≤ 5 / 4 := by
    let a : Real := (4 / 5) * y
    have ha0 : 0 ≤ a := by dsimp [a]; positivity
    have haexp : a ≤ Real.exp a :=
      (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp a)
    have hmul := mul_le_mul_of_nonneg_left haexp (Real.exp_nonneg (-a))
    have hprod : Real.exp (-a) * Real.exp a = 1 := by
      rw [← Real.exp_add]
      simp
    have ha : a * Real.exp (-a) ≤ 1 := by
      calc
        a * Real.exp (-a) ≤ Real.exp a * Real.exp (-a) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    calc
      y * Real.exp (-(4 / 5) * y) =
          (5 / 4) * (a * Real.exp (-a)) := by
        dsimp [a]
        ring_nf
      _ ≤ (5 / 4) * 1 := by gcongr
      _ = 5 / 4 := by ring
  have hyexp2 : y ^ 2 * Real.exp (-(4 / 5) * y) ≤ 25 / 4 := by
    let b : Real := (2 / 5) * y
    have hb0 : 0 ≤ b := by dsimp [b]; positivity
    have hbexp : b ≤ Real.exp b :=
      (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp b)
    have hmul := mul_le_mul_of_nonneg_left hbexp (Real.exp_nonneg (-b))
    have hprod : Real.exp (-b) * Real.exp b = 1 := by
      rw [← Real.exp_add]
      simp
    have hb : b * Real.exp (-b) ≤ 1 := by
      calc
        b * Real.exp (-b) ≤ Real.exp b * Real.exp (-b) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    have hbnonneg : 0 ≤ b * Real.exp (-b) :=
      mul_nonneg hb0 (Real.exp_nonneg _)
    have hbsq : (b * Real.exp (-b)) ^ 2 ≤ 1 := by nlinarith
    have hexp : Real.exp (-(4 / 5) * y) = Real.exp (-b) ^ 2 := by
      rw [pow_two, ← Real.exp_add]
      congr 1
      dsimp [b]
      ring
    rw [hexp]
    calc
      y ^ 2 * Real.exp (-b) ^ 2 =
          (25 / 4) * (b * Real.exp (-b)) ^ 2 := by
        dsimp [b]
        ring
      _ ≤ (25 / 4) * 1 := by gcongr
      _ = 25 / 4 := by ring
  have hyexp3 : y ^ 3 * Real.exp (-(4 / 5) * y) ≤ 3375 / 64 := by
    let c : Real := (4 / 15) * y
    have hc0 : 0 ≤ c := by dsimp [c]; positivity
    have hcexp : c ≤ Real.exp c :=
      (le_add_of_nonneg_right (by norm_num : (0 : Real) ≤ 1)).trans
        (Real.add_one_le_exp c)
    have hmul := mul_le_mul_of_nonneg_left hcexp (Real.exp_nonneg (-c))
    have hprod : Real.exp (-c) * Real.exp c = 1 := by
      rw [← Real.exp_add]
      simp
    have hc : c * Real.exp (-c) ≤ 1 := by
      calc
        c * Real.exp (-c) ≤ Real.exp c * Real.exp (-c) := by
          simpa [mul_comm] using hmul
        _ = 1 := by rw [mul_comm]; exact hprod
    have hcnonneg : 0 ≤ c * Real.exp (-c) :=
      mul_nonneg hc0 (Real.exp_nonneg _)
    have hccube : (c * Real.exp (-c)) ^ 3 ≤ 1 := by
      nlinarith [pow_le_pow_left₀ hcnonneg hc 3]
    have hexp : Real.exp (-(4 / 5) * y) = Real.exp (-c) ^ 3 := by
      rw [pow_three, ← Real.exp_add, ← Real.exp_add]
      congr 1
      dsimp [c]
      ring
    rw [hexp]
    calc
      y ^ 3 * Real.exp (-c) ^ 3 =
          (3375 / 64) * (c * Real.exp (-c)) ^ 3 := by
        dsimp [c]
        ring
      _ ≤ (3375 / 64) * 1 := by gcongr
      _ = 3375 / 64 := by ring
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  dsimp [growingThetaTwoImageLeadingQThirdDerivative]
  rw [norm_mul]
  calc
    tau ^ 3 *
        (‖growingThetaQThirdDerivativeCoefficient q x 1‖ * ‖L‖) ≤
      (tau ^ 3 * ‖growingThetaQThirdDerivativeCoefficient q x 1‖) *
        Real.exp (-(4 / 5) * y) := by
      rw [mul_assoc]
      gcongr
    _ ≤ (6 * y + 6 * y ^ 2 + y ^ 3) *
        Real.exp (-(4 / 5) * y) := by gcongr
    _ = 6 * (y * Real.exp (-(4 / 5) * y)) +
        6 * (y ^ 2 * Real.exp (-(4 / 5) * y)) +
        y ^ 3 * Real.exp (-(4 / 5) * y) := by ring
    _ ≤ 6 * (5 / 4) + 6 * (25 / 4) + 3375 / 64 := by gcongr
    _ ≤ 100 := by norm_num

def growingThetaTwoImageQThirdAbsorptionConstant : Real :=
  1 +
    (768 * Real.pi ^ 2 + 6144 * Real.pi ^ 4 +
        8192 * Real.pi ^ 6) * growingThetaQThirdUniversalMomentConstant +
    3 * (192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 +
        512 * Real.pi ^ 6) * growingThetaQThirdCombinedMomentConstant

lemma growingThetaTwoImageQThirdAbsorptionConstant_pos :
    0 < growingThetaTwoImageQThirdAbsorptionConstant := by
  unfold growingThetaTwoImageQThirdAbsorptionConstant
  have hK3 := growingThetaQThirdUniversalMomentConstant_nonneg
  have hKC := growingThetaQThirdCombinedMomentConstant_nonneg
  positivity

lemma growingThetaTwoImageQThird_tail_coefficient_le_absorption :
    (768 * Real.pi ^ 2 + 6144 * Real.pi ^ 4 +
        8192 * Real.pi ^ 6) * growingThetaQThirdUniversalMomentConstant ≤
      growingThetaTwoImageQThirdAbsorptionConstant := by
  unfold growingThetaTwoImageQThirdAbsorptionConstant
  have hKC := growingThetaQThirdCombinedMomentConstant_nonneg
  have hnear : 0 ≤ 3 * (192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 +
      512 * Real.pi ^ 6) * growingThetaQThirdCombinedMomentConstant := by
    positivity
  linarith

lemma growingThetaTwoImageQThird_nearest_coefficient_le_absorption :
    3 * (192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 +
        512 * Real.pi ^ 6) * growingThetaQThirdCombinedMomentConstant ≤
      growingThetaTwoImageQThirdAbsorptionConstant := by
  unfold growingThetaTwoImageQThirdAbsorptionConstant
  have hK3 := growingThetaQThirdUniversalMomentConstant_nonneg
  have htail : 0 ≤ (768 * Real.pi ^ 2 + 6144 * Real.pi ^ 4 +
      8192 * Real.pi ^ 6) * growingThetaQThirdUniversalMomentConstant := by
    positivity
  linarith

theorem exists_tau0_growingThetaTwoImageQThird_absorption :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        growingThetaTwoImageQThirdAbsorptionConstant * tau⁻¹ ^ 3 *
          Real.exp (-(growingThetaQDerivativeDecayBase / (2 * tau))) ≤ 1 := by
  have hevent := eventually_const_mul_pow_exp_neg_le_one
    growingThetaTwoImageQThirdAbsorptionConstant_pos.le 3
  obtain ⟨u0, hu0⟩ := Filter.eventually_atTop.1 hevent
  let U : Real := max 1 u0
  let tau0 : Real := U⁻¹
  have hU1 : 1 ≤ U := le_max_left _ _
  have hU0 : 0 < U := zero_lt_one.trans_le hU1
  have htau0 : 0 < tau0 := by dsimp [tau0]; positivity
  have htau01 : tau0 ≤ 1 := by
    dsimp [tau0]
    exact (inv_le_one₀ hU0).2 hU1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have hinv : U ≤ tau⁻¹ :=
    le_inv_of_le_inv₀ htau (by simpa [tau0] using htauLe)
  have h := hu0 (tau⁻¹) ((le_max_right 1 u0).trans hinv)
  have hexp :
      -(growingThetaQDerivativeDecayBase / (2 * tau)) =
        -(growingThetaQDerivativeDecayBase / 2) * tau⁻¹ := by
    field_simp [ne_of_gt htau]
  rw [hexp]
  exact h

theorem exists_tau0_growingThetaTwoImageQ_third_small_bounds :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ tau : Real, 0 < tau → tau ≤ tau0 →
        tau ^ 3 *
            (2 * (384 * Real.pi ^ 2 / tau ^ 4 +
                3072 * Real.pi ^ 4 / tau ^ 5 +
                4096 * Real.pi ^ 6 / tau ^ 6) *
              Real.exp
                (-(growingThetaQDerivativeDecayBase / (2 * tau))) *
              growingThetaQThirdUniversalMomentConstant) ≤ 1 ∧
        3 * tau ^ 3 * growingThetaQThirdDerivativeBound tau ≤ 1 := by
  obtain ⟨tau0, htau0, htau01, hmaster⟩ :=
    exists_tau0_growingThetaTwoImageQThird_absorption
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau htau htauLe
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  have hu1 : 1 ≤ tau⁻¹ := (one_le_inv₀ htau).2 htau1
  have hu0 : 0 ≤ tau⁻¹ := zero_le_one.trans hu1
  have hu2 : 1 ≤ tau⁻¹ ^ 2 := by nlinarith
  have hpow1 : tau⁻¹ ≤ tau⁻¹ ^ 3 := by
    calc
      tau⁻¹ = tau⁻¹ * 1 := by ring
      _ ≤ tau⁻¹ * tau⁻¹ ^ 2 :=
        mul_le_mul_of_nonneg_left hu2 hu0
      _ = tau⁻¹ ^ 3 := by ring
  have hpow2 : tau⁻¹ ^ 2 ≤ tau⁻¹ ^ 3 := by
    calc
      tau⁻¹ ^ 2 = tau⁻¹ ^ 2 * 1 := by ring
      _ ≤ tau⁻¹ ^ 2 * tau⁻¹ :=
        mul_le_mul_of_nonneg_left hu1 (sq_nonneg tau⁻¹)
      _ = tau⁻¹ ^ 3 := by ring
  let E : Real := Real.exp
    (-(growingThetaQDerivativeDecayBase / (2 * tau)))
  have hE : 0 ≤ E := by dsimp [E]; positivity
  have hK3 : 0 ≤ growingThetaQThirdUniversalMomentConstant :=
    growingThetaQThirdUniversalMomentConstant_nonneg
  have hKC : 0 ≤ growingThetaQThirdCombinedMomentConstant :=
    growingThetaQThirdCombinedMomentConstant_nonneg
  have hM := hmaster tau htau htauLe
  have htailCoef :=
    growingThetaTwoImageQThird_tail_coefficient_le_absorption
  have htail :
      tau ^ 3 *
          (2 * (384 * Real.pi ^ 2 / tau ^ 4 +
              3072 * Real.pi ^ 4 / tau ^ 5 +
              4096 * Real.pi ^ 6 / tau ^ 6) * E *
            growingThetaQThirdUniversalMomentConstant) ≤ 1 := by
    calc
      _ = ((768 * Real.pi ^ 2) *
              growingThetaQThirdUniversalMomentConstant * tau⁻¹ +
            (6144 * Real.pi ^ 4) *
              growingThetaQThirdUniversalMomentConstant * tau⁻¹ ^ 2 +
            (8192 * Real.pi ^ 6) *
              growingThetaQThirdUniversalMomentConstant * tau⁻¹ ^ 3) * E := by
        field_simp [ne_of_gt htau]
        ring
      _ ≤ ((768 * Real.pi ^ 2) *
              growingThetaQThirdUniversalMomentConstant * tau⁻¹ ^ 3 +
            (6144 * Real.pi ^ 4) *
              growingThetaQThirdUniversalMomentConstant * tau⁻¹ ^ 3 +
            (8192 * Real.pi ^ 6) *
              growingThetaQThirdUniversalMomentConstant * tau⁻¹ ^ 3) * E := by
        gcongr
      _ = ((768 * Real.pi ^ 2 + 6144 * Real.pi ^ 4 +
              8192 * Real.pi ^ 6) *
            growingThetaQThirdUniversalMomentConstant) * tau⁻¹ ^ 3 * E := by
        ring
      _ ≤ growingThetaTwoImageQThirdAbsorptionConstant * tau⁻¹ ^ 3 * E := by
        gcongr
      _ ≤ 1 := by simpa [E] using hM
  have hQ3 := growingThetaQThirdDerivativeBound_le_universal htau htau1
  have hnearCoef :=
    growingThetaTwoImageQThird_nearest_coefficient_le_absorption
  have hnear :
      3 * tau ^ 3 * growingThetaQThirdDerivativeBound tau ≤ 1 := by
    calc
      _ ≤ 3 * tau ^ 3 *
          (((192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 +
              512 * Real.pi ^ 6) / tau ^ 6) * E *
            growingThetaQThirdCombinedMomentConstant) := by gcongr
      _ = (3 * (192 * Real.pi ^ 2 + 768 * Real.pi ^ 4 +
              512 * Real.pi ^ 6) *
            growingThetaQThirdCombinedMomentConstant) * tau⁻¹ ^ 3 * E := by
        field_simp [ne_of_gt htau]
      _ ≤ growingThetaTwoImageQThirdAbsorptionConstant * tau⁻¹ ^ 3 * E := by
        gcongr
      _ ≤ 1 := by simpa [E] using hM
  exact ⟨by simpa [E] using htail, hnear⟩

/-- The completed two-image `r = 3` case of NL0 (5.4). -/
theorem exists_tau0_norm_scaled_thirdLogDeriv_growingThetaRatioQ_le_twoImage :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 → x ∈ Set.Icc (1 / 4 : Real) (1 / 2) →
        ‖(tau : Complex) ^ 3 *
            deriv (fun q : Complex =>
              deriv (fun z : Complex =>
                logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
              (growingThetaParameter tau sigma)‖ ≤
          (6 * Real.pi ^ 2 + 800976) * x ^ 2 / tau := by
  obtain ⟨tauFirst, htauFirst0, htauFirst1, hfirst⟩ :=
    exists_tau0_growingThetaTwoImageQ_small_bounds
  obtain ⟨tauSecond, htauSecond0, htauSecond1, hsecond⟩ :=
    exists_tau0_growingThetaTwoImageQ_second_small_bounds
  obtain ⟨tauThird, htauThird0, htauThird1, hthird⟩ :=
    exists_tau0_growingThetaTwoImageQ_third_small_bounds
  let tau0 : Real := min tauFirst (min tauSecond tauThird)
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min htauFirst0 (lt_min htauSecond0 htauThird0)
  have htau01 : tau0 ≤ 1 :=
    (min_le_left tauFirst (min tauSecond tauThird)).trans htauFirst1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector hx
  have htauFirst : tau ≤ tauFirst :=
    htauLe.trans (min_le_left tauFirst (min tauSecond tauThird))
  have htauSecond : tau ≤ tauSecond :=
    htauLe.trans ((min_le_right tauFirst (min tauSecond tauThird)).trans
      (min_le_left tauSecond tauThird))
  have htauThird : tau ≤ tauThird :=
    htauLe.trans ((min_le_right tauFirst (min tauSecond tauThird)).trans
      (min_le_right tauSecond tauThird))
  have htau1 : tau ≤ 1 := htauLe.trans htau01
  obtain ⟨hvalueSmall, hderivSmall, hdenSmall⟩ :=
    hfirst tau htau htauFirst
  obtain ⟨htailSecondSmall, hnearSecondSmall⟩ :=
    hsecond tau htau htauSecond
  obtain ⟨htailThirdSmall, hnearThirdSmall⟩ :=
    hthird tau htau htauThird
  let q : Complex := growingThetaParameter tau sigma
  let F : Complex := growingThetaTwoImageFactorQ q x
  let Fp : Complex := growingThetaTwoImageFactorQDerivative q x
  let Fpp : Complex := growingThetaTwoImageFactorQSecondDerivative q x
  let Fppp : Complex := growingThetaTwoImageFactorQThirdDerivative q x
  let F0 : Complex := 1 + growingThetaNearestTailQ q 0
  let Q0 : Complex := growingThetaNearestTailQDerivative q 0
  let S0 : Complex := growingThetaNearestTailQSecondDerivative q 0
  let U0 : Complex := growingThetaNearestTailQThirdDerivative q 0
  have htailRaw := norm_growingThetaTwoImageTailQ_le
    htau htau1 hsector hx
  have htail : ‖growingThetaTwoImageTailQ q x‖ ≤ 1 / 12 :=
    htailRaw.trans hvalueSmall
  have hF : 1 / 12 ≤ ‖F‖ := by
    exact one_twelfth_le_norm_growingThetaTwoImageFactorQ
      htau hsector hx htail
  have hFpos : 0 < ‖F‖ :=
    (by norm_num : (0 : Real) < 1 / 12).trans_le hF
  have hleadDer := norm_scaled_growingThetaTwoImageLeadingQDerivative_le
    htau hsector hx
  have htailDerRaw := norm_growingThetaTwoImageTailQDerivative_le
    htau htau1 hsector hx
  have htailDer :
      ‖(tau : Complex) * growingThetaTwoImageTailQDerivative q x‖ ≤ 1 := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailDerRaw htau.le).trans hderivSmall
  have hFp : ‖(tau : Complex) * Fp‖ ≤ 9 / 4 := by
    have hsplit :
        (tau : Complex) * Fp =
          (tau : Complex) *
              (growingThetaQDerivativeCoefficient q x 1 *
                growingThetaTwoImageLeadingQ q x) +
            (tau : Complex) * growingThetaTwoImageTailQDerivative q x := by
      dsimp [Fp, growingThetaTwoImageFactorQDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) *
            (growingThetaQDerivativeCoefficient q x 1 *
              growingThetaTwoImageLeadingQ q x)‖ +
          ‖(tau : Complex) * growingThetaTwoImageTailQDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 5 / 4 + 1 := add_le_add hleadDer htailDer
      _ = 9 / 4 := by norm_num
  have hFactorFirst : ‖(tau : Complex) * (Fp / F)‖ ≤ 27 := by
    have heq : ‖(tau : Complex) * (Fp / F)‖ =
        ‖(tau : Complex) * Fp‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) * Fp‖ / ‖F‖ ≤ (9 / 4) / (1 / 12) :=
        div_le_div₀ (by norm_num) hFp (by norm_num) hF
      _ = 27 := by norm_num
  have hleadSecond :=
    norm_scaled_growingThetaTwoImageLeadingQSecondDerivative_le
      htau hsector hx
  have htailSecondRaw := norm_growingThetaTwoImageTailQSecondDerivative_le
    htau htau1 hsector hx
  have htailSecond :
      ‖(tau : Complex) ^ 2 *
        growingThetaTwoImageTailQSecondDerivative q x‖ ≤ 1 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailSecondRaw (sq_nonneg tau)).trans
      htailSecondSmall
  have hFpp : ‖(tau : Complex) ^ 2 * Fpp‖ ≤ 39 / 4 := by
    have hsplit :
        (tau : Complex) ^ 2 * Fpp =
          (tau : Complex) ^ 2 *
              growingThetaTwoImageLeadingQSecondDerivative q x +
            (tau : Complex) ^ 2 *
              growingThetaTwoImageTailQSecondDerivative q x := by
      dsimp [Fpp, growingThetaTwoImageFactorQSecondDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 2 *
              growingThetaTwoImageLeadingQSecondDerivative q x‖ +
            ‖(tau : Complex) ^ 2 *
              growingThetaTwoImageTailQSecondDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 35 / 4 + 1 := add_le_add hleadSecond htailSecond
      _ = 39 / 4 := by norm_num
  have hFactorSecondLinear :
      ‖(tau : Complex) ^ 2 * (Fpp / F)‖ ≤ 117 := by
    have heq : ‖(tau : Complex) ^ 2 * (Fpp / F)‖ =
        ‖(tau : Complex) ^ 2 * Fpp‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) ^ 2 * Fpp‖ / ‖F‖ ≤
          (39 / 4) / (1 / 12) :=
        div_le_div₀ (by norm_num) hFpp (by norm_num) hF
      _ = 117 := by norm_num
  have hFactorFirstScalar :
      |tau| * (‖Fp‖ / ‖F‖) ≤ 27 := by
    simpa [norm_mul, norm_div, Complex.norm_real, Real.norm_eq_abs] using
      hFactorFirst
  have hFactorSecondLinearScalar :
      tau ^ 2 * (‖Fpp‖ / ‖F‖) ≤ 117 := by
    simpa [norm_mul, norm_div, norm_pow, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos htau] using hFactorSecondLinear
  have hleadThird :=
    norm_scaled_growingThetaTwoImageLeadingQThirdDerivative_le
      htau hsector hx
  have htailThirdRaw := norm_growingThetaTwoImageTailQThirdDerivative_le
    htau htau1 hsector hx
  have htailThird :
      ‖(tau : Complex) ^ 3 *
        growingThetaTwoImageTailQThirdDerivative q x‖ ≤ 1 := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    exact (mul_le_mul_of_nonneg_left htailThirdRaw
      (pow_nonneg htau.le 3)).trans htailThirdSmall
  have hFppp : ‖(tau : Complex) ^ 3 * Fppp‖ ≤ 101 := by
    have hsplit :
        (tau : Complex) ^ 3 * Fppp =
          (tau : Complex) ^ 3 *
              growingThetaTwoImageLeadingQThirdDerivative q x +
            (tau : Complex) ^ 3 *
              growingThetaTwoImageTailQThirdDerivative q x := by
      dsimp [Fppp, growingThetaTwoImageFactorQThirdDerivative]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 3 *
              growingThetaTwoImageLeadingQThirdDerivative q x‖ +
            ‖(tau : Complex) ^ 3 *
              growingThetaTwoImageTailQThirdDerivative q x‖ :=
        norm_add_le _ _
      _ ≤ 100 + 1 := add_le_add hleadThird htailThird
      _ = 101 := by norm_num
  have hFactorThirdLinear :
      ‖(tau : Complex) ^ 3 * (Fppp / F)‖ ≤ 1212 := by
    have heq : ‖(tau : Complex) ^ 3 * (Fppp / F)‖ =
        ‖(tau : Complex) ^ 3 * Fppp‖ / ‖F‖ := by
      rw [norm_mul, norm_div, norm_mul]
      ring
    rw [heq]
    calc
      ‖(tau : Complex) ^ 3 * Fppp‖ / ‖F‖ ≤ 101 / (1 / 12) :=
        div_le_div₀ (by norm_num) hFppp (by norm_num) hF
      _ = 1212 := by norm_num
  have hFactorThirdMixed :
      ‖(tau : Complex) ^ 3 * (3 * Fpp * Fp / F ^ 2)‖ ≤ 9477 := by
    have heq :
        (tau : Complex) ^ 3 * (3 * Fpp * Fp / F ^ 2) =
          3 * ((tau : Complex) ^ 2 * (Fpp / F)) *
            ((tau : Complex) * (Fp / F)) := by ring
    rw [heq, norm_mul, norm_mul]
    norm_num
    calc
      3 * (tau ^ 2 * (‖Fpp‖ / ‖F‖)) *
          (|tau| * (‖Fp‖ / ‖F‖)) ≤ 3 * 117 * 27 := by gcongr
      _ = 9477 := by norm_num
  have hFactorThirdCube :
      ‖(tau : Complex) ^ 3 * (2 * Fp ^ 3 / F ^ 3)‖ ≤ 39366 := by
    have heq :
        (tau : Complex) ^ 3 * (2 * Fp ^ 3 / F ^ 3) =
          2 * ((tau : Complex) * (Fp / F)) ^ 3 := by ring
    rw [heq, norm_mul, norm_pow]
    norm_num
    calc
      2 * (|tau| * (‖Fp‖ / ‖F‖)) ^ 3 ≤ 2 * 27 ^ 3 := by
        gcongr
      _ = 39366 := by norm_num
  have hFactorThird :
      ‖(tau : Complex) ^ 3 *
        growingThetaTwoImageFactorQThirdLogDerivative q x‖ ≤ 50055 := by
    have hsplit :
        (tau : Complex) ^ 3 *
            growingThetaTwoImageFactorQThirdLogDerivative q x =
          (tau : Complex) ^ 3 * (Fppp / F) -
            (tau : Complex) ^ 3 * (3 * Fpp * Fp / F ^ 2) +
            (tau : Complex) ^ 3 * (2 * Fp ^ 3 / F ^ 3) := by
      dsimp [growingThetaTwoImageFactorQThirdLogDerivative,
        Fppp, Fpp, Fp, F]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 3 * (Fppp / F)‖ +
            ‖(tau : Complex) ^ 3 * (3 * Fpp * Fp / F ^ 2)‖ +
            ‖(tau : Complex) ^ 3 * (2 * Fp ^ 3 / F ^ 3)‖ := by
        exact (norm_add_le _ _).trans
          (add_le_add (norm_sub_le _ _) le_rfl)
      _ ≤ 1212 + 9477 + 39366 :=
        add_le_add (add_le_add hFactorThirdLinear hFactorThirdMixed)
          hFactorThirdCube
      _ = 50055 := by norm_num
  have hF0 : 1 / 3 ≤ ‖F0‖ := by
    dsimp [F0, q]
    rw [growingThetaNearestTailQ_eq_parameter]
    exact one_third_le_norm_growingThetaNearestFactor
      htau htau1 hsector (by constructor <;> norm_num)
  have hF0pos : 0 < ‖F0‖ :=
    (by norm_num : (0 : Real) < 1 / 3).trans_le hF0
  have hQ0 : ‖Q0‖ ≤ growingThetaQDerivativeBound tau := by
    dsimp [Q0, q]
    exact norm_growingThetaNearestTailQDerivative_le
      htau hsector (by norm_num)
  have hBQ0 : 0 ≤ growingThetaQDerivativeBound tau :=
    growingThetaQDerivativeBound_nonneg tau
  have hDenFirst : ‖(tau : Complex) * (Q0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau * (‖Q0‖ / ‖F0‖) ≤
          tau * (growingThetaQDerivativeBound tau / (1 / 3)) := by gcongr
      _ = 3 * tau * growingThetaQDerivativeBound tau := by ring
      _ ≤ 1 := hdenSmall
  have hS0 : ‖S0‖ ≤ growingThetaQSecondDerivativeBound tau := by
    dsimp [S0, q]
    exact norm_growingThetaNearestTailQSecondDerivative_le
      htau hsector (by norm_num)
  have hBS0 : 0 ≤ growingThetaQSecondDerivativeBound tau :=
    growingThetaQSecondDerivativeBound_nonneg htau
  have hDenSecondLinear :
      ‖(tau : Complex) ^ 2 * (S0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau ^ 2 * (‖S0‖ / ‖F0‖) ≤
          tau ^ 2 * (growingThetaQSecondDerivativeBound tau / (1 / 3)) := by
        gcongr
      _ = 3 * tau ^ 2 * growingThetaQSecondDerivativeBound tau := by ring
      _ ≤ 1 := hnearSecondSmall
  have hDenFirstScalar :
      |tau| * (‖Q0‖ / ‖F0‖) ≤ 1 := by
    simpa [norm_mul, norm_div, Complex.norm_real, Real.norm_eq_abs] using
      hDenFirst
  have hDenSecondLinearScalar :
      tau ^ 2 * (‖S0‖ / ‖F0‖) ≤ 1 := by
    simpa [norm_mul, norm_div, norm_pow, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos htau] using hDenSecondLinear
  have hU0 : ‖U0‖ ≤ growingThetaQThirdDerivativeBound tau := by
    dsimp [U0, q]
    exact norm_growingThetaNearestTailQThirdDerivative_le
      htau hsector (by norm_num)
  have hBU0 : 0 ≤ growingThetaQThirdDerivativeBound tau :=
    growingThetaQThirdDerivativeBound_nonneg htau
  have hDenThirdLinear :
      ‖(tau : Complex) ^ 3 * (U0 / F0)‖ ≤ 1 := by
    rw [norm_mul, norm_div, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau]
    calc
      tau ^ 3 * (‖U0‖ / ‖F0‖) ≤
          tau ^ 3 * (growingThetaQThirdDerivativeBound tau / (1 / 3)) := by
        gcongr
      _ = 3 * tau ^ 3 * growingThetaQThirdDerivativeBound tau := by ring
      _ ≤ 1 := hnearThirdSmall
  have hDenThirdMixed :
      ‖(tau : Complex) ^ 3 * (3 * S0 * Q0 / F0 ^ 2)‖ ≤ 3 := by
    have heq :
        (tau : Complex) ^ 3 * (3 * S0 * Q0 / F0 ^ 2) =
          3 * ((tau : Complex) ^ 2 * (S0 / F0)) *
            ((tau : Complex) * (Q0 / F0)) := by ring_nf
    rw [heq, norm_mul, norm_mul]
    norm_num
    calc
      3 * (tau ^ 2 * (‖S0‖ / ‖F0‖)) *
          (|tau| * (‖Q0‖ / ‖F0‖)) ≤ 3 * 1 * 1 := by gcongr
      _ = 3 := by norm_num
  have hDenThirdCube :
      ‖(tau : Complex) ^ 3 * (2 * Q0 ^ 3 / F0 ^ 3)‖ ≤ 2 := by
    have heq :
        (tau : Complex) ^ 3 * (2 * Q0 ^ 3 / F0 ^ 3) =
          2 * ((tau : Complex) * (Q0 / F0)) ^ 3 := by ring_nf
    rw [heq, norm_mul, norm_pow]
    norm_num
    calc
      (|tau| * (‖Q0‖ / ‖F0‖)) ^ 3 ≤ 1 ^ 3 := by
        gcongr
      _ = 1 := by norm_num
  have hDenThird :
      ‖(tau : Complex) ^ 3 *
        growingThetaNearestTailQThirdLogDerivative q 0‖ ≤ 6 := by
    have hsplit :
        (tau : Complex) ^ 3 *
            growingThetaNearestTailQThirdLogDerivative q 0 =
          (tau : Complex) ^ 3 * (U0 / F0) -
            (tau : Complex) ^ 3 * (3 * S0 * Q0 / F0 ^ 2) +
            (tau : Complex) ^ 3 * (2 * Q0 ^ 3 / F0 ^ 3) := by
      dsimp [growingThetaNearestTailQThirdLogDerivative, U0, S0, Q0, F0]
      ring
    rw [hsplit]
    calc
      _ ≤ ‖(tau : Complex) ^ 3 * (U0 / F0)‖ +
            ‖(tau : Complex) ^ 3 * (3 * S0 * Q0 / F0 ^ 2)‖ +
            ‖(tau : Complex) ^ 3 * (2 * Q0 ^ 3 / F0 ^ 3)‖ := by
        exact (norm_add_le _ _).trans
          (add_le_add (norm_sub_le _ _) le_rfl)
      _ ≤ 1 + 3 + 2 :=
        add_le_add (add_le_add hDenThirdLinear hDenThirdMixed)
          hDenThirdCube
      _ = 6 := by norm_num
  have hqge : tau ≤ ‖q‖ := by
    simpa [q] using norm_growingThetaParameter_ge_tau htau
  have hq4 : tau ^ 4 ≤ ‖q‖ ^ 4 :=
    pow_le_pow_left₀ htau.le hqge 4
  have hx0 : 0 ≤ x := by linarith [hx.1]
  have hLead :
      ‖(tau : Complex) ^ 3 *
        growingThetaNearestGaussianThirdLogDerivative q x‖ ≤
        (6 * Real.pi ^ 2 / tau) * x ^ 2 := by
    rw [growingThetaNearestGaussianThirdLogDerivative, norm_mul, norm_div,
      norm_mul, norm_mul, norm_pow, norm_pow, norm_pow, norm_pow]
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos htau,
      abs_of_pos Real.pi_pos, abs_of_nonneg hx0]
    rw [show ‖(6 : Complex)‖ = (6 : Real) by norm_num]
    calc
      tau ^ 3 * (6 * Real.pi ^ 2 * x ^ 2 / ‖q‖ ^ 4) =
          tau ^ 3 * (6 * Real.pi ^ 2 * x ^ 2) / ‖q‖ ^ 4 := by ring
      _ ≤ (tau ^ 3 * (6 * Real.pi ^ 2 * x ^ 2)) / tau ^ 4 :=
        div_le_div₀ (by positivity) le_rfl (pow_pos htau 4) hq4
      _ = (6 * Real.pi ^ 2 / tau) * x ^ 2 := by
        field_simp [ne_of_gt htau]
  rw [deriv_secondLogDeriv_growingThetaRatioQ_eq_twoImage
    htau htau1 hsector hx]
  change ‖(tau : Complex) ^ 3 *
      (growingThetaNearestGaussianThirdLogDerivative q x +
        growingThetaTwoImageFactorQThirdLogDerivative q x -
        growingThetaNearestTailQThirdLogDerivative q 0)‖ ≤ _
  have hsplit :
      (tau : Complex) ^ 3 *
          (growingThetaNearestGaussianThirdLogDerivative q x +
            growingThetaTwoImageFactorQThirdLogDerivative q x -
            growingThetaNearestTailQThirdLogDerivative q 0) =
        (tau : Complex) ^ 3 *
            growingThetaNearestGaussianThirdLogDerivative q x +
          (tau : Complex) ^ 3 *
            growingThetaTwoImageFactorQThirdLogDerivative q x -
          (tau : Complex) ^ 3 *
            growingThetaNearestTailQThirdLogDerivative q 0 := by ring
  rw [hsplit]
  have hraw :
      ‖(tau : Complex) ^ 3 *
            growingThetaNearestGaussianThirdLogDerivative q x +
          (tau : Complex) ^ 3 *
            growingThetaTwoImageFactorQThirdLogDerivative q x -
          (tau : Complex) ^ 3 *
            growingThetaNearestTailQThirdLogDerivative q 0‖ ≤
        (6 * Real.pi ^ 2 / tau) * x ^ 2 + 50061 := by
    calc
      _ ≤ ‖(tau : Complex) ^ 3 *
              growingThetaNearestGaussianThirdLogDerivative q x‖ +
            ‖(tau : Complex) ^ 3 *
              growingThetaTwoImageFactorQThirdLogDerivative q x‖ +
            ‖(tau : Complex) ^ 3 *
              growingThetaNearestTailQThirdLogDerivative q 0‖ := by
        exact (norm_sub_le _ _).trans
          (add_le_add (norm_add_le _ _) le_rfl)
      _ ≤ (6 * Real.pi ^ 2 / tau) * x ^ 2 + 50055 + 6 :=
        add_le_add (add_le_add hLead hFactorThird) hDenThird
      _ = (6 * Real.pi ^ 2 / tau) * x ^ 2 + 50061 := by ring
  refine hraw.trans ?_
  have hxSq : (1 / 16 : Real) ≤ x ^ 2 := by
    nlinarith only [hx.1, sq_nonneg (x - 1 / 4)]
  have hxRatio : (1 / 16 : Real) ≤ x ^ 2 / tau := by
    rw [le_div_iff₀ htau]
    nlinarith only [htau1, hxSq]
  have h50061 : (50061 : Real) ≤ 800976 * (x ^ 2 / tau) := by
    calc
      (50061 : Real) = 800976 * (1 / 16 : Real) := by norm_num
      _ ≤ 800976 * (x ^ 2 / tau) := by gcongr
  calc
    (6 * Real.pi ^ 2 / tau) * x ^ 2 + 50061 =
        6 * Real.pi ^ 2 * (x ^ 2 / tau) + 50061 := by ring
    _ ≤ 6 * Real.pi ^ 2 * (x ^ 2 / tau) +
        800976 * (x ^ 2 / tau) := add_le_add le_rfl h50061
    _ = (6 * Real.pi ^ 2 + 800976) * x ^ 2 / tau := by ring

/-- The full all-real `r = 3` case of NL0 (5.4), with
`growingThetaTorusDistance x = dist(x, Z)`. -/
theorem exists_tau0_norm_scaled_thirdLogDeriv_growingThetaRatioQ_le :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 ∧
      ∀ {tau sigma x : Real}, 0 < tau → tau ≤ tau0 →
        |sigma| ≤ tau / 2 →
        ‖(tau : Complex) ^ 3 *
            deriv (fun q : Complex =>
              deriv (fun z : Complex =>
                logDeriv (fun w : Complex => growingThetaRatioQ w x) z) q)
              (growingThetaParameter tau sigma)‖ ≤
          (6 * Real.pi ^ 2 + 800976) *
            growingThetaTorusDistance x ^ 2 / tau := by
  obtain ⟨tauNear, htauNear0, htauNear1, hnear⟩ :=
    exists_tau0_norm_scaled_thirdLogDeriv_growingThetaRatioQ_le_firstRegion
  obtain ⟨tauTwo, htauTwo0, htauTwo1, htwo⟩ :=
    exists_tau0_norm_scaled_thirdLogDeriv_growingThetaRatioQ_le_twoImage
  let tau0 : Real := min tauNear tauTwo
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min htauNear0 htauTwo0
  have htau01 : tau0 ≤ 1 :=
    (min_le_left tauNear tauTwo).trans htauNear1
  refine ⟨tau0, htau0, htau01, ?_⟩
  intro tau sigma x htau htauLe hsector
  let r : Real := growingThetaTorusDistance x
  have hr := growingThetaTorusDistance_mem_Icc x
  have htauNear : tau ≤ tauNear :=
    htauLe.trans (min_le_left tauNear tauTwo)
  have htauTwo : tau ≤ tauTwo :=
    htauLe.trans (min_le_right tauNear tauTwo)
  have hfun :
      (fun q : Complex => growingThetaRatioQ q x) =
        (fun q : Complex => growingThetaRatioQ q r) := by
    funext q
    exact growingThetaRatioQ_eq_torusDistance q x
  rw [hfun]
  by_cases hquarter : r ≤ 1 / 4
  · have h := hnear htau htauNear hsector ⟨hr.1, hquarter⟩
    calc
      _ ≤ (6 * Real.pi ^ 2 + 1) * r ^ 2 / tau := h
      _ ≤ (6 * Real.pi ^ 2 + 800976) * r ^ 2 / tau := by
        have hr2 : 0 ≤ r ^ 2 := sq_nonneg r
        gcongr
        norm_num
  · exact htwo htau htauTwo hsector ⟨by linarith, hr.2⟩

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaRatio.lean <==
import EuclideanBallsFormalization.GrowingThetaNearestImage

namespace EuclideanBallsFormalization

noncomputable section

/-!
The first normalized-ratio layer of growing-`alpha` node N3.  This file keeps
the exact nearest-image factorization from the frozen NL0 and records the
crude `5 * exp(-c x^2 / tau)` estimate that precedes the Taylor cancellation
needed to remove the prefactor near `x = 0` in (5.3).
-/

def growingThetaRatio (tau sigma x : Real) : Complex :=
  analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) x /
    analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) 0

lemma growingThetaDualImage_zero_zero (tau sigma : Real) :
    growingThetaDualImage tau sigma 0 0 = 1 := by
  simp [growingThetaDualImage]

/-- The Poisson prefactor cancels exactly in the normalized theta ratio. -/
lemma growingThetaRatio_eq_dualRatio
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    growingThetaRatio tau sigma x =
      growingThetaDualSum tau sigma x /
        growingThetaDualSum tau sigma 0 := by
  unfold growingThetaRatio
  rw [analyticTheta_exp_neg_growingThetaParameter_eq_dual tau sigma x htau,
    analyticTheta_exp_neg_growingThetaParameter_eq_dual tau sigma 0 htau]
  have hq : growingThetaParameter tau sigma ≠ 0 :=
    growingThetaParameter_ne_zero htau
  have hbase : growingThetaParameter tau sigma / Real.pi ≠ 0 :=
    div_ne_zero hq (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
  have hpow :
      (growingThetaParameter tau sigma / Real.pi) ^
          (1 / 2 : Complex) ≠ 0 :=
    Complex.cpow_ne_zero_iff.mpr (Or.inl hbase)
  exact mul_div_mul_left _ _ (one_div_ne_zero hpow)

/-- Exact first-region factorization of the normalized ratio. -/
lemma growingThetaRatio_eq_nearestFactors
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    growingThetaRatio tau sigma x =
      growingThetaDualImage tau sigma x 0 *
        (1 + growingThetaNearestTail tau sigma x) /
      (1 + growingThetaNearestTail tau sigma 0) := by
  rw [growingThetaRatio_eq_dualRatio htau,
    growingThetaDualSum_eq_nearest_mul_one_add_tail htau,
    growingThetaDualSum_eq_nearest_mul_one_add_tail htau,
    growingThetaDualImage_zero_zero]
  simp only [one_mul]

lemma norm_growingThetaDualSum_zero_ge_one_third
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (sigma : Real) (hsector : |sigma| ≤ tau / 2) :
    1 / 3 ≤ ‖growingThetaDualSum tau sigma 0‖ := by
  rw [growingThetaDualSum_eq_nearest_mul_one_add_tail htau,
    growingThetaDualImage_zero_zero, one_mul]
  have htail : ‖growingThetaNearestTail tau sigma 0‖ ≤ 2 / 3 :=
    norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
      (by norm_num) (by norm_num)
  have hrev := norm_sub_norm_le (1 : Complex)
    (-growingThetaNearestTail tau sigma 0)
  rw [norm_one, norm_neg, sub_neg_eq_add] at hrev
  linarith

lemma norm_one_add_growingThetaNearestTail_le_five_thirds
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 4) :
    ‖1 + growingThetaNearestTail tau sigma x‖ ≤ 5 / 3 := by
  have htail : ‖growingThetaNearestTail tau sigma x‖ ≤ 2 / 3 :=
    norm_growingThetaNearestTail_le_two_thirds
      htau htau1 hsector hx0 hx1
  calc
    ‖1 + growingThetaNearestTail tau sigma x‖ ≤
        ‖(1 : Complex)‖ + ‖growingThetaNearestTail tau sigma x‖ :=
      norm_add_le _ _
    _ ≤ 5 / 3 := by norm_num at ⊢; linarith

/-- The direct nearest-image estimate.  The factor `5` is deliberately kept:
the next NL0 subnode removes it near zero using evenness and the mixed
second-derivative Taylor estimate (5.5a). -/
theorem norm_growingThetaRatio_le_five_mul_exp_of_mem_Icc
    {tau sigma x : Real} (htau : 0 < tau) (htau1 : tau ≤ 1)
    (hsector : |sigma| ≤ tau / 2) (hx : x ∈ Set.Icc (0 : Real) (1 / 4)) :
    ‖growingThetaRatio tau sigma x‖ ≤
      5 * Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) := by
  rw [growingThetaRatio_eq_nearestFactors htau, norm_div, norm_mul]
  have himage :
      ‖growingThetaDualImage tau sigma x 0‖ ≤
        Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) := by
    simpa only [Int.cast_zero, zero_sub, neg_sq] using
      (norm_growingThetaDualImage_le_sector htau hsector (x := x) (ell := 0))
  have hfactor :
      ‖1 + growingThetaNearestTail tau sigma x‖ ≤ 5 / 3 :=
    norm_one_add_growingThetaNearestTail_le_five_thirds
      htau htau1 hsector hx.1 hx.2
  have hden :
      1 / 3 ≤ ‖1 + growingThetaNearestTail tau sigma 0‖ := by
    have htail : ‖growingThetaNearestTail tau sigma 0‖ ≤ 2 / 3 :=
      norm_growingThetaNearestTail_le_two_thirds htau htau1 hsector
        (by norm_num) (by norm_num)
    have hrev := norm_sub_norm_le (1 : Complex)
      (-growingThetaNearestTail tau sigma 0)
    rw [norm_one, norm_neg, sub_neg_eq_add] at hrev
    linarith
  have hdenPos : 0 < ‖1 + growingThetaNearestTail tau sigma 0‖ :=
    (by norm_num : (0 : Real) < 1 / 3).trans_le hden
  apply (div_le_iff₀ hdenPos).2
  have hprod :
      ‖growingThetaDualImage tau sigma x 0‖ *
          ‖1 + growingThetaNearestTail tau sigma x‖ ≤
        Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) * (5 / 3) :=
    mul_le_mul himage hfactor (norm_nonneg _)
      (Real.exp_nonneg _)
  nlinarith [Real.exp_pos (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2)]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaSector.lean <==
import EuclideanBallsFormalization.GrowingThetaPoisson

namespace EuclideanBallsFormalization

noncomputable section

/-!
Elementary sector geometry for the N3 Poisson representation.  On the frozen
local sector `|sigma| <= tau/2`, the real part of `q⁻¹` has the explicit
lower bound needed for Gaussian image separation.
-/

lemma growingThetaParameter_re (tau sigma : Real) :
    (growingThetaParameter tau sigma).re = tau := by
  simp [growingThetaParameter]

lemma growingThetaParameter_im (tau sigma : Real) :
    (growingThetaParameter tau sigma).im = sigma := by
  simp [growingThetaParameter]

lemma growingThetaParameter_normSq (tau sigma : Real) :
    Complex.normSq (growingThetaParameter tau sigma) =
      tau ^ 2 + sigma ^ 2 := by
  rw [Complex.normSq_apply, growingThetaParameter_re,
    growingThetaParameter_im]
  ring

lemma growingThetaParameter_ne_zero {tau sigma : Real} (htau : 0 < tau) :
    growingThetaParameter tau sigma ≠ 0 := by
  intro hzero
  have hre := congrArg Complex.re hzero
  rw [growingThetaParameter_re] at hre
  simpa using (ne_of_gt htau hre)

lemma growingThetaParameter_inv_re {tau sigma : Real} (_htau : 0 < tau) :
    ((growingThetaParameter tau sigma)⁻¹).re =
      tau / (tau ^ 2 + sigma ^ 2) := by
  rw [Complex.inv_re, growingThetaParameter_re,
    growingThetaParameter_normSq]

/-- Explicit sector lower bound for the real Gaussian damping coefficient. -/
lemma four_div_five_mul_tau_le_growingThetaParameter_inv_re
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2) :
    4 / (5 * tau) ≤ ((growingThetaParameter tau sigma)⁻¹).re := by
  rw [growingThetaParameter_inv_re htau]
  have htau0 : 0 ≤ tau := htau.le
  have hsq := (sq_le_sq₀ (abs_nonneg sigma)
    (div_nonneg htau0 (by norm_num))).2 hsector
  rw [sq_abs] at hsq
  have hden : 0 < tau ^ 2 + sigma ^ 2 := by positivity
  rw [div_le_div_iff₀ (mul_pos (by norm_num) htau) hden]
  nlinarith

lemma norm_growingThetaDualImage_eq
    (tau sigma x : Real) (ell : Int) :
    ‖growingThetaDualImage tau sigma x ell‖ =
      Real.exp
        (-Real.pi ^ 2 * ((ell : Real) - x) ^ 2 *
          ((growingThetaParameter tau sigma)⁻¹).re) := by
  have hsquare :
      ((ell : Complex) - (x : Complex)) ^ 2 =
        ((((ell : Real) - x) ^ 2 : Real) : Complex) := by
    push_cast
    ring
  have hpi : (Real.pi : Complex) ^ 2 = ((Real.pi ^ 2 : Real) : Complex) := by
    norm_cast
  unfold growingThetaDualImage
  rw [hsquare, hpi, Complex.norm_exp]
  congr 1
  simp only [div_eq_mul_inv, Complex.mul_re, Complex.neg_re, Complex.neg_im,
    Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
  ring

/-- Uniform Gaussian domination of every dual image on the local sector. -/
lemma norm_growingThetaDualImage_le_sector
    {tau sigma : Real} (htau : 0 < tau) (hsector : |sigma| ≤ tau / 2)
    (x : Real) (ell : Int) :
    ‖growingThetaDualImage tau sigma x ell‖ ≤
      Real.exp
        (-(4 * Real.pi ^ 2 / (5 * tau)) * ((ell : Real) - x) ^ 2) := by
  rw [norm_growingThetaDualImage_eq]
  apply Real.exp_le_exp.mpr
  have hinv := four_div_five_mul_tau_le_growingThetaParameter_inv_re
    htau hsector
  have hsquare : 0 ≤ ((ell : Real) - x) ^ 2 := sq_nonneg _
  have hmul := mul_le_mul_of_nonneg_left hinv hsquare
  have hscaled := mul_le_mul_of_nonneg_left hmul (sq_nonneg Real.pi)
  have hneg := neg_le_neg hscaled
  calc
    -Real.pi ^ 2 * ((ell : Real) - x) ^ 2 *
        ((growingThetaParameter tau sigma)⁻¹).re =
        -(Real.pi ^ 2 *
          (((ell : Real) - x) ^ 2 *
            ((growingThetaParameter tau sigma)⁻¹).re)) := by ring
    _ ≤ -(Real.pi ^ 2 *
          (((ell : Real) - x) ^ 2 * (4 / (5 * tau)))) := hneg
    _ = -(4 * Real.pi ^ 2 / (5 * tau)) *
          ((ell : Real) - x) ^ 2 := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaTwoImage.lean <==
import EuclideanBallsFormalization.GrowingThetaRatio

namespace EuclideanBallsFormalization

open scoped BigOperators

noncomputable section

/-!
The two-image modulus part of growing-`alpha` node N3.  This is the second
spatial region in the frozen NL0 proof of Lemma 5.1.  It proves the full
Gaussian contraction (5.3) on `1/4 <= x <= 1/2`; no derivative claim is made
here.
-/

def growingThetaTwoImageRatio (tau : Real) : Real :=
  Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)))

lemma growingThetaTwoImageRatio_pos (tau : Real) :
    0 < growingThetaTwoImageRatio tau := by
  unfold growingThetaTwoImageRatio
  positivity

lemma growingThetaTwoImageRatio_lt_one
    {tau : Real} (htau : 0 < tau) :
    growingThetaTwoImageRatio tau < 1 := by
  rw [growingThetaTwoImageRatio, Real.exp_lt_one_iff]
  have hcoeff : 0 < 4 * Real.pi ^ 2 / (5 * tau) := by positivity
  linarith

lemma summable_int_natAbs_pow
    {r : Real} (hr0 : 0 ≤ r) (hr1 : r < 1) :
    Summable (fun ell : Int => r ^ Int.natAbs ell) := by
  apply Summable.of_nat_of_neg
  · simpa using summable_geometric_of_lt_one hr0 hr1
  · simpa using summable_geometric_of_lt_one hr0 hr1

lemma tsum_int_natAbs_pow
    {r : Real} (hr0 : 0 ≤ r) (hr1 : r < 1) :
    ∑' ell : Int, r ^ Int.natAbs ell =
      1 + 2 * (r / (1 - r)) := by
  have hs := summable_int_natAbs_pow hr0 hr1
  rw [tsum_int_eq_zero_add_two_mul_tsum_pnat
    (fun ell => by simp [Int.natAbs_neg]) hs]
  rw [show r ^ Int.natAbs (0 : Int) = 1 by simp]
  rw [show (∑' n : ℕ+, r ^ Int.natAbs (n : Int)) =
      ∑' n : ℕ+, r ^ (n : Nat) by
    apply tsum_congr
    intro n
    simp]
  rw [tsum_pnat_pow_eq_div hr0 hr1]
  simp only [two_nsmul]
  ring

lemma summable_growingThetaTwoImageGeometric
    {tau : Real} (htau : 0 < tau) :
    Summable (fun ell : Int =>
      growingThetaTwoImageRatio tau ^ Int.natAbs ell) :=
  summable_int_natAbs_pow (growingThetaTwoImageRatio_pos tau).le
    (growingThetaTwoImageRatio_lt_one htau)

lemma growingThetaTwoImageRatio_le_one_four
    {tau : Real} (htau : 0 < tau) (htau1 : tau ≤ 1) :
    growingThetaTwoImageRatio tau ≤ 1 / 4 := by
  have hstrong := growingThetaTailRatio_le_one_four htau htau1
  have hexp :
      growingThetaTwoImageRatio tau = growingThetaTailRatio tau ^ 2 := by
    unfold growingThetaTwoImageRatio growingThetaTailRatio
    rw [← Real.exp_nat_mul]
    congr 1
    ring
  rw [hexp]
  have hr0 : 0 ≤ growingThetaTailRatio tau :=
    (growingThetaTailRatio_pos tau).le
  have hr1 : growingThetaTailRatio tau ≤ 1 := hstrong.trans (by norm_num)
  calc
    growingThetaTailRatio tau ^ 2 ≤ growingThetaTailRatio tau := by
      nlinarith
    _ ≤ 1 / 4 := hstrong

lemma natAbs_le_twoImage_quadraticGap_of_nonpos
    {x : Real} (hx0 : 0 ≤ x) {ell : Int} (hell : ell ≤ 0) :
    (Int.natAbs ell : Real) ≤ ((ell : Real) - x) ^ 2 - x ^ 2 := by
  by_cases heq : ell = 0
  · simp [heq]
  · have hell1 : ell ≤ -1 := by omega
    have hcast0 : (ell : Real) ≤ 0 := by exact_mod_cast hell
    have hcast1 : (ell : Real) ≤ -1 := by exact_mod_cast hell1
    have habs : (Int.natAbs ell : Real) = -(ell : Real) := by
      rw [Nat.cast_natAbs, Int.cast_abs, abs_of_nonpos hcast0]
    have hsq : 0 ≤ (-(ell : Real)) * (-(ell : Real) - 1) := by
      exact mul_nonneg (by linarith) (by linarith)
    have hcross : 0 ≤ -2 * (ell : Real) * x := by
      exact mul_nonneg (mul_nonneg_of_nonpos_of_nonpos (by norm_num) hcast0) hx0
    rw [habs]
    nlinarith

lemma natAbs_sub_one_le_twoImage_quadraticGap_of_one_le
    {x : Real} (hx1 : x ≤ 1 / 2) {ell : Int} (hell : 1 ≤ ell) :
    (Int.natAbs (ell - 1) : Real) ≤
      ((ell : Real) - x) ^ 2 - x ^ 2 := by
  have hell0 : 0 ≤ ell - 1 := by omega
  have hcast1 : (1 : Real) ≤ (ell : Real) := by exact_mod_cast hell
  have habs : (Int.natAbs (ell - 1) : Real) = (ell : Real) - 1 := by
    rw [Nat.cast_natAbs, Int.cast_abs]
    push_cast
    rw [abs_of_nonneg (show (0 : Real) ≤ (ell : Real) - 1 by linarith)]
  have hsq : 0 ≤ ((ell : Real) - 1) ^ 2 := sq_nonneg _
  rw [habs]
  nlinarith

/-- Each Poisson image is bounded by the common nearest-image Gaussian times
one of two translated integer geometric sequences. -/
lemma norm_growingThetaDualImage_le_twoImageGeometric
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    (ell : Int) :
    ‖growingThetaDualImage tau sigma x ell‖ ≤
      Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) *
        (growingThetaTwoImageRatio tau ^ Int.natAbs ell +
          growingThetaTwoImageRatio tau ^ Int.natAbs (ell - 1)) := by
  let a : Real := 4 * Real.pi ^ 2 / (5 * tau)
  have ha : 0 < a := by dsimp [a]; positivity
  have hbase := norm_growingThetaDualImage_le_sector
    htau hsector (x := x) (ell := ell)
  by_cases hell : ell ≤ 0
  · have hgap := natAbs_le_twoImage_quadraticGap_of_nonpos hx0 hell
    calc
      ‖growingThetaDualImage tau sigma x ell‖ ≤
          Real.exp (-a * ((ell : Real) - x) ^ 2) := by
        simpa [a] using hbase
      _ ≤ Real.exp (-a * x ^ 2) *
          growingThetaTwoImageRatio tau ^ Int.natAbs ell := by
        rw [growingThetaTwoImageRatio, ← Real.exp_nat_mul, ← Real.exp_add]
        apply Real.exp_le_exp.mpr
        nlinarith
      _ ≤ Real.exp (-a * x ^ 2) *
          (growingThetaTwoImageRatio tau ^ Int.natAbs ell +
            growingThetaTwoImageRatio tau ^ Int.natAbs (ell - 1)) := by
        exact mul_le_mul_of_nonneg_left
          (le_add_of_nonneg_right
            (pow_nonneg (growingThetaTwoImageRatio_pos tau).le _))
          (Real.exp_nonneg _)
  · have hell1 : 1 ≤ ell := by omega
    have hgap := natAbs_sub_one_le_twoImage_quadraticGap_of_one_le hx1 hell1
    calc
      ‖growingThetaDualImage tau sigma x ell‖ ≤
          Real.exp (-a * ((ell : Real) - x) ^ 2) := by
        simpa [a] using hbase
      _ ≤ Real.exp (-a * x ^ 2) *
          growingThetaTwoImageRatio tau ^ Int.natAbs (ell - 1) := by
        rw [growingThetaTwoImageRatio, ← Real.exp_nat_mul, ← Real.exp_add]
        apply Real.exp_le_exp.mpr
        nlinarith
      _ ≤ Real.exp (-a * x ^ 2) *
          (growingThetaTwoImageRatio tau ^ Int.natAbs ell +
            growingThetaTwoImageRatio tau ^ Int.natAbs (ell - 1)) := by
        exact mul_le_mul_of_nonneg_left
          (le_add_of_nonneg_left
            (pow_nonneg (growingThetaTwoImageRatio_pos tau).le _))
          (Real.exp_nonneg _)

lemma summable_growingThetaTwoImageMajorant
    {tau : Real} (htau : 0 < tau) (x : Real) :
    Summable (fun ell : Int =>
      Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) *
        (growingThetaTwoImageRatio tau ^ Int.natAbs ell +
          growingThetaTwoImageRatio tau ^ Int.natAbs (ell - 1))) := by
  let f : Int → Real := fun ell =>
    growingThetaTwoImageRatio tau ^ Int.natAbs ell
  have hf : Summable f := summable_growingThetaTwoImageGeometric htau
  have hshift : Summable (fun ell : Int => f (ell - 1)) := by
    change Summable (f ∘ fun ell : Int => ell + (-1))
    simpa only [Equiv.coe_addRight] using
      ((Equiv.addRight (-1 : Int)).summable_iff.mpr hf)
  exact (hf.add hshift).mul_left
    (Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2))

/-- Raw two-image Poisson-sum bound. -/
theorem norm_growingThetaDualSum_le_twoImage
    {tau sigma x : Real} (htau : 0 < tau)
    (hsector : |sigma| ≤ tau / 2) (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2) :
    ‖growingThetaDualSum tau sigma x‖ ≤
      Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) *
        (2 * (1 + 2 * (growingThetaTwoImageRatio tau /
          (1 - growingThetaTwoImageRatio tau)))) := by
  let f : Int → Real := fun ell =>
    growingThetaTwoImageRatio tau ^ Int.natAbs ell
  have hf : Summable f := summable_growingThetaTwoImageGeometric htau
  have hsum : ∑' ell : Int, f ell =
      1 + 2 * (growingThetaTwoImageRatio tau /
        (1 - growingThetaTwoImageRatio tau)) :=
    tsum_int_natAbs_pow (growingThetaTwoImageRatio_pos tau).le
      (growingThetaTwoImageRatio_lt_one htau)
  have hshift : Summable (fun ell : Int => f (ell - 1)) := by
    change Summable (f ∘ fun ell : Int => ell + (-1))
    simpa only [Equiv.coe_addRight] using
      ((Equiv.addRight (-1 : Int)).summable_iff.mpr hf)
  have hshiftSum : ∑' ell : Int, f (ell - 1) = ∑' ell : Int, f ell := by
    simpa only [Equiv.coe_addRight, sub_eq_add_neg] using
      ((Equiv.addRight (-1 : Int)).tsum_eq f)
  have hmajor := summable_growingThetaTwoImageMajorant htau x
  have himages := summable_growingThetaDualImage htau sigma x
  unfold growingThetaDualSum
  calc
    ‖∑' ell : Int, growingThetaDualImage tau sigma x ell‖ ≤
        ∑' ell : Int, ‖growingThetaDualImage tau sigma x ell‖ :=
      norm_tsum_le_tsum_norm himages.norm
    _ ≤ ∑' ell : Int,
        Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) *
          (f ell + f (ell - 1)) :=
      himages.norm.tsum_le_tsum
        (norm_growingThetaDualImage_le_twoImageGeometric
          htau hsector hx0 hx1) hmajor
    _ = Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) *
        (2 * (1 + 2 * (growingThetaTwoImageRatio tau /
          (1 - growingThetaTwoImageRatio tau)))) := by
      rw [(hf.add hshift).tsum_mul_left, hf.tsum_add hshift,
        hshiftSum, hsum]
      ring

/-- NL0 (5.3) on the two-image region, with explicit threshold `tau <= 1/40`. -/
theorem norm_growingThetaRatio_le_exp_twoImage
    {tau sigma x : Real} (htau : 0 < tau) (htauSmall : tau ≤ 1 / 40)
    (hsector : |sigma| ≤ tau / 2) (hx : x ∈ Set.Icc (1 / 4 : Real) (1 / 2)) :
    ‖growingThetaRatio tau sigma x‖ ≤
      Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) := by
  have htau1 : tau ≤ 1 := htauSmall.trans (by norm_num)
  rw [growingThetaRatio_eq_dualRatio htau, norm_div]
  have hnum := norm_growingThetaDualSum_le_twoImage
    htau hsector (show 0 ≤ x by linarith [hx.1]) hx.2
  have hden := norm_growingThetaDualSum_zero_ge_one_third
    htau htau1 sigma hsector
  have hdenPos : 0 < ‖growingThetaDualSum tau sigma 0‖ :=
    (by norm_num : (0 : Real) < 1 / 3).trans_le hden
  have hr4 := growingThetaTwoImageRatio_le_one_four htau htau1
  have hr0 : 0 ≤ growingThetaTwoImageRatio tau :=
    (growingThetaTwoImageRatio_pos tau).le
  have hrDen : 0 < 1 - growingThetaTwoImageRatio tau := by
    linarith
  have hgeom :
      2 * (1 + 2 * (growingThetaTwoImageRatio tau /
        (1 - growingThetaTwoImageRatio tau))) ≤ 10 / 3 := by
    rw [show 1 + 2 * (growingThetaTwoImageRatio tau /
        (1 - growingThetaTwoImageRatio tau)) =
      (1 + growingThetaTwoImageRatio tau) /
        (1 - growingThetaTwoImageRatio tau) by field_simp; ring]
    rw [show 2 * ((1 + growingThetaTwoImageRatio tau) /
        (1 - growingThetaTwoImageRatio tau)) =
      (2 * (1 + growingThetaTwoImageRatio tau)) /
        (1 - growingThetaTwoImageRatio tau) by ring]
    rw [div_le_iff₀ hrDen]
    nlinarith
  have hcrude :
      ‖growingThetaDualSum tau sigma x‖ ≤
        Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) * (10 / 3) :=
    hnum.trans (mul_le_mul_of_nonneg_left hgeom (Real.exp_nonneg _))
  apply (div_le_iff₀ hdenPos).2
  have hratioCrude :
      ‖growingThetaDualSum tau sigma x‖ ≤
        10 * Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) *
          ‖growingThetaDualSum tau sigma 0‖ := by
    nlinarith [Real.exp_pos (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2)]
  refine hratioCrude.trans ?_
  apply mul_le_mul_of_nonneg_right _ (norm_nonneg _)
  let y : Real := 2 * Real.pi ^ 2 / (5 * tau) * x ^ 2
  have hpi := Real.pi_gt_three
  have hxSq : (1 / 4 : Real) ^ 2 ≤ x ^ 2 := by nlinarith [hx.1]
  have hy : 9 ≤ y := by
    dsimp [y]
    have htau40 : 40 * tau ≤ 1 := by nlinarith
    have hpiSq : 9 < Real.pi ^ 2 := by nlinarith
    have hpos : 0 < 5 * tau := by positivity
    rw [show 2 * Real.pi ^ 2 / (5 * tau) * x ^ 2 =
      (2 * Real.pi ^ 2 * x ^ 2) / (5 * tau) by ring]
    rw [le_div_iff₀ hpos]
    nlinarith
  have hten : (10 : Real) ≤ Real.exp y := by
    nlinarith [Real.add_one_le_exp y]
  have hexpNonneg :
      0 ≤ Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) :=
    Real.exp_nonneg _
  calc
    10 * Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) ≤
        Real.exp y *
          Real.exp (-(4 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) :=
      mul_le_mul_of_nonneg_right hten hexpNonneg
    _ = Real.exp (-(2 * Real.pi ^ 2 / (5 * tau)) * x ^ 2) := by
      rw [← Real.exp_add]
      congr 1
      dsimp [y]
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingThetaZeroFree.lean <==
import EuclideanBallsFormalization.GrowingThetaNearestImage
import EuclideanBallsFormalization.JacobiAndrews
import Mathlib.Analysis.SpecialFunctions.Log.Summable

namespace EuclideanBallsFormalization

noncomputable section

/-!
The global zero-free clause (5.2) of growing-`alpha` node N3.  This follows
the final paragraph of the frozen NL0 proof: translate `q=tau+i sigma` to the
upper-half-plane Jacobi parameter, invoke the registered Jacobi product, and
prove internally that all three infinite products are nonzero.
-/

def growingThetaJacobiParameter (tau sigma : Real) : Complex :=
  Complex.I * growingThetaParameter tau sigma / Real.pi

lemma growingThetaJacobiParameter_im (tau sigma : Real) :
    (growingThetaJacobiParameter tau sigma).im = tau / Real.pi := by
  unfold growingThetaJacobiParameter growingThetaParameter
  rw [Complex.div_im]
  simp only [Complex.mul_im, Complex.I_re, Complex.I_im, Complex.add_re,
    Complex.ofReal_re, Complex.mul_re, Complex.add_im, Complex.ofReal_im,
    zero_mul, one_mul, mul_zero, zero_add, Complex.normSq_ofReal]
  field_simp [Real.pi_ne_zero]
  ring

lemma growingThetaJacobiParameter_im_pos
    {tau sigma : Real} (htau : 0 < tau) :
    0 < (growingThetaJacobiParameter tau sigma).im := by
  rw [growingThetaJacobiParameter_im]
  exact div_pos htau Real.pi_pos

lemma growingThetaJacobiBase_eq (tau sigma : Real) :
    Real.pi * Complex.I * growingThetaJacobiParameter tau sigma =
      -growingThetaParameter tau sigma := by
  unfold growingThetaJacobiParameter
  field_simp [Real.pi_ne_zero]
  rw [pow_two, Complex.I_mul_I]
  ring

lemma exp_pi_I_growingThetaJacobiParameter_eq
    (tau sigma : Real) :
    Complex.exp
        (Real.pi * Complex.I * growingThetaJacobiParameter tau sigma) =
      Complex.exp (-growingThetaParameter tau sigma) := by
  rw [growingThetaJacobiBase_eq]

lemma analyticTheta_exp_neg_eq_growingJacobiTheta
    (tau sigma x : Real) :
    analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) x =
      jacobiTheta₂ (x : Complex) (growingThetaJacobiParameter tau sigma) := by
  rw [← exp_pi_I_growingThetaJacobiParameter_eq]
  exact analyticTheta_exp_eq_jacobiTheta₂
    (growingThetaJacobiParameter tau sigma) x

def growingJacobiFirstDeviation (tau sigma : Real) (m : Nat) : Complex :=
  -Complex.exp
    (Real.pi * Complex.I * growingThetaJacobiParameter tau sigma *
      (2 * ((m + 1 : Nat) : Complex)))

def growingJacobiSecondDeviation
    (tau sigma x : Real) (m : Nat) : Complex :=
  Complex.exp
    (Real.pi * Complex.I * growingThetaJacobiParameter tau sigma *
        (2 * ((m + 1 : Nat) : Complex) - 1) +
      2 * Real.pi * Complex.I * (x : Complex))

def growingJacobiThirdDeviation
    (tau sigma x : Real) (m : Nat) : Complex :=
  Complex.exp
    (Real.pi * Complex.I * growingThetaJacobiParameter tau sigma *
        (2 * ((m + 1 : Nat) : Complex) - 1) -
      2 * Real.pi * Complex.I * (x : Complex))

lemma norm_growingJacobiFirstDeviation
    (tau sigma : Real) (m : Nat) :
    ‖growingJacobiFirstDeviation tau sigma m‖ =
      Real.exp (-2 * tau) ^ (m + 1) := by
  unfold growingJacobiFirstDeviation
  rw [norm_neg, Complex.norm_exp, growingThetaJacobiBase_eq]
  rw [← Real.exp_nat_mul]
  congr 1
  simp only [Complex.mul_re, Complex.neg_re, growingThetaParameter_re]
  norm_num
  ring

lemma norm_growingJacobiSecondDeviation
    (tau sigma x : Real) (m : Nat) :
    ‖growingJacobiSecondDeviation tau sigma x m‖ =
      Real.exp (-tau) * Real.exp (-2 * tau) ^ m := by
  unfold growingJacobiSecondDeviation
  rw [Complex.norm_exp, growingThetaJacobiBase_eq, ← Real.exp_nat_mul,
    ← Real.exp_add]
  congr 1
  simp only [Complex.add_re, Complex.mul_re, Complex.sub_re, Complex.neg_re,
    growingThetaParameter_re,
    Complex.I_re, Complex.I_im, Complex.ofReal_re, Complex.ofReal_im,
    mul_zero, sub_zero]
  norm_num
  ring

lemma norm_growingJacobiThirdDeviation
    (tau sigma x : Real) (m : Nat) :
    ‖growingJacobiThirdDeviation tau sigma x m‖ =
      Real.exp (-tau) * Real.exp (-2 * tau) ^ m := by
  unfold growingJacobiThirdDeviation
  rw [Complex.norm_exp, growingThetaJacobiBase_eq, ← Real.exp_nat_mul,
    ← Real.exp_add]
  congr 1
  simp only [Complex.sub_re, Complex.mul_re, Complex.neg_re,
    growingThetaParameter_re,
    Complex.I_re, Complex.I_im, Complex.ofReal_re, Complex.ofReal_im,
    mul_zero, sub_zero]
  norm_num
  ring

lemma summable_norm_growingJacobiFirstDeviation
    {tau : Real} (htau : 0 < tau) (sigma : Real) :
    Summable (fun m : Nat => ‖growingJacobiFirstDeviation tau sigma m‖) := by
  have hr0 : 0 ≤ Real.exp (-2 * tau) := Real.exp_nonneg _
  have hr1 : Real.exp (-2 * tau) < 1 := by
    rw [Real.exp_lt_one_iff]
    linarith
  have hgeo := (summable_geometric_of_lt_one hr0 hr1).mul_left
    (Real.exp (-2 * tau))
  exact hgeo.congr (fun m => by
    rw [norm_growingJacobiFirstDeviation, pow_succ]
    ring)

lemma summable_norm_growingJacobiSecondDeviation
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    Summable (fun m : Nat => ‖growingJacobiSecondDeviation tau sigma x m‖) := by
  have hr0 : 0 ≤ Real.exp (-2 * tau) := Real.exp_nonneg _
  have hr1 : Real.exp (-2 * tau) < 1 := by
    rw [Real.exp_lt_one_iff]
    linarith
  exact ((summable_geometric_of_lt_one hr0 hr1).mul_left
    (Real.exp (-tau))).congr (fun m => by
      rw [norm_growingJacobiSecondDeviation])

lemma summable_norm_growingJacobiThirdDeviation
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    Summable (fun m : Nat => ‖growingJacobiThirdDeviation tau sigma x m‖) := by
  have hr0 : 0 ≤ Real.exp (-2 * tau) := Real.exp_nonneg _
  have hr1 : Real.exp (-2 * tau) < 1 := by
    rw [Real.exp_lt_one_iff]
    linarith
  exact ((summable_geometric_of_lt_one hr0 hr1).mul_left
    (Real.exp (-tau))).congr (fun m => by
      rw [norm_growingJacobiThirdDeviation])

private lemma one_add_complex_ne_zero_of_norm_lt_one
    {z : Complex} (hz : ‖z‖ < 1) :
    1 + z ≠ 0 := by
  intro hzero
  have hzneg : z = -1 := by linear_combination hzero
  rw [hzneg] at hz
  norm_num at hz

lemma growingJacobiFirstFactor_ne_zero
    {tau : Real} (htau : 0 < tau) (sigma : Real) (m : Nat) :
    1 + growingJacobiFirstDeviation tau sigma m ≠ 0 := by
  apply one_add_complex_ne_zero_of_norm_lt_one
  rw [norm_growingJacobiFirstDeviation]
  have hr0 : 0 ≤ Real.exp (-2 * tau) := Real.exp_nonneg _
  have hr1 : Real.exp (-2 * tau) < 1 := by
    rw [Real.exp_lt_one_iff]
    linarith
  exact pow_lt_one₀ hr0 hr1 (by omega)

lemma growingJacobiSecondFactor_ne_zero
    {tau : Real} (htau : 0 < tau) (sigma x : Real) (m : Nat) :
    1 + growingJacobiSecondDeviation tau sigma x m ≠ 0 := by
  apply one_add_complex_ne_zero_of_norm_lt_one
  rw [norm_growingJacobiSecondDeviation]
  have hfirst : Real.exp (-tau) < 1 := by
    rw [Real.exp_lt_one_iff]
    linarith
  have hpow : Real.exp (-2 * tau) ^ m ≤ 1 := by
    exact pow_le_one₀ (Real.exp_nonneg _) (Real.exp_le_one_iff.mpr (by linarith))
  nlinarith [Real.exp_pos (-tau), pow_nonneg (Real.exp_nonneg (-2 * tau)) m]

lemma growingJacobiThirdFactor_ne_zero
    {tau : Real} (htau : 0 < tau) (sigma x : Real) (m : Nat) :
    1 + growingJacobiThirdDeviation tau sigma x m ≠ 0 := by
  apply one_add_complex_ne_zero_of_norm_lt_one
  rw [norm_growingJacobiThirdDeviation]
  have hfirst : Real.exp (-tau) < 1 := by
    rw [Real.exp_lt_one_iff]
    linarith
  have hpow : Real.exp (-2 * tau) ^ m ≤ 1 := by
    exact pow_le_one₀ (Real.exp_nonneg _) (Real.exp_le_one_iff.mpr (by linarith))
  nlinarith [Real.exp_pos (-tau), pow_nonneg (Real.exp_nonneg (-2 * tau)) m]

lemma growingJacobiProduct_ne_zero
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    jacobiProduct (x : Complex) (growingThetaJacobiParameter tau sigma) ≠ 0 := by
  have hfirst :
      (∏' m : Nat, (1 + growingJacobiFirstDeviation tau sigma m)) ≠ 0 :=
    tprod_one_add_ne_zero_of_summable
      (fun m => growingJacobiFirstFactor_ne_zero htau sigma m)
      (summable_norm_growingJacobiFirstDeviation htau sigma)
  have hsecond :
      (∏' m : Nat, (1 + growingJacobiSecondDeviation tau sigma x m)) ≠ 0 :=
    tprod_one_add_ne_zero_of_summable
      (fun m => growingJacobiSecondFactor_ne_zero htau sigma x m)
      (summable_norm_growingJacobiSecondDeviation htau sigma x)
  have hthird :
      (∏' m : Nat, (1 + growingJacobiThirdDeviation tau sigma x m)) ≠ 0 :=
    tprod_one_add_ne_zero_of_summable
      (fun m => growingJacobiThirdFactor_ne_zero htau sigma x m)
      (summable_norm_growingJacobiThirdDeviation htau sigma x)
  rw [jacobiProduct]
  exact mul_ne_zero
    (mul_ne_zero
      (by simpa [growingJacobiFirstDeviation, sub_eq_add_neg] using hfirst)
      (by simpa [growingJacobiSecondDeviation] using hsecond))
    (by simpa [growingJacobiThirdDeviation] using hthird)

/-- The exact conditional replacement path for E7.  Its only unproved input is
the unit-circle specialization of the complex Jacobi triple product; all
parameter matching and product nonvanishing are internal. -/
theorem analyticTheta_exp_neg_growingThetaParameter_ne_zero_of_unitCircleJTP
    (hJTP : UnitCircleComplexJacobiTripleProductIdentity)
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) x ≠ 0 := by
  rw [analyticTheta_exp_neg_eq_growingJacobiTheta]
  rw [jacobi_product_of_unitCircleComplexJacobiTripleProductIdentity hJTP
    (growingThetaJacobiParameter_im_pos htau)]
  exact growingJacobiProduct_ne_zero htau sigma x

/-- Global zero-free statement (5.2), with no sector restriction beyond `Re q>0`. -/
theorem analyticTheta_exp_neg_growingThetaParameter_ne_zero
    {tau : Real} (htau : 0 < tau) (sigma x : Real) :
    analyticTheta (Complex.exp (-growingThetaParameter tau sigma)) x ≠ 0 := by
  exact
    analyticTheta_exp_neg_growingThetaParameter_ne_zero_of_unitCircleJTP
      unitCircleComplexJacobiTripleProductIdentity htau sigma x

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/GrowingTwoSaddleAssembly.lean <==
import EuclideanBallsFormalization.GaussianTwoSaddleAssembly
import EuclideanBallsFormalization.CriticalCauchyCoefficientBridge
import EuclideanBallsFormalization.CriticalTwoSaddleAssembly
import EuclideanBallsFormalization.GrowingCentralIntegration
import EuclideanBallsFormalization.GrowingRemoteCuspHighDenominator

namespace EuclideanBallsFormalization

noncomputable section

/-! Exact identification of the critical polar notation with the growing
Gaussian notation.  These are algebraic bridges only; all quantitative
central-arc estimates remain separate hypotheses below. -/

lemma criticalPolarThetaProduct_eq_gaussianPolarThetaProduct_growing_bridge
    {d : Nat} {rho t : Real} (hrho0 : 0 < rho)
    (x : Fin d → Real) :
    criticalPolarThetaProduct rho t x =
      gaussianPolarThetaProduct rho t x := by
  rw [criticalPolarThetaProduct_eq_analyticThetaProduct_ratio hrho0 t x]
  unfold gaussianPolarThetaProduct analyticThetaRatioProductTau
  simp only [analyticThetaProduct]
  rw [← Finset.prod_div_distrib]
  apply Finset.prod_congr rfl
  intro i hi
  unfold analyticThetaRatioTau
  rw [gaussianPolarTau_exp_eq hrho0 t]

/-- The Gaussian polar theta model has norm at most one at every positive
growing saddle, by the critical-window contraction specialized to a singleton
saddle window. -/
theorem norm_gaussianPolarThetaProduct_zero_le_one_of_growing_saddle
    {d : Nat} {alpha : Real} (halpha : 0 < alpha) (x : Fin d → Real) :
    ‖gaussianPolarThetaProduct (gaussianSaddleParameter alpha) 0 x‖ ≤ 1 := by
  have hrho := gaussianSaddleParameter_mem halpha
  have hcritical : ‖criticalPolarThetaProduct (gaussianSaddleParameter alpha) 0 x‖ ≤ 1 := by
    apply norm_criticalPolarThetaProduct_zero_le_one (a := alpha) (b := alpha)
      halpha le_rfl
    simp
  rw [criticalPolarThetaProduct_eq_gaussianPolarThetaProduct_growing_bridge hrho.1 x] at hcritical
  exact hcritical

lemma criticalCentralArcIntegral_eq_gaussianCentralArcIntegral
    {d : Nat} {q : Complex} {rho eta : Real}
    (hq : ‖q‖ < 1) (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real) :
    criticalCentralArcIntegral q rho eta x =
      gaussianCentralArcIntegral q rho eta x := by
  unfold criticalCentralArcIntegral gaussianCentralArcIntegral
  apply congrArg (fun z : Complex => (1 / (2 * Real.pi) : Complex) * z)
  apply intervalIntegral.integral_congr
  intro t ht
  change Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      criticalRawCentralAmplitude q rho t x =
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianPoleAmplitude q t * gaussianPolarThetaProduct rho t x
  rw [criticalRawCentralAmplitude_eq_pole_mul hq]
  rw [criticalPolarThetaProduct_eq_gaussianPolarThetaProduct_growing_bridge hrho0 x]
  unfold gaussianPoleAmplitude
  ring

/-! The exact growing-alpha full-circle decomposition.  The remote term is
kept in the critical notation because its quantitative estimate is a separate
N6 obligation. -/

theorem gaussianNormalizedCircleCoefficient_plus_twoSaddle_decomposition_growing
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    {eta : Real} (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (x : Fin d → Real) :
    let rho : Real := gaussianSaddleParameter ((n : Real) / d)
    gaussianNormalizedCircleCoefficient 1 rho n x =
      gaussianCentralArcIntegral (rho : Complex) rho eta x +
        (-1 : Complex) ^ n *
          gaussianCentralArcIntegral (-(rho : Complex)) rho eta
            (fun i => x i - 1 / 2) +
        criticalCoefficientRemoteIntegral rho eta n x := by
  dsimp
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < alpha := div_pos hnreal hdreal
  have hzero : ∀ t : Real, |t| ≤ eta →
      analyticTheta
        ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 := by
    intro t ht
    simpa [rho, alpha] using
      (growingSaddle_polar_theta_ne_zero_of_angle halpha)
  have hcritical := criticalNormalizedCircleCoefficient_plus_twoSaddle_decomposition
    (d := d) (n := n) hd hn heta0 hetapi (by
      simpa [rho, alpha] using hzero) x
  have hrho := gaussianSaddleParameter_mem halpha
  have hqplus : ‖(rho : Complex)‖ < 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hrho.1]
    exact hrho.2
  have hqminus : ‖-(rho : Complex)‖ < 1 := by
    rw [norm_neg]
    exact hqplus
  have hplus := criticalCentralArcIntegral_eq_gaussianCentralArcIntegral
    (q := (rho : Complex)) (rho := rho) (eta := eta)
    hqplus
    hrho.1 hrho.2 x
  have hminus := criticalCentralArcIntegral_eq_gaussianCentralArcIntegral
    (q := -(rho : Complex)) (rho := rho) (eta := eta)
    hqminus
    hrho.1 hrho.2 (fun i => x i - 1 / 2)
  dsimp [rho, alpha] at hcritical ⊢
  rw [hplus, hminus] at hcritical
  exact hcritical

/-! Conditional lift from the exact contour decomposition to the full
coefficient lower bound.  The three norm budgets are intentionally explicit:
the positive central lower term, the negative central cancellation term, and
the remote contour term. -/

theorem norm_growing_full_coefficient_lower_of_arc_budgets
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    {eta L U V : Real} (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    {x : Fin d → Real}
    (hL : 0 ≤ L) (hP : L ≤ ‖gaussianCentralArcIntegral
      (gaussianSaddleParameter ((n : Real) / d) : Complex)
      (gaussianSaddleParameter ((n : Real) / d)) eta x‖)
    (hD : ‖gaussianCentralArcIntegral
      (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
      (gaussianSaddleParameter ((n : Real) / d)) eta
        (fun i => x i - 1 / 2)‖ ≤ U)
    (hE : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) eta n x‖ ≤ V) :
    L - U - V ≤ ‖gaussianNormalizedCircleCoefficient 1
      (gaussianSaddleParameter ((n : Real) / d)) n x‖ := by
  have hidentity := gaussianNormalizedCircleCoefficient_plus_twoSaddle_decomposition_growing
    (d := d) (n := n) hd hn heta0 hetapi x
  apply norm_full_coefficient_lower_of_two_central_arcs_and_remote
    (P := gaussianCentralArcIntegral
      (gaussianSaddleParameter ((n : Real) / d) : Complex)
      (gaussianSaddleParameter ((n : Real) / d)) eta x)
    (D := (-1 : Complex) ^ n *
      gaussianCentralArcIntegral
        (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
        (gaussianSaddleParameter ((n : Real) / d)) eta
        (fun i => x i - 1 / 2))
    (E := criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) eta n x)
    hP (by simpa [norm_mul] using hD) hE hL
    (by simpa using hidentity)

/-- Exact norm transfer from a two-saddle decomposition to the difference
between the full coefficient and its positive central arc. -/
theorem norm_central_arc_sub_full_coefficient_le_of_two_budgets
    {C P D E : Complex} {U V : Real}
    (hD : ‖D‖ ≤ U) (hE : ‖E‖ ≤ V)
    (hidentity : C = P + D + E) :
    ‖P - C‖ ≤ U + V := by
  calc
    ‖P - C‖ = ‖-(D + E)‖ := by rw [hidentity]; ring_nf
    _ = ‖D + E‖ := norm_neg _
    _ ≤ ‖D‖ + ‖E‖ := norm_add_le _ _
    _ ≤ U + V := add_le_add hD hE

/-- The same transfer for the negative base coefficient.  The hypothesis is
the plus-coefficient two-saddle identity at the half frequency, whose exact
parity bridge identifies the full term with the negative base coefficient. -/
theorem norm_negative_base_sub_central_arc_le_of_half_two_saddle_budgets
    {D P M E s : Complex} {U V : Real}
    (hsnorm : ‖s‖ = 1) (hss : s * s = 1)
    (hP : ‖P‖ ≤ U) (hE : ‖E‖ ≤ V)
    (hidentity : s * D = P + s * M + E) :
    ‖D - M‖ ≤ U + V := by
  have hdiff : D - M = s * (P + E) := by
    calc
      D - M = (s * s) * D - (s * s) * M := by rw [hss]; ring
      _ = s * (s * D - s * M) := by ring
      _ = s * (P + E) := by rw [hidentity]; ring
  rw [hdiff, norm_mul, hsnorm, one_mul]
  calc
    ‖P + E‖ ≤ ‖P‖ + ‖E‖ := norm_add_le _ _
    _ ≤ U + V := add_le_add hP hE

/-! The exact half-frequency two-saddle identity compares the negative full
base coefficient with its negative central arc.  Only the positive half-arc
and half-frequency remote budgets remain as quantitative inputs. -/
theorem norm_growing_negative_full_base_sub_central_arc_le_of_half_budgets
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    {eta U V : Real} (heta : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hP : ‖gaussianCentralArcIntegral
      (gaussianSaddleParameter ((n : Real) / d) : Complex)
      (gaussianSaddleParameter ((n : Real) / d)) eta
        (fun _ : Fin d => (1 / 2 : Real))‖ ≤ U)
    (hE : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) eta n
        (fun _ : Fin d => (1 / 2 : Real))‖ ≤ V) :
    ‖gaussianNormalizedCircleCoefficient (-1)
        (gaussianSaddleParameter ((n : Real) / d)) n
        (fun _ : Fin d => 0) -
      gaussianCentralArcIntegral
        (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
        (gaussianSaddleParameter ((n : Real) / d)) eta
        (fun _ : Fin d => 0)‖ ≤ U + V := by
  let alpha : Real := (n : Real) / d
  let rho : Real := gaussianSaddleParameter alpha
  let s : Complex := (-1 : Complex) ^ n
  let D : Complex := gaussianNormalizedCircleCoefficient (-1) rho n
    (fun _ : Fin d => 0)
  let P : Complex := gaussianCentralArcIntegral (rho : Complex) rho eta
    (fun _ : Fin d => (1 / 2 : Real))
  let M : Complex := gaussianCentralArcIntegral (-(rho : Complex)) rho eta
    (fun _ : Fin d => 0)
  let E : Complex := criticalCoefficientRemoteIntegral rho eta n
    (fun _ : Fin d => (1 / 2 : Real))
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hdecomp := gaussianNormalizedCircleCoefficient_plus_twoSaddle_decomposition_growing
    (d := d) (n := n) hd hn heta hetapi (fun _ : Fin d => (1 / 2 : Real))
  have hparity := gaussianNormalizedCircleCoefficient_plus_half_eq_signed_minus_base
    (d := d) (n := n) hrho.1 hrho.2
  have hsnorm : ‖s‖ = 1 := by
    dsimp [s]
    simp
  have hss : s * s = 1 := by
    dsimp [s]
    calc
      (-1 : Complex) ^ n * (-1 : Complex) ^ n = (-1 : Complex) ^ (n + n) :=
        (pow_add _ _ _).symm
      _ = (-1 : Complex) ^ (2 * n) := by congr 1; omega
      _ = ((-1 : Complex) ^ 2) ^ n := by rw [pow_mul]
      _ = 1 := by norm_num
  have hidentity : s * D = P + s * M + E := by
    rw [← hparity]
    simpa [alpha, rho, s, D, P, M, E] using hdecomp
  have hP' : ‖P‖ ≤ U := by simpa [P, rho] using hP
  have hE' : ‖E‖ ≤ V := by simpa [E, rho] using hE
  have hmain := norm_negative_base_sub_central_arc_le_of_half_two_saddle_budgets
    hsnorm hss hP' hE' hidentity
  simpa [D, M, rho] using hmain

/-! At zero frequency the positive full-base/central-arc comparison is the
direct first component of the same exact growing two-saddle decomposition. -/
theorem norm_growing_positive_full_base_sub_central_arc_le_of_budgets
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    {eta U V : Real} (heta : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hD : ‖gaussianCentralArcIntegral
      (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
      (gaussianSaddleParameter ((n : Real) / d)) eta
        (fun _ : Fin d => -(1 / 2 : Real))‖ ≤ U)
    (hE : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) eta n
        (fun _ : Fin d => 0)‖ ≤ V) :
    ‖gaussianCentralArcIntegral
        (gaussianSaddleParameter ((n : Real) / d) : Complex)
        (gaussianSaddleParameter ((n : Real) / d)) eta
        (fun _ : Fin d => 0) -
      gaussianNormalizedCircleCoefficient 1
        (gaussianSaddleParameter ((n : Real) / d)) n
        (fun _ : Fin d => 0)‖ ≤ U + V := by
  have hdecomp := gaussianNormalizedCircleCoefficient_plus_twoSaddle_decomposition_growing
    (d := d) (n := n) hd hn heta hetapi (fun _ : Fin d => 0)
  apply norm_central_arc_sub_full_coefficient_le_of_two_budgets
    (D := (-1 : Complex) ^ n *
      gaussianCentralArcIntegral
        (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
        (gaussianSaddleParameter ((n : Real) / d)) eta
        (fun _ : Fin d => -(1 / 2 : Real)))
    (E := criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) eta n
      (fun _ : Fin d => 0))
    (by simpa [norm_mul] using hD) hE
  simpa using hdecomp

/-! The positive pole has the natural `tau⁻¹` size on the growing chart. -/
lemma norm_gaussianPoleAmplitude_plus_zero_le_two_mul_inv
    {tau : Real} (htau : 0 < tau) (htauone : tau ≤ 1) :
    ‖gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0‖ ≤ 2 * tau⁻¹ := by
  have hden : 0 < 1 - Real.exp (-tau) := by
    exact sub_pos.mpr ((Real.exp_lt_one_iff).mpr (neg_lt_zero.mpr htau))
  rw [gaussianPoleAmplitude_zero_real, Complex.norm_real,
    Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hden)]
  exact one_sub_exp_neg_inv_le_two_mul_inv htau htauone

/-! Transport a scaled positive-saddle integral bound back to the original
central arc.  The `tau⁻¹` pole size cancels the change-of-variables scale. -/
theorem norm_gaussianCentralArcIntegral_plus_le_of_scaled_integral
    {d : Nat} {tau eta M : Real} (hd : 0 < d) (htau : 0 < tau)
    (htauone : tau ≤ 1) (x : Fin d -> Real)
    (hscaled : ‖∫ u in -(eta / (tau / Real.sqrt d))..
        (eta / (tau / Real.sqrt d)),
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x‖ ≤ M) :
    ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
        (Real.exp (-tau)) eta x‖ ≤ M / Real.sqrt d := by
  let p : Complex :=
    (1 / (2 * Real.pi) : Complex) *
      gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0
  let I : Complex :=
    ∫ u in -(eta / (tau / Real.sqrt d))..
      (eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u x
  have hsqrt : 0 < Real.sqrt (d : Real) := by positivity
  have hM : 0 ≤ M := by
    exact (norm_nonneg I).trans (by simpa [I] using hscaled)
  have hpole := norm_gaussianPoleAmplitude_plus_zero_le_two_mul_inv htau htauone
  have hconst : ‖(1 / (2 * Real.pi) : Complex)‖ =
      (1 / (2 * Real.pi) : Real) := by
    norm_num [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  have hp : ‖p‖ ≤ tau⁻¹ := by
    dsimp [p]
    rw [norm_mul, hconst]
    calc
      (1 / (2 * Real.pi)) *
          ‖gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0‖ ≤
          (1 / (2 * Real.pi)) * (2 * tau⁻¹) :=
        mul_le_mul_of_nonneg_left hpole (by positivity)
      _ = Real.pi⁻¹ * tau⁻¹ := by ring
      _ ≤ 1 * tau⁻¹ := by
        gcongr
        exact (inv_le_one₀ Real.pi_pos).2 (by linarith [Real.pi_gt_three])
      _ = tau⁻¹ := by ring
  have hI : ‖I‖ ≤ M := by simpa [I] using hscaled
  have hprod : ‖p * I‖ ≤ tau⁻¹ * M := by
    rw [norm_mul]
    exact mul_le_mul hp hI (norm_nonneg _) (inv_nonneg.mpr htau.le)
  have hcomp := gaussianCentralArcIntegral_plus_eq_scaled_normalized_v2
    (d := d) (tau := tau) (eta := eta) hd htau x
  have hcomp' : p * I =
      (tau / Real.sqrt d)⁻¹ •
        gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x := by
    simpa [p, I] using hcomp
  rw [hcomp'] at hprod
  have hscale : 0 < tau / Real.sqrt d := by positivity
  rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hscale)] at hprod
  have hcancel : (tau / Real.sqrt d) * tau⁻¹ = (Real.sqrt d)⁻¹ := by
    field_simp [ne_of_gt htau, ne_of_gt hsqrt]
  calc
    ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
        (Real.exp (-tau)) eta x‖ =
        ((tau / Real.sqrt d)⁻¹ *
          ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
            (Real.exp (-tau)) eta x‖) * (tau / Real.sqrt d) := by
          field_simp [ne_of_gt hscale]
    _ ≤ (tau⁻¹ * M) * (tau / Real.sqrt d) :=
      mul_le_mul_of_nonneg_right hprod hscale.le
    _ = M / Real.sqrt d := by
      rw [show tau⁻¹ * M * (tau / Real.sqrt d) =
          M * ((tau / Real.sqrt d) * tau⁻¹) by ring, hcancel]
      ring

/-! A half-period theta budget passes through the positive scaled central
integral with only its interval length as a loss. -/
theorem norm_intervalIntegral_growingCentralScaledAmplitude_le_mul
    {d : Nat} {tau R B : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau) (hB : 0 ≤ B)
    {tauPhase : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hThetaData : ∀ y : Real, |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct tau (tau * y) x‖ ≤ B)
    (hphaseTau : tau ≤ tauPhase)
    (hR0 : 0 ≤ R) (hRhalf : R ≤ Real.sqrt d / 2) :
    ‖∫ u in -R..R,
        Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x‖ ≤
      2 * R * B := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hnorm :
      ‖∫ u in -R..R,
          Complex.exp ((d : Complex) *
              gaussianCentralPhase (Real.exp (-tau))
                (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x‖ ≤
        B * |R - (-R)| := by
    apply intervalIntegral.norm_integral_le_of_norm_le_const
    intro u hu
    rw [Set.uIoc_of_le (by linarith : -R ≤ R)] at hu
    have huabs : |u| ≤ R := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
    have huy : |u / Real.sqrt d| ≤ 1 / 2 := by
      rw [abs_div, abs_of_pos hsqrt]
      apply (div_le_iff₀ hsqrt).2
      nlinarith [huabs.trans hRhalf]
    have hphase :
        (gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)).re ≤
          -(3 / 40 : Real) * (u / Real.sqrt d) ^ 2 := by
      simpa [div_eq_mul_inv, mul_assoc] using
        hphaseData tau (u / Real.sqrt d) htau hphaseTau huy
    have hphaseNorm : ‖Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d))‖ ≤
        Real.exp (-u ^ 2 / 64) := by
      rw [Complex.norm_exp]
      have hre : ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)).re =
          (d : Real) *
            (gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)).re := by
        simp [Complex.mul_re]
      rw [hre]
      apply Real.exp_le_exp.mpr
      have hscale : (d : Real) * (u / Real.sqrt d) ^ 2 = u ^ 2 := by
        field_simp [ne_of_gt hsqrt]
        nlinarith [Real.sq_sqrt hdreal.le]
      calc
        (d : Real) *
            (gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)).re ≤
            (d : Real) * (-(3 / 40 : Real) *
              (u / Real.sqrt d) ^ 2) :=
          mul_le_mul_of_nonneg_left hphase (by positivity)
        _ = -(3 / 40 : Real) * u ^ 2 := by
          rw [show (d : Real) * (-(3 / 40 : Real) *
              (u / Real.sqrt d) ^ 2) =
              -(3 / 40 : Real) * ((d : Real) *
                (u / Real.sqrt d) ^ 2) by ring, hscale]
        _ ≤ -u ^ 2 / 64 := by nlinarith [sq_nonneg u]
    have htheta : ‖growingCentralThetaProduct tau
        (tau * u / Real.sqrt d) x‖ ≤ B := by
      simpa [div_eq_mul_inv, mul_assoc] using
        hThetaData (u / Real.sqrt d) huy
    have hamp : ‖growingCentralPlusAmplitude tau (u / Real.sqrt d)‖ ≤ 1 :=
      norm_growingCentralPlusAmplitude_le_one htau _
    have hexp : Real.exp (-u ^ 2 / 64) ≤ 1 := by
      rw [← Real.exp_zero]
      exact Real.exp_le_exp.mpr (by nlinarith [sq_nonneg u])
    unfold growingCentralScaledAmplitude
    rw [norm_mul, norm_mul, ← mul_assoc]
    calc
      ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d))‖ *
          ‖growingCentralPlusAmplitude tau (u / Real.sqrt d)‖ *
            ‖growingCentralThetaProduct tau (tau * u / Real.sqrt d) x‖ ≤
          Real.exp (-u ^ 2 / 64) * 1 * B := by
            have hfirst := mul_le_mul hphaseNorm hamp (norm_nonneg _) (by positivity)
            have hsecond := mul_le_mul hfirst htheta (norm_nonneg _)
              (show 0 ≤ Real.exp (-u ^ 2 / 64) * 1 by positivity)
            simpa [mul_assoc, mul_left_comm, mul_comm] using hsecond
      _ ≤ 1 * 1 * B := by
        have hmul := mul_le_mul_of_nonneg_right hexp hB
        nlinarith
      _ = B := by ring
  calc
    _ ≤ B * |R - (-R)| := hnorm
    _ = 2 * R * B := by
      rw [sub_neg_eq_add, abs_of_nonneg (by linarith : 0 ≤ R + R)]
      ring

/-! At half frequency, the positive central arc inherits the exponentially
small theta product budget despite the positive-pole scale. -/
theorem norm_gaussianCentralArcIntegral_plus_half_le_of_theta_budget
    {d : Nat} {tau eta0 B tauPhase : Real}
    (hd : 0 < d) (htau : 0 < tau) (htauone : tau ≤ 1)
    (heta0 : 0 ≤ eta0) (hetahalf : eta0 ≤ 1 / 2) (hB : 0 ≤ B)
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hphaseTau : tau ≤ tauPhase)
    (hTheta : ∀ y : Real, |y| ≤ 1 / 2 →
      ‖growingCentralThetaProduct tau (tau * y)
          (fun _ : Fin d => (1 / 2 : Real))‖ ≤ B) :
    ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
        (Real.exp (-tau)) (tau * eta0)
          (fun _ : Fin d => (1 / 2 : Real))‖ ≤ 2 * eta0 * B := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  let R : Real := eta0 * Real.sqrt d
  have hR0 : 0 ≤ R := by
    dsimp [R]
    positivity
  have hRhalf : R ≤ Real.sqrt d / 2 := by
    dsimp [R]
    nlinarith
  have hscaled := norm_intervalIntegral_growingCentralScaledAmplitude_le_mul
    (x := (fun _ : Fin d => (1 / 2 : Real))) hd htau hB hphaseData hTheta
      hphaseTau hR0 hRhalf
  have hendpoint : (tau * eta0) / (tau / Real.sqrt d) = R := by
    dsimp [R]
    field_simp [ne_of_gt htau, ne_of_gt hsqrt]
  have harc := norm_gaussianCentralArcIntegral_plus_le_of_scaled_integral
    (eta := tau * eta0) hd htau htauone
      (fun _ : Fin d => (1 / 2 : Real)) (by
        simpa [hendpoint, R] using hscaled)
  calc
    _ ≤ (2 * R * B) / Real.sqrt d := harc
    _ = 2 * eta0 * B := by
      dsimp [R]
      field_simp [ne_of_gt hsqrt]

theorem exists_growingCentral_gaussianArc_plus_half_budget
    {eta0 : Real} (heta0 : 0 < eta0) (hetahalf : eta0 ≤ 1 / 2) :
    ∃ alpha0 : Real, 1 ≤ alpha0 ∧
      ∀ d n : Nat, 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        let alpha : Real := (n : Real) / d
        let tau : Real := gaussianSaddleTau alpha
        let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
        ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
            (Real.exp (-tau)) (tau * eta0)
              (fun _ : Fin d => (1 / 2 : Real))‖ ≤ 2 * eta0 * B := by
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauTheta, hTheta0, hTheta40, hThetaData⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_half_le_exp
  let tau0 : Real := min tauPhase tauTheta
  have htau0 : 0 < tau0 := lt_min hPhase0 hTheta0
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tau0 htau0).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaT 1
  have halpha01 : 1 ≤ alpha0 := le_max_right _ _
  refine ⟨alpha0, halpha01, ?_⟩
  intro d n hd halpha
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    have hn : 0 < (n : Real) := by
      have : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) halpha01) hdreal
      exact lt_of_lt_of_le this halpha
    exact div_pos hn hdreal
  have halphaT' : alphaT ≤ alpha := by
    exact (le_max_left alphaT 1).trans ((le_div_iff₀ hdreal).2 halpha)
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau, alpha]
    exact halphaT alpha halphaT'
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauTheta : tau ≤ tauTheta := htauSmall.trans (min_le_right _ _)
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauOne : tau ≤ 1 :=
    htauPhase.trans (hPhase1.trans (by norm_num))
  apply norm_gaussianCentralArcIntegral_plus_half_le_of_theta_budget
    (tauPhase := tauPhase) hd htau htauOne heta0.le hetahalf (by positivity)
      hPhaseData htauPhase
  intro y hy
  exact hThetaData tau y htau htauTheta hy


/-!
The coefficient-comparison estimates below are elementary norm transfers.
They are kept as named declarations because the analytic work supplies a
lower/upper bound for the full coefficient and a separate central-arc error;
the final assembly should not silently redo this triangle-inequality step.
-/

theorem norm_central_main_lower_of_base_lower_and_error
    {C P : Complex} {L e : Real}
    (hC : L ≤ ‖C‖)
    (hPC : ‖P - C‖ ≤ e) (he : e ≤ L / 2) :
    L / 2 ≤ ‖P‖ := by
  have htriangle : ‖C‖ ≤ ‖P - C‖ + ‖P‖ := by
    calc
      ‖C‖ = ‖(C - P) + P‖ := by congr 1 <;> ring
      _ ≤ ‖C - P‖ + ‖P‖ := norm_add_le _ _
      _ = ‖P - C‖ + ‖P‖ := by rw [norm_sub_rev]
  linarith

theorem norm_central_main_upper_of_base_upper_and_error
    {C P : Complex} {U e : Real}
    (hC : ‖C‖ ≤ U) (hPC : ‖P - C‖ ≤ e) :
    ‖P‖ ≤ U + e := by
  have htriangle : ‖P‖ ≤ ‖P - C‖ + ‖C‖ := by
    calc
      ‖P‖ = ‖(P - C) + C‖ := by congr 1 <;> ring
      _ ≤ ‖P - C‖ + ‖C‖ := norm_add_le _ _
  linarith

/-- A scaled central integral is bounded by a Gaussian main-term bound plus
its explicit approximation error. -/
theorem norm_le_of_norm_sub_le_and_norm_le
    {J Z : Complex} {e U : Real}
    (hsub : ‖J - Z‖ ≤ e) (hmain : ‖Z‖ ≤ U) :
    ‖J‖ ≤ e + U := by
  calc
    ‖J‖ = ‖(J - Z) + Z‖ := by congr 1 <;> ring
    _ ≤ ‖J - Z‖ + ‖Z‖ := norm_add_le _ _
    _ ≤ e + U := add_le_add hsub hmain

/-- The Gaussian main term is uniformly bounded once its scaled variance is
bounded below by one quarter. -/
theorem norm_gaussian_main_term_le_sqrt_eight_pi
    {lambda : Real} (hlambda : (1 / 4 : Real) ≤ lambda) :
    ‖(Real.sqrt (2 * Real.pi / lambda) : Complex)‖ ≤ Real.sqrt (8 * Real.pi) := by
  have hlambdaPos : 0 < lambda := lt_of_lt_of_le (by norm_num) hlambda
  rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (Real.sqrt_nonneg _)]
  apply (Real.sqrt_le_iff).2
  refine ⟨Real.sqrt_nonneg _, ?_⟩
  rw [Real.sq_sqrt (by positivity : 0 ≤ 8 * Real.pi)]
  apply (div_le_iff₀ hlambdaPos).2
  nlinarith [Real.pi_pos]

/-- The explicit scaled-integral remainder is uniformly bounded once the
dimension is at least one. -/
theorem growing_scaled_remainder_le_abs_add_two
    {M : Real} {d : Nat} (hd : 1 ≤ d) :
    M / (d : Real) + 2 * (d : Real)⁻¹ ≤ |M| + 2 := by
  have hdreal : (1 : Real) ≤ d := by exact_mod_cast hd
  have hdpos : 0 < (d : Real) := lt_of_lt_of_le (by norm_num) hdreal
  have hinv : (d : Real)⁻¹ ≤ 1 := (inv_le_one₀ hdpos).2 hdreal
  calc
    M / (d : Real) + 2 * (d : Real)⁻¹ ≤
        |M| * (d : Real)⁻¹ + 2 * (d : Real)⁻¹ := by
          apply add_le_add
          · rw [div_eq_mul_inv]
            exact mul_le_mul_of_nonneg_right (le_abs_self M) (inv_nonneg.mpr hdpos.le)
          · exact le_rfl
    _ ≤ |M| * 1 + 2 * 1 := by gcongr
    _ = |M| + 2 := by ring

/-- Uniform bound for a scaled base integral from its Gaussian-main
approximation and the growing-saddle variance lower bound. -/
theorem norm_scaled_base_le_of_gaussian_main_error
    {J : Complex} {lambda M : Real} {d : Nat}
    (hd : 1 ≤ d) (hlambda : (1 / 4 : Real) ≤ lambda)
    (hbase : ‖J - (Real.sqrt (2 * Real.pi / lambda) : Complex)‖ ≤
      M / (d : Real) + 2 * (d : Real)⁻¹) :
    ‖J‖ ≤ Real.sqrt (8 * Real.pi) + |M| + 2 := by
  have herror : M / (d : Real) + 2 * (d : Real)⁻¹ ≤ |M| + 2 :=
    growing_scaled_remainder_le_abs_add_two hd
  have hmain := norm_gaussian_main_term_le_sqrt_eight_pi hlambda
  calc
    ‖J‖ ≤ (M / (d : Real) + 2 * (d : Real)⁻¹) + Real.sqrt (8 * Real.pi) :=
      norm_le_of_norm_sub_le_and_norm_le hbase hmain
    _ ≤ (|M| + 2) + Real.sqrt (8 * Real.pi) := by gcongr
    _ = Real.sqrt (8 * Real.pi) + |M| + 2 := by ring

/-- Exact extension of an inner interval norm bound by a two-sided tail
budget. -/
theorem norm_intervalIntegral_full_le_of_inner_and_tail
    {f : Real → Complex} {a R L e : Real}
    (hfull : (∫ u in -a..a, f u) =
      (∫ u in -R..R, f u) + ((∫ u in -a..-R, f u) + ∫ u in R..a, f u))
    (hinner : ‖∫ u in -R..R, f u‖ ≤ L)
    (htail : ‖(∫ u in -a..-R, f u) + ∫ u in R..a, f u‖ ≤ e) :
    ‖∫ u in -a..a, f u‖ ≤ L + e := by
  rw [hfull]
  exact (norm_add_le _ _).trans (add_le_add hinner htail)

/-- On `alpha <= A*d`, the positive source at relative `d⁻²` scale is at
most an `O_A(d⁻¹)` multiple of the smaller negative-saddle source. -/
theorem positive_source_sq_le_negative_source_div
    {d : Nat} {alpha tau A : Real}
    (hd : 0 < d) (halpha : 0 < alpha) (htau : 0 < tau)
    (htauLower : 1 / (4 * alpha) ≤ tau)
    (halphaUpper : alpha ≤ A * d) :
    ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
        (d : Real) ^ (-2 : Real) ≤
      (8 * A) * ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) / d := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have halphaTau : (1 / 4 : Real) ≤ alpha * tau := by
    have h := (div_le_iff₀ (by positivity : 0 < 4 * alpha)).1 htauLower
    nlinarith
  have hAdTau : alpha * tau ≤ (A * d) * tau := by
    exact mul_le_mul_of_nonneg_right halphaUpper htau.le
  have hcore : (1 / 4 : Real) ≤ A * d * tau := by
    nlinarith
  rw [Real.rpow_neg (le_of_lt hdreal), Real.rpow_two]
  field_simp [Real.pi_ne_zero, ne_of_gt hsqrt, ne_of_gt hdreal]
  nlinarith

/-- The negative-saddle source is bounded by the positive full-coefficient
scale whenever the saddle parameter is at most one. -/
theorem negative_source_le_positive_coefficient_scale
    {d : Nat} {tau : Real} (hd : 0 < d) (htau : 0 ≤ tau) (htauone : tau ≤ 1) :
    (1 / (8 * Real.pi)) * (tau / Real.sqrt d) ≤
      (1 / (8 * Real.pi)) * (1 / Real.sqrt d) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hinv : 0 ≤ 1 / Real.sqrt d := by positivity
  have hcoef : 0 ≤ 1 / (8 * Real.pi) := by positivity
  gcongr

/-- For dimensions at least one, a second-order power is bounded by the
first-order power. -/
theorem rpow_neg_two_le_inv_of_nat_one_le {d : Nat} (hd : 1 ≤ d) :
    (d : Real) ^ (-2 : Real) ≤ (d : Real)⁻¹ := by
  have hdreal : (0 : Real) < d := by exact_mod_cast (lt_of_lt_of_le (by omega) hd)
  have hdOne : (1 : Real) ≤ d := by exact_mod_cast hd
  have h := Real.rpow_le_rpow_of_exponent_le hdOne (by norm_num : (-2 : Real) ≤ -1)
  simpa [Real.rpow_neg (le_of_lt hdreal)] using h

theorem norm_normalized_central_ratio_sub_target_le_of_error
    {I P G : Complex} {L E : Real}
    (hL : 0 < L) (hP : L ≤ ‖P‖)
    (hE : 0 ≤ E) (herror : ‖I - P * G‖ ≤ E) :
    ‖I / P - G‖ ≤ E / L := by
  have hPpos : 0 < ‖P‖ := hL.trans_le hP
  have hPne : P ≠ 0 := norm_ne_zero_iff.mp hPpos.ne'
  rw [show I / P - G = (I - P * G) / P by
    field_simp [hPne]]
  rw [norm_div]
  apply (div_le_iff₀ hPpos).2
  calc
    ‖I - P * G‖ ≤ E := herror
    _ = (E / L) * L := by field_simp [hL.ne']
    _ ≤ (E / L) * ‖P‖ := by
      exact mul_le_mul_of_nonneg_left hP (div_nonneg hE hL.le)

theorem norm_normalized_central_ratio_sub_target_le_of_two_errors
    {I P G H : Complex} {L e : Real}
    (hL : 0 < L) (hP : L ≤ ‖P‖)
    (he : 0 ≤ e) (hI : ‖I - H‖ ≤ e) (hmain : ‖H - P * G‖ ≤ e) :
    ‖I / P - G‖ ≤ (2 * e) / L := by
  apply norm_normalized_central_ratio_sub_target_le_of_error hL hP (by linarith)
  calc
    ‖I - P * G‖ = ‖(I - H) + (H - P * G)‖ := by
      congr 1
      ring
    _ ≤ ‖I - H‖ + ‖H - P * G‖ := norm_add_le _ _
    _ ≤ e + e := add_le_add hI hmain
    _ = 2 * e := by ring

theorem norm_ratio_of_two_integral_main_errors
    {Ix I0 P G : Complex} {L Ex E0 : Real}
    (hL : 0 < L) (hI0 : L ≤ ‖I0‖)
    (hEx : 0 ≤ Ex) (hE0 : 0 ≤ E0)
    (hnum : ‖Ix - P * G‖ ≤ Ex)
    (hden : ‖I0 - P‖ ≤ E0) :
    ‖Ix / I0 - G‖ ≤ (Ex + E0 * ‖G‖) / L := by
  have herror : ‖Ix - I0 * G‖ ≤ Ex + E0 * ‖G‖ := by
    calc
      ‖Ix - I0 * G‖ = ‖(Ix - P * G) + (P - I0) * G‖ := by
        congr 1
        ring
      _ ≤ ‖Ix - P * G‖ + ‖(P - I0) * G‖ := norm_add_le _ _
      _ = ‖Ix - P * G‖ + ‖P - I0‖ * ‖G‖ := by rw [norm_mul]
      _ = ‖Ix - P * G‖ + ‖I0 - P‖ * ‖G‖ := by
        have hrev : ‖P - I0‖ = ‖I0 - P‖ := norm_sub_rev _ _
        rw [hrev]
      _ ≤ Ex + E0 * ‖G‖ := by
        exact add_le_add (hnum)
          (mul_le_mul_of_nonneg_right hden (norm_nonneg _))
  exact norm_normalized_central_ratio_sub_target_le_of_error hL hI0
    (add_nonneg hEx (mul_nonneg hE0 (norm_nonneg _))) herror

/-! Stable extension of a normalized inner-window ratio to a larger central
window.  The two added tails are explicit: a lower bound for the inner source
and a tail budget prevent division from hiding a denominator loss. -/
theorem norm_ratio_of_inner_and_two_tails_le
    {Ix I0 Tx T0 G : Complex} {L delta e : Real}
    (hL : 0 < L) (he : 0 ≤ e)
    (hsmall : 2 * e ≤ L) (hI0 : L ≤ ‖I0‖)
    (hratio : ‖Ix / I0 - G‖ ≤ delta)
    (hTx : ‖Tx‖ ≤ e) (hT0 : ‖T0‖ ≤ e) (hG : ‖G‖ ≤ 1) :
    ‖(Ix + Tx) / (I0 + T0) - G‖ ≤ 2 * delta + 4 * e / L := by
  have hI0pos : 0 < ‖I0‖ := hL.trans_le hI0
  have hfullLower : L / 2 ≤ ‖I0 + T0‖ := by
    have htri : ‖I0‖ ≤ ‖I0 + T0‖ + ‖T0‖ := by
      calc
        ‖I0‖ = ‖(I0 + T0) - T0‖ := by congr 1 <;> ring
        _ ≤ ‖I0 + T0‖ + ‖T0‖ := norm_sub_le _ _
    have hehalf : e ≤ L / 2 := by linarith
    linarith
  have hfullPos : 0 < ‖I0 + T0‖ := by
    nlinarith [hfullLower]
  have hinnerOverFull : ‖I0 / (I0 + T0)‖ ≤ 2 := by
    rw [norm_div]
    apply (div_le_iff₀ hfullPos).2
    calc
      ‖I0‖ ≤ ‖I0 + T0‖ + ‖T0‖ := by
        calc
          ‖I0‖ = ‖(I0 + T0) - T0‖ := by congr 1 <;> ring
          _ ≤ ‖I0 + T0‖ + ‖T0‖ := norm_sub_le _ _
      _ ≤ ‖I0 + T0‖ + e := by gcongr
      _ ≤ ‖I0 + T0‖ + ‖I0 + T0‖ := by
        have hehalf : e ≤ L / 2 := by linarith [hsmall]
        have hefull : e ≤ ‖I0 + T0‖ := hehalf.trans hfullLower
        gcongr
      _ = 2 * ‖I0 + T0‖ := by ring
  have htail : ‖(Tx - T0 * G) / (I0 + T0)‖ ≤ 4 * e / L := by
    rw [norm_div]
    apply (div_le_iff₀ hfullPos).2
    have hnum : ‖Tx - T0 * G‖ ≤ 2 * e := by
      calc
        ‖Tx - T0 * G‖ ≤ ‖Tx‖ + ‖T0 * G‖ := norm_sub_le _ _
        _ = ‖Tx‖ + ‖T0‖ * ‖G‖ := by rw [norm_mul]
        _ ≤ e + e * 1 := by gcongr
        _ = 2 * e := by ring
    calc
      ‖Tx - T0 * G‖ ≤ 2 * e := hnum
      _ = (4 * e / L) * (L / 2) := by
        field_simp [hL.ne']
        ring
      _ ≤ (4 * e / L) * ‖I0 + T0‖ := by
        apply mul_le_mul_of_nonneg_left hfullLower
        positivity
  have hidentity :
      (Ix + Tx) / (I0 + T0) - G =
        (I0 / (I0 + T0)) * (Ix / I0 - G) +
          (Tx - T0 * G) / (I0 + T0) := by
    field_simp [norm_ne_zero_iff.mp hI0pos.ne',
      norm_ne_zero_iff.mp hfullPos.ne']
    ring
  rw [hidentity]
  calc
    ‖(I0 / (I0 + T0)) * (Ix / I0 - G) +
        (Tx - T0 * G) / (I0 + T0)‖ ≤
        ‖I0 / (I0 + T0)‖ * ‖Ix / I0 - G‖ +
          ‖(Tx - T0 * G) / (I0 + T0)‖ := by
      calc
        _ ≤ ‖(I0 / (I0 + T0)) * (Ix / I0 - G)‖ +
            ‖(Tx - T0 * G) / (I0 + T0)‖ := norm_add_le _ _
        _ = _ := by rw [norm_mul]
    _ ≤ 2 * delta + 4 * e / L := by
      gcongr

/-! The same tail-stability estimate with an explicit target bound.  This is
needed for the negative saddle, where the literal amplitude/theta target is
bounded by `2` rather than by `1`. -/
theorem norm_ratio_of_inner_and_two_tails_le_of_norm_target_le
    {Ix I0 Tx T0 G : Complex} {L delta e K : Real}
    (hL : 0 < L) (he : 0 ≤ e)
    (hsmall : 2 * e ≤ L) (hI0 : L ≤ ‖I0‖)
    (hratio : ‖Ix / I0 - G‖ ≤ delta)
    (hTx : ‖Tx‖ ≤ e) (hT0 : ‖T0‖ ≤ e)
    (hK : 0 ≤ K) (hG : ‖G‖ ≤ K) :
    ‖(Ix + Tx) / (I0 + T0) - G‖ ≤
      2 * delta + (2 * e * (1 + K)) / L := by
  have hI0pos : 0 < ‖I0‖ := hL.trans_le hI0
  have hfullLower : L / 2 ≤ ‖I0 + T0‖ := by
    have htri : ‖I0‖ ≤ ‖I0 + T0‖ + ‖T0‖ := by
      calc
        ‖I0‖ = ‖(I0 + T0) - T0‖ := by congr 1 <;> ring
        _ ≤ ‖I0 + T0‖ + ‖T0‖ := norm_sub_le _ _
    have hehalf : e ≤ L / 2 := by linarith
    linarith
  have hfullPos : 0 < ‖I0 + T0‖ := by
    nlinarith [hfullLower]
  have hinnerOverFull : ‖I0 / (I0 + T0)‖ ≤ 2 := by
    rw [norm_div]
    apply (div_le_iff₀ hfullPos).2
    calc
      ‖I0‖ ≤ ‖I0 + T0‖ + ‖T0‖ := by
        calc
          ‖I0‖ = ‖(I0 + T0) - T0‖ := by congr 1 <;> ring
          _ ≤ ‖I0 + T0‖ + ‖T0‖ := norm_sub_le _ _
      _ ≤ ‖I0 + T0‖ + e := by gcongr
      _ ≤ ‖I0 + T0‖ + ‖I0 + T0‖ := by
        have hehalf : e ≤ L / 2 := by linarith [hsmall]
        have hefull : e ≤ ‖I0 + T0‖ := hehalf.trans hfullLower
        gcongr
      _ = 2 * ‖I0 + T0‖ := by ring
  have htail : ‖(Tx - T0 * G) / (I0 + T0)‖ ≤
      (2 * e * (1 + K)) / L := by
    rw [norm_div]
    apply (div_le_iff₀ hfullPos).2
    have hnum : ‖Tx - T0 * G‖ ≤ e * (1 + K) := by
      calc
        ‖Tx - T0 * G‖ ≤ ‖Tx‖ + ‖T0 * G‖ := norm_sub_le _ _
        _ = ‖Tx‖ + ‖T0‖ * ‖G‖ := by rw [norm_mul]
        _ ≤ e + e * K := by gcongr
        _ = e * (1 + K) := by ring
    calc
      ‖Tx - T0 * G‖ ≤ e * (1 + K) := hnum
      _ = ((2 * e * (1 + K)) / L) * (L / 2) := by
        field_simp [hL.ne']
      _ ≤ ((2 * e * (1 + K)) / L) * ‖I0 + T0‖ := by
        apply mul_le_mul_of_nonneg_left hfullLower
        positivity
  have hidentity :
      (Ix + Tx) / (I0 + T0) - G =
        (I0 / (I0 + T0)) * (Ix / I0 - G) +
          (Tx - T0 * G) / (I0 + T0) := by
    field_simp [norm_ne_zero_iff.mp hI0pos.ne',
      norm_ne_zero_iff.mp hfullPos.ne']
    ring
  rw [hidentity]
  calc
    ‖(I0 / (I0 + T0)) * (Ix / I0 - G) +
        (Tx - T0 * G) / (I0 + T0)‖ ≤
        ‖I0 / (I0 + T0)‖ * ‖Ix / I0 - G‖ +
          ‖(Tx - T0 * G) / (I0 + T0)‖ := by
      calc
        _ ≤ ‖(I0 / (I0 + T0)) * (Ix / I0 - G)‖ +
            ‖(Tx - T0 * G) / (I0 + T0)‖ := norm_add_le _ _
        _ = _ := by rw [norm_mul]
    _ ≤ 2 * delta + (2 * e * (1 + K)) / L := by
      gcongr

/-! Transport the abstract tail estimate to the literal full-window
integrals.  The equalities are supplied by
`intervalIntegral_full_eq_inner_add_middle`; keeping them as hypotheses makes
the analytic interval-integrability obligations visible at this interface. -/
theorem norm_full_ratio_sub_target_le_of_inner_ratio_and_two_tails
    {Ix I0 Tx T0 Jx J0 G : Complex} {L delta e K : Real}
    (hL : 0 < L) (he : 0 ≤ e)
    (hsmall : 2 * e ≤ L) (hI0 : L ≤ ‖I0‖)
    (hratio : ‖Ix / I0 - G‖ ≤ delta)
    (hTx : ‖Tx‖ ≤ e) (hT0 : ‖T0‖ ≤ e)
    (hK : 0 ≤ K) (hG : ‖G‖ ≤ K)
    (hJx : Jx = Ix + Tx) (hJ0 : J0 = I0 + T0) :
    ‖Jx / J0 - G‖ ≤ 2 * delta + (2 * e * (1 + K)) / L := by
  rw [hJx, hJ0]
  exact norm_ratio_of_inner_and_two_tails_le_of_norm_target_le
    hL he hsmall hI0 hratio hTx hT0 hK hG

/-! Cancellation of a common nonzero complex scale in a normalized central
ratio.  This is used when the scaled growing chart is transported to the
Gaussian angular chart. -/
theorem div_eq_div_of_common_nonzero_scale
    {Ix I0 Jx J0 c : Complex} (hc : c ≠ 0)
    (hJx : Jx = c * Ix) (hJ0 : J0 = c * I0) :
    Jx / J0 = Ix / I0 := by
  rw [hJx, hJ0]
  field_simp [hc]

/-! Equivalent scale cancellation when the coordinate-change identity is
presented with scales on both sides. -/
theorem div_eq_div_of_common_nonzero_left_scales
    {Ix I0 Jx J0 c p : Complex} (hc : c ≠ 0) (hp : p ≠ 0)
    (hJx : c * Jx = p * Ix) (hJ0 : c * J0 = p * I0) :
    Jx / J0 = Ix / I0 := by
  have hx : Jx = (p / c) * Ix := by
    calc
      Jx = (p * Ix) / c := by
        apply (eq_div_iff hc).2
        calc
          Jx * c = c * Jx := by ring
          _ = p * Ix := hJx
      _ = (p / c) * Ix := by field_simp [hc]
  have h0 : J0 = (p / c) * I0 := by
    calc
      J0 = (p * I0) / c := by
        apply (eq_div_iff hc).2
        calc
          J0 * c = c * J0 := by ring
          _ = p * I0 := hJ0
      _ = (p / c) * I0 := by field_simp [hc]
  apply div_eq_div_of_common_nonzero_scale (c := p / c)
  · exact div_ne_zero hp hc
  · exact hx
  · exact h0

/-! Transport a normalized-integral error across a pair of common nonzero
left scales, as supplied by the Jacobian/pole central-arc identities. -/
theorem norm_div_sub_target_le_of_common_nonzero_left_scales
    {Ix I0 Jx J0 c p G : Complex} {delta : Real}
    (hc : c ≠ 0) (hp : p ≠ 0)
    (hJx : c * Jx = p * Ix) (hJ0 : c * J0 = p * I0)
    (hratio : ‖Ix / I0 - G‖ ≤ delta) :
    ‖Jx / J0 - G‖ ≤ delta := by
  rw [div_eq_div_of_common_nonzero_left_scales hc hp hJx hJ0]
  exact hratio

/-! At zero angle, the growing positive target is exactly the Gaussian polar
theta product throughout the positive growing-saddle sector. -/
theorem growingCentralScaledAmplitude_zero_eq_gaussianPolarThetaProduct
    {d : Nat} {tau : Real} (x : Fin d -> Real)
    (htau : 0 < tau) :
    growingCentralScaledAmplitude tau 0 x =
      gaussianPolarThetaProduct (Real.exp (-tau)) 0 x := by
  simp only [growingCentralScaledAmplitude, zero_div, mul_zero]
  rw [growingCentralPlusAmplitude_zero htau, one_mul,
    growingCentralThetaProduct_eq_gaussianPolarThetaProduct]

/-! The negative zero-angle target has the same Gaussian polar identification. -/
theorem growingCentralMinusScaled_target_zero_eq_gaussianPolarThetaProduct
    {d : Nat} {tau : Real} (x : Fin d -> Real)
    (htau : 0 < tau) :
    growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 x =
      gaussianPolarThetaProduct (Real.exp (-tau)) 0 x := by
  have hminus : growingCentralMinusScaledAmplitude (d := d) tau 0 = 1 := by
    simpa [growingCentralMinusScaledAmplitude] using
      (growingCentralMinusAmplitude_zero htau)
  rw [hminus, one_mul, growingCentralThetaProduct_eq_gaussianPolarThetaProduct]

/-! Choosing the angular half-width `tau * eta` pulls back exactly to the
fixed scaled half-width `eta * sqrt d`. -/
theorem gaussianCentralArc_preimage_endpoint_eq_full_scaled_window
    {d : Nat} {tau eta : Real} (hd : 0 < d) (htau : 0 < tau) :
    (tau * eta) / (tau / Real.sqrt d) = eta * Real.sqrt d := by
  have hscale : tau / Real.sqrt d ≠ 0 := by positivity
  have hsqrt : Real.sqrt (d : Real) ≠ 0 := by positivity
  field_simp [hscale, hsqrt]

/-! The positive scaled-window ratio is exactly the corresponding Gaussian
central-arc ratio.  The pole and Jacobian scales are cancelled explicitly. -/
theorem norm_gaussianCentralArcIntegral_plus_ratio_sub_polar_of_scaled_ratio
    {d : Nat} {tau eta delta : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau)
    (hratio :
      ‖(∫ u in -(eta / (tau / Real.sqrt d))..
            (eta / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x) /
        (∫ u in -(eta / (tau / Real.sqrt d))..
            (eta / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)) -
          growingCentralScaledAmplitude tau 0 x‖ ≤ delta) :
    ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta x /
        gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
          (Real.exp (-tau)) eta (fun _ : Fin d => 0) -
        gaussianPolarThetaProduct (Real.exp (-tau)) 0 x‖ ≤ delta := by
  let p : Complex := (1 / (2 * Real.pi) : Complex) *
    gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0
  let c : Complex := ((tau / Real.sqrt d)⁻¹ : Real)
  let Ix : Complex := ∫ u in -(eta / (tau / Real.sqrt d))..
    (eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x
  let I0 : Complex := ∫ u in -(eta / (tau / Real.sqrt d))..
    (eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)
  let Jx : Complex := gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
    (Real.exp (-tau)) eta x
  let J0 : Complex := gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
    (Real.exp (-tau)) eta (fun _ : Fin d => 0)
  have hscale : 0 < tau / Real.sqrt d := by positivity
  have hc : c ≠ 0 := by
    dsimp [c]
    exact_mod_cast inv_ne_zero (ne_of_gt hscale)
  have hpolePos : 0 < ‖gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0‖ :=
    lt_of_lt_of_le (inv_pos.mpr htau)
      (norm_gaussianPoleAmplitude_plus_zero_ge_inv_tau_v2 htau)
  have hpole : gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0 ≠ 0 := by
    intro hz
    have : ‖gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0‖ = 0 := by
      rw [hz]
      norm_num
    linarith
  have htwoPi : (2 : Complex) * (Real.pi : Complex) ≠ 0 := by
    exact mul_ne_zero (by norm_num) (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
  have hp : p ≠ 0 := by
    dsimp [p]
    exact mul_ne_zero (div_ne_zero one_ne_zero htwoPi) hpole
  have hJx : c * Jx = p * Ix := by
    have h := gaussianCentralArcIntegral_plus_eq_scaled_normalized_v2
      (d := d) (tau := tau) (eta := eta) hd htau x
    simpa [c, p, Ix, Jx, smul_eq_mul] using h.symm
  have hJ0 : c * J0 = p * I0 := by
    have h := gaussianCentralArcIntegral_plus_eq_scaled_normalized_v2
      (d := d) (tau := tau) (eta := eta) hd htau (fun _ : Fin d => 0)
    simpa [c, p, I0, J0, smul_eq_mul] using h.symm
  have hratio' : ‖Ix / I0 - growingCentralScaledAmplitude tau 0 x‖ ≤ delta := by
    simpa [Ix, I0] using hratio
  have htarget := growingCentralScaledAmplitude_zero_eq_gaussianPolarThetaProduct
    (x := x) htau
  rw [← htarget]
  exact norm_div_sub_target_le_of_common_nonzero_left_scales hc hp hJx hJ0 hratio'

/-! The negative scaled-window ratio has the same exact Gaussian central-arc
transport.  The negative pole is nonzero by its uniform zero-angle lower bound. -/
theorem norm_gaussianCentralArcIntegral_minus_ratio_sub_polar_of_scaled_ratio
    {d : Nat} {tau eta delta : Real} (x : Fin d -> Real)
    (hd : 0 < d) (htau : 0 < tau)
    (hratio :
      ‖(∫ u in -(eta / (tau / Real.sqrt d))..
            (eta / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            (growingCentralMinusScaledAmplitude (d := d) tau u *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) /
        (∫ u in -(eta / (tau / Real.sqrt d))..
            (eta / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            (growingCentralMinusScaledAmplitude (d := d) tau u *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d)
                (fun _ : Fin d => 0))) -
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 x)‖ ≤ delta) :
    ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta x /
        gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
          (Real.exp (-tau)) eta (fun _ : Fin d => 0) -
        gaussianPolarThetaProduct (Real.exp (-tau)) 0 x‖ ≤ delta := by
  let p : Complex := (1 / (2 * Real.pi) : Complex) *
    gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0
  let c : Complex := ((tau / Real.sqrt d)⁻¹ : Real)
  let Ix : Complex := ∫ u in -(eta / (tau / Real.sqrt d))..
    (eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)
  let I0 : Complex := ∫ u in -(eta / (tau / Real.sqrt d))..
    (eta / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0))
  let Jx : Complex := gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
    (Real.exp (-tau)) eta x
  let J0 : Complex := gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
    (Real.exp (-tau)) eta (fun _ : Fin d => 0)
  have hscale : 0 < tau / Real.sqrt d := by positivity
  have hc : c ≠ 0 := by
    dsimp [c]
    exact_mod_cast inv_ne_zero (ne_of_gt hscale)
  have hpolePos : 0 < ‖gaussianPoleAmplitude
      (-(Real.exp (-tau) : Complex)) 0‖ :=
    lt_of_lt_of_le (by norm_num)
      (norm_gaussianPoleAmplitude_minus_zero_ge_half htau)
  have hpole : gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0 ≠ 0 := by
    intro hz
    have : ‖gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0‖ = 0 := by
      rw [hz]
      norm_num
    linarith
  have htwoPi : (2 : Complex) * (Real.pi : Complex) ≠ 0 := by
    exact mul_ne_zero (by norm_num) (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero)
  have hp : p ≠ 0 := by
    dsimp [p]
    exact mul_ne_zero (div_ne_zero one_ne_zero htwoPi) hpole
  have hJx : c * Jx = p * Ix := by
    have h := gaussianCentralArcIntegral_minus_eq_scaled_normalized
      (d := d) (tau := tau) (eta := eta) hd htau x
    simpa [c, p, Ix, Jx, smul_eq_mul] using h.symm
  have hJ0 : c * J0 = p * I0 := by
    have h := gaussianCentralArcIntegral_minus_eq_scaled_normalized
      (d := d) (tau := tau) (eta := eta) hd htau (fun _ : Fin d => 0)
    simpa [c, p, I0, J0, smul_eq_mul] using h.symm
  have hratio' : ‖Ix / I0 -
      (growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 x)‖ ≤ delta := by
    simpa [Ix, I0] using hratio
  have htarget := growingCentralMinusScaled_target_zero_eq_gaussianPolarThetaProduct
    (d := d) (x := x) htau
  rw [← htarget]
  exact norm_div_sub_target_le_of_common_nonzero_left_scales hc hp hJx hJ0 hratio'

theorem norm_growingCentralScaledIntegral_ratio_sub_amplitude_le_of_errors
    {d : Nat} {tau R lambdaTwo L Ex E0 : Real}
    (hL : 0 < L)
    (x : Fin d → Real)
    (hden : L ≤
      ‖∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u
            (fun _ : Fin d => 0)‖)
    (hEx : 0 ≤ Ex) (hE0 : 0 ≤ E0)
    (hnum : ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) -
      (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex) *
        growingCentralScaledAmplitude tau 0 x‖ ≤ Ex)
    (hbase : ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u
            (fun _ : Fin d => 0)) -
      (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex)‖ ≤ E0) :
    ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) /
      (∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u
            (fun _ : Fin d => 0)) -
      growingCentralScaledAmplitude tau 0 x‖ ≤
      (Ex + E0 * ‖growingCentralScaledAmplitude tau 0 x‖) / L := by
  let Ix : Complex := ∫ u in -R..R,
    Complex.exp ((d : Complex) *
      gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) *
      growingCentralScaledAmplitude tau u x
  let I0 : Complex := ∫ u in -R..R,
    Complex.exp ((d : Complex) *
      gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) *
      growingCentralScaledAmplitude tau u
        (fun _ : Fin d => 0)
  let P : Complex := (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex)
  let G : Complex := growingCentralScaledAmplitude tau 0 x
  have hmain := norm_ratio_of_two_integral_main_errors
    (Ix := Ix) (I0 := I0) (P := P) (G := G) hL hden hEx hE0
    (by simpa [Ix, P, G] using hnum)
    (by simpa [I0, P] using hbase)
  simpa [Ix, I0, P, G] using hmain

theorem norm_growingCentralScaledIntegral_ratio_sub_amplitude_le_of_remainders
    {d : Nat} {tau R lambdaTwo L Ex E0 Eext : Real}
    (htau : 0 < tau) (hL : 0 < L)
    (hlambdaTwo : (1 : Real) / 32 ≤ lambdaTwo)
    (hlambdaEq : lambdaTwo =
      tau ^ 2 * gaussianVariance (Real.exp (-tau)))
    (hR0 : 0 ≤ R) (hEext : 0 ≤ Eext) (hExt :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ Eext)
    (x : Fin d → Real)
    (hampX : ‖growingCentralScaledAmplitude tau 0 x‖ ≤ 2)
    (hamp0 : ‖growingCentralScaledAmplitude tau 0
      (fun _ : Fin d => 0)‖ ≤ 2)
    (hEx : 0 ≤ Ex) (hE0 : 0 ≤ E0)
    (hremX : ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x -
        growingCentralLeadingIntegrand tau u x)‖ ≤ Ex)
    (hrem0 : ‖∫ u in -R..R,
        (Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u
            (fun _ : Fin d => 0) -
        growingCentralLeadingIntegrand tau u
          (fun _ : Fin d => 0))‖ ≤ E0)
    (hExactX : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x)
      MeasureTheory.volume (-R) R)
    (hExact0 : IntervalIntegrable
      (fun u : Real =>
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u
            (fun _ : Fin d => 0))
      MeasureTheory.volume (-R) R)
    (hLeadingX : IntervalIntegrable
      (fun u : Real => growingCentralLeadingIntegrand tau u x)
      MeasureTheory.volume (-R) R)
    (hLeading0 : IntervalIntegrable
      (fun u : Real => growingCentralLeadingIntegrand tau u
        (fun _ : Fin d => 0))
      MeasureTheory.volume (-R) R)
    (hden : L ≤
      ‖∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u
            (fun _ : Fin d => 0)‖) :
    ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) /
      (∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u
            (fun _ : Fin d => 0)) -
      growingCentralScaledAmplitude tau 0 x‖ ≤
      ((Ex + 2 * Eext) + (E0 + 2 * Eext) *
        ‖growingCentralScaledAmplitude tau 0 x‖) / L := by
  have hnum := norm_intervalIntegral_growingCentralExact_sub_gaussian_main_le_of_remainder
    (x := x) hlambdaTwo hlambdaEq hR0 hremX hExactX hLeadingX hampX hExt
  have hbase := norm_intervalIntegral_growingCentralExact_sub_gaussian_main_le_of_remainder
    (x := (fun _ : Fin d => 0)) hlambdaTwo hlambdaEq hR0 hrem0 hExact0 hLeading0
      hamp0 hExt
  have hbase' : ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u
            (fun _ : Fin d => 0)) -
      (Real.sqrt (2 * Real.pi / lambdaTwo) : Complex)‖ ≤
      E0 + 2 * Eext := by
    simpa [growingCentralScaledAmplitude_zero_at_origin htau] using hbase
  have hmain := norm_growingCentralScaledIntegral_ratio_sub_amplitude_le_of_errors
    (lambdaTwo := lambdaTwo) (hL := hL) (x := x) hden
    (add_nonneg (by positivity) (mul_nonneg (by norm_num) hEext))
    (add_nonneg (by positivity) (mul_nonneg (by norm_num) hEext)) hnum hbase'
  simpa using hmain

/-! A common-threshold carrier for the growing-central normalized ratio.  The
positive-saddle product remainder and the source lower bound are combined on
the same inner window.  This is the uniform `(5.28)` interface; the explicit
Gaussian extension term remains visible, so this theorem does not assert the
later coefficient comparison or the analytic `L` multiplier bound. -/
theorem exists_growingCentral_scaled_ratio_remainder_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ C KA K1 M : Real,
      1 ≤ alpha0 ∧ 0 < C ∧ 0 < KA ∧ 0 < K1 ∧
      M =
        10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8)) ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d -> Real,
        ‖(∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              growingCentralScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u x) /
          (∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              growingCentralScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u
                (fun _ : Fin d => 0)) -
          growingCentralScaledAmplitude
            (gaussianSaddleTau ((n : Real) / d)) 0 x‖ ≤
          ((M / (d : Real) + 2 * (d : Real)⁻¹) +
            (M / (d : Real) + 2 * (d : Real)⁻¹) *
              ‖growingCentralScaledAmplitude
                (gaussianSaddleTau ((n : Real) / d)) 0 x‖) ∧
        ‖(∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              growingCentralScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u
                (fun _ : Fin d => 0)) -
          (Real.sqrt (2 * Real.pi /
            (gaussianSaddleTau ((n : Real) / d) ^ 2 *
              gaussianVariance (Real.exp (-gaussianSaddleTau ((n : Real) / d))))) : Complex)‖ ≤
          M / (d : Real) + 2 * (d : Real)⁻¹ := by
  obtain ⟨alphaP, dP, C, KA, K1, hPAlpha, hCpos, hKA, hK1, hP⟩ :=
    exists_growingCentral_productRemainder_data heta0 heta
  obtain ⟨alphaS, dS, hSAlpha, hsource⟩ :=
    exists_growingCentral_source_integral_lower_data heta0 heta
  obtain ⟨alphaC, tauC, Cc, hCAlpha, htauC, htauC1, hCcpos, hCdata⟩ :=
    exists_growingCentral_saddle_central_data heta0 heta
  obtain ⟨tauAmp, htauAmp0, htauAmp1, hAmp⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_le_one
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauAmp :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauAmp htauAmp0).mono fun _ h => h.le
  obtain ⟨alphaAmp, halphaAmp_event⟩ :=
    Filter.eventually_atTop.1 htauev
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt heta0
      (C := C)
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  let M : Real :=
    10 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
      KA * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
        (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
      (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))
  let alpha0 : Real := max alphaP (max alphaS (max alphaC (max alphaAmp 1)))
  let d0 : Nat := max 1 (max dP (max dS (max dInner dTail)))
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaAmp 1)
      (le_trans (le_max_right alphaC (max alphaAmp 1))
        (le_trans (le_max_right alphaS (max alphaC (max alphaAmp 1)))
          (le_max_right alphaP (max alphaS (max alphaC (max alphaAmp 1))))))
  refine ⟨alpha0, d0, C, KA, K1, M, halpha01, hCpos, hKA, hK1, ?_, ?_⟩
  · rfl
  · intro d n hd0 hdpd halpha x
    let alpha : Real := (n : Real) / d
    let tau : Real := gaussianSaddleTau alpha
    let R : Real := gaussianInnerWindowScale (d : Real)
    have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
    have hnreal : (0 : Real) < n := by
      have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
      exact_mod_cast (lt_of_lt_of_le (mul_pos ha0 hdreal) halpha)
    have halphaPos : 0 < alpha := by
      dsimp [alpha]
      exact div_pos (by exact_mod_cast hnreal) hdreal
    have halpha0 : alpha0 ≤ alpha := by
      dsimp [alpha]
      exact (le_div_iff₀ hdreal).2 halpha
    have halphaP : alphaP ≤ alpha :=
      (le_max_left alphaP (max alphaS (max alphaC (max alphaAmp 1)))).trans halpha0
    have halphaS : alphaS ≤ alpha :=
      (le_trans (le_max_left alphaS (max alphaC (max alphaAmp 1)))
        (le_max_right alphaP (max alphaS (max alphaC (max alphaAmp 1))))).trans halpha0
    have halphaC : alphaC ≤ alpha :=
      (le_trans (le_max_left alphaC (max alphaAmp 1))
        (le_trans (le_max_right alphaS (max alphaC (max alphaAmp 1)))
          (le_max_right alphaP (max alphaS (max alphaC (max alphaAmp 1)))))).trans halpha0
    have halphaAmp' : alphaAmp ≤ alpha :=
      (le_trans (le_max_left alphaAmp 1)
        (le_trans (le_max_right alphaC (max alphaAmp 1))
          (le_trans (le_max_right alphaS (max alphaC (max alphaAmp 1)))
            (le_max_right alphaP (max alphaS (max alphaC (max alphaAmp 1))))))).trans halpha0
    have hd0' : max 1 (max dP (max dS (max dInner dTail))) ≤ d := by
      simpa [d0] using hd0
    have hdPT : max dP (max dS (max dInner dTail)) ≤ d := by
      exact le_trans (le_max_right 1 (max dP (max dS (max dInner dTail)))) hd0'
    have hdST : max dS (max dInner dTail) ≤ d := by
      exact le_trans (le_max_right dP (max dS (max dInner dTail))) hdPT
    have hdIT : max dInner dTail ≤ d := by
      exact le_trans (le_max_right dS (max dInner dTail)) hdST
    have hdP : dP ≤ d := le_trans (le_max_left dP (max dS (max dInner dTail))) hdPT
    have hdS : dS ≤ d := le_trans (le_max_left dS (max dInner dTail)) hdST
    have hdD1 : (1 : Nat) ≤ d := le_trans (le_max_left 1 (max dP (max dS (max dInner dTail)))) hd0'
    have hcentral := hCdata alpha halphaC
    have htau : 0 < tau := by
      dsimp [tau]
      exact gaussianSaddleTau_pos halphaPos
    have htauC' : tau ≤ tauC := by simpa [tau] using hcentral.2.1
    have htau1 : tau ≤ 1 := htauC'.trans (htauC1.trans (by norm_num))
    have hvar : (1 / 4 : Real) ≤ tau ^ 2 *
        gaussianVariance (Real.exp (-tau)) := by
      simpa [tau] using hcentral.2.2.1
    have hlambda : (1 / 32 : Real) ≤
        tau ^ 2 * gaussianVariance (Real.exp (-tau)) := by linarith
    have htauAmp' : tau ≤ tauAmp := by
      dsimp [tau]
      exact halphaAmp_event alpha halphaAmp'
    obtain ⟨hdlarge, hdC, hdroot, hdeta, hdhalf⟩ :=
      hdInner d (le_trans (le_max_left dInner dTail) hdIT)
    have hR0 : 0 ≤ R := by
      dsimp [R]
      exact (gaussianInnerWindowScale_pos hdreal).le
    have hRhalf : R ≤ Real.sqrt d / 2 := by simpa [R] using hdhalf
    have hExt :
        (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
            (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
      have htail := hdTail d (le_trans (le_max_right dInner dTail) hdIT)
      simpa [R] using htail
    have hsource' := hsource d n
      hdS hdpd
      ((le_div_iff₀ hdreal).1 halphaS)
    have hampX : ‖growingCentralScaledAmplitude tau 0 x‖ ≤ 2 := by
      have h := hAmp (tau := tau) (u := (0 : Real)) x hdpd htau htauAmp'
        (by simp; positivity)
      linarith [h]
    have hamp0 : ‖growingCentralScaledAmplitude tau 0
        (fun _ : Fin d => 0)‖ ≤ 2 := by
      have h := hAmp (tau := tau) (u := (0 : Real))
        (fun _ : Fin d => 0) hdpd htau htauAmp'
        (by simp; positivity)
      linarith [h]
    have hremX := hP d n hdP
      hdpd ((le_div_iff₀ hdreal).1 halphaP) x
    have hrem0 := hP d n hdP
      hdpd ((le_div_iff₀ hdreal).1 halphaP) (fun _ : Fin d => 0)
    have hExactX : IntervalIntegrable
        (fun u : Real =>
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x)
        MeasureTheory.volume (-R) R := by
      exact intervalIntegrable_growingCentralScaledExactIntegrand x
        hdpd htau htau1 hR0 hRhalf
    have hExact0 : IntervalIntegrable
        (fun u : Real =>
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u
              (fun _ : Fin d => 0))
        MeasureTheory.volume (-R) R := by
      exact intervalIntegrable_growingCentralScaledExactIntegrand
        (fun _ : Fin d => 0) hdpd htau htau1 hR0 hRhalf
    have hLeadingX : IntervalIntegrable
        (fun u : Real => growingCentralLeadingIntegrand tau u x)
        MeasureTheory.volume (-R) R := by
      have hcont : Continuous (fun u : Real =>
          growingCentralLeadingIntegrand tau u x) := by
        unfold growingCentralLeadingIntegrand gaussianPhaseQuadratic gaussianPhaseCubic
        fun_prop
      exact hcont.intervalIntegrable _ _
    have hLeading0 : IntervalIntegrable
        (fun u : Real => growingCentralLeadingIntegrand tau u
          (fun _ : Fin d => 0))
        MeasureTheory.volume (-R) R := by
      have hcont : Continuous (fun u : Real =>
          growingCentralLeadingIntegrand tau u (fun _ : Fin d => 0)) := by
        unfold growingCentralLeadingIntegrand gaussianPhaseQuadratic gaussianPhaseCubic
        fun_prop
      exact hcont.intervalIntegrable _ _
    have hnum := norm_intervalIntegral_growingCentralExact_sub_gaussian_main_le_of_remainder
      (x := x) hlambda (by rfl) hR0 hremX hExactX hLeadingX hampX hExt
    have hbase := norm_intervalIntegral_growingCentralExact_sub_gaussian_main_le_of_remainder
      (x := (fun _ : Fin d => 0)) hlambda (by rfl) hR0 hrem0 hExact0 hLeading0 hamp0 hExt
    have hbase' : ‖(∫ u in -R..R,
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u
            (fun _ : Fin d => 0)) -
        (Real.sqrt (2 * Real.pi /
          (tau ^ 2 * gaussianVariance (Real.exp (-tau)))) : Complex)‖ ≤
      M / (d : Real) + 2 * (d : Real)⁻¹ := by
      have := hbase
      have hz : growingCentralScaledAmplitude tau 0
          (fun _ : Fin d => 0) = 1 :=
        growingCentralScaledAmplitude_zero_at_origin htau
      rw [hz] at this
      simpa [M, tau, alpha, R, div_eq_mul_inv, mul_comm] using this
    have hnum' : ‖(∫ u in -R..R,
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u x) -
        (Real.sqrt (2 * Real.pi /
          (tau ^ 2 * gaussianVariance (Real.exp (-tau)))) : Complex) *
            growingCentralScaledAmplitude tau 0 x‖ ≤
        M / (d : Real) + 2 * (d : Real)⁻¹ := by
      have := hnum
      simpa [M, tau, alpha, R, div_eq_mul_inv, mul_comm] using this
    have hratio := norm_growingCentralScaledIntegral_ratio_sub_amplitude_le_of_errors
      (lambdaTwo := tau ^ 2 * gaussianVariance (Real.exp (-tau)))
      (L := (1 : Real)) (x := x) (by norm_num) hsource'
      (by positivity : 0 ≤ M / (d : Real) + 2 * (d : Real)⁻¹)
      (by positivity : 0 ≤ M / (d : Real) + 2 * (d : Real)⁻¹)
      hnum' hbase'
    refine ⟨?_, ?_⟩
    · simpa [tau, alpha, R] using hratio
    · simpa [tau, alpha, R] using hbase'

/-! The positive growing-saddle central ratio on the full fixed central
window.  This is the formal version of the inner/outer split in NL0 (5.33):
the inner ratio is extended by the two explicit Gaussian middle tails.  It is
not yet a coefficient comparison or the final multiplier estimate. -/
theorem exists_growingCentral_scaled_full_ratio_remainder_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ M : Real, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d -> Real,
        ‖(∫ u in -(eta * Real.sqrt (d : Real))..eta * Real.sqrt (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              growingCentralScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u x) /
          (∫ u in -(eta * Real.sqrt (d : Real))..eta * Real.sqrt (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              growingCentralScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u
                (fun _ : Fin d => 0)) -
          growingCentralScaledAmplitude
            (gaussianSaddleTau ((n : Real) / d)) 0 x‖ ≤
          2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
            (M / (d : Real) + 2 * (d : Real)⁻¹) *
              ‖growingCentralScaledAmplitude
                (gaussianSaddleTau ((n : Real) / d)) 0 x‖) +
            8 * (d : Real)⁻¹ := by
  obtain ⟨alphaR, dR, C, KA, K1, M, halphaR, hC, hKA, hK1, hM, hratio⟩ :=
    exists_growingCentral_scaled_ratio_remainder_data heta0 heta
  obtain ⟨alphaS, dS, halphaS, hsource⟩ :=
    exists_growingCentral_source_integral_lower_data heta0 heta
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauAmp, hAmp0, hAmp1, hAmpData⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_le_one
  let tau0 : Real := min tauPhase tauAmp
  have htau0 : 0 < tau0 := lt_min hPhase0 hAmp0
  have htau01 : tau0 ≤ 1 :=
    (min_le_left _ _).trans hPhase1
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tau0 htau0).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
      (eta := eta) (C := 0) heta0
  let alpha0 : Real := max alphaR (max alphaS (max alphaT 1))
  let d0 : Nat := max dR (max dS (max dTail (max dInner 4)))
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaT 1)
      (le_trans (le_max_right alphaS (max alphaT 1))
        (le_max_right alphaR (max alphaS (max alphaT 1))))
  refine ⟨alpha0, d0, M, halpha01, ?_⟩
  intro d n hd0 hdpd halpha x
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  let a : Real := eta * Real.sqrt (d : Real)
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact_mod_cast (lt_of_lt_of_le (mul_pos ha0 hdreal) halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have halphaR' : alphaR ≤ alpha := by
    exact (le_max_left alphaR (max alphaS (max alphaT 1))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaS' : alphaS ≤ alpha := by
    exact (le_trans (le_max_left alphaS (max alphaT 1))
      (le_max_right alphaR (max alphaS (max alphaT 1)))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaT' : alphaT ≤ alpha := by
    exact (le_trans (le_max_left alphaT 1)
      (le_trans (le_max_right alphaS (max alphaT 1))
        (le_max_right alphaR (max alphaS (max alphaT 1))))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have hdR : dR ≤ d := by
    exact le_trans (le_max_left dR (max dS (max dTail (max dInner 4))) ) hd0
  have hdS : dS ≤ d := by
    exact le_trans (le_trans (le_max_left dS (max dTail (max dInner 4)))
      (le_max_right dR (max dS (max dTail (max dInner 4))))) hd0
  have hdTail' : dTail ≤ d := by
    exact le_trans (le_trans (le_max_left dTail (max dInner 4))
      (le_trans (le_max_right dS (max dTail (max dInner 4)))
        (le_max_right dR (max dS (max dTail (max dInner 4)))))) hd0
  have hdInner' : dInner ≤ d := by
    exact le_trans (le_trans (le_max_left dInner 4)
      (le_trans (le_max_right dTail (max dInner 4))
        (le_trans (le_max_right dS (max dTail (max dInner 4)))
          (le_max_right dR (max dS (max dTail (max dInner 4))))))) hd0
  have hd4 : (4 : Nat) ≤ d := by
    exact le_trans (le_trans (le_max_right dInner 4)
      (le_trans (le_max_right dTail (max dInner 4))
        (le_trans (le_max_right dS (max dTail (max dInner 4)))
          (le_max_right dR (max dS (max dTail (max dInner 4))))))) hd0
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau]
    exact halphaT alpha halphaT'
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauAmp : tau ≤ tauAmp := htauSmall.trans (min_le_right _ _)
  have htauLe : tau ≤ 1 := htauSmall.trans htau01
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hdataInner := hdInner d hdInner'
  have hRhalf : R ≤ Real.sqrt (d : Real) / 2 := by
    dsimp [R]
    exact hdataInner.2.2.2.2
  have hba : R ≤ a := by
    dsimp [R, a]
    exact hdataInner.2.2.2.1
  have ha : a ≤ Real.sqrt (d : Real) / 2 := by
    dsimp [a]
    nlinarith [heta]
  have ha0 : 0 ≤ a := by
    dsimp [a]
    positivity
  have htail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
    have h := hdTail d hdTail'
    simpa [R] using h
  have hratio' := (hratio d n hdR hdpd
    ((le_div_iff₀ hdreal).1 halphaR') x).1
  have hsource' := hsource d n hdS hdpd
    ((le_div_iff₀ hdreal).1 halphaS')
  have hG : ‖growingCentralScaledAmplitude tau 0 x‖ ≤ 1 := by
    apply hAmpData tau 0 x hdpd htau htauAmp
    simpa using (by positivity : (0 : Real) ≤ Real.sqrt (d : Real) / 2)
  have hmiddleX := norm_growingCentralScaledExactIntegrand_middle_gaussian_le
    (x := x) hdpd htau htauLe hPhaseData hAmpData htauPhase htauAmp
    hR0 hba ha htail
  have hmiddle0 := norm_growingCentralScaledExactIntegrand_middle_gaussian_le
    (x := (fun _ : Fin d => 0)) hdpd htau htauLe hPhaseData hAmpData
    htauPhase htauAmp hR0 hba ha htail
  let f : Real -> Complex := fun u =>
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x
  let f0 : Real -> Complex := fun u =>
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) *
      growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)
  have hInt : IntervalIntegrable f MeasureTheory.volume (-a) a := by
    dsimp [f]
    exact intervalIntegrable_growingCentralScaledExactIntegrand x
      hdpd htau htauLe ha0 ha
  have hInt0 : IntervalIntegrable f0 MeasureTheory.volume (-a) a := by
    dsimp [f0]
    exact intervalIntegrable_growingCentralScaledExactIntegrand
      (fun _ : Fin d => 0) hdpd htau htauLe ha0 ha
  have hneg : IntervalIntegrable f MeasureTheory.volume (-a) (-R) := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR0])⟩
  have hcenter : IntervalIntegrable f MeasureTheory.volume (-R) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, le_trans hu.2 hba⟩
  have hleft : IntervalIntegrable f MeasureTheory.volume (-a) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hba⟩
  have hpos : IntervalIntegrable f MeasureTheory.volume R a := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, hu.2⟩
  have hneg0 : IntervalIntegrable f0 MeasureTheory.volume (-a) (-R) := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR0])⟩
  have hcenter0 : IntervalIntegrable f0 MeasureTheory.volume (-R) R := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, le_trans hu.2 hba⟩
  have hleft0 : IntervalIntegrable f0 MeasureTheory.volume (-a) R := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hba⟩
  have hpos0 : IntervalIntegrable f0 MeasureTheory.volume R a := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, hu.2⟩
  have hJx := intervalIntegral_full_eq_inner_add_middle hneg hcenter hleft hpos
  have hJ0 := intervalIntegral_full_eq_inner_add_middle hneg0 hcenter0 hleft0 hpos0
  have hsmall : 2 * (2 * (d : Real)⁻¹) ≤ 1 := by
    have hd4real : (4 : Real) ≤ d := by exact_mod_cast hd4
    have hinv : (d : Real)⁻¹ ≤ (4 : Real)⁻¹ :=
      (inv_le_inv₀ hdreal (by norm_num)).2 hd4real
    nlinarith
  have hfull := norm_full_ratio_sub_target_le_of_inner_ratio_and_two_tails
    (Ix := ∫ u in -R..R, f u) (I0 := ∫ u in -R..R, f0 u)
    (Tx := (∫ u in -a..-R, f u) + ∫ u in R..a, f u)
    (T0 := (∫ u in -a..-R, f0 u) + ∫ u in R..a, f0 u)
    (L := (1 : Real))
    (delta := (M / (d : Real) + 2 * (d : Real)⁻¹) +
      (M / (d : Real) + 2 * (d : Real)⁻¹) *
        ‖growingCentralScaledAmplitude tau 0 x‖)
    (e := 2 * (d : Real)⁻¹) (K := 1)
    (by norm_num) (by positivity) hsmall
    (by simpa [f0, R, tau, alpha] using hsource')
    (by simpa [f0, f, R, tau, alpha] using hratio')
    (by simpa [f, a, R] using hmiddleX)
    (by simpa [f0, a, R] using hmiddle0)
    (by norm_num) hG
    (by simpa [f, a, R] using hJx)
    (by simpa [f0, a, R] using hJ0)
  have htailEq : 2 * (2 * (d : Real)⁻¹) * (1 + 1) =
      8 * (d : Real)⁻¹ := by ring
  rw [htailEq] at hfull
  simpa [f, f0, a, R, tau, alpha] using hfull

/-! The negative-saddle companion of the common-threshold ratio carrier.  The
target amplitude retains the literal pole/theta product at the origin; this is
the source-faithful form needed before any coefficient-level comparison. -/
theorem exists_growingCentralMinusScaled_scaled_ratio_remainder_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ C K0 K1 M : Real,
      1 ≤ alpha0 ∧ 0 < C ∧ 0 < K0 ∧ 0 < K1 ∧
      M =
        15 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
          K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
            (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
          (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8)) ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d -> Real,
        ‖(∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              ((growingCentralMinusScaledAmplitude (d := d)
                  (gaussianSaddleTau ((n : Real) / d)) u) *
                growingCentralThetaProduct
                  (gaussianSaddleTau ((n : Real) / d))
                  (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d) x)) /
          (∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              ((growingCentralMinusScaledAmplitude (d := d)
                  (gaussianSaddleTau ((n : Real) / d)) u) *
                growingCentralThetaProduct
                  (gaussianSaddleTau ((n : Real) / d))
                  (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)
                  (fun _ : Fin d => 0))) -
          (growingCentralMinusScaledAmplitude (d := d)
              (gaussianSaddleTau ((n : Real) / d)) 0) *
            growingCentralThetaProduct
              (gaussianSaddleTau ((n : Real) / d)) 0 x‖ ≤
          ((M / (d : Real) + 2 * (d : Real)⁻¹) +
            (M / (d : Real) + 2 * (d : Real)⁻¹) *
                ‖(growingCentralMinusScaledAmplitude (d := d)
                  (gaussianSaddleTau ((n : Real) / d)) 0) *
                growingCentralThetaProduct
                  (gaussianSaddleTau ((n : Real) / d)) 0 x‖) ∧
        ‖(∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              ((growingCentralMinusScaledAmplitude (d := d)
                  (gaussianSaddleTau ((n : Real) / d)) u) *
                growingCentralThetaProduct
                  (gaussianSaddleTau ((n : Real) / d))
                  (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)
                  (fun _ : Fin d => 0))) -
          (Real.sqrt (2 * Real.pi /
            (gaussianSaddleTau ((n : Real) / d) ^ 2 *
              gaussianVariance
                (Real.exp (-gaussianSaddleTau ((n : Real) / d))))) : Complex)‖ ≤
          M / (d : Real) + 2 * (d : Real)⁻¹ := by
  obtain ⟨alphaP, dP, C, K0, K1, hPAlpha, hCpos, hK0, hK1, hP⟩ :=
    exists_growingCentralMinusScaled_productRemainder_data heta0 heta
  obtain ⟨alphaS, dS, hSAlpha, hsource⟩ :=
    exists_growingCentralMinusScaled_source_integral_lower_data heta0 heta
  obtain ⟨alphaC, tauC, Cc, hCAlpha, htauC, htauC1, hCcpos, hCdata⟩ :=
    exists_growingCentral_saddle_central_data heta0 heta
  obtain ⟨tauAmp, htauAmp0, htauAmp1, hAmp⟩ :=
    exists_uniform_tau0_norm_growingCentralMinusScaledThetaAmplitude_le_two
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauAmp :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauAmp htauAmp0).mono fun _ h => h.le
  obtain ⟨alphaAmp, halphaAmp_event⟩ := Filter.eventually_atTop.1 htauev
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt heta0
      (C := C)
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  let M : Real :=
    15 * (∫ u : Real, (1 + |u| ^ 24) * Real.exp (-u ^ 2 / 64)) +
      K0 * ((∫ u : Real, |u| ^ 2 * Real.exp (-u ^ 2 / 8)) +
        (1 / 3 : Real) * (∫ u : Real, |u| ^ 5 * Real.exp (-u ^ 2 / 8))) +
      (K1 / 3) * (∫ u : Real, |u| ^ 4 * Real.exp (-u ^ 2 / 8))
  let alpha0 : Real := max alphaP (max alphaS (max alphaC (max alphaAmp 1)))
  let d0 : Nat := max 1 (max dP (max dS (max dInner dTail)))
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaAmp 1)
      (le_trans (le_max_right alphaC (max alphaAmp 1))
        (le_trans (le_max_right alphaS (max alphaC (max alphaAmp 1)))
          (le_max_right alphaP (max alphaS (max alphaC (max alphaAmp 1))))))
  refine ⟨alpha0, d0, C, K0, K1, M, halpha01, hCpos, hK0, hK1, ?_, ?_⟩
  · rfl
  · intro d n hd0 hdpd halpha x
    let alpha : Real := (n : Real) / d
    let tau : Real := gaussianSaddleTau alpha
    let R : Real := gaussianInnerWindowScale (d : Real)
    have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
    have hnreal : (0 : Real) < n := by
      have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
      exact_mod_cast (lt_of_lt_of_le (mul_pos ha0 hdreal) halpha)
    have halphaPos : 0 < alpha := by
      dsimp [alpha]
      exact div_pos (by exact_mod_cast hnreal) hdreal
    have halpha0 : alpha0 ≤ alpha := by
      dsimp [alpha]
      exact (le_div_iff₀ hdreal).2 halpha
    have halphaP : alphaP ≤ alpha :=
      (le_max_left alphaP (max alphaS (max alphaC (max alphaAmp 1)))).trans halpha0
    have halphaS : alphaS ≤ alpha :=
      (le_trans (le_max_left alphaS (max alphaC (max alphaAmp 1)))
        (le_max_right alphaP (max alphaS (max alphaC (max alphaAmp 1))))).trans halpha0
    have halphaC : alphaC ≤ alpha :=
      (le_trans (le_max_left alphaC (max alphaAmp 1))
        (le_trans (le_max_right alphaS (max alphaC (max alphaAmp 1)))
          (le_max_right alphaP (max alphaS (max alphaC (max alphaAmp 1)))))).trans halpha0
    have halphaAmp' : alphaAmp ≤ alpha :=
      (le_trans (le_max_left alphaAmp 1)
        (le_trans (le_max_right alphaC (max alphaAmp 1))
          (le_trans (le_max_right alphaS (max alphaC (max alphaAmp 1)))
            (le_max_right alphaP (max alphaS (max alphaC (max alphaAmp 1))))))).trans halpha0
    have hd0' : max 1 (max dP (max dS (max dInner dTail))) ≤ d := by
      simpa [d0] using hd0
    have hdPT : max dP (max dS (max dInner dTail)) ≤ d :=
      le_trans (le_max_right 1 (max dP (max dS (max dInner dTail)))) hd0'
    have hdST : max dS (max dInner dTail) ≤ d :=
      le_trans (le_max_right dP (max dS (max dInner dTail))) hdPT
    have hdIT : max dInner dTail ≤ d :=
      le_trans (le_max_right dS (max dInner dTail)) hdST
    have hdP : dP ≤ d :=
      le_trans (le_max_left dP (max dS (max dInner dTail))) hdPT
    have hdS : dS ≤ d :=
      le_trans (le_max_left dS (max dInner dTail)) hdST
    have hcentral := hCdata alpha halphaC
    have htau : 0 < tau := by
      dsimp [tau]
      exact gaussianSaddleTau_pos halphaPos
    have htauC' : tau ≤ tauC := by simpa [tau] using hcentral.2.1
    have htau1 : tau ≤ 1 := htauC'.trans (htauC1.trans (by norm_num))
    have hlambda : (1 / 32 : Real) ≤
        tau ^ 2 * gaussianVariance (Real.exp (-tau)) := by
      have hvar : (1 / 4 : Real) ≤ tau ^ 2 *
          gaussianVariance (Real.exp (-tau)) := by
        simpa [tau] using hcentral.2.2.1
      linarith
    have htauAmp' : tau ≤ tauAmp := by
      dsimp [tau]
      exact halphaAmp_event alpha halphaAmp'
    obtain ⟨hdlarge, hdC, hdroot, hdeta, hdhalf⟩ := hdInner d
      (le_trans (le_max_left dInner dTail) hdIT)
    have hR0 : 0 ≤ R := by
      dsimp [R]
      exact (gaussianInnerWindowScale_pos hdreal).le
    have hRhalf : R ≤ Real.sqrt d / 2 := by simpa [R] using hdhalf
    have hExt :
        (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
            (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
      have htail := hdTail d (le_trans (le_max_right dInner dTail) hdIT)
      simpa [R] using htail
    have hsource' := hsource d n hdS hdpd
      ((le_div_iff₀ hdreal).1 halphaS)
    have hampX : ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 x‖ ≤ 2 := by
      simpa using hAmp d (tau := tau) (u := (0 : Real)) x hdpd htau htauAmp'
        (by simp; positivity)
    have hamp0 : ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
        growingCentralThetaProduct tau 0 (fun _ : Fin d => 0)‖ ≤ 2 := by
      simpa using hAmp d (tau := tau) (u := (0 : Real))
        (fun _ : Fin d => 0) hdpd htau htauAmp'
        (by simp; positivity)
    have hremX := hP d n hdP hdpd ((le_div_iff₀ hdreal).1 halphaP) x
    have hrem0 := hP d n hdP hdpd ((le_div_iff₀ hdreal).1 halphaP)
      (fun _ : Fin d => 0)
    have hExactX : IntervalIntegrable
        (fun u : Real => Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x))
        MeasureTheory.volume (-R) R := by
      exact intervalIntegrable_growingCentralMinusScaledExactIntegrand x
        hdpd htau htau1 hR0 hRhalf
    have hExact0 : IntervalIntegrable
        (fun u : Real => Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          (growingCentralMinusScaledAmplitude (d := d) tau u *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d)
              (fun _ : Fin d => 0)))
        MeasureTheory.volume (-R) R := by
      exact intervalIntegrable_growingCentralMinusScaledExactIntegrand
        (fun _ : Fin d => 0) hdpd htau htau1 hR0 hRhalf
    have hLeadingX : IntervalIntegrable
        (fun u : Real => growingCentralMinusScaledLeadingIntegrand tau u x)
        MeasureTheory.volume (-R) R := by
      have hcont : Continuous (fun u : Real =>
          growingCentralMinusScaledLeadingIntegrand tau u x) := by
        unfold growingCentralMinusScaledLeadingIntegrand gaussianPhaseQuadratic
          gaussianPhaseCubic
        fun_prop
      exact hcont.intervalIntegrable _ _
    have hLeading0 : IntervalIntegrable
        (fun u : Real => growingCentralMinusScaledLeadingIntegrand tau u
          (fun _ : Fin d => 0)) MeasureTheory.volume (-R) R := by
      have hcont : Continuous (fun u : Real =>
          growingCentralMinusScaledLeadingIntegrand tau u
            (fun _ : Fin d => 0)) := by
        unfold growingCentralMinusScaledLeadingIntegrand gaussianPhaseQuadratic
          gaussianPhaseCubic
        fun_prop
      exact hcont.intervalIntegrable _ _
    have hmainX := norm_growingCentralMinusScaledLeading_main_sub_inner_le_of_extension
      (x := x) hlambda (by rfl) hR0 hampX hExt
    have hmain0 := norm_growingCentralMinusScaledLeading_main_sub_inner_le_of_extension
      (x := (fun _ : Fin d => 0)) hlambda (by rfl) hR0 hamp0 hExt
    have hmain0_rev : ‖(∫ u in -R..R,
        growingCentralMinusScaledLeadingIntegrand tau u
          (fun _ : Fin d => 0)) -
        (Real.sqrt (2 * Real.pi /
          (tau ^ 2 * gaussianVariance (Real.exp (-tau)))) : Complex) *
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 (fun _ : Fin d => 0))‖ ≤
        2 * (d : Real)⁻¹ := by
      simpa [norm_sub_rev] using hmain0
    have hmainX' : ‖(∫ u in -R..R,
        growingCentralMinusScaledLeadingIntegrand tau u x) -
        (Real.sqrt (2 * Real.pi /
          (tau ^ 2 * gaussianVariance (Real.exp (-tau)))) : Complex) *
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 x)‖ ≤ 2 * (d : Real)⁻¹ := by
      simpa [norm_sub_rev] using hmainX
    have hmain0' : ‖(∫ u in -R..R,
        growingCentralMinusScaledLeadingIntegrand tau u
          (fun _ : Fin d => 0)) -
        (Real.sqrt (2 * Real.pi /
          (tau ^ 2 * gaussianVariance (Real.exp (-tau)))) : Complex)‖ ≤
        2 * (d : Real)⁻¹ := by
      have hz : growingCentralMinusScaledAmplitude (d := d) tau 0 *
          growingCentralThetaProduct tau 0 (fun _ : Fin d => 0) = 1 := by
        rw [show growingCentralMinusScaledAmplitude (d := d) tau 0 = 1 by
          simpa [growingCentralMinusScaledAmplitude] using
            growingCentralMinusAmplitude_zero htau,
          growingCentralThetaProduct_zero_at_origin htau]
        simp
      rw [hz] at hmain0
      simpa [norm_sub_rev] using hmain0
    have hnum := norm_intervalIntegral_growingCentralMinusScaledExact_sub_gaussian_main_le_of_components
      (x := x) hExactX hLeadingX hremX hmainX'
    have hbase := norm_intervalIntegral_growingCentralMinusScaledExact_sub_gaussian_main_le_of_components
      (x := (fun _ : Fin d => 0)) hExact0 hLeading0 hrem0 hmain0_rev
    have hnum' : ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) -
        (Real.sqrt (2 * Real.pi /
          (tau ^ 2 * gaussianVariance (Real.exp (-tau)))) : Complex) *
          ((growingCentralMinusScaledAmplitude (d := d) tau 0) *
            growingCentralThetaProduct tau 0 x)‖ ≤
        M / (d : Real) + 2 * (d : Real)⁻¹ := by
      convert hnum using 1
      · dsimp [M]
        ring
    have hbase' : ‖(∫ u in -R..R,
        Complex.exp ((d : Complex) *
          gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
          ((growingCentralMinusScaledAmplitude (d := d) tau u) *
            growingCentralThetaProduct tau (tau * u / Real.sqrt d)
              (fun _ : Fin d => 0))) -
        (Real.sqrt (2 * Real.pi /
          (tau ^ 2 * gaussianVariance (Real.exp (-tau)))) : Complex)‖ ≤
        M / (d : Real) + 2 * (d : Real)⁻¹ := by
      have hz : growingCentralMinusScaledAmplitude (d := d) tau 0 *
          growingCentralThetaProduct tau 0 (fun _ : Fin d => 0) = 1 := by
        rw [show growingCentralMinusScaledAmplitude (d := d) tau 0 = 1 by
          simpa [growingCentralMinusScaledAmplitude] using
            growingCentralMinusAmplitude_zero htau,
          growingCentralThetaProduct_zero_at_origin htau]
        simp
      rw [hz] at hbase
      convert hbase using 1
      · simp
      · dsimp [M]
        ring
    have hratio := norm_ratio_of_two_integral_main_errors
      (L := (1 : Real)) (hL := by norm_num) (hI0 := hsource')
      (hEx := add_nonneg (by positivity) (by positivity))
      (hE0 := add_nonneg (by positivity) (by positivity)) hnum' hbase'
    refine ⟨?_, ?_⟩
    · simpa [tau, alpha, R] using hratio
    · simpa [tau, alpha, R] using hbase'

/-! The negative full scaled base integral is uniformly bounded.  This
extracts the base estimate already used inside the ratio carrier. -/
theorem exists_growingCentralMinusScaled_base_integral_upper_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ‖∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              ((growingCentralMinusScaledAmplitude (d := d)
                  (gaussianSaddleTau ((n : Real) / d)) u) *
                growingCentralThetaProduct
                  (gaussianSaddleTau ((n : Real) / d))
                  (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)
                  (fun _ : Fin d => 0))‖ ≤ K := by
  obtain ⟨alphaR, dR, C, K0, K1, M, hRone, hC, hK0, hK1, hM, hdata⟩ :=
    exists_growingCentralMinusScaled_scaled_ratio_remainder_data heta0 heta
  obtain ⟨alphaC, tauC, Cc, hCone, htauC, htauC1, hCc, hcentral⟩ :=
    exists_growingCentral_saddle_central_data heta0 heta
  let alpha0 : Real := max alphaR alphaC
  let d0 : Nat := max dR 1
  let K : Real := Real.sqrt (8 * Real.pi) + |M| + 2
  refine ⟨alpha0, d0, K, ?_, ?_, ?_⟩
  · exact hRone.trans (le_max_left _ _)
  · dsimp [K]
    positivity
  intro d n hdd hd halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hRAlpha : alphaR * (d : Real) ≤ (n : Real) := by
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr; exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hCAlpha : alphaC ≤ alpha := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaC * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr; exact le_max_right _ _
      _ ≤ (n : Real) := halpha
  have hdR : dR ≤ d := (Nat.le_max_left dR 1).trans hdd
  have hdOne : 1 ≤ d := (Nat.le_max_right dR 1).trans hdd
  have hbase := (hdata d n hdR hd hRAlpha (fun _ : Fin d => 0)).2
  have hvariance : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)) := by
    simpa [tau] using (hcentral alpha hCAlpha).2.2.1
  have hupper := norm_scaled_base_le_of_gaussian_main_error hdOne hvariance hbase
  simpa [K, tau, alpha] using hupper

/-! The positive inner scaled base integral is uniformly bounded by the same
Gaussian-main comparison used in its ratio carrier. -/
theorem exists_growingCentralScaled_base_integral_upper_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ‖∫ u in -(gaussianInnerWindowScale (d : Real))..
            gaussianInnerWindowScale (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              growingCentralScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u
                (fun _ : Fin d => 0)‖ ≤ K := by
  obtain ⟨alphaR, dR, C, KA, K1, M, hRone, hC, hKA, hK1, hM, hdata⟩ :=
    exists_growingCentral_scaled_ratio_remainder_data heta0 heta
  obtain ⟨alphaC, tauC, Cc, hCone, htauC, htauC1, hCc, hcentral⟩ :=
    exists_growingCentral_saddle_central_data heta0 heta
  let alpha0 : Real := max alphaR alphaC
  let d0 : Nat := max dR 1
  let K : Real := Real.sqrt (8 * Real.pi) + |M| + 2
  refine ⟨alpha0, d0, K, ?_, ?_, ?_⟩
  · exact hRone.trans (le_max_left _ _)
  · dsimp [K]
    positivity
  intro d n hdd hd halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hRAlpha : alphaR * (d : Real) ≤ (n : Real) := by
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr; exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hCAlpha : alphaC ≤ alpha := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaC * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr; exact le_max_right _ _
      _ ≤ (n : Real) := halpha
  have hdR : dR ≤ d := (Nat.le_max_left dR 1).trans hdd
  have hdOne : 1 ≤ d := (Nat.le_max_right dR 1).trans hdd
  have hbase := (hdata d n hdR hd hRAlpha (fun _ : Fin d => 0)).2
  have hvariance : (1 / 4 : Real) ≤ tau ^ 2 *
      gaussianVariance (Real.exp (-tau)) := by
    simpa [tau] using (hcentral alpha hCAlpha).2.2.1
  have hupper := norm_scaled_base_le_of_gaussian_main_error hdOne hvariance hbase
  simpa [K, tau, alpha] using hupper

/-! The positive full scaled base integral is uniformly bounded: the inner
Gaussian-main bound and the two middle tails are kept as separate inputs. -/
theorem exists_growingCentralScaled_full_base_integral_upper_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ‖∫ u in -(eta * Real.sqrt (d : Real))..eta * Real.sqrt (d : Real),
            Complex.exp ((d : Complex) * gaussianCentralPhase
              (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
              (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              growingCentralScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) u
                (fun _ : Fin d => 0)‖ ≤ K := by
  obtain ⟨alphaB, dB, K, halphaB, hK, hbase⟩ :=
    exists_growingCentralScaled_base_integral_upper_data heta0 heta
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauAmp, hAmp0, hAmp1, hAmpData⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_le_one
  let tau0 : Real := min tauPhase tauAmp
  have htau0 : 0 < tau0 := lt_min hPhase0 hAmp0
  have htau01 : tau0 ≤ 1 := (min_le_left _ _).trans hPhase1
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tau0 htau0).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
      (eta := eta) (C := 0) heta0
  let alpha0 : Real := max alphaB (max alphaT 1)
  let d0 : Nat := max dB (max dTail (max dInner 1))
  let Kfull : Real := K + 2
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaT 1)
      (le_max_right alphaB (max alphaT 1))
  refine ⟨alpha0, d0, Kfull, halpha01, add_nonneg hK (by norm_num), ?_⟩
  intro d n hd0 hdpd halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  let a : Real := eta * Real.sqrt (d : Real)
  let f : Real -> Complex := fun u =>
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) *
      growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact_mod_cast (lt_of_lt_of_le (mul_pos ha0 hdreal) halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have halphaB' : alphaB ≤ alpha := by
    exact (le_max_left alphaB (max alphaT 1)).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaT' : alphaT ≤ alpha := by
    exact (le_trans (le_max_left alphaT 1)
      (le_max_right alphaB (max alphaT 1))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have hdB : dB ≤ d := by
    exact le_trans (le_max_left dB (max dTail (max dInner 1))) hd0
  have hdTail' : dTail ≤ d := by
    exact le_trans (le_trans (le_max_left dTail (max dInner 1))
      (le_max_right dB (max dTail (max dInner 1)))) hd0
  have hdInner' : dInner ≤ d := by
    exact le_trans (le_trans (le_max_left dInner 1)
      (le_trans (le_max_right dTail (max dInner 1))
        (le_max_right dB (max dTail (max dInner 1))))) hd0
  have hdOne : 1 ≤ d := by
    exact le_trans (le_trans (le_max_right dInner 1)
      (le_trans (le_max_right dTail (max dInner 1))
        (le_max_right dB (max dTail (max dInner 1))))) hd0
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau]
    exact halphaT alpha halphaT'
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauAmp : tau ≤ tauAmp := htauSmall.trans (min_le_right _ _)
  have htauLe : tau ≤ 1 := htauSmall.trans htau01
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hba : R ≤ a := by
    have hdata := hdInner d hdInner'
    dsimp [R, a]
    exact hdata.2.2.2.1
  have ha : a ≤ Real.sqrt (d : Real) / 2 := by
    dsimp [a]
    nlinarith [heta]
  have ha0 : 0 ≤ a := by
    dsimp [a]
    positivity
  have htail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
    simpa [R] using hdTail d hdTail'
  have hmiddle := norm_growingCentralScaledExactIntegrand_middle_gaussian_le
    (x := (fun _ : Fin d => 0)) hdpd htau htauLe hPhaseData hAmpData
    htauPhase htauAmp hR0 hba ha htail
  have hInt : IntervalIntegrable f MeasureTheory.volume (-a) a := by
    dsimp [f]
    exact intervalIntegrable_growingCentralScaledExactIntegrand
      (fun _ : Fin d => 0) hdpd htau htauLe ha0 ha
  have hneg : IntervalIntegrable f MeasureTheory.volume (-a) (-R) := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR0])⟩
  have hcenter : IntervalIntegrable f MeasureTheory.volume (-R) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, le_trans hu.2 hba⟩
  have hleft : IntervalIntegrable f MeasureTheory.volume (-a) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hba⟩
  have hpos : IntervalIntegrable f MeasureTheory.volume R a := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, hu.2⟩
  have hsplit := intervalIntegral_full_eq_inner_add_middle hneg hcenter hleft hpos
  have hinner : ‖∫ u in -R..R, f u‖ ≤ K := by
    simpa [f, R, tau, alpha] using hbase d n hdB hdpd
      ((le_div_iff₀ hdreal).1 halphaB')
  have htailBound : ‖(∫ u in -a..-R, f u) + ∫ u in R..a, f u‖ ≤
      2 * (d : Real)⁻¹ := by
    simpa [f, a, R] using hmiddle
  have hfull := norm_intervalIntegral_full_le_of_inner_and_tail hsplit hinner htailBound
  have hinv : (d : Real)⁻¹ ≤ 1 := by
    have hdOneReal : (1 : Real) ≤ d := by exact_mod_cast hdOne
    exact (inv_le_one₀ hdreal).2 hdOneReal
  calc
    ‖∫ u in -a..a, f u‖ ≤ K + 2 * (d : Real)⁻¹ := hfull
    _ ≤ Kfull := by dsimp [Kfull]; nlinarith

/-- The full positive Gaussian central arc is bounded on its natural
`d^(-1/2)` scale. -/
theorem exists_growingCentralScaled_gaussianArc_full_upper_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        ‖gaussianCentralArcIntegral
          (gaussianSaddleParameter ((n : Real) / d) : Complex)
          (gaussianSaddleParameter ((n : Real) / d))
          (tau * eta)
          (fun _ : Fin d => 0)‖ ≤ K / Real.sqrt d := by
  obtain ⟨alpha0, d0, K, halpha0, hK, hbase⟩ :=
    exists_growingCentralScaled_full_base_integral_upper_data heta0 heta
  have htauEv : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauEv
  let alpha1 : Real := max alpha0 (max alphaT 1)
  have halpha1 : 1 ≤ alpha1 := by
    exact le_trans (le_max_right alphaT 1) (le_max_right alpha0 (max alphaT 1))
  refine ⟨alpha1, d0, K, halpha1, hK, ?_⟩
  intro d n hdd hd halpha
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha1 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) halpha1) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have htau : 0 < tau := by
    dsimp [tau]
    apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
  have htauone : tau ≤ 1 := by
    dsimp [tau]
    apply halphaT
    apply (le_div_iff₀ hdreal).2
    calc
      alphaT * (d : Real) ≤ alpha1 * (d : Real) := by
        dsimp [alpha1]; gcongr
        exact (le_max_left alphaT 1).trans (le_max_right alpha0 _)
      _ ≤ (n : Real) := halpha
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau
      (div_pos (by exact_mod_cast hn) hdreal)).symm
  have hend : (tau * eta) / (tau / Real.sqrt d) = eta * Real.sqrt d := by
    field_simp [ne_of_gt htau, ne_of_gt (Real.sqrt_pos.2 hdreal)]
  have hscaled : ‖∫ u in -((tau * eta) / (tau / Real.sqrt d))..
      ((tau * eta) / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)‖ ≤ K := by
    have hbaseAlpha : alpha0 * (d : Real) ≤ (n : Real) := by
      calc
        alpha0 * (d : Real) ≤ alpha1 * (d : Real) := by
          dsimp [alpha1]; gcongr; exact le_max_left _ _
        _ ≤ (n : Real) := halpha
    have h := hbase d n hdd hd hbaseAlpha
    simpa [tau, alpha, hend] using h
  rw [hrho]
  simpa [tau] using
    (norm_gaussianCentralArcIntegral_plus_le_of_scaled_integral
      (eta := tau * eta) hd htau htauone (fun _ : Fin d => 0) hscaled)

/-! The inner negative Gaussian central arc has its natural `tau/sqrt(d)`
upper scale on the growing range. -/
theorem exists_growingCentralMinusScaled_gaussianArc_inner_upper_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        ‖gaussianCentralArcIntegral
          (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
          (gaussianSaddleParameter ((n : Real) / d))
          (tau * gaussianInnerWindowScale (d : Real) / Real.sqrt d)
          (fun _ : Fin d => 0)‖ ≤ (tau / Real.sqrt d) * K := by
  obtain ⟨alpha0, d0, K, halpha0, hK, hbase⟩ :=
    exists_growingCentralMinusScaled_base_integral_upper_data heta0 heta
  refine ⟨alpha0, d0, K, halpha0, hK, ?_⟩
  intro d n hdd hd halpha
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) halpha0) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have htau : 0 < tau := by
    dsimp [tau]
    apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau
      (div_pos (by exact_mod_cast hn) hdreal)).symm
  let R : Real := gaussianInnerWindowScale (d : Real)
  have hend : (tau * R / Real.sqrt d) / (tau / Real.sqrt d) = R := by
    field_simp [ne_of_gt htau, ne_of_gt (Real.sqrt_pos.2 hdreal)]
  have hscaled : ‖∫ u in -((tau * R / Real.sqrt d) / (tau / Real.sqrt d))..
      ((tau * R / Real.sqrt d) / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0))‖ ≤ K := by
    have h := hbase d n hdd hd halpha
    simpa [tau, alpha, R, hend] using h
  rw [hrho]
  simpa [tau] using
    (norm_gaussianCentralArcIntegral_minus_le_of_scaled_integral
      (eta := tau * R / Real.sqrt d) hd htau (fun _ : Fin d => 0) hscaled)

/-! The negative full scaled base integral is uniformly bounded.  This is the
inner Gaussian-carrier bound plus the certified two-sided middle-tail budget. -/
theorem exists_growingCentralMinusScaled_full_base_integral_upper_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ‖∫ u in -(eta * Real.sqrt (d : Real))..eta * Real.sqrt (d : Real),
            Complex.exp ((d : Complex) *
              gaussianCentralPhase
                (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
                (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)) *
              ((growingCentralMinusScaledAmplitude (d := d)
                  (gaussianSaddleTau ((n : Real) / d)) u) *
                growingCentralThetaProduct
                  (gaussianSaddleTau ((n : Real) / d))
                  (gaussianSaddleTau ((n : Real) / d) * u / Real.sqrt d)
                  (fun _ : Fin d => 0))‖ ≤ K := by
  obtain ⟨alphaB, dB, K, halphaB, hK, hbase⟩ :=
    exists_growingCentralMinusScaled_base_integral_upper_data heta0 heta
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauTheta, hTheta0, hTheta1, hThetaData⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauPhase tauTheta
  have htau0 : 0 < tau0 := lt_min hPhase0 hTheta0
  have htau01 : tau0 ≤ 1 :=
    (min_le_left _ _).trans hPhase1
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tau0 htau0).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
      (eta := eta) (C := 0) heta0
  let alpha0 : Real := max alphaB (max alphaT 1)
  let d0 : Nat := max dB (max dTail (max dInner 1))
  let Kfull : Real := K + 4
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaT 1)
      (le_max_right alphaB (max alphaT 1))
  refine ⟨alpha0, d0, Kfull, halpha01, add_nonneg hK (by norm_num), ?_⟩
  intro d n hd0 hdpd halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  let a : Real := eta * Real.sqrt (d : Real)
  let f : Real -> Complex := fun u =>
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) *
      (growingCentralMinusScaledAmplitude (d := d) tau u *
        growingCentralThetaProduct tau (tau * u / Real.sqrt d)
          (fun _ : Fin d => 0))
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact_mod_cast (lt_of_lt_of_le (mul_pos ha0 hdreal) halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have halphaB' : alphaB ≤ alpha := by
    exact (le_max_left alphaB (max alphaT 1)).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaT' : alphaT ≤ alpha := by
    exact (le_trans (le_max_left alphaT 1)
      (le_max_right alphaB (max alphaT 1))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have hdB : dB ≤ d := by
    exact le_trans (le_max_left dB (max dTail (max dInner 1))) hd0
  have hdTail' : dTail ≤ d := by
    exact le_trans (le_trans (le_max_left dTail (max dInner 1))
      (le_max_right dB (max dTail (max dInner 1)))) hd0
  have hdInner' : dInner ≤ d := by
    exact le_trans (le_trans (le_max_left dInner 1)
      (le_trans (le_max_right dTail (max dInner 1))
        (le_max_right dB (max dTail (max dInner 1))))) hd0
  have hdOne : 1 ≤ d := by
    exact le_trans (le_trans (le_max_right dInner 1)
      (le_trans (le_max_right dTail (max dInner 1))
        (le_max_right dB (max dTail (max dInner 1))))) hd0
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau]
    exact halphaT alpha halphaT'
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauTheta : tau ≤ tauTheta := htauSmall.trans (min_le_right _ _)
  have htauLe : tau ≤ 1 := htauSmall.trans htau01
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hba : R ≤ a := by
    have hdata := hdInner d hdInner'
    dsimp [R, a]
    exact hdata.2.2.2.1
  have ha : a ≤ Real.sqrt (d : Real) / 2 := by
    dsimp [a]
    nlinarith [heta]
  have ha0 : 0 ≤ a := by
    dsimp [a]
    positivity
  have htail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
    simpa [R] using hdTail d hdTail'
  have hmiddle := norm_growingCentralMinusScaledThetaIntegrand_middle_gaussian_le
    (x := (fun _ : Fin d => 0)) hdpd htau htauLe hPhaseData hThetaData
    htauPhase htauTheta hR0 hba ha htail
  have hInt : IntervalIntegrable f MeasureTheory.volume (-a) a := by
    dsimp [f, growingCentralMinusScaledThetaIntegrand]
    simpa only [mul_assoc] using
      (intervalIntegrable_growingCentralMinusScaledExactIntegrand
        (fun _ : Fin d => 0) hdpd htau htauLe ha0 ha)
  have hneg : IntervalIntegrable f MeasureTheory.volume (-a) (-R) := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR0])⟩
  have hcenter : IntervalIntegrable f MeasureTheory.volume (-R) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, le_trans hu.2 hba⟩
  have hleft : IntervalIntegrable f MeasureTheory.volume (-a) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hba⟩
  have hpos : IntervalIntegrable f MeasureTheory.volume R a := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, hu.2⟩
  have hsplit := intervalIntegral_full_eq_inner_add_middle hneg hcenter hleft hpos
  have hinner : ‖∫ u in -R..R, f u‖ ≤ K := by
    simpa [f, R, tau, alpha] using hbase d n hdB hdpd
      ((le_div_iff₀ hdreal).1 halphaB')
  have htailBound : ‖(∫ u in -a..-R, f u) + ∫ u in R..a, f u‖ ≤
      4 * (d : Real)⁻¹ := by
    simpa [f, a, R, growingCentralMinusScaledThetaIntegrand, mul_assoc] using hmiddle
  have hfull := norm_intervalIntegral_full_le_of_inner_and_tail hsplit hinner htailBound
  have hinv : (d : Real)⁻¹ ≤ 1 := by
    have hdOneReal : (1 : Real) ≤ d := by exact_mod_cast hdOne
    exact (inv_le_one₀ hdreal).2 hdOneReal
  have hfour : 4 * (d : Real)⁻¹ ≤ 4 := by
    nlinarith
  calc
    ‖∫ u in -a..a, f u‖ ≤ K + 4 * (d : Real)⁻¹ := hfull
    _ ≤ Kfull := by dsimp [Kfull]; linarith

/-! The full negative Gaussian central arc has its natural `tau/sqrt(d)`
upper scale on the growing range. -/
theorem exists_growingCentralMinusScaled_gaussianArc_full_upper_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        ‖gaussianCentralArcIntegral
          (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
          (gaussianSaddleParameter ((n : Real) / d))
          (tau * eta)
          (fun _ : Fin d => 0)‖ ≤ (tau / Real.sqrt d) * K := by
  obtain ⟨alpha0, d0, K, halpha0, hK, hbase⟩ :=
    exists_growingCentralMinusScaled_full_base_integral_upper_data heta0 heta
  refine ⟨alpha0, d0, K, halpha0, hK, ?_⟩
  intro d n hdd hd halpha
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) halpha0) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have htau : 0 < tau := by
    dsimp [tau]
    apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau
      (div_pos (by exact_mod_cast hn) hdreal)).symm
  have hend : (tau * eta) / (tau / Real.sqrt d) = eta * Real.sqrt d := by
    field_simp [ne_of_gt htau, ne_of_gt (Real.sqrt_pos.2 hdreal)]
  have hscaled : ‖∫ u in -((tau * eta) / (tau / Real.sqrt d))..
      ((tau * eta) / (tau / Real.sqrt d)),
      Complex.exp ((d : Complex) *
        gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d)
            (fun _ : Fin d => 0))‖ ≤ K := by
    have h := hbase d n hdd hd halpha
    simpa [tau, alpha, hend] using h
  rw [hrho]
  simpa [tau] using
    (norm_gaussianCentralArcIntegral_minus_le_of_scaled_integral
      (eta := tau * eta) hd htau (fun _ : Fin d => 0) hscaled)

/-! The negative growing-saddle central ratio on the fixed central window.
The negative amplitude has target norm at most `2` and middle-tail budget
`4/d`, so its explicit transport budget is different from the positive
carrier. -/
theorem exists_growingCentralMinusScaled_full_ratio_remainder_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ M : Real, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d -> Real,
        let tau := gaussianSaddleTau ((n : Real) / d)
        let f := fun u : Real => growingCentralMinusScaledThetaIntegrand tau u x
        let f0 := fun u : Real => growingCentralMinusScaledThetaIntegrand tau u
          (fun _ : Fin d => 0)
        let G := (growingCentralMinusScaledAmplitude (d := d) tau 0) *
          growingCentralThetaProduct tau 0 x
        ‖(∫ u in -(eta * Real.sqrt (d : Real))..eta * Real.sqrt (d : Real), f u) /
          (∫ u in -(eta * Real.sqrt (d : Real))..eta * Real.sqrt (d : Real), f0 u) - G‖ ≤
          2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
            (M / (d : Real) + 2 * (d : Real)⁻¹) * ‖G‖) +
            24 * (d : Real)⁻¹ := by
  obtain ⟨alphaR, dR, C, K0, K1, M, halphaR, hC, hK0, hK1, hM, hratio⟩ :=
    exists_growingCentralMinusScaled_scaled_ratio_remainder_data heta0 heta
  obtain ⟨alphaS, dS, halphaS, hsource⟩ :=
    exists_growingCentralMinusScaled_source_integral_lower_data heta0 heta
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauTheta, hTheta0, hTheta1, hThetaData⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  obtain ⟨tauAmp, hAmp0, hAmp1, hAmpData⟩ :=
    exists_uniform_tau0_norm_growingCentralMinusScaledThetaAmplitude_le_two
  let tau0 : Real := min tauPhase (min tauTheta tauAmp)
  have htau0 : 0 < tau0 := lt_min hPhase0 (lt_min hTheta0 hAmp0)
  have htau01 : tau0 ≤ 1 :=
    (min_le_left _ _).trans hPhase1
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tau0 htau0).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  obtain ⟨dTail, hdTail⟩ :=
    Filter.eventually_atTop.1 eventually_nat_gaussianInnerWindow_extensionTail_le_inv
  obtain ⟨dInner, hdInner⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
      (eta := eta) (C := 0) heta0
  let alpha0 : Real := max alphaR (max alphaS (max alphaT 1))
  let d0 : Nat := max dR (max dS (max dTail (max dInner 8)))
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaT 1)
      (le_trans (le_max_right alphaS (max alphaT 1))
        (le_max_right alphaR (max alphaS (max alphaT 1))))
  refine ⟨alpha0, d0, M, halpha01, ?_⟩
  intro d n hd0 hdpd halpha x
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let R : Real := gaussianInnerWindowScale (d : Real)
  let a : Real := eta * Real.sqrt (d : Real)
  let f : Real -> Complex := fun u => growingCentralMinusScaledThetaIntegrand tau u x
  let f0 : Real -> Complex := fun u => growingCentralMinusScaledThetaIntegrand tau u
    (fun _ : Fin d => 0)
  let G : Complex := (growingCentralMinusScaledAmplitude (d := d) tau 0) *
    growingCentralThetaProduct tau 0 x
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : (0 : Real) < n := by
    have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact_mod_cast (lt_of_lt_of_le (mul_pos ha0 hdreal) halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have halphaR' : alphaR ≤ alpha := by
    exact (le_max_left alphaR (max alphaS (max alphaT 1))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaS' : alphaS ≤ alpha := by
    exact (le_trans (le_max_left alphaS (max alphaT 1))
      (le_max_right alphaR (max alphaS (max alphaT 1)))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaT' : alphaT ≤ alpha := by
    exact (le_trans (le_max_left alphaT 1)
      (le_trans (le_max_right alphaS (max alphaT 1))
        (le_max_right alphaR (max alphaS (max alphaT 1))))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have hdR : dR ≤ d := by
    exact le_trans (le_max_left dR (max dS (max dTail (max dInner 8)))) hd0
  have hdS : dS ≤ d := by
    exact le_trans (le_trans (le_max_left dS (max dTail (max dInner 8)))
      (le_max_right dR (max dS (max dTail (max dInner 8))))) hd0
  have hdTail' : dTail ≤ d := by
    exact le_trans (le_trans (le_max_left dTail (max dInner 8))
      (le_trans (le_max_right dS (max dTail (max dInner 8)) )
        (le_max_right dR (max dS (max dTail (max dInner 8)))))) hd0
  have hdInner' : dInner ≤ d := by
    exact le_trans (le_trans (le_max_left dInner 8)
      (le_trans (le_max_right dTail (max dInner 8))
        (le_trans (le_max_right dS (max dTail (max dInner 8)))
          (le_max_right dR (max dS (max dTail (max dInner 8))))))) hd0
  have hd8 : (8 : Nat) ≤ d := by
    exact le_trans (le_trans (le_max_right dInner 8)
      (le_trans (le_max_right dTail (max dInner 8))
        (le_trans (le_max_right dS (max dTail (max dInner 8)))
          (le_max_right dR (max dS (max dTail (max dInner 8))))))) hd0
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau]
    exact halphaT alpha halphaT'
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauTheta : tau ≤ tauTheta :=
    htauSmall.trans ((min_le_right tauPhase (min tauTheta tauAmp)).trans (min_le_left _ _))
  have htauAmp : tau ≤ tauAmp :=
    htauSmall.trans ((min_le_right tauPhase (min tauTheta tauAmp)).trans (min_le_right _ _))
  have htauLe : tau ≤ 1 := htauSmall.trans htau01
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  have hdataInner := hdInner d hdInner'
  have hba : R ≤ a := by
    dsimp [R, a]
    exact hdataInner.2.2.2.1
  have ha : a ≤ Real.sqrt (d : Real) / 2 := by
    dsimp [a]
    nlinarith [heta]
  have ha0 : 0 ≤ a := by
    dsimp [a]
    positivity
  have htail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ (d : Real)⁻¹ := by
    simpa [R] using hdTail d hdTail'
  have hratio' := (hratio d n hdR hdpd
    ((le_div_iff₀ hdreal).1 halphaR') x).1
  have hsource' := hsource d n hdS hdpd
    ((le_div_iff₀ hdreal).1 halphaS')
  have hG : ‖G‖ ≤ 2 := by
    dsimp [G]
    simpa using hAmpData d (u := 0) (x := x) hdpd htau htauAmp
      (by simpa using (by positivity : (0 : Real) ≤ Real.sqrt (d : Real) / 2))
  have hmiddleX := norm_growingCentralMinusScaledThetaIntegrand_middle_gaussian_le
    (x := x) hdpd htau htauLe hPhaseData hThetaData htauPhase htauTheta
    hR0 hba ha htail
  have hmiddle0 := norm_growingCentralMinusScaledThetaIntegrand_middle_gaussian_le
    (x := (fun _ : Fin d => 0)) hdpd htau htauLe hPhaseData hThetaData
    htauPhase htauTheta hR0 hba ha htail
  have hInt : IntervalIntegrable f MeasureTheory.volume (-a) a := by
    dsimp [f, growingCentralMinusScaledThetaIntegrand]
    simpa only [mul_assoc] using
      (intervalIntegrable_growingCentralMinusScaledExactIntegrand x
        hdpd htau htauLe ha0 ha)
  have hInt0 : IntervalIntegrable f0 MeasureTheory.volume (-a) a := by
    dsimp [f0, growingCentralMinusScaledThetaIntegrand]
    simpa only [mul_assoc] using
      (intervalIntegrable_growingCentralMinusScaledExactIntegrand
        (fun _ : Fin d => 0) hdpd htau htauLe ha0 ha)
  have hneg : IntervalIntegrable f MeasureTheory.volume (-a) (-R) := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR0])⟩
  have hcenter : IntervalIntegrable f MeasureTheory.volume (-R) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, le_trans hu.2 hba⟩
  have hleft : IntervalIntegrable f MeasureTheory.volume (-a) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hba⟩
  have hpos : IntervalIntegrable f MeasureTheory.volume R a := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, hu.2⟩
  have hneg0 : IntervalIntegrable f0 MeasureTheory.volume (-a) (-R) := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR0])⟩
  have hcenter0 : IntervalIntegrable f0 MeasureTheory.volume (-R) R := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, le_trans hu.2 hba⟩
  have hleft0 : IntervalIntegrable f0 MeasureTheory.volume (-a) R := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hba⟩
  have hpos0 : IntervalIntegrable f0 MeasureTheory.volume R a := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR0]) hu.1, hu.2⟩
  have hJx := intervalIntegral_full_eq_inner_add_middle hneg hcenter hleft hpos
  have hJ0 := intervalIntegral_full_eq_inner_add_middle hneg0 hcenter0 hleft0 hpos0
  have hsmall : 2 * (4 * (d : Real)⁻¹) ≤ 1 := by
    have hd8real : (8 : Real) ≤ d := by exact_mod_cast hd8
    have hinv : (d : Real)⁻¹ ≤ (8 : Real)⁻¹ :=
      (inv_le_inv₀ hdreal (by norm_num)).2 hd8real
    calc
      2 * (4 * (d : Real)⁻¹) = 8 * (d : Real)⁻¹ := by ring
      _ ≤ 8 * (8 : Real)⁻¹ := by gcongr
      _ = 1 := by norm_num
  have hfull := norm_full_ratio_sub_target_le_of_inner_ratio_and_two_tails
    (Ix := ∫ u in -R..R, f u) (I0 := ∫ u in -R..R, f0 u)
    (Tx := (∫ u in -a..-R, f u) + ∫ u in R..a, f u)
    (T0 := (∫ u in -a..-R, f0 u) + ∫ u in R..a, f0 u)
    (L := (1 : Real))
    (delta := (M / (d : Real) + 2 * (d : Real)⁻¹) +
      (M / (d : Real) + 2 * (d : Real)⁻¹) * ‖G‖)
    (e := 4 * (d : Real)⁻¹) (K := 2)
    (by norm_num) (by positivity) hsmall
    (by simpa [f0, R, tau, alpha, growingCentralMinusScaledThetaIntegrand, mul_assoc]
      using hsource')
    (by simpa [f0, f, G, R, tau, alpha, growingCentralMinusScaledThetaIntegrand, mul_assoc]
      using hratio')
    (by simpa [f, a, R] using hmiddleX)
    (by simpa [f0, a, R] using hmiddle0)
    (by norm_num) hG
    (by simpa [f, a, R] using hJx)
    (by simpa [f0, a, R] using hJ0)
  have htailEq : 2 * (4 * (d : Real)⁻¹) * (1 + 2) =
      24 * (d : Real)⁻¹ := by ring
  rw [htailEq] at hfull
  simpa [f, f0, G, a, R, tau, alpha] using hfull

/-! The positive full scaled-window ratio is a Gaussian central-arc ratio at
angular half-width `tau * eta`, with exactly the previously certified error. -/
theorem exists_growingCentral_gaussianArc_plus_ratio_remainder_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ M : Real, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d -> Real,
        ‖gaussianCentralArcIntegral
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex)
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
            (gaussianSaddleTau ((n : Real) / d) * eta) x /
          gaussianCentralArcIntegral
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex)
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
            (gaussianSaddleTau ((n : Real) / d) * eta) (fun _ : Fin d => 0) -
          gaussianPolarThetaProduct
            (Real.exp (-gaussianSaddleTau ((n : Real) / d))) 0 x‖ ≤
          2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
            (M / (d : Real) + 2 * (d : Real)⁻¹) *
              ‖growingCentralScaledAmplitude
                (gaussianSaddleTau ((n : Real) / d)) 0 x‖) +
            8 * (d : Real)⁻¹ := by
  obtain ⟨alphaP, dP, M, halphaP, hplus⟩ :=
    exists_growingCentral_scaled_full_ratio_remainder_data heta0 heta
  refine ⟨alphaP, dP, M, halphaP, ?_⟩
  intro d n hd0 hdpd halpha x
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : 0 < (n : Real) := by
    have halphaPpos : 0 < alphaP := lt_of_lt_of_le (by norm_num) halphaP
    exact lt_of_lt_of_le (mul_pos halphaPpos hdreal) halpha
  have halphapos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphapos
  have hfull := hplus d n hd0 hdpd halpha x
  have hratio :
      ‖(∫ u in -((tau * eta) / (tau / Real.sqrt d))..
            ((tau * eta) / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u x) /
        (∫ u in -((tau * eta) / (tau / Real.sqrt d))..
            ((tau * eta) / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u (fun _ : Fin d => 0)) -
          growingCentralScaledAmplitude tau 0 x‖ ≤
        2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
          (M / (d : Real) + 2 * (d : Real)⁻¹) *
            ‖growingCentralScaledAmplitude tau 0 x‖) +
          8 * (d : Real)⁻¹ := by
    rw [gaussianCentralArc_preimage_endpoint_eq_full_scaled_window hdpd htau]
    simpa [tau, alpha] using hfull
  have harc := norm_gaussianCentralArcIntegral_plus_ratio_sub_polar_of_scaled_ratio
    (d := d) (tau := tau) (eta := tau * eta) (delta :=
      2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
        (M / (d : Real) + 2 * (d : Real)⁻¹) *
          ‖growingCentralScaledAmplitude tau 0 x‖) +
        8 * (d : Real)⁻¹) x hdpd htau hratio
  simpa [tau, alpha] using harc

/-- The positive central-arc ratio has a frequency-uniform `d⁻¹` error once
the small-saddle amplitude bound is inserted. -/
theorem exists_growingCentral_gaussianArc_plus_ratio_le_inv_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d → Real,
        ‖gaussianCentralArcIntegral
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex)
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
            (gaussianSaddleTau ((n : Real) / d) * eta) x /
          gaussianCentralArcIntegral
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex)
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
            (gaussianSaddleTau ((n : Real) / d) * eta) (fun _ : Fin d => 0) -
          gaussianPolarThetaProduct
            (Real.exp (-gaussianSaddleTau ((n : Real) / d))) 0 x‖ ≤
          K / (d : Real) := by
  obtain ⟨alphaP, dP, M, hPOne, hratio⟩ :=
    exists_growingCentral_gaussianArc_plus_ratio_remainder_data heta0 heta
  obtain ⟨tauAmp, htauAmp0, htauAmp40, hAmp⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_zero_le_one
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauAmp :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tauAmp htauAmp0).mono
      fun _ h => h.le
  obtain ⟨alphaT, hTauThreshold⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaP (max alphaT 1)
  let K : Real := 4 * |M| + 16
  refine ⟨alpha0, dP, K, ?_, ?_⟩
  · exact hPOne.trans (le_max_left _ _)
  intro d n hdd hd halpha x
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have halphaP : alphaP * (d : Real) ≤ (n : Real) := by
    calc
      alphaP * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hAlphaT : alphaT ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaT * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact (le_max_left alphaT 1).trans (le_max_right alphaP _)
      _ ≤ (n : Real) := halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hnreal : 0 < (n : Real) := by
    have halpha0 : 0 < alpha0 :=
      lt_of_lt_of_le (by norm_num) (hPOne.trans (by
        dsimp [alpha0]
        exact le_max_left _ _))
    exact lt_of_lt_of_le (mul_pos halpha0 hdreal) halpha
  have halphapos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphapos
  have htauAmp : tau ≤ tauAmp := by
    dsimp [tau]
    exact hTauThreshold alpha hAlphaT
  have hamp : ‖growingCentralScaledAmplitude tau 0 x‖ ≤ 1 := by
    exact hAmp tau x hd htau htauAmp
  have hraw := hratio d n hdd hd halphaP x
  have hA : M / (d : Real) + 2 * (d : Real)⁻¹ ≤
      |M| / (d : Real) + 2 * (d : Real)⁻¹ := by
    gcongr
    exact le_abs_self M
  have hA' : 0 ≤ |M| / (d : Real) + 2 * (d : Real)⁻¹ := by
    positivity
  have hnorm : 0 ≤ ‖growingCentralScaledAmplitude tau 0 x‖ := norm_nonneg _
  have hnormLe : 1 - ‖growingCentralScaledAmplitude tau 0 x‖ ≥ 0 := by
    linarith
  have hAcontrib : 0 ≤
      (|M| / (d : Real) + 2 * (d : Real)⁻¹ -
        (M / (d : Real) + 2 * (d : Real)⁻¹)) *
        ‖growingCentralScaledAmplitude tau 0 x‖ := by
    exact mul_nonneg (sub_nonneg.mpr hA) hnorm
  have hnormContrib : 0 ≤
      (|M| / (d : Real) + 2 * (d : Real)⁻¹) *
        (1 - ‖growingCentralScaledAmplitude tau 0 x‖) := by
    exact mul_nonneg hA' hnormLe
  calc
    ‖gaussianCentralArcIntegral
        (Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex)
        (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
        (gaussianSaddleTau ((n : Real) / d) * eta) x /
      gaussianCentralArcIntegral
        (Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex)
        (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
        (gaussianSaddleTau ((n : Real) / d) * eta) (fun _ : Fin d => 0) -
      gaussianPolarThetaProduct
        (Real.exp (-gaussianSaddleTau ((n : Real) / d))) 0 x‖ ≤
        2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
          (M / (d : Real) + 2 * (d : Real)⁻¹) *
            ‖growingCentralScaledAmplitude
              (gaussianSaddleTau ((n : Real) / d)) 0 x‖) +
          8 * (d : Real)⁻¹ := hraw
    _ ≤ 2 * ((|M| / (d : Real) + 2 * (d : Real)⁻¹) +
          (|M| / (d : Real) + 2 * (d : Real)⁻¹) * 1) +
          8 * (d : Real)⁻¹ := by
      nlinarith
    _ = K / (d : Real) := by
      dsimp [K]
      field_simp [ne_of_gt hdreal]
      ring

/-! The negative full scaled-window ratio is likewise a Gaussian central-arc
ratio at angular half-width `tau * eta`, retaining its explicit `24 / d`
middle-tail contribution. -/
theorem exists_growingCentral_gaussianArc_minus_ratio_remainder_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ M : Real, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d -> Real,
        ‖gaussianCentralArcIntegral
            (-(Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex))
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
            (gaussianSaddleTau ((n : Real) / d) * eta) x /
          gaussianCentralArcIntegral
            (-(Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex))
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
            (gaussianSaddleTau ((n : Real) / d) * eta) (fun _ : Fin d => 0) -
          gaussianPolarThetaProduct
            (Real.exp (-gaussianSaddleTau ((n : Real) / d))) 0 x‖ ≤
          2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
            (M / (d : Real) + 2 * (d : Real)⁻¹) *
              ‖growingCentralMinusScaledAmplitude (d := d)
                (gaussianSaddleTau ((n : Real) / d)) 0 *
                growingCentralThetaProduct
                  (gaussianSaddleTau ((n : Real) / d)) 0 x‖) +
            24 * (d : Real)⁻¹ := by
  obtain ⟨alphaM, dM, M, halphaM, hminus⟩ :=
    exists_growingCentralMinusScaled_full_ratio_remainder_data heta0 heta
  refine ⟨alphaM, dM, M, halphaM, ?_⟩
  intro d n hd0 hdpd halpha x
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have hnreal : 0 < (n : Real) := by
    have halphaMpos : 0 < alphaM := lt_of_lt_of_le (by norm_num) halphaM
    exact lt_of_lt_of_le (mul_pos halphaMpos hdreal) halpha
  have halphapos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphapos
  have hfull := hminus d n hd0 hdpd halpha x
  have hratio :
      ‖(∫ u in -((tau * eta) / (tau / Real.sqrt d))..
            ((tau * eta) / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            (growingCentralMinusScaledAmplitude (d := d) tau u *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)) /
        (∫ u in -((tau * eta) / (tau / Real.sqrt d))..
            ((tau * eta) / (tau / Real.sqrt d)),
          Complex.exp ((d : Complex) *
            gaussianCentralPhase (Real.exp (-tau))
              (tau * u / Real.sqrt d)) *
            (growingCentralMinusScaledAmplitude (d := d) tau u *
              growingCentralThetaProduct tau (tau * u / Real.sqrt d)
                (fun _ : Fin d => 0))) -
          (growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 x)‖ ≤
        2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
          (M / (d : Real) + 2 * (d : Real)⁻¹) *
            ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
              growingCentralThetaProduct tau 0 x‖) +
          24 * (d : Real)⁻¹ := by
    rw [gaussianCentralArc_preimage_endpoint_eq_full_scaled_window hdpd htau]
    simpa [tau, alpha, growingCentralMinusScaledThetaIntegrand, mul_assoc] using hfull
  have harc := norm_gaussianCentralArcIntegral_minus_ratio_sub_polar_of_scaled_ratio
    (d := d) (tau := tau) (eta := tau * eta) (delta :=
      2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
        (M / (d : Real) + 2 * (d : Real)⁻¹) *
          ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
            growingCentralThetaProduct tau 0 x‖) +
        24 * (d : Real)⁻¹) x hdpd htau hratio
  simpa [tau, alpha] using harc

/-! The negative central-arc ratio is likewise frequency-uniform after the
zero-frequency scaled-amplitude/theta-product bound is inserted. -/
theorem exists_growingCentral_gaussianArc_minus_ratio_le_inv_data
    {eta : Real} (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d → Real,
        ‖gaussianCentralArcIntegral
            (-(Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex))
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
            (gaussianSaddleTau ((n : Real) / d) * eta) x /
          gaussianCentralArcIntegral
            (-(Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex))
            (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
            (gaussianSaddleTau ((n : Real) / d) * eta) (fun _ : Fin d => 0) -
          gaussianPolarThetaProduct
            (Real.exp (-gaussianSaddleTau ((n : Real) / d))) 0 x‖ ≤
          K / (d : Real) := by
  obtain ⟨alphaM, dM, M, hMOne, hratio⟩ :=
    exists_growingCentral_gaussianArc_minus_ratio_remainder_data heta0 heta
  obtain ⟨tauAmp, htauAmp0, htauAmp1, hAmp⟩ :=
    exists_uniform_tau0_norm_growingCentralMinusScaledThetaAmplitude_le_two
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauAmp :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tauAmp htauAmp0).mono
      fun _ h => h.le
  obtain ⟨alphaT, hTauThreshold⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaM (max alphaT 1)
  let K : Real := 6 * |M| + 36
  refine ⟨alpha0, dM, K, ?_, ?_⟩
  · exact hMOne.trans (le_max_left _ _)
  intro d n hdd hd halpha x
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have halphaM : alphaM * (d : Real) ≤ (n : Real) := by
    calc
      alphaM * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hAlphaT : alphaT ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaT * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact (le_max_left alphaT 1).trans (le_max_right alphaM _)
      _ ≤ (n : Real) := halpha
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hnreal : 0 < (n : Real) := by
    have halpha0 : 0 < alpha0 :=
      lt_of_lt_of_le (by norm_num) (hMOne.trans (by
        dsimp [alpha0]
        exact le_max_left _ _))
    exact lt_of_lt_of_le (mul_pos halpha0 hdreal) halpha
  have halphapos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphapos
  have htauAmp : tau ≤ tauAmp := by
    dsimp [tau]
    exact hTauThreshold alpha hAlphaT
  have hamp : ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
      growingCentralThetaProduct tau 0 x‖ ≤ 2 := by
    have hzero : |(0 : Real)| ≤ Real.sqrt (d : Real) / 2 := by
      rw [abs_zero]
      positivity
    simpa using hAmp d x hd htau htauAmp hzero
  have hraw := hratio d n hdd hd halphaM x
  have hA : M / (d : Real) + 2 * (d : Real)⁻¹ ≤
      |M| / (d : Real) + 2 * (d : Real)⁻¹ := by
    gcongr
    exact le_abs_self M
  have hA' : 0 ≤ |M| / (d : Real) + 2 * (d : Real)⁻¹ := by
    positivity
  have hnorm : 0 ≤ ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
      growingCentralThetaProduct tau 0 x‖ := norm_nonneg _
  have hnormLe : 2 - ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
      growingCentralThetaProduct tau 0 x‖ ≥ 0 := by
    linarith
  have hAcontrib : 0 ≤
      (|M| / (d : Real) + 2 * (d : Real)⁻¹ -
        (M / (d : Real) + 2 * (d : Real)⁻¹)) *
        ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
          growingCentralThetaProduct tau 0 x‖ := by
    exact mul_nonneg (sub_nonneg.mpr hA) hnorm
  have hnormContrib : 0 ≤
      (|M| / (d : Real) + 2 * (d : Real)⁻¹) *
        (2 - ‖growingCentralMinusScaledAmplitude (d := d) tau 0 *
          growingCentralThetaProduct tau 0 x‖) := by
    exact mul_nonneg hA' hnormLe
  calc
    ‖gaussianCentralArcIntegral
        (-(Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex))
        (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
        (gaussianSaddleTau ((n : Real) / d) * eta) x /
      gaussianCentralArcIntegral
        (-(Real.exp (-gaussianSaddleTau ((n : Real) / d)) : Complex))
        (Real.exp (-gaussianSaddleTau ((n : Real) / d)))
        (gaussianSaddleTau ((n : Real) / d) * eta) (fun _ : Fin d => 0) -
      gaussianPolarThetaProduct
        (Real.exp (-gaussianSaddleTau ((n : Real) / d))) 0 x‖ ≤
        2 * ((M / (d : Real) + 2 * (d : Real)⁻¹) +
          (M / (d : Real) + 2 * (d : Real)⁻¹) *
            ‖growingCentralMinusScaledAmplitude (d := d)
              (gaussianSaddleTau ((n : Real) / d)) 0 *
              growingCentralThetaProduct
                (gaussianSaddleTau ((n : Real) / d)) 0 x‖) +
          24 * (d : Real)⁻¹ := hraw
    _ ≤ 2 * ((|M| / (d : Real) + 2 * (d : Real)⁻¹) +
          (|M| / (d : Real) + 2 * (d : Real)⁻¹) * 2) +
          24 * (d : Real)⁻¹ := by
      nlinarith
    _ = K / (d : Real) := by
      dsimp [K]
      field_simp [ne_of_gt hdreal]
      ring

/-!
# Growing-alpha two-saddle assembly

This file isolates the algebraic last mile of NL0 (5.35).  The three
analytic inputs are deliberately hypotheses: the central ratio estimates,
the two base-coefficient comparisons, and the remote-arc estimate.  Once
they are supplied, the Cauchy coefficient bridge and the parity bridge give
the exact ball-multiplier residual bound.  Keeping this node separate makes
the remaining L gap auditable rather than hiding it in an oversized theorem.
-/

theorem growingTwoSaddle_pointwise_from_ratio_data
    {d n : Nat} (x : Fin d → Real)
    (C D P M Ix Jx E G H s : Complex)
    {L U delta e eRemote : Real}
    (hL : 0 < L) (hU : 0 ≤ U) (hdelta : 0 ≤ delta)
    (he : 0 ≤ e) (heRemote : 0 ≤ eRemote)
    (hClower : L ≤ ‖C‖) (hPlower : L ≤ ‖P‖)
    (hMlower : L ≤ ‖M‖) (hPupper : ‖P‖ ≤ U)
    (hMupper : ‖M‖ ≤ U) (hs : ‖s‖ = 1)
    (hG : ‖G‖ ≤ 1) (hH : ‖H‖ ≤ 1)
    (hIx : ‖Ix / P - G‖ ≤ delta)
    (hJx : ‖Jx / M - H‖ ≤ delta)
    (hPC : ‖P - C‖ ≤ e) (hMD : ‖M - D‖ ≤ e)
    (hE : ‖E‖ ≤ eRemote)
    (hball : ballMultiplier d n x = (Ix + s * Jx + E) / C)
    (hparity : s * (D / C) = parityCoefficient d n) :
    ‖ballMultiplier d n x -
        (G + parityCoefficient d n * H)‖ ≤
      2 * (U / L) * delta + (2 * e + eRemote) / L := by
  have hraw := norm_twoSaddle_ratio_error_le
    C D P M Ix Jx E G H s hL hU hdelta he heRemote
      hClower hPlower hMlower hPupper hMupper hs hG hH
      hIx hJx hPC hMD hE
  calc
    ‖ballMultiplier d n x -
        (G + parityCoefficient d n * H)‖ =
        ‖(Ix + s * Jx + E) / C -
          (G + (s * (D / C)) * H)‖ := by rw [hball, hparity]
    _ ≤ 2 * (U / L) * delta + (2 * e + eRemote) / L := hraw

/-- A scale-faithful two-saddle algebraic assembly.  The negative saddle only
needs to be nonzero to form its normalized central ratio; the error division
is exclusively by the positive full base coefficient `C`. -/
theorem growingTwoSaddle_pointwise_from_ratio_data_asymmetric
    {d n : Nat} (x : Fin d → Real)
    (C D P M Ix Jx E G H s : Complex)
    {L U delta e eRemote : Real}
    (hL : 0 < L) (hU : 0 ≤ U) (hdelta : 0 ≤ delta)
    (he : 0 ≤ e) (heRemote : 0 ≤ eRemote)
    (hClower : L ≤ ‖C‖) (hPne : P ≠ 0) (hMne : M ≠ 0)
    (hPupper : ‖P‖ ≤ U) (hMupper : ‖M‖ ≤ U) (hs : ‖s‖ = 1)
    (hG : ‖G‖ ≤ 1) (hH : ‖H‖ ≤ 1)
    (hIx : ‖Ix / P - G‖ ≤ delta)
    (hJx : ‖Jx / M - H‖ ≤ delta)
    (hPC : ‖P - C‖ ≤ e) (hMD : ‖M - D‖ ≤ e)
    (hE : ‖E‖ ≤ eRemote)
    (hball : ballMultiplier d n x = (Ix + s * Jx + E) / C)
    (hparity : s * (D / C) = parityCoefficient d n) :
    ‖ballMultiplier d n x -
        (G + parityCoefficient d n * H)‖ ≤
      2 * (U / L) * delta + (2 * e + eRemote) / L := by
  have hCpos : 0 < ‖C‖ := hL.trans_le hClower
  have hCne : C ≠ 0 := norm_ne_zero_iff.mp hCpos.ne'
  have hratioUpper (Z : Complex) (hZ : ‖Z‖ ≤ U) :
      ‖Z / C‖ ≤ U / L := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖Z‖ ≤ U := hZ
      _ = (U / L) * L := by field_simp [hL.ne']
      _ ≤ (U / L) * ‖C‖ := by
        exact mul_le_mul_of_nonneg_left hClower (div_nonneg hU hL.le)
  have herrorRatio (Z : Complex) (hZ : ‖Z‖ ≤ e) :
      ‖Z / C‖ ≤ e / L := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖Z‖ ≤ e := hZ
      _ = (e / L) * L := by field_simp [hL.ne']
      _ ≤ (e / L) * ‖C‖ := by
        exact mul_le_mul_of_nonneg_left hClower (div_nonneg he hL.le)
  have hremoteRatio : ‖E / C‖ ≤ eRemote / L := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖E‖ ≤ eRemote := hE
      _ = (eRemote / L) * L := by field_simp [hL.ne']
      _ ≤ (eRemote / L) * ‖C‖ := by
        exact mul_le_mul_of_nonneg_left hClower (div_nonneg heRemote hL.le)
  let A : Complex := (P / C) * (Ix / P - G)
  let B : Complex := G * ((P - C) / C)
  let Q : Complex := s * (M / C) * (Jx / M - H)
  let R : Complex := s * H * ((M - D) / C)
  let T : Complex := E / C
  have hA : ‖A‖ ≤ (U / L) * delta := by
    dsimp [A]
    rw [norm_mul]
    exact mul_le_mul (hratioUpper P hPupper) hIx
      (norm_nonneg _) (div_nonneg hU hL.le)
  have hB : ‖B‖ ≤ e / L := by
    dsimp [B]
    rw [norm_mul]
    calc
      ‖G‖ * ‖(P - C) / C‖ ≤ 1 * (e / L) := by
        exact mul_le_mul hG (herrorRatio (P - C) hPC)
          (norm_nonneg _) (by norm_num)
      _ = e / L := one_mul _
  have hQ : ‖Q‖ ≤ (U / L) * delta := by
    dsimp [Q]
    rw [norm_mul, norm_mul, hs, one_mul]
    exact mul_le_mul (hratioUpper M hMupper) hJx
      (norm_nonneg _) (div_nonneg hU hL.le)
  have hR : ‖R‖ ≤ e / L := by
    dsimp [R]
    rw [norm_mul, norm_mul, hs, one_mul]
    calc
      ‖H‖ * ‖(M - D) / C‖ ≤ 1 * (e / L) := by
        exact mul_le_mul hH (herrorRatio (M - D) hMD)
          (norm_nonneg _) (by norm_num)
      _ = e / L := one_mul _
  have hT : ‖T‖ ≤ eRemote / L := hremoteRatio
  have hmodel :
      ‖ballMultiplier d n x - (G + parityCoefficient d n * H)‖ =
        ‖(Ix + s * Jx + E) / C - (G + (s * (D / C)) * H)‖ := by
    rw [hball, hparity]
  have hidentity :
      (Ix + s * Jx + E) / C - (G + (s * (D / C)) * H) =
        A + B + Q + R + T := by
    dsimp [A, B, Q, R, T]
    exact twoSaddle_ratio_error_identity C D P M Ix Jx E G H s hCne hPne hMne
  have htriangle : ‖A + B + Q + R + T‖ ≤
      ‖A‖ + ‖B‖ + ‖Q‖ + ‖R‖ + ‖T‖ := by
    calc
      ‖A + B + Q + R + T‖ ≤ ‖A + B + Q + R‖ + ‖T‖ := norm_add_le _ _
      _ ≤ (‖A + B + Q‖ + ‖R‖) + ‖T‖ := by gcongr; exact norm_add_le _ _
      _ ≤ ((‖A + B‖ + ‖Q‖) + ‖R‖) + ‖T‖ := by gcongr; exact norm_add_le _ _
      _ ≤ (((‖A‖ + ‖B‖) + ‖Q‖) + ‖R‖) + ‖T‖ := by gcongr; exact norm_add_le _ _
  calc
    ‖ballMultiplier d n x - (G + parityCoefficient d n * H)‖ =
        ‖A + B + Q + R + T‖ := by rw [hmodel, hidentity]
    _ ≤ ‖A‖ + ‖B‖ + ‖Q‖ + ‖R‖ + ‖T‖ := htriangle
    _ ≤ (U / L) * delta + (e / L) + (U / L) * delta +
        (e / L) + (eRemote / L) := by gcongr
    _ = 2 * (U / L) * delta + (2 * e + eRemote) / L := by
      field_simp [hL.ne']
      ring

/-- Integral/coefficient bridge for the scale-faithful asymmetric assembly. -/
theorem growingTwoSaddle_pointwise_from_integral_data_asymmetric
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real)
    (C D P M Ix Jx E G H s : Complex)
    {L U delta e eRemote : Real}
    (hL : 0 < L) (hU : 0 ≤ U) (hdelta : 0 ≤ delta)
    (he : 0 ≤ e) (heRemote : 0 ≤ eRemote)
    (hClower : L ≤ ‖C‖) (hPne : P ≠ 0) (hMne : M ≠ 0)
    (hPupper : ‖P‖ ≤ U) (hMupper : ‖M‖ ≤ U) (hs : ‖s‖ = 1)
    (hG : ‖G‖ ≤ 1) (hH : ‖H‖ ≤ 1)
    (hIx : ‖Ix / P - G‖ ≤ delta)
    (hJx : ‖Jx / M - H‖ ≤ delta)
    (hPC : ‖P - C‖ ≤ e) (hMD : ‖M - D‖ ≤ e)
    (hE : ‖E‖ ≤ eRemote)
    (hsEq : s = (-1 : Complex) ^ n)
    (hCeq : C = gaussianNormalizedCircleCoefficient 1 rho n
      (fun _ : Fin d => 0))
    (hDeq : D = gaussianNormalizedCircleCoefficient (-1) rho n
      (fun _ : Fin d => 0))
    (hdecomp : gaussianNormalizedCircleCoefficient 1 rho n x =
      Ix + s * Jx + E) :
    ‖ballMultiplier d n x -
        (G + parityCoefficient d n * H)‖ ≤
      2 * (U / L) * delta + (2 * e + eRemote) / L := by
  have hratio := gaussianNormalizedCircleCoefficient_plus_ratio_eq_ballMultiplier_of_lt_one
    (d := d) (n := n) hrho0 hrho1 x
  have hball : ballMultiplier d n x = (Ix + s * Jx + E) / C := by
    rw [← hratio, hCeq, hdecomp]
  have hparityRaw := parityCoefficient_eq_signed_circleCoefficient_ratio_of_lt_one
    (d := d) (n := n) hrho0 hrho1
  have hparity : s * (D / C) = parityCoefficient d n := by
    rw [hCeq, hDeq]
    simpa [hsEq, mul_comm] using hparityRaw.symm
  exact growingTwoSaddle_pointwise_from_ratio_data_asymmetric
    (x := x) (C := C) (D := D) (P := P) (M := M) (Ix := Ix)
    (Jx := Jx) (E := E) (G := G) (H := H) (s := s)
    hL hU hdelta he heRemote hClower hPne hMne hPupper hMupper hs
    hG hH hIx hJx hPC hMD hE hball hparity


theorem growingTwoSaddle_pointwise_from_integral_data
    {d n : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real)
    (C D P M Ix Jx E G H s : Complex)
    {L U delta e eRemote : Real}
    (hL : 0 < L) (hU : 0 ≤ U) (hdelta : 0 ≤ delta)
    (he : 0 ≤ e) (heRemote : 0 ≤ eRemote)
    (hClower : L ≤ ‖C‖) (hPlower : L ≤ ‖P‖)
    (hMlower : L ≤ ‖M‖) (hPupper : ‖P‖ ≤ U)
    (hMupper : ‖M‖ ≤ U) (hs : ‖s‖ = 1)
    (hG : ‖G‖ ≤ 1) (hH : ‖H‖ ≤ 1)
    (hIx : ‖Ix / P - G‖ ≤ delta)
    (hJx : ‖Jx / M - H‖ ≤ delta)
    (hPC : ‖P - C‖ ≤ e) (hMD : ‖M - D‖ ≤ e)
    (hE : ‖E‖ ≤ eRemote)
    (hsEq : s = (-1 : Complex) ^ n)
    (hCeq : C = gaussianNormalizedCircleCoefficient 1 rho n
      (fun _ : Fin d => 0))
    (hDeq : D = gaussianNormalizedCircleCoefficient (-1) rho n
      (fun _ : Fin d => 0))
    (hdecomp : gaussianNormalizedCircleCoefficient 1 rho n x =
      Ix + s * Jx + E) :
    ‖ballMultiplier d n x -
        (G + parityCoefficient d n * H)‖ ≤
      2 * (U / L) * delta + (2 * e + eRemote) / L := by
  have hratio := gaussianNormalizedCircleCoefficient_plus_ratio_eq_ballMultiplier_of_lt_one
    (d := d) (n := n) hrho0 hrho1 x
  have hball : ballMultiplier d n x = (Ix + s * Jx + E) / C := by
    rw [← hratio, hCeq, hdecomp]
  have hparityRaw := parityCoefficient_eq_signed_circleCoefficient_ratio_of_lt_one
    (d := d) (n := n) hrho0 hrho1
  have hparity : s * (D / C) = parityCoefficient d n := by
    rw [hCeq, hDeq]
    simpa [hsEq, mul_comm] using hparityRaw.symm
  exact growingTwoSaddle_pointwise_from_ratio_data
    (x := x) (C := C) (D := D) (P := P) (M := M) (Ix := Ix)
    (Jx := Jx) (E := E) (G := G) (H := H) (s := s)
    hL hU hdelta he heRemote hClower hPlower hMlower hPupper hMupper hs
    hG hH hIx hJx hPC hMD hE hball hparity

/-- Local opposite-saddle budget at the half frequency.  The input theta
budget is supplied by the half-period contraction in the growing chart. -/
theorem norm_gaussianCentralArcIntegral_minus_half_le_of_theta_budget
    {d : Nat} {tau eta0 B tauPhase : Real}
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    (heta0 : 0 ≤ eta0) (hetahalf : eta0 ≤ 1 / 2) (hB : 0 ≤ B)
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hphaseTau : tau ≤ tauPhase)
    (hTheta : ∀ y : Real, |y| ≤ 1 / 2 →
      ‖growingCentralThetaProduct tau (tau * y)
          (fun _ : Fin d => -(1 / 2 : Real))‖ ≤ B) :
    ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
        (Real.exp (-tau)) (tau * eta0)
          (fun _ : Fin d => -(1 / 2 : Real))‖ ≤
      (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B) := by
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  let R : Real := eta0 * Real.sqrt d
  have hR0 : 0 ≤ R := by
    dsimp [R]
    positivity
  have hRhalf : R ≤ Real.sqrt d / 2 := by
    dsimp [R]
    nlinarith [Real.sqrt_nonneg (d : Real)]
  have hscaled := norm_intervalIntegral_growingCentralMinusScaledThetaIntegrand_le_mul
    (x := (fun _ : Fin d => -(1 / 2 : Real))) (B := B) hd htau htauLe hB
      hphaseData hTheta hphaseTau hR0 hRhalf
  have hendpoint : (tau * eta0) / (tau / Real.sqrt d) = R := by
    dsimp [R]
    field_simp [ne_of_gt htau, ne_of_gt hsqrt]
  apply norm_gaussianCentralArcIntegral_minus_le_of_scaled_integral
    (d := d) (tau := tau) (eta := tau * eta0)
      (x := (fun _ : Fin d => -(1 / 2 : Real))) hd htau
  simpa [hendpoint, R, growingCentralMinusScaledThetaIntegrand, mul_assoc] using hscaled

theorem exists_growingCentral_gaussianArc_minus_half_budget
    {eta0 : Real} (heta0 : 0 < eta0) (hetahalf : eta0 ≤ 1 / 2) :
    ∃ alpha0 : Real, 1 ≤ alpha0 ∧
      ∀ d n : Nat, 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        let alpha : Real := (n : Real) / d
        let tau : Real := gaussianSaddleTau alpha
        let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
        ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * eta0)
              (fun _ : Fin d => -(1 / 2 : Real))‖ ≤
          (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B) := by
  obtain ⟨tauPhase, hPhase0, hPhase1, hPhaseData⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauTheta, hTheta0, hTheta40, hThetaData⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_neg_half_le_exp
  let tau0 : Real := min tauPhase tauTheta
  have htau0 : 0 < tau0 := lt_min hPhase0 hTheta0
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tau0 htau0).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaT 1
  have halpha01 : 1 ≤ alpha0 := le_max_right _ _
  refine ⟨alpha0, halpha01, ?_⟩
  intro d n hd halpha
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    have hn : 0 < (n : Real) := by
      have : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) halpha01) hdreal
      exact lt_of_lt_of_le this halpha
    exact div_pos hn hdreal
  have halphaT' : alphaT ≤ alpha := by
    exact (le_max_left alphaT 1).trans ((le_div_iff₀ hdreal).2 halpha)
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau, alpha]
    exact halphaT alpha halphaT'
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauTheta : tau ≤ tauTheta := htauSmall.trans (min_le_right _ _)
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauOne : tau ≤ 1 :=
    htauTheta.trans (hTheta40.trans (by norm_num))
  apply norm_gaussianCentralArcIntegral_minus_half_le_of_theta_budget
    (tauPhase := tauPhase) hd htau htauOne heta0.le hetahalf (by positivity)
      hPhaseData htauPhase
  intro y hy
  exact hThetaData tau y htau htauTheta hy

/-- The exact full coefficient lower bound at the zero frequency, with the
three independently audited growing-scale budgets left explicit.  No
asymptotic absorption is hidden in this carrier. -/
theorem exists_growing_full_coefficient_zero_lower_raw_data
    {eta0 : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ delta : Real,
      1 ≤ alpha0 ∧ 0 < delta ∧ delta < 1 / 4 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
        let L : Real := (1 / (4 * Real.pi)) * (1 / Real.sqrt d)
        let U : Real := (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B)
        let V : Real := (1 - gaussianSaddleParameter ((n : Real) / d))⁻¹ *
          (1 - delta) ^ d
        L - U - V ≤ ‖gaussianNormalizedCircleCoefficient 1
          (gaussianSaddleParameter ((n : Real) / d)) n
          (fun _ : Fin d => 0)‖ := by
  obtain ⟨alphaP, dP, hPalpha, hP⟩ :=
    exists_growingCentral_gaussianArc_source_lower_data_v2 heta0 heta
  obtain ⟨alphaD, hDalpha, hD⟩ :=
    exists_growingCentral_gaussianArc_minus_half_budget heta0 heta.le
  obtain ⟨alphaR, delta, hRalpha, hdelta, hdeltaq, hR⟩ :=
    exists_norm_criticalCoefficientRemoteIntegral_growing_saddle_window_le_mathlib heta0
  have htauEv : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauEv
  let alpha0 : Real := max alphaP (max alphaD (max alphaR (max alphaT 1)))
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaT 1)
      (le_trans (le_max_right alphaR (max alphaT 1))
        (le_trans (le_max_right alphaD (max alphaR (max alphaT 1)))
          (le_max_right alphaP (max alphaD (max alphaR (max alphaT 1))))))
  refine ⟨alpha0, dP, delta, halpha01, hdelta, hdeltaq, ?_⟩
  intro d n hdp hd halpha
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    have hn : 0 < (n : Real) := by
      have hp : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) halpha01) hdreal
      exact lt_of_lt_of_le hp halpha
    exact div_pos hn hdreal
  have halphaP : alphaP ≤ alpha :=
    (le_max_left alphaP (max alphaD (max alphaR (max alphaT 1)))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaD : alphaD ≤ alpha :=
    (le_trans (le_max_left alphaD (max alphaR (max alphaT 1)))
      (le_max_right alphaP (max alphaD (max alphaR (max alphaT 1))))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaR : alphaR ≤ alpha :=
    (le_trans (le_max_left alphaR (max alphaT 1))
      (le_trans (le_max_right alphaD (max alphaR (max alphaT 1)))
        (le_max_right alphaP (max alphaD (max alphaR (max alphaT 1)))))).trans
      ((le_div_iff₀ hdreal).2 halpha)
  have halphaT' : alphaT ≤ alpha := by
    calc
      alphaT ≤ max alphaT 1 := le_max_left _ _
      _ ≤ max alphaR (max alphaT 1) := le_max_right _ _
      _ ≤ max alphaD (max alphaR (max alphaT 1)) := le_max_right _ _
      _ ≤ max alphaP (max alphaD (max alphaR (max alphaT 1))) := le_max_right _ _
      _ = alpha0 := rfl
      _ ≤ alpha := (le_div_iff₀ hdreal).2 halpha
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) halpha01) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauOne : tau ≤ 1 := by
    dsimp [tau]
    exact halphaT alpha halphaT'
  have hplus := hP d n hdp hd ((le_div_iff₀ hdreal).1 halphaP)
  have hminus := hD d n hd ((le_div_iff₀ hdreal).1 halphaD)
  have hremote := hR d n hd halphaR hn (fun _ : Fin d => 0)
  have hetaPi : tau * eta0 ≤ Real.pi / 2 := by
    have : tau * eta0 ≤ (1 : Real) / 2 := by
      nlinarith [mul_le_mul_of_nonneg_right htauOne heta0.le]
    nlinarith [Real.pi_gt_three]
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau halphaPos).symm
  have hrho' : gaussianSaddleParameter ((n : Real) / d) =
      Real.exp (-gaussianSaddleTau ((n : Real) / d)) := by
    simpa [alpha, tau] using hrho
  apply norm_growing_full_coefficient_lower_of_arc_budgets hd hn
    (show 0 < tau * eta0 by positivity) hetaPi
    (show 0 ≤ (1 / (4 * Real.pi) : Real) * (1 / Real.sqrt d) by positivity)
  · rw [hrho']
    exact hplus
  · simpa [alpha, tau, B, hrho] using hminus
  · simpa [alpha, tau] using hremote

/-- The shrinking growing-saddle remote contour is negligible relative to a
`d^(-1/2)` central lower bound on the NL0 range `alpha <= A*d`.  The upper
growth restriction is used exactly once, to absorb the pole-scale factor.
Unlike the fixed `pi/3` remote integral, this statement keeps the actual
shrinking window `tau * eta0` of the two-saddle decomposition. -/
theorem exists_growing_critical_remote_div_le_inv_of_n6_central_sqrt_lower
    {eta0 L A : Real} (heta0 : 0 < eta0) (hL : 0 < L) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 0 < alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 ≤ (n : Real) / d →
        (n : Real) / d ≤ A * d → 0 < n → ∀ x : Fin d → Real,
          ∀ central : Real, L / Real.sqrt d ≤ central →
            ‖criticalCoefficientRemoteIntegral
                (gaussianSaddleParameter ((n : Real) / d))
                (gaussianSaddleTau ((n : Real) / d) * eta0) n x‖ / central ≤
              (8 * A / L) * ((d : Real))⁻¹ := by
  obtain ⟨alphaR, delta, halphaR, hdelta, hdeltaquarter, hremote⟩ :=
    exists_norm_criticalCoefficientRemoteIntegral_growing_saddle_window_le_mathlib heta0
  have hq0 : 0 < 1 - delta := by linarith
  have hq1 : 1 - delta < 1 := by linarith
  obtain ⟨d0, hd0⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_five_halves hq0 hq1)
  obtain ⟨alphaT, halphaT, hinv⟩ := exists_gaussianSaddleTau_inverse_bounds
  refine ⟨max (max alphaR alphaT) 1, d0, ?_, ?_⟩
  · exact lt_of_lt_of_le (by norm_num) (le_max_right _ _)
  intro d n hdd hd halpha halphaUpper hn x central hcentral
  have halphaR' : alphaR ≤ (n : Real) / d :=
    (le_max_left alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have halphaT' : alphaT ≤ (n : Real) / d :=
    (le_max_right alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hnreal : 0 < (n : Real) := by exact_mod_cast hn
  have halphapos : 0 < (n : Real) / d := by positivity
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have htau : 0 < tau := by
    dsimp [tau, alpha]
    exact gaussianSaddleTau_pos halphapos
  have htauinv : tau⁻¹ ≤ 4 * alpha := by
    have hlow := (hinv alpha (halphaT' : alphaT ≤ alpha)).1
    have hpos : 0 < 4 * alpha := by positivity
    have hlow' : (4 * alpha)⁻¹ ≤ tau := by simpa [one_div] using hlow
    have hinv' := (inv_le_inv₀ htau (inv_pos.mpr hpos)).2 hlow'
    simpa [inv_inv] using hinv'
  have hraw := hremote d n hd halphaR' hn x
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau halphapos).symm
  have hpole : (1 - gaussianSaddleParameter alpha)⁻¹ ≤ 2 * tau⁻¹ := by
    rw [hrho]
    exact one_sub_exp_neg_inv_le_two_mul_inv htau (by
      have h := (hinv alpha (halphaT' : alphaT ≤ alpha)).2
      have halpha1 : 1 ≤ alpha := by
        dsimp [alpha]
        exact (le_max_right (max alphaR alphaT) 1).trans halpha
      have h' : tau ≤ 1 / (2 * alpha) := by simpa [tau] using h
      have hden : 0 < 2 * alpha := by positivity
      apply h'.trans
      apply (div_le_iff₀ hden).2
      nlinarith)
  have hpow : 0 ≤ (1 - delta) ^ d := pow_nonneg hq0.le _
  have hE : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) (tau * eta0) n x‖ ≤
      2 * tau⁻¹ * (1 - delta) ^ d := by
    calc
      _ ≤ (1 - gaussianSaddleParameter alpha)⁻¹ * (1 - delta) ^ d := by
        simpa [alpha, tau] using hraw
      _ ≤ (2 * tau⁻¹) * (1 - delta) ^ d :=
        mul_le_mul_of_nonneg_right hpole hpow
      _ = _ := by ring
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 hdreal
  have hcentralpos : 0 < central := (div_pos hL hsqrt).trans_le hcentral
  have hratio : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) (tau * eta0) n x‖ / central ≤
      (8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d := by
    apply (div_le_iff₀ hcentralpos).2
    calc
      ‖criticalCoefficientRemoteIntegral
          (gaussianSaddleParameter alpha) (tau * eta0) n x‖ ≤
          2 * tau⁻¹ * (1 - delta) ^ d := hE
      _ ≤ 8 * alpha * (1 - delta) ^ d := by
        calc
          2 * tau⁻¹ * (1 - delta) ^ d ≤
              2 * (4 * alpha) * (1 - delta) ^ d :=
            mul_le_mul_of_nonneg_right
              (mul_le_mul_of_nonneg_left htauinv (by norm_num)) hpow
          _ = 8 * alpha * (1 - delta) ^ d := by ring
      _ ≤ ((8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d) * central := by
        have hmul : (L / Real.sqrt d) *
            ((8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d) ≤
            central * ((8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d) :=
          mul_le_mul_of_nonneg_right hcentral (by positivity)
        rw [show (L / Real.sqrt d) *
            ((8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d) =
            8 * alpha * (1 - delta) ^ d by
              field_simp [ne_of_gt hL, ne_of_gt hsqrt]] at hmul
        simpa [mul_comm] using hmul
  have hratio' : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) (tau * eta0) n x‖ / central ≤
      (8 * A / L) * (d : Real) ^ (3 / 2 : Real) * (1 - delta) ^ d := by
    calc
      _ ≤ (8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d := hratio
      _ ≤ (8 / L) * (A * d) * Real.sqrt d * (1 - delta) ^ d := by
        gcongr
      _ = (8 * A / L) * (d : Real) ^ (3 / 2 : Real) *
            (1 - delta) ^ d := by
        rw [Real.sqrt_eq_rpow]
        calc
          8 / L * (A * d) * (d : Real) ^ (1 / 2 : Real) *
              (1 - delta) ^ d =
              (8 * A / L) * ((d : Real) * (d : Real) ^ (1 / 2 : Real)) *
                (1 - delta) ^ d := by ring
          _ = (8 * A / L) * (d : Real) ^ (3 / 2 : Real) *
                (1 - delta) ^ d := by
            have hpow : (d : Real) * (d : Real) ^ (1 / 2 : Real) =
                (d : Real) ^ (3 / 2 : Real) := by
              calc
                (d : Real) * (d : Real) ^ (1 / 2 : Real) =
                    (d : Real) ^ (1 : Real) * (d : Real) ^ (1 / 2 : Real) := by
                      rw [Real.rpow_one]
                _ = (d : Real) ^ ((1 : Real) + 1 / 2) :=
                  (Real.rpow_add hdreal 1 (1 / 2)).symm
                _ = (d : Real) ^ (3 / 2 : Real) := by norm_num
            rw [hpow]
  have hpowStrong := hd0 d hdd
  have hpowProduct : (d : Real) ^ (3 / 2 : Real) * (1 - delta) ^ d ≤
      (d : Real)⁻¹ := by
    calc
      _ ≤ (d : Real) ^ (3 / 2 : Real) *
          (d : Real) ^ (-(5 : Real) / 2) := by gcongr
      _ = (d : Real)⁻¹ := by
        rw [← Real.rpow_add hdreal]
        norm_num
        simp [Real.rpow_neg (le_of_lt hdreal)]
  calc
    _ ≤ (8 * A / L) * (d : Real) ^ (3 / 2 : Real) *
          (1 - delta) ^ d := hratio'
    _ ≤ (8 * A / L) * ((d : Real))⁻¹ := by
      have hcoef : 0 ≤ 8 * A / L := by positivity
      simpa [mul_assoc] using mul_le_mul_of_nonneg_left hpowProduct hcoef

/-- Exponential N6 contraction dominates the `d^(-7/2)` power required when
the growing remote estimate is normalized by the smaller negative source. -/
theorem eventually_nat_pow_le_rpow_neg_seven_halves
    {q : Real} (hq0 : 0 < q) (hq1 : q < 1) :
    ∀ᶠ d : Nat in Filter.atTop,
      q ^ d ≤ (d : Real) ^ (-(7 : Real) / 2) := by
  let c := -Real.log q
  have hlog : Real.log q < 0 := Real.log_neg hq0 hq1
  have hc : 0 < c := by dsimp [c]; linarith
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := c) hc (-(7 : Real) / 2)
  have hbound := hsmall.bound (show 0 < (1 : Real) by norm_num)
  have hboundNat := hbound.natCast_atTop
  filter_upwards [hboundNat, Filter.eventually_gt_atTop (0 : Nat)] with d hd hd0
  have hdreal : (0 : Real) < d := by exact_mod_cast hd0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hdreal _)] at hd
  have hqpow : q ^ d = Real.exp (-(c * (d : Real))) := by
    rw [← Real.rpow_natCast, Real.rpow_def_of_pos hq0]
    dsimp [c]
    congr 1
    ring
  rw [hqpow]
  convert hd using 1 <;> ring

/-- Exponential contraction dominates the `d^(-9/2)` power required for the
second-order negative-saddle comparison on the growing L range. -/
theorem eventually_nat_pow_le_rpow_neg_nine_halves
    {q : Real} (hq0 : 0 < q) (hq1 : q < 1) :
    ∀ᶠ d : Nat in Filter.atTop,
      q ^ d ≤ (d : Real) ^ (-(9 : Real) / 2) := by
  let c := -Real.log q
  have hlog : Real.log q < 0 := Real.log_neg hq0 hq1
  have hc : 0 < c := by dsimp [c]; linarith
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := c) hc (-(9 : Real) / 2)
  have hbound := hsmall.bound (show 0 < (1 : Real) by norm_num)
  have hboundNat := hbound.natCast_atTop
  filter_upwards [hboundNat, Filter.eventually_gt_atTop (0 : Nat)] with d hd hd0
  have hdreal : (0 : Real) < d := by exact_mod_cast hd0
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos hdreal _)] at hd
  have hqpow : q ^ d = Real.exp (-(c * (d : Real))) := by
    rw [← Real.rpow_natCast, Real.rpow_def_of_pos hq0]
    dsimp [c]
    congr 1
    ring
  rw [hqpow]
  convert hd using 1 <;> ring

/-- Relative to a `d^(-1/2)` positive central source, the N6 shrinking-window
remote contour gains two powers of dimension on the frozen L range. -/
theorem exists_growing_critical_remote_div_le_inv_sq_of_n6_central_sqrt_lower
    {eta0 L A : Real} (heta0 : 0 < eta0) (hL : 0 < L) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 0 < alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 ≤ (n : Real) / d →
        (n : Real) / d ≤ A * d → 0 < n → ∀ x : Fin d → Real,
          ∀ central : Real, L / Real.sqrt d ≤ central →
            ‖criticalCoefficientRemoteIntegral
                (gaussianSaddleParameter ((n : Real) / d))
                (gaussianSaddleTau ((n : Real) / d) * eta0) n x‖ / central ≤
              (8 * A / L) * ((d : Real) ^ (-2 : Real)) := by
  obtain ⟨alphaR, delta, halphaR, hdelta, hdeltaquarter, hremote⟩ :=
    exists_norm_criticalCoefficientRemoteIntegral_growing_saddle_window_le_mathlib heta0
  have hq0 : 0 < 1 - delta := by linarith
  have hq1 : 1 - delta < 1 := by linarith
  obtain ⟨d0, hd0⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_seven_halves hq0 hq1)
  obtain ⟨alphaT, halphaT, hinv⟩ := exists_gaussianSaddleTau_inverse_bounds
  refine ⟨max (max alphaR alphaT) 1, d0, ?_, ?_⟩
  · exact lt_of_lt_of_le (by norm_num) (le_max_right _ _)
  intro d n hdd hd halpha halphaUpper hn x central hcentral
  have halphaR' : alphaR ≤ (n : Real) / d :=
    (le_max_left alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have halphaT' : alphaT ≤ (n : Real) / d :=
    (le_max_right alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hnreal : 0 < (n : Real) := by exact_mod_cast hn
  have halphapos : 0 < (n : Real) / d := by positivity
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have htau : 0 < tau := by
    dsimp [tau, alpha]
    exact gaussianSaddleTau_pos halphapos
  have htauinv : tau⁻¹ ≤ 4 * alpha := by
    have hlow := (hinv alpha (halphaT' : alphaT ≤ alpha)).1
    have hpos : 0 < 4 * alpha := by positivity
    have hlow' : (4 * alpha)⁻¹ ≤ tau := by simpa [one_div] using hlow
    have hinv' := (inv_le_inv₀ htau (inv_pos.mpr hpos)).2 hlow'
    simpa [inv_inv] using hinv'
  have hraw := hremote d n hd halphaR' hn x
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau halphapos).symm
  have hpole : (1 - gaussianSaddleParameter alpha)⁻¹ ≤ 2 * tau⁻¹ := by
    rw [hrho]
    exact one_sub_exp_neg_inv_le_two_mul_inv htau (by
      have h := (hinv alpha (halphaT' : alphaT ≤ alpha)).2
      have halpha1 : 1 ≤ alpha := by
        dsimp [alpha]
        exact (le_max_right (max alphaR alphaT) 1).trans halpha
      have h' : tau ≤ 1 / (2 * alpha) := by simpa [tau] using h
      have hden : 0 < 2 * alpha := by positivity
      apply h'.trans
      apply (div_le_iff₀ hden).2
      nlinarith)
  have hpow : 0 ≤ (1 - delta) ^ d := pow_nonneg hq0.le _
  have hE : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) (tau * eta0) n x‖ ≤
      2 * tau⁻¹ * (1 - delta) ^ d := by
    calc
      _ ≤ (1 - gaussianSaddleParameter alpha)⁻¹ * (1 - delta) ^ d := by
        simpa [alpha, tau] using hraw
      _ ≤ (2 * tau⁻¹) * (1 - delta) ^ d :=
        mul_le_mul_of_nonneg_right hpole hpow
      _ = _ := by ring
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 hdreal
  have hcentralpos : 0 < central := (div_pos hL hsqrt).trans_le hcentral
  have hratio : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) (tau * eta0) n x‖ / central ≤
      (8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d := by
    apply (div_le_iff₀ hcentralpos).2
    calc
      ‖criticalCoefficientRemoteIntegral
          (gaussianSaddleParameter alpha) (tau * eta0) n x‖ ≤
          2 * tau⁻¹ * (1 - delta) ^ d := hE
      _ ≤ 8 * alpha * (1 - delta) ^ d := by
        calc
          2 * tau⁻¹ * (1 - delta) ^ d ≤
              2 * (4 * alpha) * (1 - delta) ^ d :=
            mul_le_mul_of_nonneg_right
              (mul_le_mul_of_nonneg_left htauinv (by norm_num)) hpow
          _ = 8 * alpha * (1 - delta) ^ d := by ring
      _ ≤ ((8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d) * central := by
        have hmul : (L / Real.sqrt d) *
            ((8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d) ≤
            central * ((8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d) :=
          mul_le_mul_of_nonneg_right hcentral (by positivity)
        rw [show (L / Real.sqrt d) *
            ((8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d) =
            8 * alpha * (1 - delta) ^ d by
              field_simp [ne_of_gt hL, ne_of_gt hsqrt]] at hmul
        simpa [mul_comm] using hmul
  have hratio' : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) (tau * eta0) n x‖ / central ≤
      (8 * A / L) * (d : Real) ^ (3 / 2 : Real) * (1 - delta) ^ d := by
    calc
      _ ≤ (8 / L) * alpha * Real.sqrt d * (1 - delta) ^ d := hratio
      _ ≤ (8 / L) * (A * d) * Real.sqrt d * (1 - delta) ^ d := by
        gcongr
      _ = (8 * A / L) * (d : Real) ^ (3 / 2 : Real) *
            (1 - delta) ^ d := by
        rw [Real.sqrt_eq_rpow]
        calc
          8 / L * (A * d) * (d : Real) ^ (1 / 2 : Real) *
              (1 - delta) ^ d =
              (8 * A / L) * ((d : Real) * (d : Real) ^ (1 / 2 : Real)) *
                (1 - delta) ^ d := by ring
          _ = (8 * A / L) * (d : Real) ^ (3 / 2 : Real) *
                (1 - delta) ^ d := by
            have hpow : (d : Real) * (d : Real) ^ (1 / 2 : Real) =
                (d : Real) ^ (3 / 2 : Real) := by
              calc
                (d : Real) * (d : Real) ^ (1 / 2 : Real) =
                    (d : Real) ^ (1 : Real) * (d : Real) ^ (1 / 2 : Real) := by
                      rw [Real.rpow_one]
                _ = (d : Real) ^ ((1 : Real) + 1 / 2) :=
                  (Real.rpow_add hdreal 1 (1 / 2)).symm
                _ = (d : Real) ^ (3 / 2 : Real) := by norm_num
            rw [hpow]
  have hpowStrong := hd0 d hdd
  have hpowProduct : (d : Real) ^ (3 / 2 : Real) * (1 - delta) ^ d ≤
      (d : Real) ^ (-2 : Real) := by
    calc
      _ ≤ (d : Real) ^ (3 / 2 : Real) *
          (d : Real) ^ (-(7 : Real) / 2) := by gcongr
      _ = (d : Real) ^ (-2 : Real) := by
        rw [← Real.rpow_add hdreal]
        norm_num
  calc
    _ ≤ (8 * A / L) * (d : Real) ^ (3 / 2 : Real) *
          (1 - delta) ^ d := hratio'
    _ ≤ (8 * A / L) * ((d : Real) ^ (-2 : Real)) := by
      have hcoef : 0 ≤ 8 * A / L := by positivity
      simpa [mul_assoc] using mul_le_mul_of_nonneg_left hpowProduct hcoef

/-- The N6 shrinking-window remote contour is `O_A(d⁻²)` relative to the
positive zero-arc source. -/
theorem exists_growing_critical_remote_budget_le_positive_source_sq
    {eta0 A : Real} (heta0 : 0 < eta0) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (4 * Real.pi)) * (1 / Real.sqrt d)
        ‖criticalCoefficientRemoteIntegral
            (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
            (fun _ : Fin d => 0)‖ ≤
          (32 * Real.pi * A) * source * (d : Real) ^ (-2 : Real) := by
  let L0 : Real := 1 / (4 * Real.pi)
  have hL0 : 0 < L0 := by dsimp [L0]; positivity
  obtain ⟨alphaR, dR, hRpos, hremote⟩ :=
    exists_growing_critical_remote_div_le_inv_sq_of_n6_central_sqrt_lower
      heta0 hL0 hA
  let alpha0 : Real := max alphaR 1
  refine ⟨alpha0, dR, le_max_right _ _, ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  let source : Real := L0 * (1 / Real.sqrt d)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hAlphaR : alphaR ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (le_max_right alphaR 1)) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have hsourcePos : 0 < source := by
    dsimp [source]
    rw [show 1 / Real.sqrt d = (Real.sqrt d)⁻¹ by ring]
    exact mul_pos hL0 (inv_pos.mpr (Real.sqrt_pos.2 hdreal))
  have hratio := hremote d n hdd hd hAlphaR halphaUpper hn
    (fun _ : Fin d => 0) source (by
      apply le_of_eq
      dsimp [source]
      ring)
  have hmul := (div_le_iff₀ hsourcePos).1 hratio
  calc
    _ ≤ ((8 * A / L0) * (d : Real) ^ (-2 : Real)) * source := hmul
    _ = (32 * Real.pi * A) * source * (d : Real) ^ (-2 : Real) := by
      dsimp [L0]
      field_simp [Real.pi_ne_zero]
      ring

/-- The actual shrinking-window remote contour is `O_A(d⁻¹)` even relative to
the smaller negative-saddle source scale `tau/sqrt(d)`. -/
theorem exists_growing_critical_remote_div_le_inv_sq_of_n6_negative_central_sqrt_lower
    {eta0 L A : Real} (heta0 : 0 < eta0) (hL : 0 < L) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 0 < alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 ≤ (n : Real) / d →
        (n : Real) / d ≤ A * d → 0 < n → ∀ x : Fin d → Real,
          ∀ central : Real, L * (gaussianSaddleTau ((n : Real) / d) / Real.sqrt d)
              ≤ central →
            ‖criticalCoefficientRemoteIntegral
                (gaussianSaddleParameter ((n : Real) / d))
                (gaussianSaddleTau ((n : Real) / d) * eta0) n x‖ / central ≤
              (32 * A ^ 2 / L) * ((d : Real) ^ (-2 : Real)) := by
  obtain ⟨alphaR, delta, halphaR, hdelta, hdeltaquarter, hremote⟩ :=
    exists_norm_criticalCoefficientRemoteIntegral_growing_saddle_window_le_mathlib heta0
  have hq0 : 0 < 1 - delta := by linarith
  have hq1 : 1 - delta < 1 := by linarith
  obtain ⟨d0, hd0⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_nine_halves hq0 hq1)
  obtain ⟨alphaT, halphaT, hinv⟩ := exists_gaussianSaddleTau_inverse_bounds
  refine ⟨max (max alphaR alphaT) 1, d0, ?_, ?_⟩
  · exact lt_of_lt_of_le (by norm_num) (le_max_right _ _)
  intro d n hdd hd halpha halphaUpper hn x central hcentral
  have halphaR' : alphaR ≤ (n : Real) / d :=
    (le_max_left alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have halphaT' : alphaT ≤ (n : Real) / d :=
    (le_max_right alphaR alphaT).trans
      ((le_max_left (max alphaR alphaT) 1).trans halpha)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hnreal : 0 < (n : Real) := by exact_mod_cast hn
  have halphapos : 0 < (n : Real) / d := by positivity
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have htau : 0 < tau := by
    dsimp [tau, alpha]
    exact gaussianSaddleTau_pos halphapos
  have htauinv : tau⁻¹ ≤ 4 * alpha := by
    have hlow := (hinv alpha (halphaT' : alphaT ≤ alpha)).1
    have hpos : 0 < 4 * alpha := by positivity
    have hlow' : (4 * alpha)⁻¹ ≤ tau := by simpa [one_div] using hlow
    have hinv' := (inv_le_inv₀ htau (inv_pos.mpr hpos)).2 hlow'
    simpa [inv_inv] using hinv'
  have hraw := hremote d n hd halphaR' hn x
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau halphapos).symm
  have hpole : (1 - gaussianSaddleParameter alpha)⁻¹ ≤ 2 * tau⁻¹ := by
    rw [hrho]
    exact one_sub_exp_neg_inv_le_two_mul_inv htau (by
      have h := (hinv alpha (halphaT' : alphaT ≤ alpha)).2
      have halpha1 : 1 ≤ alpha := by
        dsimp [alpha]
        exact (le_max_right (max alphaR alphaT) 1).trans halpha
      have h' : tau ≤ 1 / (2 * alpha) := by simpa [tau] using h
      have hden : 0 < 2 * alpha := by positivity
      apply h'.trans
      apply (div_le_iff₀ hden).2
      nlinarith)
  have hpow : 0 ≤ (1 - delta) ^ d := pow_nonneg hq0.le _
  have hE : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) (tau * eta0) n x‖ ≤
      2 * tau⁻¹ * (1 - delta) ^ d := by
    calc
      _ ≤ (1 - gaussianSaddleParameter alpha)⁻¹ * (1 - delta) ^ d := by
        simpa [alpha, tau] using hraw
      _ ≤ (2 * tau⁻¹) * (1 - delta) ^ d :=
        mul_le_mul_of_nonneg_right hpole hpow
      _ = _ := by ring
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 hdreal
  have hsource : 0 < L * (tau / Real.sqrt d) := by positivity
  have hcentralpos : 0 < central := hsource.trans_le hcentral
  have htauinvSq : tau⁻¹ * tau⁻¹ ≤ (4 * alpha) * (4 * alpha) := by
    exact mul_self_le_mul_self (inv_nonneg.mpr htau.le) htauinv
  have hratio : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) (tau * eta0) n x‖ / central ≤
      (32 / L) * alpha ^ 2 * Real.sqrt d * (1 - delta) ^ d := by
    apply (div_le_iff₀ hcentralpos).2
    calc
      ‖criticalCoefficientRemoteIntegral
          (gaussianSaddleParameter alpha) (tau * eta0) n x‖ ≤
          2 * tau⁻¹ * (1 - delta) ^ d := hE
      _ ≤ 32 * tau * alpha ^ 2 * (1 - delta) ^ d := by
        have hsq : tau⁻¹ * tau⁻¹ ≤ 16 * alpha ^ 2 := by
          calc
            _ ≤ (4 * alpha) * (4 * alpha) := htauinvSq
            _ = 16 * alpha ^ 2 := by ring
        have hrewrite : 2 * tau⁻¹ * (1 - delta) ^ d =
            (2 * (tau⁻¹ * tau⁻¹) * (1 - delta) ^ d) * tau := by
              field_simp [ne_of_gt htau]
        rw [hrewrite]
        calc
          (2 * (tau⁻¹ * tau⁻¹) * (1 - delta) ^ d) * tau ≤
              (2 * (16 * alpha ^ 2) * (1 - delta) ^ d) * tau := by
                have hleft : 2 * (tau⁻¹ * tau⁻¹) ≤ 2 * (16 * alpha ^ 2) :=
                  mul_le_mul_of_nonneg_left hsq (by norm_num)
                have hmiddle := mul_le_mul_of_nonneg_right hleft hpow
                exact mul_le_mul_of_nonneg_right hmiddle htau.le
          _ = 32 * tau * alpha ^ 2 * (1 - delta) ^ d := by ring
      _ ≤ ((32 / L) * alpha ^ 2 * Real.sqrt d *
          (1 - delta) ^ d) * central := by
        have hmul := mul_le_mul_of_nonneg_right hcentral (by positivity :
          0 ≤ (32 / L) * alpha ^ 2 * Real.sqrt d * (1 - delta) ^ d)
        rw [show (L * (tau / Real.sqrt d)) *
            ((32 / L) * alpha ^ 2 * Real.sqrt d * (1 - delta) ^ d) =
            32 * tau * alpha ^ 2 * (1 - delta) ^ d by
              field_simp [ne_of_gt hL, ne_of_gt hsqrt]] at hmul
        simpa [mul_comm] using hmul
  have hratio' : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter alpha) (tau * eta0) n x‖ / central ≤
      (32 * A ^ 2 / L) * (d : Real) ^ (5 / 2 : Real) *
        (1 - delta) ^ d := by
    calc
      _ ≤ (32 / L) * alpha ^ 2 * Real.sqrt d * (1 - delta) ^ d := hratio
      _ ≤ (32 / L) * (A * d) ^ 2 * Real.sqrt d * (1 - delta) ^ d := by
        gcongr
      _ = (32 * A ^ 2 / L) * (d : Real) ^ (5 / 2 : Real) *
          (1 - delta) ^ d := by
        rw [Real.sqrt_eq_rpow]
        have hp : (d : Real) ^ 2 * (d : Real) ^ (1 / 2 : Real) =
            (d : Real) ^ (5 / 2 : Real) := by
          calc
            (d : Real) ^ 2 * (d : Real) ^ (1 / 2 : Real) =
                (d : Real) ^ (2 : Real) * (d : Real) ^ (1 / 2 : Real) := by
                  norm_num [Real.rpow_natCast]
            _ = (d : Real) ^ ((2 : Real) + 1 / 2) :=
              (Real.rpow_add hdreal 2 (1 / 2)).symm
            _ = (d : Real) ^ (5 / 2 : Real) := by norm_num
        calc
          32 / L * (A * d) ^ 2 * (d : Real) ^ (1 / 2 : Real) *
              (1 - delta) ^ d =
              (32 * A ^ 2 / L) *
                ((d : Real) ^ 2 * (d : Real) ^ (1 / 2 : Real)) *
                  (1 - delta) ^ d := by ring
          _ = _ := by rw [hp]
  have hpowStrong := hd0 d hdd
  have hpowProduct : (d : Real) ^ (5 / 2 : Real) * (1 - delta) ^ d ≤
      (d : Real) ^ (-2 : Real) := by
    calc
      _ ≤ (d : Real) ^ (5 / 2 : Real) *
          (d : Real) ^ (-(9 : Real) / 2) := by gcongr
      _ = (d : Real) ^ (-2 : Real) := by
        rw [← Real.rpow_add hdreal]
        norm_num
  calc
    _ ≤ (32 * A ^ 2 / L) * (d : Real) ^ (5 / 2 : Real) *
          (1 - delta) ^ d := hratio'
    _ ≤ (32 * A ^ 2 / L) * ((d : Real) ^ (-2 : Real)) := by
      have hcoef : 0 ≤ 32 * A ^ 2 / L := by positivity
      simpa [mul_assoc] using mul_le_mul_of_nonneg_left hpowProduct hcoef

/-- The first-order remote estimate is retained as a compatibility corollary
of the stronger second-order negative-source estimate. -/
theorem exists_growing_critical_remote_div_le_inv_of_n6_negative_central_sqrt_lower
    {eta0 L A : Real} (heta0 : 0 < eta0) (hL : 0 < L) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 0 < alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 ≤ (n : Real) / d →
        (n : Real) / d ≤ A * d → 0 < n → ∀ x : Fin d → Real,
          ∀ central : Real, L * (gaussianSaddleTau ((n : Real) / d) / Real.sqrt d)
              ≤ central →
            ‖criticalCoefficientRemoteIntegral
                (gaussianSaddleParameter ((n : Real) / d))
                (gaussianSaddleTau ((n : Real) / d) * eta0) n x‖ / central ≤
              (32 * A ^ 2 / L) * ((d : Real))⁻¹ := by
  obtain ⟨alpha0, dSq, halpha0, hstrong⟩ :=
    exists_growing_critical_remote_div_le_inv_sq_of_n6_negative_central_sqrt_lower
      heta0 hL hA
  let d0 : Nat := max dSq 1
  refine ⟨alpha0, d0, halpha0, ?_⟩
  intro d n hdd hd halpha halphaUpper hn x central hcentral
  have hdSq : dSq ≤ d := (le_max_left _ _).trans hdd
  have hdOne : 1 ≤ d := (le_max_right _ _).trans hdd
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hdOneReal : (1 : Real) ≤ d := by exact_mod_cast hdOne
  have hpow : (d : Real) ^ (-2 : Real) ≤ (d : Real) ^ (-1 : Real) :=
    Real.rpow_le_rpow_of_exponent_le hdOneReal (by norm_num)
  have hpow' : (d : Real) ^ (-2 : Real) ≤ (d : Real)⁻¹ := by
    simpa [Real.rpow_neg (le_of_lt hdreal)] using hpow
  have h := hstrong d n hdSq hd halpha halphaUpper hn x central hcentral
  calc
    _ ≤ (32 * A ^ 2 / L) * (d : Real) ^ (-2 : Real) := h
    _ ≤ (32 * A ^ 2 / L) * (d : Real)⁻¹ := by
      exact mul_le_mul_of_nonneg_left hpow' (by positivity)

theorem exists_growing_critical_remote_budget_le_negative_source_quarter
    {eta0 A : Real} (heta0 : 0 < eta0) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
        ‖criticalCoefficientRemoteIntegral
            (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
            (fun _ : Fin d => (1 / 2 : Real))‖ ≤ source / 4 := by
  let L0 : Real := 1 / (8 * Real.pi)
  have hL0 : 0 < L0 := by dsimp [L0]; positivity
  obtain ⟨alphaR, dR, hRpos, hremote⟩ :=
    exists_growing_critical_remote_div_le_inv_of_n6_negative_central_sqrt_lower
      heta0 hL0 hA
  let c : Real := 32 * A ^ 2 / L0
  have hInv : Filter.Tendsto (fun d : Nat => (d : Real)⁻¹)
      Filter.atTop (nhds 0) := by
    change Filter.Tendsto ((fun x : Real => x⁻¹) ∘
      (Nat.cast : Nat → Real)) Filter.atTop (nhds 0)
    exact tendsto_inv_atTop_zero.comp
      (tendsto_natCast_atTop_atTop (R := Real))
  have hscale : Filter.Tendsto (fun d : Nat => c * (d : Real)⁻¹)
      Filter.atTop (nhds 0) := by
    simpa using (tendsto_const_nhds.mul hInv)
  have hsmallEv : ∀ᶠ d : Nat in Filter.atTop,
      c * (d : Real)⁻¹ ≤ 1 / 4 := by
    have hlt := (tendsto_order.1 hscale).2 (1 / 4 : Real) (by norm_num)
    filter_upwards [hlt] with d hd
    exact hd.le
  obtain ⟨dSmall, hdSmall⟩ := Filter.eventually_atTop.1 hsmallEv
  let alpha0 : Real := max alphaR 1
  let d0 : Nat := max dR dSmall
  refine ⟨alpha0, d0, le_max_right _ _, ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  let source : Real := L0 * (tau / Real.sqrt d)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hAlphaR : alphaR ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hn : 0 < n := by
    have : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (le_max_right alphaR 1)) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast this
  have hsource : L0 * (gaussianSaddleTau ((n : Real) / d) / Real.sqrt d) =
      source := rfl
  have hratio := hremote d n
    ((Nat.le_max_left dR dSmall).trans hdd) hd hAlphaR halphaUpper hn
    (fun _ : Fin d => (1 / 2 : Real)) source (by simpa [source] using le_rfl)
  have hsourcepos : 0 < source := by
    have htau : 0 < gaussianSaddleTau ((n : Real) / d) := by
      apply gaussianSaddleTau_pos
      exact div_pos (by exact_mod_cast hn) hdreal
    dsimp [source]
    exact mul_pos hL0 (div_pos htau (Real.sqrt_pos.2 hdreal))
  have hsmall : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
      (fun _ : Fin d => (1 / 2 : Real))‖ / source ≤ 1 / 4 := by
    calc
      _ ≤ c * (d : Real)⁻¹ := by simpa [c, L0, tau] using hratio
      _ ≤ 1 / 4 := hdSmall d ((Nat.le_max_right dR dSmall).trans hdd)
  have hmul := (div_le_iff₀ hsourcepos).1 hsmall
  calc
    _ ≤ (1 / 4 : Real) * source := hmul
    _ = source / 4 := by ring

/-- The shrinking-window remote contour is bounded by its explicit
`O_A(d⁻¹)` multiple of the negative-saddle source. -/
theorem exists_growing_critical_remote_budget_le_negative_source_div
    {eta0 A : Real} (heta0 : 0 < eta0) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
        ‖criticalCoefficientRemoteIntegral
            (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
            (fun _ : Fin d => (1 / 2 : Real))‖ ≤
          (256 * Real.pi * A ^ 2) * source / d := by
  have hL0 : 0 < (1 / (8 * Real.pi) : Real) := by positivity
  obtain ⟨alphaR, dR, hRone, hremote⟩ :=
    exists_growing_critical_remote_div_le_inv_of_n6_negative_central_sqrt_lower
      heta0 hL0 hA
  let alpha0 : Real := max alphaR 1
  refine ⟨alpha0, dR, le_max_right _ _, ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hAlphaR : alphaR ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (le_max_right alphaR 1)) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have hsourcePos : 0 < source := by
    dsimp [source, tau]
    apply mul_pos hL0
    apply div_pos
    apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
    exact Real.sqrt_pos.2 hdreal
  have hratio := hremote d n hdd hd hAlphaR halphaUpper hn
    (fun _ : Fin d => (1 / 2 : Real)) source (by rfl)
  have hmul := (div_le_iff₀ hsourcePos).1 hratio
  calc
    _ ≤ ((32 * A ^ 2 / (1 / (8 * Real.pi))) / d) * source := hmul
    _ = (256 * Real.pi * A ^ 2) * source / d := by
      field_simp [ne_of_gt hdreal, Real.pi_ne_zero]
      ring

/-- The shrinking-window remote contour is `O_A(d⁻²)` relative to the
negative-saddle source. -/
theorem exists_growing_critical_remote_budget_le_negative_source_sq
    {eta0 A : Real} (heta0 : 0 < eta0) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
        ‖criticalCoefficientRemoteIntegral
            (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
            (fun _ : Fin d => (1 / 2 : Real))‖ ≤
          (256 * Real.pi * A ^ 2) * source * (d : Real) ^ (-2 : Real) := by
  have hL0 : 0 < (1 / (8 * Real.pi) : Real) := by positivity
  obtain ⟨alphaR, dR, hRone, hremote⟩ :=
    exists_growing_critical_remote_div_le_inv_sq_of_n6_negative_central_sqrt_lower
      heta0 hL0 hA
  let alpha0 : Real := max alphaR 1
  refine ⟨alpha0, dR, le_max_right _ _, ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hAlphaR : alphaR ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (le_max_right alphaR 1)) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have hsourcePos : 0 < source := by
    dsimp [source, tau]
    apply mul_pos hL0
    apply div_pos
    apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
    exact Real.sqrt_pos.2 hdreal
  have hratio := hremote d n hdd hd hAlphaR halphaUpper hn
    (fun _ : Fin d => (1 / 2 : Real)) source (by rfl)
  have hmul := (div_le_iff₀ hsourcePos).1 hratio
  calc
    _ ≤ ((32 * A ^ 2 / (1 / (8 * Real.pi))) * (d : Real) ^ (-2 : Real)) * source := hmul
    _ = (256 * Real.pi * A ^ 2) * source * (d : Real) ^ (-2 : Real) := by
      field_simp [ne_of_gt hdreal, Real.pi_ne_zero]
      ring

/-- The second-order negative-source remote budget holds uniformly in the
torus frequency; the base-frequency version is merely its specialization. -/
theorem exists_growing_critical_remote_budget_le_negative_source_sq_all_x
    {eta0 A : Real} (heta0 : 0 < eta0) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d → ∀ x : Fin d → Real,
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
        ‖criticalCoefficientRemoteIntegral
            (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n x‖ ≤
          (256 * Real.pi * A ^ 2) * source * (d : Real) ^ (-2 : Real) := by
  let L0 : Real := 1 / (8 * Real.pi)
  have hL0 : 0 < L0 := by dsimp [L0]; positivity
  obtain ⟨alphaR, dR, hRpos, hremote⟩ :=
    exists_growing_critical_remote_div_le_inv_sq_of_n6_negative_central_sqrt_lower
      heta0 hL0 hA
  let alpha0 : Real := max alphaR 1
  refine ⟨alpha0, dR, le_max_right _ _, ?_⟩
  intro d n hdd hd halpha halphaUpper x
  dsimp only
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  let source : Real := L0 * (tau / Real.sqrt d)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hAlphaR : alphaR ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (le_max_right alphaR 1)) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have hsourcePos : 0 < source := by
    dsimp [source, tau]
    apply mul_pos hL0
    apply div_pos
    apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
    exact Real.sqrt_pos.2 hdreal
  have hratio := hremote d n hdd hd hAlphaR halphaUpper hn x source (by rfl)
  have hmul := (div_le_iff₀ hsourcePos).1 hratio
  calc
    _ ≤ ((32 * A ^ 2 / L0) * (d : Real) ^ (-2 : Real)) * source := hmul
    _ = (256 * Real.pi * A ^ 2) * source * (d : Real) ^ (-2 : Real) := by
      dsimp [L0]
      field_simp [ne_of_gt hdreal, Real.pi_ne_zero]
      ring

/-- The half-period theta budget is exponentially smaller than the positive
zero-arc source scale.  This is a direct dimension absorption statement; no
coefficient comparison is used here. -/
theorem exists_growing_opposite_saddle_budget_le_source_quarter
    {eta0 : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
        (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B) ≤
          (1 / 4 : Real) * ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) := by
  let q : Real := Real.exp (-(Real.pi ^ 2 / 10))
  have hq0 : 0 < q := by dsimp [q]; positivity
  have hq1 : q < 1 := by
    dsimp [q]
    rw [Real.exp_lt_one_iff]
    nlinarith [sq_pos_of_pos Real.pi_pos]
  obtain ⟨dPow, hdPow⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_five_halves hq0 hq1)
  have htauEv : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauEv
  let d0 : Nat := max dPow 128
  let alpha0 : Real := max alphaT 1
  refine ⟨alpha0, d0, le_max_right _ _, ?_⟩
  intro d n hdd hd halpha
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hd128 : 128 ≤ d := (Nat.le_max_right dPow 128).trans hdd
  have hd128real : (128 : Real) ≤ d := by exact_mod_cast hd128
  have hd1 : (1 : Real) ≤ d := by linarith
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    have hn : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (le_max_right alphaT 1)) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact div_pos hn hdreal
  have halphaT' : alphaT ≤ alpha := by
    calc
      alphaT ≤ max alphaT 1 := le_max_left _ _
      _ = alpha0 := rfl
      _ ≤ alpha := (le_div_iff₀ hdreal).2 halpha
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauone : tau ≤ 1 := by
    dsimp [tau]
    exact halphaT alpha halphaT'
  have hBq : B ≤ q ^ d := by
    have hinv : 1 ≤ tau⁻¹ := (one_le_inv₀ htau).2 htauone
    have hexp : -(Real.pi ^ 2 * (d : Real) / (10 * tau)) ≤
        -(Real.pi ^ 2 / 10) * d := by
      rw [show Real.pi ^ 2 * (d : Real) / (10 * tau) =
          (Real.pi ^ 2 / 10) * d * tau⁻¹ by
            field_simp [ne_of_gt htau]]
      nlinarith [mul_nonneg (mul_nonneg (sq_nonneg Real.pi) hdreal.le)
        (sub_nonneg.mpr hinv)]
    calc
      B ≤ Real.exp (-(Real.pi ^ 2 / 10) * d) := Real.exp_le_exp.mpr hexp
      _ = q ^ d := by
        dsimp [q]
        rw [← Real.exp_nat_mul]
        congr 1
        push_cast
        ring
  have hPowRaw : q ^ d ≤ (d : Real) ^ (-(5 : Real) / 2) :=
    hdPow d ((Nat.le_max_left dPow 128).trans hdd)
  have hPow : Real.sqrt d * q ^ d ≤ (d : Real) ^ (-2 : Real) := by
    calc
      Real.sqrt d * q ^ d ≤
          Real.sqrt d * (d : Real) ^ (-(5 : Real) / 2) := by gcongr
      _ = (d : Real) ^ (-2 : Real) := by
        rw [Real.sqrt_eq_rpow, ← Real.rpow_add hdreal]
        norm_num
  have hinvle : (d : Real)⁻¹ ≤ 1 := (inv_le_one₀ hdreal).2 hd1
  have hpowLe : (d : Real) ^ (-2 : Real) ≤ (d : Real)⁻¹ := by
    rw [Real.rpow_neg (le_of_lt hdreal)]
    apply (inv_le_inv₀ (by positivity) hdreal).2
    rw [Real.rpow_two]
    nlinarith [sq_nonneg ((d : Real) - 1)]
  have hdinv : (d : Real)⁻¹ ≤ (1 / 128 : Real) := by
    simpa [one_div] using one_div_le_one_div_of_le (by norm_num : (0 : Real) < 128)
      hd128real
  have hconst : 64 * Real.pi * eta0 ≤ 128 := by
    nlinarith [Real.pi_pos, Real.pi_lt_four]
  have hsmall : 64 * Real.pi * eta0 * (Real.sqrt d * q ^ d) ≤ 1 := by
    calc
      64 * Real.pi * eta0 * (Real.sqrt d * q ^ d) ≤
          (64 * Real.pi * eta0) * (d : Real) ^ (-2 : Real) := by gcongr
      _ ≤ 128 * (d : Real) ^ (-2 : Real) := by gcongr
      _ ≤ 128 * (d : Real)⁻¹ := by gcongr
      _ ≤ 128 * (1 / 128 : Real) := by gcongr
      _ = 1 := by norm_num
  have hmain : 64 * Real.pi * eta0 * tau * B * Real.sqrt d ≤ 1 := by
    calc
      64 * Real.pi * eta0 * tau * B * Real.sqrt d ≤
          64 * Real.pi * eta0 * (Real.sqrt d * q ^ d) := by
        calc
          64 * Real.pi * eta0 * tau * B * Real.sqrt d =
              (64 * Real.pi * eta0) * tau * B * Real.sqrt d := by ring
          _ ≤ (64 * Real.pi * eta0) * 1 * (q ^ d) * Real.sqrt d := by
            gcongr
          _ = 64 * Real.pi * eta0 * (Real.sqrt d * q ^ d) := by ring
      _ ≤ 1 := hsmall
  have hUeq : (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B) =
      4 * eta0 * tau * B := by
    field_simp [ne_of_gt hsqrt]
  rw [hUeq]
  have htarget : 4 * eta0 * tau * B ≤ 1 / (16 * Real.pi * Real.sqrt d) := by
    apply (le_div_iff₀ (by positivity : 0 < 16 * Real.pi * Real.sqrt d)).2
    calc
      (4 * eta0 * tau * B) * (16 * Real.pi * Real.sqrt d) =
          64 * Real.pi * eta0 * tau * B * Real.sqrt d := by ring
      _ ≤ 1 := hmain
  calc
    4 * eta0 * tau * B ≤ 1 / (16 * Real.pi * Real.sqrt d) := htarget
    _ = (1 / 4 : Real) * ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) := by
      field_simp [ne_of_gt hsqrt, Real.pi_ne_zero]
      norm_num

/-- The negative half-frequency local budget is `O(d⁻²)` relative to the
positive zero-arc source. -/
theorem exists_growing_opposite_saddle_budget_le_positive_source_sq
    {eta0 : Real} (heta0 : 0 < eta0) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
        (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B) ≤
          (16 * Real.pi * eta0) *
            ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
              (d : Real) ^ (-2 : Real) := by
  let q : Real := Real.exp (-(Real.pi ^ 2 / 10))
  have hq0 : 0 < q := by dsimp [q]; positivity
  have hq1 : q < 1 := by
    dsimp [q]
    rw [Real.exp_lt_one_iff]
    nlinarith [sq_pos_of_pos Real.pi_pos]
  obtain ⟨d0, hd0⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_five_halves hq0 hq1)
  have htauEv : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauEv
  let alpha0 : Real := max alphaT 1
  refine ⟨alpha0, d0, le_max_right _ _, ?_⟩
  intro d n hdd hd halpha
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have halphaT' : alphaT ≤ alpha := by
    calc
      alphaT ≤ max alphaT 1 := le_max_left _ _
      _ = alpha0 := rfl
      _ ≤ alpha := (le_div_iff₀ hdreal).2 halpha
  have halphaPos : 0 < alpha := by
    have hn : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (le_max_right alphaT 1)) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact div_pos hn hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauone : tau ≤ 1 := by
    dsimp [tau]
    exact halphaT alpha halphaT'
  have hBq : B ≤ q ^ d := by
    have hinvone : 1 ≤ tau⁻¹ := (one_le_inv₀ htau).2 htauone
    have hexp : -(Real.pi ^ 2 * (d : Real) / (10 * tau)) ≤
        -(Real.pi ^ 2 / 10) * d := by
      rw [show Real.pi ^ 2 * (d : Real) / (10 * tau) =
          (Real.pi ^ 2 / 10) * d * tau⁻¹ by
            field_simp [ne_of_gt htau]]
      nlinarith [mul_nonneg (mul_nonneg (sq_nonneg Real.pi) hdreal.le)
        (sub_nonneg.mpr hinvone)]
    calc
      B ≤ Real.exp (-(Real.pi ^ 2 / 10) * d) := Real.exp_le_exp.mpr hexp
      _ = q ^ d := by
        dsimp [q]
        rw [← Real.exp_nat_mul]
        congr 1
        push_cast
        ring
  have hpow : q ^ d ≤ (d : Real) ^ (-(5 : Real) / 2) := hd0 d hdd
  have hU : (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B) ≤
      4 * eta0 * q ^ d := by
    calc
      (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B) =
          4 * eta0 * tau * B := by field_simp [ne_of_gt hsqrt]
      _ ≤ 4 * eta0 * 1 * (q ^ d) := by gcongr
      _ = 4 * eta0 * q ^ d := by ring
  have hsource : 4 * eta0 * q ^ d ≤
      (16 * Real.pi * eta0) *
          ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
            (d : Real) ^ (-2 : Real) := by
    calc
      4 * eta0 * q ^ d ≤ 4 * eta0 * (d : Real) ^ (-(5 : Real) / 2) := by
        gcongr
      _ = (16 * Real.pi * eta0) *
          ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
            (d : Real) ^ (-2 : Real) := by
        rw [Real.sqrt_eq_rpow]
        field_simp [Real.pi_ne_zero]
        ring_nf
        rw [← Real.rpow_add hdreal]
        norm_num
  exact hU.trans hsource

/-- On the frozen L range, the positive half-frequency central arc is
exponentially negligible relative to the smaller negative-saddle source. -/
theorem exists_growing_plus_half_budget_le_negative_source_quarter
    {eta0 A : Real} (heta0 : 0 < eta0) (hetahalf : eta0 ≤ 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
        2 * eta0 * B ≤
          (1 / 4 : Real) * ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) := by
  let q : Real := Real.exp (-(Real.pi ^ 2 / 10))
  have hq0 : 0 < q := by dsimp [q]; positivity
  have hq1 : q < 1 := by
    dsimp [q]
    rw [Real.exp_lt_one_iff]
    nlinarith [sq_pos_of_pos Real.pi_pos]
  obtain ⟨dPow, hdPow⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_five_halves hq0 hq1)
  obtain ⟨alphaT, halphaT, hinv⟩ := exists_gaussianSaddleTau_inverse_bounds
  let c : Real := 256 * Real.pi * eta0 * A
  have hInv : Filter.Tendsto (fun d : Nat => (d : Real)⁻¹)
      Filter.atTop (nhds 0) := by
    change Filter.Tendsto ((fun x : Real => x⁻¹) ∘
      (Nat.cast : Nat → Real)) Filter.atTop (nhds 0)
    exact tendsto_inv_atTop_zero.comp
      (tendsto_natCast_atTop_atTop (R := Real))
  have hscale : Filter.Tendsto (fun d : Nat => c * (d : Real)⁻¹)
      Filter.atTop (nhds 0) := by
    simpa using (tendsto_const_nhds.mul hInv)
  have hsmallEv : ∀ᶠ d : Nat in Filter.atTop, c * (d : Real)⁻¹ ≤ 1 := by
    have hlt := (tendsto_order.1 hscale).2 (1 : Real) (by norm_num)
    filter_upwards [hlt] with d hd
    exact hd.le
  obtain ⟨dSmall, hdSmall⟩ := Filter.eventually_atTop.1 hsmallEv
  let alpha0 : Real := max alphaT 1
  let d0 : Nat := max dPow dSmall
  refine ⟨alpha0, d0, le_max_right _ _, ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have halphaT' : alphaT ≤ alpha := by
    calc
      alphaT ≤ max alphaT 1 := le_max_left _ _
      _ = alpha0 := rfl
      _ ≤ alpha := (le_div_iff₀ hdreal).2 halpha
  have halphaPos : 0 < alpha := by
    have hn : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (le_max_right alphaT 1)) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact div_pos hn hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauone : tau ≤ 1 := by
    have h := (hinv alpha halphaT').2
    have hden : 0 < 2 * alpha := by positivity
    apply h.trans
    apply (div_le_iff₀ hden).2
    have : 1 ≤ alpha := halphaT.trans halphaT'
    linarith
  have hBq : B ≤ q ^ d := by
    have hinvone : 1 ≤ tau⁻¹ := (one_le_inv₀ htau).2 htauone
    have hexp : -(Real.pi ^ 2 * (d : Real) / (10 * tau)) ≤
        -(Real.pi ^ 2 / 10) * d := by
      rw [show Real.pi ^ 2 * (d : Real) / (10 * tau) =
          (Real.pi ^ 2 / 10) * d * tau⁻¹ by
            field_simp [ne_of_gt htau]]
      nlinarith [mul_nonneg (mul_nonneg (sq_nonneg Real.pi) hdreal.le)
        (sub_nonneg.mpr hinvone)]
    calc
      B ≤ Real.exp (-(Real.pi ^ 2 / 10) * d) := Real.exp_le_exp.mpr hexp
      _ = q ^ d := by
        dsimp [q]
        rw [← Real.exp_nat_mul]
        congr 1
        push_cast
        ring
  have hPowRaw : q ^ d ≤ (d : Real) ^ (-(5 : Real) / 2) :=
    hdPow d ((Nat.le_max_left dPow dSmall).trans hdd)
  have hPow : (d : Real) ^ (3 / 2 : Real) * q ^ d ≤ (d : Real)⁻¹ := by
    calc
      _ ≤ (d : Real) ^ (3 / 2 : Real) *
          (d : Real) ^ (-(5 : Real) / 2) := by gcongr
      _ = (d : Real)⁻¹ := by
        rw [← Real.rpow_add hdreal]
        norm_num
        simp [Real.rpow_neg (le_of_lt hdreal)]
  have hsmall : c * ((d : Real) ^ (3 / 2 : Real) * q ^ d) ≤ 1 := by
    calc
      _ ≤ c * (d : Real)⁻¹ := by
        exact mul_le_mul_of_nonneg_left hPow (by dsimp [c]; positivity)
      _ ≤ 1 := hdSmall d ((Nat.le_max_right dPow dSmall).trans hdd)
  have htauLower : (4 * alpha)⁻¹ ≤ tau := by
    simpa [one_div] using (hinv alpha halphaT').1
  have hmain : 256 * Real.pi * eta0 * alpha * Real.sqrt d * B ≤ 1 := by
    calc
      256 * Real.pi * eta0 * alpha * Real.sqrt d * B ≤
          256 * Real.pi * eta0 * (A * d) * Real.sqrt d * (q ^ d) := by
            gcongr
      _ = c * ((d : Real) ^ (3 / 2 : Real) * q ^ d) := by
        dsimp [c]
        rw [Real.sqrt_eq_rpow]
        have hp : (d : Real) * (d : Real) ^ (1 / 2 : Real) =
            (d : Real) ^ (3 / 2 : Real) := by
          calc
            (d : Real) * (d : Real) ^ (1 / 2 : Real) =
                (d : Real) ^ (1 : Real) * (d : Real) ^ (1 / 2 : Real) := by
                  rw [Real.rpow_one]
            _ = (d : Real) ^ ((1 : Real) + 1 / 2) :=
              (Real.rpow_add hdreal 1 (1 / 2)).symm
            _ = (d : Real) ^ (3 / 2 : Real) := by norm_num
        calc
          256 * Real.pi * eta0 * (A * d) * (d : Real) ^ (1 / 2 : Real) *
              q ^ d =
              256 * Real.pi * eta0 * A *
                ((d : Real) * (d : Real) ^ (1 / 2 : Real)) * q ^ d := by ring
          _ = _ := by rw [hp]; ring
      _ ≤ 1 := hsmall
  have htarget : 2 * eta0 * B ≤ tau / (32 * Real.pi * Real.sqrt d) := by
    apply (le_div_iff₀ (by positivity : 0 < 32 * Real.pi * Real.sqrt d)).2
    calc
      (2 * eta0 * B) * (32 * Real.pi * Real.sqrt d) =
          64 * Real.pi * eta0 * Real.sqrt d * B := by ring
      _ ≤ (4 * alpha)⁻¹ := by
        rw [inv_eq_one_div]
        apply (le_div_iff₀ (by positivity : 0 < 4 * alpha)).2
        have hrewrite : (64 * Real.pi * eta0 * Real.sqrt d * B) *
            (4 * alpha) =
            256 * Real.pi * eta0 * alpha * Real.sqrt d * B := by ring
        rw [hrewrite]
        exact hmain
      _ ≤ tau := htauLower
  calc
    2 * eta0 * B ≤ tau / (32 * Real.pi * Real.sqrt d) := htarget
    _ = (1 / 4 : Real) * ((1 / (8 * Real.pi)) *
        (tau / Real.sqrt d)) := by
      field_simp [ne_of_gt hsqrt, Real.pi_ne_zero]
      ring

/-- The positive half-frequency central-arc budget is `O(d⁻¹)` relative to
the negative-saddle source on the frozen L range. -/
theorem exists_growing_plus_half_budget_le_negative_source_sq
    {eta0 A : Real} (heta0 : 0 < eta0) (hetahalf : eta0 ≤ 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
        2 * eta0 * B ≤
          ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) *
            (d : Real) ^ (-2 : Real) := by
  let q : Real := Real.exp (-(Real.pi ^ 2 / 10))
  have hq0 : 0 < q := by dsimp [q]; positivity
  have hq1 : q < 1 := by
    dsimp [q]
    rw [Real.exp_lt_one_iff]
    nlinarith [sq_pos_of_pos Real.pi_pos]
  obtain ⟨dPow, hdPow⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_nine_halves hq0 hq1)
  obtain ⟨alphaT, halphaT, hinv⟩ := exists_gaussianSaddleTau_inverse_bounds
  let c : Real := 64 * Real.pi * eta0 * A
  have hInv : Filter.Tendsto (fun d : Nat => (d : Real)⁻¹)
      Filter.atTop (nhds 0) := by
    change Filter.Tendsto ((fun x : Real => x⁻¹) ∘
      (Nat.cast : Nat → Real)) Filter.atTop (nhds 0)
    exact tendsto_inv_atTop_zero.comp
      (tendsto_natCast_atTop_atTop (R := Real))
  have hscale : Filter.Tendsto (fun d : Nat => c * (d : Real)⁻¹)
      Filter.atTop (nhds 0) := by
    simpa using (tendsto_const_nhds.mul hInv)
  have hsmallEv : ∀ᶠ d : Nat in Filter.atTop, c * (d : Real)⁻¹ ≤ 1 := by
    have hlt := (tendsto_order.1 hscale).2 (1 : Real) (by norm_num)
    filter_upwards [hlt] with d hd
    exact hd.le
  obtain ⟨dSmall, hdSmall⟩ := Filter.eventually_atTop.1 hsmallEv
  let alpha0 : Real := max alphaT 1
  let d0 : Nat := max dPow dSmall
  refine ⟨alpha0, d0, le_max_right _ _, ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have halphaT' : alphaT ≤ alpha := by
    calc
      alphaT ≤ max alphaT 1 := le_max_left _ _
      _ = alpha0 := rfl
      _ ≤ alpha := (le_div_iff₀ hdreal).2 halpha
  have halphaPos : 0 < alpha := by
    have hn : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (le_max_right alphaT 1)) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact div_pos hn hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauone : tau ≤ 1 := by
    have h := (hinv alpha halphaT').2
    have hden : 0 < 2 * alpha := by positivity
    apply h.trans
    apply (div_le_iff₀ hden).2
    have : 1 ≤ alpha := halphaT.trans halphaT'
    linarith
  have hBq : B ≤ q ^ d := by
    have hinvone : 1 ≤ tau⁻¹ := (one_le_inv₀ htau).2 htauone
    have hexp : -(Real.pi ^ 2 * (d : Real) / (10 * tau)) ≤
        -(Real.pi ^ 2 / 10) * d := by
      rw [show Real.pi ^ 2 * (d : Real) / (10 * tau) =
          (Real.pi ^ 2 / 10) * d * tau⁻¹ by
            field_simp [ne_of_gt htau]]
      nlinarith [mul_nonneg (mul_nonneg (sq_nonneg Real.pi) hdreal.le)
        (sub_nonneg.mpr hinvone)]
    calc
      B ≤ Real.exp (-(Real.pi ^ 2 / 10) * d) := Real.exp_le_exp.mpr hexp
      _ = q ^ d := by
        dsimp [q]
        rw [← Real.exp_nat_mul]
        congr 1
        push_cast
        ring
  have hPowRaw : q ^ d ≤ (d : Real) ^ (-(9 : Real) / 2) :=
    hdPow d ((Nat.le_max_left dPow dSmall).trans hdd)
  have hPow : (d : Real) ^ (7 / 2 : Real) * q ^ d ≤ (d : Real)⁻¹ := by
    calc
      _ ≤ (d : Real) ^ (7 / 2 : Real) *
          (d : Real) ^ (-(9 : Real) / 2) := by gcongr
      _ = (d : Real)⁻¹ := by
        rw [← Real.rpow_add hdreal]
        norm_num
        simp [Real.rpow_neg (le_of_lt hdreal)]
  have hsmall : c * ((d : Real) ^ (7 / 2 : Real) * q ^ d) ≤ 1 := by
    calc
      _ ≤ c * (d : Real)⁻¹ := by
        exact mul_le_mul_of_nonneg_left hPow (by dsimp [c]; positivity)
      _ ≤ 1 := hdSmall d ((Nat.le_max_right dPow dSmall).trans hdd)
  have htauLower : (4 * alpha)⁻¹ ≤ tau := by
    simpa [one_div] using (hinv alpha halphaT').1
  have hmain : 64 * Real.pi * eta0 * alpha * d * d * Real.sqrt d * B ≤ 1 := by
    calc
      64 * Real.pi * eta0 * alpha * d * d * Real.sqrt d * B ≤
          64 * Real.pi * eta0 * (A * d) * d * d * Real.sqrt d * (q ^ d) := by
            gcongr
      _ = c * ((d : Real) ^ (7 / 2 : Real) * q ^ d) := by
        dsimp [c]
        rw [Real.sqrt_eq_rpow]
        have hp : (d : Real) * (d : Real) * (d : Real) *
            (d : Real) ^ (1 / 2 : Real) = (d : Real) ^ (7 / 2 : Real) := by
          calc
            (d : Real) * (d : Real) * (d : Real) * (d : Real) ^ (1 / 2 : Real) =
                (d : Real) ^ (3 : Real) * (d : Real) ^ (1 / 2 : Real) := by
                  rw [show (d : Real) * (d : Real) * (d : Real) =
                    (d : Real) ^ (1 : Real) * (d : Real) ^ (2 : Real) by
                        rw [Real.rpow_one, Real.rpow_two]
                        ring,
                    (Real.rpow_add hdreal 1 2).symm]
                  norm_num
            _ = (d : Real) ^ ((3 : Real) + 1 / 2) :=
              (Real.rpow_add hdreal 3 (1 / 2)).symm
            _ = (d : Real) ^ (7 / 2 : Real) := by norm_num
        calc
          64 * Real.pi * eta0 * (A * d) * d * d * (d : Real) ^ (1 / 2 : Real) *
              q ^ d =
              64 * Real.pi * eta0 * A *
                ((d : Real) * (d : Real) * (d : Real) *
                  (d : Real) ^ (1 / 2 : Real)) * q ^ d := by
                  ring
          _ = _ := by rw [hp]; ring
      _ ≤ 1 := hsmall
  have htarget : 2 * eta0 * B ≤
      tau / (8 * Real.pi * Real.sqrt d * d * d) := by
    apply (le_div_iff₀ (by positivity : 0 < 8 * Real.pi * Real.sqrt d * d * d)).2
    calc
      (2 * eta0 * B) * (8 * Real.pi * Real.sqrt d * d * d) =
          16 * Real.pi * eta0 * Real.sqrt d * d * d * B := by ring
      _ ≤ (4 * alpha)⁻¹ := by
        rw [inv_eq_one_div]
        apply (le_div_iff₀ (by positivity : 0 < 4 * alpha)).2
        have hrewrite : (16 * Real.pi * eta0 * Real.sqrt d * d * d * B) *
            (4 * alpha) =
            64 * Real.pi * eta0 * alpha * d * d * Real.sqrt d * B := by ring
        rw [hrewrite]
        exact hmain
      _ ≤ tau := htauLower
  calc
    2 * eta0 * B ≤ tau / (8 * Real.pi * Real.sqrt d * d * d) := htarget
    _ = ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) *
        (d : Real) ^ (-2 : Real) := by
      rw [Real.rpow_neg (le_of_lt hdreal), Real.rpow_two]
      field_simp [ne_of_gt hsqrt, Real.pi_ne_zero, ne_of_gt hdreal] <;> ring

/-- The first-order positive-half budget is a compatibility consequence of
the stronger `d⁻²` negative-source budget. -/
theorem exists_growing_plus_half_budget_le_negative_source_div
    {eta0 A : Real} (heta0 : 0 < eta0) (hetahalf : eta0 ≤ 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
        2 * eta0 * B ≤
          ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) / d := by
  obtain ⟨alpha0, dSq, halpha0, hstrong⟩ :=
    exists_growing_plus_half_budget_le_negative_source_sq heta0 hetahalf hA
  let d0 : Nat := max dSq 1
  refine ⟨alpha0, d0, halpha0, ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
  let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
  have hdSq : dSq ≤ d := (le_max_left _ _).trans hdd
  have hdOne : 1 ≤ d := (le_max_right _ _).trans hdd
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hdOneReal : (1 : Real) ≤ d := by exact_mod_cast hdOne
  have hnreal : (0 : Real) < n := by
    have hpos : 0 < alpha0 * (d : Real) := mul_pos
      (lt_of_lt_of_le (by norm_num) halpha0) hdreal
    exact lt_of_lt_of_le hpos halpha
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos (div_pos hnreal hdreal)
  have hsource : 0 ≤ source := by
    dsimp [source]
    positivity
  have hpow : (d : Real) ^ (-2 : Real) ≤ (d : Real) ^ (-1 : Real) :=
    Real.rpow_le_rpow_of_exponent_le hdOneReal (by norm_num)
  have hpow' : (d : Real) ^ (-2 : Real) ≤ (d : Real)⁻¹ := by
    simpa [Real.rpow_neg (le_of_lt hdreal)] using hpow
  have h := hstrong d n hdSq hd halpha halphaUpper
  have h' : 2 * eta0 * B ≤ source * (d : Real) ^ (-2 : Real) := by
    simpa [source, B, tau] using h
  calc
    2 * eta0 * B ≤ source * (d : Real) ^ (-2 : Real) := h'
    _ ≤ source * (d : Real)⁻¹ := by gcongr
    _ = source / d := by ring

/-- The negative full base coefficient is quantitatively controlled by its
negative central arc throughout the frozen growing L range. -/
theorem exists_growing_negative_full_base_comparison_data
    {eta0 A : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
        source ≤ ‖gaussianCentralArcIntegral
          (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
          (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
          (fun _ : Fin d => 0)‖ ∧
        ‖gaussianNormalizedCircleCoefficient (-1)
          (gaussianSaddleParameter ((n : Real) / d)) n
          (fun _ : Fin d => 0) -
          gaussianCentralArcIntegral
            (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
            (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
            (fun _ : Fin d => 0)‖ ≤ source / 2 := by
  obtain ⟨alphaM, dM, hMone, hsource⟩ :=
    exists_growingCentralMinusScaled_gaussianArc_full_source_lower_data heta0 heta
  obtain ⟨alphaP, dP, hPone, hplus⟩ :=
    exists_growing_plus_half_budget_le_negative_source_quarter heta0 heta.le hA
  obtain ⟨alphaH, hHone, hplusArc⟩ :=
    exists_growingCentral_gaussianArc_plus_half_budget heta0 heta.le
  obtain ⟨alphaR, dR, hRone, hremote⟩ :=
    exists_growing_critical_remote_budget_le_negative_source_quarter heta0 hA
  have htauEv : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauEv
  let alpha0 : Real :=
    max alphaM (max alphaP (max alphaH (max alphaR (max alphaT 1))))
  let d0 : Nat := max dM (max dP dR)
  refine ⟨alpha0, d0, hMone.trans (le_max_left _ _), ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (hMone.trans (le_max_left _ _))) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have hMAlpha : alphaM * (d : Real) ≤ (n : Real) := by
    calc
      alphaM * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr; exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hPAlpha : alphaP * (d : Real) ≤ (n : Real) := by
    calc
      alphaP * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaP _).trans (le_max_right alphaM _)
      _ ≤ (n : Real) := halpha
  have hRAlpha : alphaR * (d : Real) ≤ (n : Real) := by
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaR _).trans
          ((le_max_right alphaH _).trans
            ((le_max_right alphaP _).trans (le_max_right alphaM _)))
      _ ≤ (n : Real) := halpha
  have hHAlpha : alphaH * (d : Real) ≤ (n : Real) := by
    calc
      alphaH * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaH _).trans
          ((le_max_right alphaP _).trans (le_max_right alphaM _))
      _ ≤ (n : Real) := halpha
  have hTAlpha : alphaT ≤ alpha := by
    calc
      alphaT ≤ max alphaT 1 := le_max_left _ _
      _ ≤ max alphaR (max alphaT 1) := le_max_right _ _
      _ ≤ max alphaH (max alphaR (max alphaT 1)) := le_max_right _ _
      _ ≤ max alphaP (max alphaH (max alphaR (max alphaT 1))) := le_max_right _ _
      _ ≤ max alphaM (max alphaP (max alphaH (max alphaR (max alphaT 1)))) :=
        le_max_right _ _
      _ = alpha0 := rfl
      _ ≤ alpha := (le_div_iff₀ hdreal).2 halpha
  have htau : 0 < tau := by
    dsimp [tau]; apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
  have htauone : tau ≤ 1 := by
    dsimp [tau]; exact halphaT alpha hTAlpha
  have hetaPi : tau * eta0 ≤ Real.pi / 2 := by
    have : tau * eta0 ≤ 1 / 2 := by
      nlinarith [mul_le_mul_of_nonneg_right htauone heta0.le]
    nlinarith [Real.pi_gt_three]
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau
      (div_pos (by exact_mod_cast hn) hdreal)).symm
  have hsourceArc : source ≤ ‖gaussianCentralArcIntegral
      (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => 0)‖ := by
    rw [hrho]
    simpa [source, tau] using hsource d n
      ((Nat.le_max_left dM (max dP dR)).trans hdd) hd hMAlpha
  have hplusHalf : ‖gaussianCentralArcIntegral
      (gaussianSaddleParameter ((n : Real) / d) : Complex)
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => (1 / 2 : Real))‖ ≤ source / 4 := by
    rw [hrho]
    calc
      _ ≤ 2 * eta0 * Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
        simpa [tau] using hplusArc d n hd hHAlpha
      _ ≤ (1 / 4 : Real) * source := by
        simpa [source, tau, alpha] using hplus d n
          ((Nat.le_trans (Nat.le_max_left dP dR)
            (Nat.le_max_right dM (max dP dR))).trans hdd)
          hd hPAlpha halphaUpper
      _ = source / 4 := by ring
  have hremoteHalf : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
      (fun _ : Fin d => (1 / 2 : Real))‖ ≤ source / 4 := by
    simpa [source, tau] using hremote d n
      ((Nat.le_trans (Nat.le_max_right dP dR)
        (Nat.le_max_right dM (max dP dR))).trans hdd)
      hd hRAlpha halphaUpper
  refine ⟨hsourceArc, ?_⟩
  have hcompare := norm_growing_negative_full_base_sub_central_arc_le_of_half_budgets
    hd hn (show 0 < tau * eta0 by positivity) hetaPi hplusHalf hremoteHalf
  calc
    _ ≤ source / 4 + source / 4 := hcompare
    _ = source / 2 := by ring

/-- The negative full base coefficient differs from its negative central arc
by an explicit `O_A(d⁻¹)` multiple of the negative-saddle source. -/
theorem exists_growing_negative_full_base_comparison_div_data
    {eta0 A : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
        source ≤ ‖gaussianCentralArcIntegral
          (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
          (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
          (fun _ : Fin d => 0)‖ ∧
        ‖gaussianNormalizedCircleCoefficient (-1)
          (gaussianSaddleParameter ((n : Real) / d)) n
          (fun _ : Fin d => 0) -
          gaussianCentralArcIntegral
            (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
            (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
            (fun _ : Fin d => 0)‖ ≤
          (1 + 256 * Real.pi * A ^ 2) * source / d := by
  obtain ⟨alphaM, dM, hMone, hsource⟩ :=
    exists_growingCentralMinusScaled_gaussianArc_full_source_lower_data heta0 heta
  obtain ⟨alphaP, dP, hPone, hplus⟩ :=
    exists_growing_plus_half_budget_le_negative_source_div heta0 heta.le hA
  obtain ⟨alphaH, hHone, hplusArc⟩ :=
    exists_growingCentral_gaussianArc_plus_half_budget heta0 heta.le
  obtain ⟨alphaR, dR, hRone, hremote⟩ :=
    exists_growing_critical_remote_budget_le_negative_source_div heta0 hA
  have htauEv : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauEv
  let alpha0 : Real :=
    max alphaM (max alphaP (max alphaH (max alphaR (max alphaT 1))))
  let d0 : Nat := max dM (max dP dR)
  refine ⟨alpha0, d0, hMone.trans (le_max_left _ _), ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (hMone.trans (le_max_left _ _))) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have hMAlpha : alphaM * (d : Real) ≤ (n : Real) := by
    calc
      alphaM * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr; exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hPAlpha : alphaP * (d : Real) ≤ (n : Real) := by
    calc
      alphaP * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaP _).trans (le_max_right alphaM _)
      _ ≤ (n : Real) := halpha
  have hRAlpha : alphaR * (d : Real) ≤ (n : Real) := by
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaR _).trans
          ((le_max_right alphaH _).trans
            ((le_max_right alphaP _).trans (le_max_right alphaM _)))
      _ ≤ (n : Real) := halpha
  have hHAlpha : alphaH * (d : Real) ≤ (n : Real) := by
    calc
      alphaH * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaH _).trans
          ((le_max_right alphaP _).trans (le_max_right alphaM _))
      _ ≤ (n : Real) := halpha
  have hTAlpha : alphaT ≤ alpha := by
    calc
      alphaT ≤ max alphaT 1 := le_max_left _ _
      _ ≤ max alphaR (max alphaT 1) := le_max_right _ _
      _ ≤ max alphaH (max alphaR (max alphaT 1)) := le_max_right _ _
      _ ≤ max alphaP (max alphaH (max alphaR (max alphaT 1))) := le_max_right _ _
      _ ≤ max alphaM (max alphaP (max alphaH (max alphaR (max alphaT 1)))) :=
        le_max_right _ _
      _ = alpha0 := rfl
      _ ≤ alpha := (le_div_iff₀ hdreal).2 halpha
  have htau : 0 < tau := by
    dsimp [tau]; apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
  have htauone : tau ≤ 1 := by
    dsimp [tau]; exact halphaT alpha hTAlpha
  have hetaPi : tau * eta0 ≤ Real.pi / 2 := by
    have : tau * eta0 ≤ 1 / 2 := by
      nlinarith [mul_le_mul_of_nonneg_right htauone heta0.le]
    nlinarith [Real.pi_gt_three]
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau
      (div_pos (by exact_mod_cast hn) hdreal)).symm
  have hsourceArc : source ≤ ‖gaussianCentralArcIntegral
      (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => 0)‖ := by
    rw [hrho]
    simpa [source, tau] using hsource d n
      ((Nat.le_max_left dM (max dP dR)).trans hdd) hd hMAlpha
  have hplusHalf : ‖gaussianCentralArcIntegral
      (gaussianSaddleParameter ((n : Real) / d) : Complex)
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => (1 / 2 : Real))‖ ≤ source / d := by
    rw [hrho]
    calc
      _ ≤ 2 * eta0 * Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
        simpa [tau] using hplusArc d n hd hHAlpha
      _ ≤ source / d := by
        simpa [source, tau, alpha] using hplus d n
          ((Nat.le_trans (Nat.le_max_left dP dR)
            (Nat.le_max_right dM (max dP dR))).trans hdd)
          hd hPAlpha halphaUpper
  have hremoteHalf : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
      (fun _ : Fin d => (1 / 2 : Real))‖ ≤
        (256 * Real.pi * A ^ 2) * source / d := by
    simpa [source, tau, alpha] using hremote d n
      ((Nat.le_trans (Nat.le_max_right dP dR)
        (Nat.le_max_right dM (max dP dR))).trans hdd)
      hd hRAlpha halphaUpper
  refine ⟨hsourceArc, ?_⟩
  have hcompare := norm_growing_negative_full_base_sub_central_arc_le_of_half_budgets
    hd hn (show 0 < tau * eta0 by positivity) hetaPi hplusHalf hremoteHalf
  calc
    _ ≤ source / d + (256 * Real.pi * A ^ 2) * source / d := hcompare
    _ = (1 + 256 * Real.pi * A ^ 2) * source / d := by ring

/-- The negative full base coefficient has the source-relative `O_A(d⁻²)`
comparison required by the two-saddle coefficient expansion. -/
theorem exists_growing_negative_full_base_comparison_sq_data
    {eta0 A : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
        source ≤ ‖gaussianCentralArcIntegral
          (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
          (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
          (fun _ : Fin d => 0)‖ ∧
        ‖gaussianNormalizedCircleCoefficient (-1)
          (gaussianSaddleParameter ((n : Real) / d)) n
          (fun _ : Fin d => 0) -
          gaussianCentralArcIntegral
            (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
            (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
            (fun _ : Fin d => 0)‖ ≤
          (1 + 256 * Real.pi * A ^ 2) * source * (d : Real) ^ (-2 : Real) := by
  obtain ⟨alphaD, dD, hDone, hdiv⟩ :=
    exists_growing_negative_full_base_comparison_div_data heta0 heta hA
  obtain ⟨alphaP, dP, hPone, hplus⟩ :=
    exists_growing_plus_half_budget_le_negative_source_sq heta0 heta.le hA
  obtain ⟨alphaH, hHone, hplusArc⟩ :=
    exists_growingCentral_gaussianArc_plus_half_budget heta0 heta.le
  obtain ⟨alphaR, dR, hRone, hremote⟩ :=
    exists_growing_critical_remote_budget_le_negative_source_sq heta0 hA
  have htauEv : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauEv
  let alpha0 : Real := max alphaD (max alphaP (max alphaH (max alphaR alphaT)))
  let d0 : Nat := max dD (max dP dR)
  have halpha0 : 1 ≤ alpha0 := by
    exact hDone.trans (le_max_left _ _)
  refine ⟨alpha0, d0, halpha0, ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) halpha0) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have hDAlpha : alphaD * (d : Real) ≤ (n : Real) := by
    calc
      alphaD * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr; exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hPAlpha : alphaP * (d : Real) ≤ (n : Real) := by
    calc
      alphaP * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaP _).trans (le_max_right alphaD _)
      _ ≤ (n : Real) := halpha
  have hRAlpha : alphaR * (d : Real) ≤ (n : Real) := by
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaR alphaT).trans
          ((le_max_right alphaH _).trans
            ((le_max_right alphaP _).trans (le_max_right alphaD _)))
      _ ≤ (n : Real) := halpha
  have hHAlpha : alphaH * (d : Real) ≤ (n : Real) := by
    calc
      alphaH * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaH _).trans
          ((le_max_right alphaP _).trans (le_max_right alphaD _))
      _ ≤ (n : Real) := halpha
  have hTAlpha : alphaT ≤ alpha := by
    calc
      alphaT ≤ max alphaR alphaT := le_max_right _ _
      _ ≤ max alphaH (max alphaR alphaT) := le_max_right _ _
      _ ≤ max alphaP (max alphaH (max alphaR alphaT)) := le_max_right _ _
      _ ≤ alpha0 := le_max_right _ _
      _ ≤ alpha := (le_div_iff₀ hdreal).2 halpha
  have hdD : dD ≤ d := by
    exact le_trans (le_max_left dD (max dP dR)) hdd
  have hdP : dP ≤ d := by
    exact le_trans (le_trans (le_max_left dP dR)
      (le_max_right dD (max dP dR))) hdd
  have hdR : dR ≤ d := by
    exact le_trans (le_trans (le_max_right dP dR)
      (le_max_right dD (max dP dR))) hdd
  have htau : 0 < tau := by
    dsimp [tau]
    apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
  have htauone : tau ≤ 1 := by
    dsimp [tau]
    exact halphaT alpha hTAlpha
  have hetaPi : tau * eta0 ≤ Real.pi / 2 := by
    have : tau * eta0 ≤ 1 / 2 := by
      nlinarith [mul_le_mul_of_nonneg_right htauone heta0.le]
    nlinarith [Real.pi_gt_three]
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau
      (div_pos (by exact_mod_cast hn) hdreal)).symm
  have hsourceArc := (hdiv d n hdD hd hDAlpha halphaUpper).1
  have hsourceArc' : source ≤ ‖gaussianCentralArcIntegral
      (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => 0)‖ := by
    simpa [source, tau, alpha] using hsourceArc
  have hplusHalf : ‖gaussianCentralArcIntegral
      (gaussianSaddleParameter ((n : Real) / d) : Complex)
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => (1 / 2 : Real))‖ ≤
        source * (d : Real) ^ (-2 : Real) := by
    rw [hrho]
    calc
      _ ≤ 2 * eta0 * Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
        simpa [tau] using hplusArc d n hd hHAlpha
      _ ≤ source * (d : Real) ^ (-2 : Real) := by
        simpa [source, tau, alpha] using hplus d n hdP hd hPAlpha halphaUpper
  have hremoteHalf : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
      (fun _ : Fin d => (1 / 2 : Real))‖ ≤
        (256 * Real.pi * A ^ 2) * source * (d : Real) ^ (-2 : Real) := by
    simpa [source, tau, alpha] using hremote d n hdR hd hRAlpha halphaUpper
  refine ⟨hsourceArc', ?_⟩
  have hcompare := norm_growing_negative_full_base_sub_central_arc_le_of_half_budgets
    hd hn (show 0 < tau * eta0 by positivity) hetaPi hplusHalf hremoteHalf
  calc
    _ ≤ source * (d : Real) ^ (-2 : Real) +
        (256 * Real.pi * A ^ 2) * source * (d : Real) ^ (-2 : Real) := hcompare
    _ = (1 + 256 * Real.pi * A ^ 2) * source * (d : Real) ^ (-2 : Real) := by ring

/-- The negative full base coefficient has a source-scale upper bound on the
frozen growing L range.  This combines the full central-arc upper transport
with the separately quantified contour comparison. -/
theorem exists_growing_negative_full_base_upper_data
    {eta0 A : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d -> alpha0 * (d : Real) ≤ (n : Real) ->
        (n : Real) / d ≤ A * d ->
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
        ‖gaussianNormalizedCircleCoefficient (-1)
          (gaussianSaddleParameter ((n : Real) / d)) n
          (fun _ : Fin d => 0)‖ ≤ K * source := by
  obtain ⟨alphaArc, dArc, Karc, halphaArc, hKarc, harc⟩ :=
    exists_growingCentralMinusScaled_gaussianArc_full_upper_data heta0 heta
  obtain ⟨alphaCmp, dCmp, halphaCmp, hcmp⟩ :=
    exists_growing_negative_full_base_comparison_div_data heta0 heta hA
  let alpha0 : Real := max alphaArc (max alphaCmp 1)
  let d0 : Nat := max dArc (max dCmp 1)
  let K : Real := 8 * Real.pi * Karc + (1 + 256 * Real.pi * A ^ 2)
  have halpha01 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaCmp 1)
      (le_max_right alphaArc (max alphaCmp 1))
  refine ⟨alpha0, d0, K, halpha01, ?_, ?_⟩
  · dsimp [K]
    positivity
  intro d n hd0 hd halpha halphaUpper
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let source : Real := (1 / (8 * Real.pi)) * (tau / Real.sqrt d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by
    have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact_mod_cast (lt_of_lt_of_le (mul_pos ha0 hdreal) halpha)
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos (by exact_mod_cast hnreal) hdreal
  have hArcAlpha : alphaArc * (d : Real) ≤ (n : Real) := by
    calc
      alphaArc * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr; exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hCmpAlpha : alphaCmp * (d : Real) ≤ (n : Real) := by
    calc
      alphaCmp * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaCmp 1).trans (le_max_right alphaArc _)
      _ ≤ (n : Real) := halpha
  have hdArc : dArc ≤ d := by
    exact le_trans (le_max_left dArc (max dCmp 1)) hd0
  have hdCmp : dCmp ≤ d := by
    exact le_trans (le_trans (le_max_left dCmp 1)
      (le_max_right dArc (max dCmp 1))) hd0
  have hdOne : 1 ≤ d := by
    exact le_trans (le_trans (le_max_right dCmp 1)
      (le_max_right dArc (max dCmp 1))) hd0
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have hsourceNonneg : 0 ≤ source := by
    dsimp [source]
    positivity
  have hArc := harc d n hdArc hd hArcAlpha
  have hCmp := hcmp d n hdCmp hd hCmpAlpha halphaUpper
  have hArc' : ‖gaussianCentralArcIntegral
      (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => 0)‖ ≤ (8 * Real.pi * Karc) * source := by
    have h := hArc
    dsimp [tau] at h ⊢
    calc
      _ ≤ (gaussianSaddleTau alpha / Real.sqrt d) * Karc := by
        simpa [alpha] using h
      _ = (8 * Real.pi * Karc) * source := by
        dsimp [source, tau]
        field_simp [Real.pi_ne_zero, ne_of_gt (Real.sqrt_pos.2 hdreal)]
  have herror := hCmp.2
  have herror' : ‖gaussianNormalizedCircleCoefficient (-1)
      (gaussianSaddleParameter ((n : Real) / d)) n
      (fun _ : Fin d => 0) -
      gaussianCentralArcIntegral
        (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
        (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
        (fun _ : Fin d => 0)‖ ≤
        (1 + 256 * Real.pi * A ^ 2) * source / d := by
    simpa [tau, source, alpha] using herror
  have hsourceDiv : source / d ≤ source := by
    apply (div_le_iff₀ hdreal).2
    have hdOneReal : (1 : Real) ≤ d := by exact_mod_cast hdOne
    nlinarith [mul_le_mul_of_nonneg_left hdOneReal hsourceNonneg]
  have herror'' : ‖gaussianNormalizedCircleCoefficient (-1)
      (gaussianSaddleParameter ((n : Real) / d)) n
      (fun _ : Fin d => 0) -
      gaussianCentralArcIntegral
        (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
        (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
        (fun _ : Fin d => 0)‖ ≤
        (1 + 256 * Real.pi * A ^ 2) * source := by
    have hcoef : 0 ≤ 1 + 256 * Real.pi * A ^ 2 := by positivity
    calc
      _ ≤ (1 + 256 * Real.pi * A ^ 2) * (source / d) := by
        convert herror' using 1 <;> ring
      _ ≤ (1 + 256 * Real.pi * A ^ 2) * source := by gcongr
  have hsum := norm_le_of_norm_sub_le_and_norm_le herror'' hArc'
  calc
    _ ≤ (1 + 256 * Real.pi * A ^ 2) * source +
        (8 * Real.pi * Karc) * source := hsum
    _ = K * source := by dsimp [K]; ring

/-- The positive base coefficient has the source-relative `O_A(d⁻²)`
comparison required in NL0 (5.37). -/
theorem exists_growing_positive_full_base_comparison_sq_data
    {eta0 A : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        let tau : Real := gaussianSaddleTau ((n : Real) / d)
        let source : Real := (1 / (4 * Real.pi)) * (1 / Real.sqrt d)
        source ≤ ‖gaussianCentralArcIntegral
          (gaussianSaddleParameter ((n : Real) / d) : Complex)
          (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
          (fun _ : Fin d => 0)‖ ∧
        ‖gaussianNormalizedCircleCoefficient 1
          (gaussianSaddleParameter ((n : Real) / d)) n
          (fun _ : Fin d => 0) -
          gaussianCentralArcIntegral
            (gaussianSaddleParameter ((n : Real) / d) : Complex)
            (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
            (fun _ : Fin d => 0)‖ ≤
          (16 * Real.pi * eta0 + 32 * Real.pi * A) * source *
            (d : Real) ^ (-2 : Real) := by
  obtain ⟨alphaP, dP, hPone, hplus⟩ :=
    exists_growingCentral_gaussianArc_source_lower_data_v2 heta0 heta
  obtain ⟨alphaM, hMone, hminus⟩ :=
    exists_growingCentral_gaussianArc_minus_half_budget heta0 heta.le
  obtain ⟨alphaO, dO, hOone, hopposite⟩ :=
    exists_growing_opposite_saddle_budget_le_positive_source_sq heta0
  obtain ⟨alphaR, dR, hRone, hremote⟩ :=
    exists_growing_critical_remote_budget_le_positive_source_sq heta0 hA
  have htauEv : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauEv
  let alpha0 : Real := max alphaP
    (max alphaM (max alphaO (max alphaR (max alphaT 1))))
  let d0 : Nat := max dP (max dO dR)
  refine ⟨alpha0, d0, hPone.trans (le_max_left _ _), ?_⟩
  intro d n hdd hd halpha halphaUpper
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let source : Real := (1 / (4 * Real.pi)) * (1 / Real.sqrt d)
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hn : 0 < n := by
    have hnreal : 0 < (n : Real) := by
      have hpos : 0 < alpha0 * (d : Real) := mul_pos
        (lt_of_lt_of_le (by norm_num) (hPone.trans (le_max_left _ _))) hdreal
      exact lt_of_lt_of_le hpos halpha
    exact_mod_cast hnreal
  have hPAlpha : alphaP * (d : Real) ≤ (n : Real) := by
    calc
      alphaP * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr; exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hMAlpha : alphaM * (d : Real) ≤ (n : Real) := by
    calc
      alphaM * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaM _).trans (le_max_right alphaP _)
      _ ≤ (n : Real) := halpha
  have hOAlpha : alphaO * (d : Real) ≤ (n : Real) := by
    calc
      alphaO * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaO _).trans
          ((le_max_right alphaM _).trans (le_max_right alphaP _))
      _ ≤ (n : Real) := halpha
  have hRAlpha : alphaR * (d : Real) ≤ (n : Real) := by
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]; gcongr
        exact (le_max_left alphaR _).trans
          ((le_max_right alphaO _).trans
            ((le_max_right alphaM _).trans (le_max_right alphaP _)))
      _ ≤ (n : Real) := halpha
  have hTAlpha : alphaT ≤ alpha := by
    calc
      alphaT ≤ max alphaT 1 := le_max_left _ _
      _ ≤ max alphaR (max alphaT 1) := le_max_right _ _
      _ ≤ max alphaO (max alphaR (max alphaT 1)) := le_max_right _ _
      _ ≤ max alphaM (max alphaO (max alphaR (max alphaT 1))) := le_max_right _ _
      _ ≤ max alphaP (max alphaM (max alphaO (max alphaR (max alphaT 1)))) :=
        le_max_right _ _
      _ = alpha0 := rfl
      _ ≤ alpha := (le_div_iff₀ hdreal).2 halpha
  have htau : 0 < tau := by
    dsimp [tau]
    apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
  have htauone : tau ≤ 1 := by
    dsimp [tau]; exact halphaT alpha hTAlpha
  have hetaPi : tau * eta0 ≤ Real.pi / 2 := by
    have : tau * eta0 ≤ 1 / 2 := by
      nlinarith [mul_le_mul_of_nonneg_right htauone heta0.le]
    nlinarith [Real.pi_gt_three]
  have hrho : gaussianSaddleParameter alpha = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau
      (div_pos (by exact_mod_cast hn) hdreal)).symm
  have hsourceArc : source ≤ ‖gaussianCentralArcIntegral
      (gaussianSaddleParameter ((n : Real) / d) : Complex)
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => 0)‖ := by
    rw [hrho]
    simpa [source, tau] using hplus d n
      ((Nat.le_max_left dP (max dO dR)).trans hdd) hd hPAlpha
  have hminusArc : ‖gaussianCentralArcIntegral
      (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => -(1 / 2 : Real))‖ ≤
      (16 * Real.pi * eta0) * source * (d : Real) ^ (-2 : Real) := by
    rw [hrho]
    calc
      _ ≤ (tau / Real.sqrt d) *
          (4 * (eta0 * Real.sqrt d) *
            Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))) := by
        simpa [tau] using hminus d n hd hMAlpha
      _ ≤ (16 * Real.pi * eta0) * source * (d : Real) ^ (-2 : Real) := by
        simpa [source, tau, alpha] using hopposite d n
          ((Nat.le_trans (Nat.le_max_left dO dR)
            (Nat.le_max_right dP (max dO dR))).trans hdd)
          hd hOAlpha
  have hremoteArc : ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
      (fun _ : Fin d => 0)‖ ≤
      (32 * Real.pi * A) * source * (d : Real) ^ (-2 : Real) := by
    simpa [source, tau, alpha] using hremote d n
      ((Nat.le_trans (Nat.le_max_right dO dR)
        (Nat.le_max_right dP (max dO dR))).trans hdd)
      hd hRAlpha halphaUpper
  refine ⟨hsourceArc, ?_⟩
  have hcompare := norm_growing_positive_full_base_sub_central_arc_le_of_budgets
    hd hn (show 0 < tau * eta0 by positivity) hetaPi hminusArc hremoteArc
  calc
    _ = ‖gaussianCentralArcIntegral
        (gaussianSaddleParameter ((n : Real) / d) : Complex)
        (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
        (fun _ : Fin d => 0) -
        gaussianNormalizedCircleCoefficient 1
          (gaussianSaddleParameter ((n : Real) / d)) n
          (fun _ : Fin d => 0)‖ := norm_sub_rev _ _
    _ ≤ (16 * Real.pi * eta0) * source * (d : Real) ^ (-2 : Real) +
        (32 * Real.pi * A) * source * (d : Real) ^ (-2 : Real) := hcompare
    _ = (16 * Real.pi * eta0 + 32 * Real.pi * A) * source *
        (d : Real) ^ (-2 : Real) := by ring

/-- The exact growing two-saddle decomposition has a nonvanishing full
zero-frequency coefficient throughout the NL0 L range.  The positive source
arc retains one half of its explicit lower bound after the opposite saddle
and shrinking-window remote contour are each absorbed into one quarter. -/
theorem exists_growing_full_coefficient_zero_lower_data
    {eta0 A : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
          (1 / (8 * Real.pi)) * (1 / Real.sqrt d) ≤
            ‖gaussianNormalizedCircleCoefficient 1
              (gaussianSaddleParameter ((n : Real) / d)) n
              (fun _ : Fin d => 0)‖ := by
  let L0 : Real := 1 / (4 * Real.pi)
  have hL0 : 0 < L0 := by dsimp [L0]; positivity
  obtain ⟨alphaP, dP, hPOne, hplus⟩ :=
    exists_growingCentral_gaussianArc_source_lower_data_v2 heta0 heta
  obtain ⟨alphaM, hMpos, hminus⟩ :=
    exists_growingCentral_gaussianArc_minus_half_budget heta0 heta.le
  obtain ⟨alphaR, dR, hRpos, hremote⟩ :=
    exists_growing_critical_remote_div_le_inv_of_n6_central_sqrt_lower
      heta0 hL0 hA
  obtain ⟨alphaD, dD, hDOne, hopposite⟩ :=
    exists_growing_opposite_saddle_budget_le_source_quarter heta0 heta
  have htauEv : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ 1 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 1 (by norm_num)).mono
      fun _ h => h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauEv
  let c : Real := 8 * A / L0
  have hInv : Filter.Tendsto (fun d : Nat => (d : Real)⁻¹)
      Filter.atTop (nhds 0) := by
    change Filter.Tendsto ((fun x : Real => x⁻¹) ∘
      (Nat.cast : Nat → Real)) Filter.atTop (nhds 0)
    exact tendsto_inv_atTop_zero.comp
      (tendsto_natCast_atTop_atTop (R := Real))
  have hscale : Filter.Tendsto (fun d : Nat => c * (d : Real)⁻¹)
      Filter.atTop (nhds 0) := by
    simpa using (tendsto_const_nhds.mul hInv)
  have hsmallEv : ∀ᶠ d : Nat in Filter.atTop,
      c * (d : Real)⁻¹ ≤ 1 / 4 := by
    have hlt := (tendsto_order.1 hscale).2 (1 / 4 : Real) (by norm_num)
    filter_upwards [hlt] with d hd
    exact hd.le
  obtain ⟨dSmall, hdSmall⟩ := Filter.eventually_atTop.1 hsmallEv
  let alpha0 : Real := max alphaP
    (max alphaM (max alphaR (max alphaD (max alphaT 1))))
  let d0 : Nat := max dP (max dR (max dD dSmall))
  refine ⟨alpha0, d0, ?_, ?_⟩
  · exact hPOne.trans (le_max_left _ _)
  intro d n hdd hd halpha halphaUpper
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hPD : dP ≤ d :=
    (Nat.le_max_left dP (max dR (max dD dSmall))).trans hdd
  have hRD : dR ≤ d :=
    (Nat.le_trans (Nat.le_max_left dR (max dD dSmall))
      (Nat.le_max_right dP (max dR (max dD dSmall)))).trans hdd
  have hDD : dD ≤ d :=
    (Nat.le_trans (Nat.le_max_left dD dSmall)
      (Nat.le_trans (Nat.le_max_right dR (max dD dSmall))
        (Nat.le_max_right dP (max dR (max dD dSmall))))).trans hdd
  have hSmallD : dSmall ≤ d :=
    (Nat.le_trans (Nat.le_max_right dD dSmall)
      (Nat.le_trans (Nat.le_max_right dR (max dD dSmall))
        (Nat.le_max_right dP (max dR (max dD dSmall))))).trans hdd
  have hPAlpha : alphaP * (d : Real) ≤ (n : Real) := by
    calc
      alphaP * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact le_max_left _ _
      _ ≤ (n : Real) := halpha
  have hMAlpha : alphaM ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaM * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact le_trans (le_max_left alphaM _) (le_max_right alphaP _)
      _ ≤ (n : Real) := halpha
  have hDAlpha : alphaD * (d : Real) ≤ (n : Real) := by
    calc
      alphaD * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact (le_max_left alphaD (max alphaT 1)).trans
          (le_trans (le_max_right alphaR _) (le_max_right alphaM _)) |>.trans
            (le_max_right alphaP _)
      _ ≤ (n : Real) := halpha
  have hRAlpha : alphaR ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaR * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact (le_max_left alphaR (max alphaD (max alphaT 1))).trans
          (le_trans (le_max_right alphaM _) (le_max_right alphaP _))
      _ ≤ (n : Real) := halpha
  have hTAlpha : alphaT ≤ (n : Real) / d := by
    apply (le_div_iff₀ hdreal).2
    calc
      alphaT * (d : Real) ≤ alpha0 * (d : Real) := by
        dsimp [alpha0]
        gcongr
        exact (le_max_left alphaT 1).trans
          (le_trans (le_max_right alphaD _) (le_trans (le_max_right alphaR _)
            (le_trans (le_max_right alphaM _) (le_max_right alphaP _))))
      _ ≤ (n : Real) := halpha
  have hn : 0 < n := by
    have halpha0 : 0 < alpha0 := by
      exact lt_of_lt_of_le (by norm_num) (hPOne.trans (by
        dsimp [alpha0]
        exact le_max_left _ _))
    have hnreal : 0 < (n : Real) :=
      lt_of_lt_of_le (mul_pos halpha0 hdreal) halpha
    exact_mod_cast hnreal
  let tau : Real := gaussianSaddleTau ((n : Real) / d)
  let B : Real := Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau)))
  let source : Real := L0 * (1 / Real.sqrt d)
  let opposite : Real := (tau / Real.sqrt d) *
    (4 * (eta0 * Real.sqrt d) * B)
  let remote : Real := ‖criticalCoefficientRemoteIntegral
    (gaussianSaddleParameter ((n : Real) / d))
    (gaussianSaddleTau ((n : Real) / d) * eta0) n
    (fun _ : Fin d => 0)‖
  have hsource : source = L0 / Real.sqrt d := by
    dsimp [source]
    ring
  have hsourcePos : 0 < source := by
    rw [hsource]
    exact div_pos hL0 (Real.sqrt_pos.2 hdreal)
  have hOpposite : opposite ≤ source / 4 := by
    have h := hopposite d n hDD hd hDAlpha
    change (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B) ≤
      source / 4
    calc
      (tau / Real.sqrt d) * (4 * (eta0 * Real.sqrt d) * B) ≤
          (1 / 4 : Real) * ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) := by
            simpa [tau, B] using h
      _ = source / 4 := by
        dsimp [source, L0]
        ring
  have hTau : 0 < tau := by
    dsimp [tau]
    apply gaussianSaddleTau_pos
    exact div_pos (by exact_mod_cast hn) hdreal
  have hTauOne : tau ≤ 1 := by
    dsimp [tau]
    exact halphaT _ hTAlpha
  have hEta : 0 < tau * eta0 := by positivity
  have hEtaPi : tau * eta0 ≤ Real.pi / 2 := by
    have hsmall : tau * eta0 ≤ 1 / 2 := by
      nlinarith [mul_le_mul_of_nonneg_right hTauOne heta0.le]
    nlinarith [Real.pi_gt_three]
  have hRhoEq : gaussianSaddleParameter ((n : Real) / d) = Real.exp (-tau) := by
    simpa [tau] using (exp_neg_gaussianSaddleTau
      (div_pos (by exact_mod_cast hn) hdreal)).symm
  have hPlus : source ≤ ‖gaussianCentralArcIntegral
      (gaussianSaddleParameter ((n : Real) / d) : Complex)
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun _ : Fin d => 0)‖ := by
    rw [hRhoEq]
    dsimp [source, L0, tau]
    exact hplus d n hPD hd hPAlpha
  have hMinus : ‖gaussianCentralArcIntegral
      (-(gaussianSaddleParameter ((n : Real) / d) : Complex))
      (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0)
      (fun i => (fun _ : Fin d => 0) i - 1 / 2)‖ ≤ opposite := by
    rw [hRhoEq]
    simpa [opposite, tau, B] using hminus d n hd
      ((le_div_iff₀ hdreal).1 hMAlpha)
  have hremoteRatio := hremote d n hRD hd hRAlpha halphaUpper hn
    (fun _ : Fin d => 0) source (by rw [hsource])
  have hremoteSmall : remote / source ≤ 1 / 4 := by
    change ‖criticalCoefficientRemoteIntegral
      (gaussianSaddleParameter ((n : Real) / d))
      (gaussianSaddleTau ((n : Real) / d) * eta0) n
      (fun _ : Fin d => 0)‖ / source ≤ 1 / 4
    calc
      ‖criticalCoefficientRemoteIntegral
          (gaussianSaddleParameter ((n : Real) / d))
          (gaussianSaddleTau ((n : Real) / d) * eta0) n
          (fun _ : Fin d => 0)‖ / source ≤
          (8 * A / L0) * ((d : Real))⁻¹ := hremoteRatio
      _ = c * ((d : Real))⁻¹ := by rfl
      _ ≤ 1 / 4 := hdSmall d hSmallD
  have hRemote : remote ≤ source / 4 := by
    have h := (div_le_iff₀ hsourcePos).1 hremoteSmall
    calc
      remote ≤ (1 / 4 : Real) * source := h
      _ = source / 4 := by ring
  have hfull : source - opposite - remote ≤
      ‖gaussianNormalizedCircleCoefficient 1
          (gaussianSaddleParameter ((n : Real) / d)) n
          (fun _ : Fin d => 0)‖ := by
    have hRemoteExact : ‖criticalCoefficientRemoteIntegral
        (gaussianSaddleParameter ((n : Real) / d)) (tau * eta0) n
        (fun _ : Fin d => 0)‖ ≤ remote := by
      simpa [remote, tau]
    exact norm_growing_full_coefficient_lower_of_arc_budgets hd hn hEta hEtaPi
      hsourcePos.le hPlus hMinus hRemoteExact
  have hhalf : source / 2 ≤
      ‖gaussianNormalizedCircleCoefficient 1
          (gaussianSaddleParameter ((n : Real) / d)) n
          (fun _ : Fin d => 0)‖ := by
    linarith
  calc
    (1 / (8 * Real.pi)) * (1 / Real.sqrt d) = source / 2 := by
      dsimp [source, L0]
      ring
    _ ≤ ‖gaussianNormalizedCircleCoefficient 1
        (gaussianSaddleParameter ((n : Real) / d)) n
        (fun _ : Fin d => 0)‖ := hhalf

/-- The final scalar absorption used by the growing two-saddle assembly.
The constants may depend on the fixed growth cap, but not on the dimension. -/
theorem growing_dminus_two_budget_le_inv
    {d : Nat} (hd : 0 < d) (hdOne : 1 ≤ d) {a b : Real}
    (ha : 0 ≤ a) (hb : 0 ≤ b) :
    a * (d : Real) ^ (-2 : Real) + b * (d : Real) ^ (-2 : Real) ≤
      (a + b) / d := by
  have hdreal : 0 < (d : Real) := by exact_mod_cast hd
  have hinv : (d : Real) ^ (-2 : Real) ≤ (d : Real)⁻¹ :=
    rpow_neg_two_le_inv_of_nat_one_le hdOne
  calc
    a * (d : Real) ^ (-2 : Real) + b * (d : Real) ^ (-2 : Real) ≤
        a * (d : Real)⁻¹ + b * (d : Real)⁻¹ :=
          add_le_add (mul_le_mul_of_nonneg_left hinv ha)
            (mul_le_mul_of_nonneg_left hinv hb)
    _ = (a + b) / d := by ring

/-! Final growing-alpha pointwise multiplier assembly.  All analytic inputs
are now supplied by named coefficient, ratio, source, and remote-budget
theorems; the remaining proof is threshold bookkeeping and the asymmetric
two-saddle norm algebra. -/
set_option maxHeartbeats 800000 in
theorem exists_growingTwoSaddle_pointwise_growing_data
    {eta0 A : Real} (heta0 : 0 < eta0) (heta : eta0 < 1 / 2)
    (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, ∃ K : Real, 1 ≤ alpha0 ∧ 0 ≤ K ∧
      ∀ d n : Nat, d0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d → ∀ x : (Fin d → Real),
          ‖ballMultiplier d n x -
              (gaussianPolarThetaProduct
                  (gaussianSaddleParameter ((n : Real) / d)) 0 x +
                parityCoefficient d n *
                  gaussianPolarThetaProduct
                    (gaussianSaddleParameter ((n : Real) / d)) 0
                    (fun i => x i - 1 / 2))‖ ≤ K / d := by
  obtain ⟨alphaRP, dRP, KRP, hRPone, hRP⟩ :=
    exists_growingCentral_gaussianArc_plus_ratio_le_inv_data heta0 heta
  obtain ⟨alphaRM, dRM, KRM, hRMone, hRM⟩ :=
    exists_growingCentral_gaussianArc_minus_ratio_le_inv_data heta0 heta
  obtain ⟨alphaUP, dUP, KUP, hUPone, hUPnonneg, hUP⟩ :=
    exists_growingCentralScaled_gaussianArc_full_upper_data heta0 heta
  obtain ⟨alphaUM, dUM, KUM, hUMone, hUMnonneg, hUM⟩ :=
    exists_growingCentralMinusScaled_gaussianArc_full_upper_data heta0 heta
  obtain ⟨alphaCP, dCP, hCPone, hCP⟩ :=
    exists_growing_positive_full_base_comparison_sq_data heta0 heta hA
  obtain ⟨alphaCM, dCM, hCMone, hCM⟩ :=
    exists_growing_negative_full_base_comparison_sq_data heta0 heta hA
  obtain ⟨alphaZ, dZ, hZone, hZ⟩ :=
    exists_growing_full_coefficient_zero_lower_data heta0 heta hA
  obtain ⟨alphaE, dE, hEone, hEall⟩ :=
    exists_growing_critical_remote_budget_le_negative_source_sq_all_x heta0 hA
  obtain ⟨alphaT, hTauOne, hTauThreshold⟩ :=
    exists_gaussianSaddleTau_inverse_bounds
  let alpha0 : Real := max 1 (max alphaRP
    (max alphaRM (max alphaUP (max alphaUM
      (max alphaCP (max alphaCM (max alphaZ (max alphaE alphaT))))))))
  let d0 : Nat := max 1 (max dRP
    (max dRM (max dUP (max dUM (max dCP (max dCM (max dZ dE)))))))
  let Kupper : Real := |KUP| + |KUM|
  let Kratio : Real := |KRP| + |KRM|
  let Ecoef : Real := (16 * Real.pi * eta0 + 32 * Real.pi * A) +
    (1 + 256 * Real.pi * A ^ 2)
  let Kfinal : Real := 16 * Real.pi * Kupper * Kratio +
    4 * Ecoef + 256 * Real.pi * A ^ 2 + 1
  have halpha01 : 1 ≤ alpha0 := by
    dsimp [alpha0]
    exact le_max_left _ _
  have hKfinal : 0 ≤ Kfinal := by
    dsimp [Kfinal, Kupper, Kratio, Ecoef]
    positivity
  refine ⟨alpha0, d0, Kfinal, halpha01, hKfinal, ?_⟩
  intro d n hd0 hd halpha halphaUpper x
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let rho : Real := gaussianSaddleParameter alpha
  let L : Real := (1 / (8 * Real.pi)) * (1 / Real.sqrt d)
  let U : Real := Kupper / Real.sqrt d
  let delta : Real := Kratio / d
  let e : Real := Ecoef * ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
    (d : Real) ^ (-2 : Real)
  let eRemote : Real := (256 * Real.pi * A ^ 2) * L *
    (d : Real) ^ (-2 : Real)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hnreal : (0 : Real) < n := by
    have ha0 : 0 < alpha0 := lt_of_lt_of_le (by norm_num) halpha01
    exact lt_of_lt_of_le (mul_pos ha0 hdreal) halpha
  have hn : 0 < n := by exact_mod_cast hnreal
  have halphaPos : 0 < alpha := by
    dsimp [alpha]
    exact div_pos hnreal hdreal
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have hrho : rho = Real.exp (-tau) := by
    dsimp [rho, tau]
    exact (exp_neg_gaussianSaddleTau halphaPos).symm
  have hTau : tau ≤ 1 := by
    have haT0 : alphaT ≤ alpha0 := by
      dsimp [alpha0]
      exact (le_max_right alphaE alphaT).trans
        ((le_max_right alphaZ _).trans
          ((le_max_right alphaCM _).trans
            ((le_max_right alphaCP _).trans
              ((le_max_right alphaUM _).trans
                ((le_max_right alphaUP _).trans
                  ((le_max_right alphaRM _).trans
                    ((le_max_right alphaRP _).trans (le_max_right 1 _))))))))
    have haT : alphaT ≤ alpha := by
      apply (le_div_iff₀ hdreal).2
      exact (mul_le_mul_of_nonneg_right haT0 (le_of_lt hdreal)).trans halpha
    have hupper := (hTauThreshold alpha haT).2
    have halpha1 : 1 ≤ alpha := by
      apply (le_div_iff₀ hdreal).2
      exact (mul_le_mul_of_nonneg_right halpha01
        (le_of_lt hdreal)).trans halpha
    have hone : 1 / (2 * alpha) ≤ (1 : Real) := by
      rw [div_le_iff₀ (by positivity : (0 : Real) < 2 * alpha)]
      nlinarith [halpha1]
    exact hupper.trans hone
  have hthresh : ∀ a0 : Real, a0 ≤ alpha0 → a0 * (d : Real) ≤ (n : Real) := by
    intro a0 ha0
    exact (mul_le_mul_of_nonneg_right ha0 (le_of_lt hdreal)).trans halpha
  have hdt : ∀ k0 : Nat, k0 ≤ d0 → k0 ≤ d := by
    intro k0 hk0
    exact hk0.trans hd0
  have haRP : alphaRP ≤ alpha0 := by
    dsimp [alpha0]; exact (le_max_left _ _).trans (le_max_right _ _)
  have haRM : alphaRM ≤ alpha0 := by
    dsimp [alpha0]; exact (le_max_left _ _).trans ((le_max_right _ _).trans (le_max_right _ _))
  have haUP : alphaUP ≤ alpha0 := by
    dsimp [alpha0]; exact (le_max_left _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _)))
  have haUM : alphaUM ≤ alpha0 := by
    dsimp [alpha0]; exact (le_max_left _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _))))
  have haCP : alphaCP ≤ alpha0 := by
    dsimp [alpha0]; exact (le_max_left _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _)))))
  have haCM : alphaCM ≤ alpha0 := by
    dsimp [alpha0]; exact (le_max_left _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _))))))
  have haZ : alphaZ ≤ alpha0 := by
    dsimp [alpha0]; exact (le_max_left _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _)))))))
  have haE : alphaE ≤ alpha0 := by
    dsimp [alpha0]; exact (le_max_left _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _))))))))
  have hdRP : dRP ≤ d := hdt dRP (by dsimp [d0]; omega)
  have hdRM : dRM ≤ d := hdt dRM (by dsimp [d0]; omega)
  have hdUP : dUP ≤ d := hdt dUP (by dsimp [d0]; omega)
  have hdUM : dUM ≤ d := hdt dUM (by dsimp [d0]; omega)
  have hdCP : dCP ≤ d := hdt dCP (by dsimp [d0]; omega)
  have hdCM : dCM ≤ d := hdt dCM (by dsimp [d0]; omega)
  have hdZ : dZ ≤ d := hdt dZ (by dsimp [d0]; omega)
  have hdE : dE ≤ d := hdt dE (by dsimp [d0]; omega)
  have hdOne : 1 ≤ d := by
    dsimp [d0] at hd0
    omega
  have hsourceScale : L ≤ ‖gaussianNormalizedCircleCoefficient 1 rho n
      (fun _ : Fin d => 0)‖ := by
    have h := hZ d n hdZ hd (hthresh alphaZ haZ) halphaUpper
    have hL0 : L = (1 / (8 * Real.pi)) * (1 / Real.sqrt d) := rfl
    simpa [L, rho, alpha] using h
  have hplusLower : L ≤ ‖gaussianCentralArcIntegral
      (rho : Complex) rho (tau * eta0) (fun _ : Fin d => 0)‖ := by
    have h := hCP d n hdCP hd (hthresh alphaCP haCP) halphaUpper
    have hsrc := h.1
    have hLle : L ≤ (1 / (4 * Real.pi)) * (1 / Real.sqrt d) := by
      dsimp [L]
      gcongr
      norm_num
    exact hLle.trans (by simpa [rho, alpha, tau] using hsrc)
  have hminusLower : 0 < ‖gaussianCentralArcIntegral
      (-((rho : Complex))) rho (tau * eta0) (fun _ : Fin d => 0)‖ := by
    have h := hCM d n hdCM hd (hthresh alphaCM haCM) halphaUpper
    have hs := h.1
    have hpos : 0 < (1 / (8 * Real.pi) : Real) * (tau / Real.sqrt d) := by positivity
    exact hpos.trans_le (by simpa [rho, alpha, tau] using hs)
  have hPupper : ‖gaussianCentralArcIntegral (rho : Complex) rho (tau * eta0)
      (fun _ : Fin d => 0)‖ ≤ U := by
    have h := hUP d n hdUP hd (hthresh alphaUP haUP)
    have hh : ‖gaussianCentralArcIntegral (rho : Complex) rho (tau * eta0)
        (fun _ : Fin d => 0)‖ ≤ KUP / Real.sqrt d := by
      simpa [rho, alpha, tau] using h
    calc
      _ ≤ KUP / Real.sqrt d := hh
      _ ≤ U := by
        dsimp [U, Kupper]
        rw [abs_of_nonneg hUPnonneg]
        calc
          KUP / Real.sqrt d ≤ (KUP + KUM) / Real.sqrt d := by
            rw [add_div]
            exact le_add_of_nonneg_right (by positivity)
          _ = (KUP + |KUM|) / Real.sqrt d := by rw [abs_of_nonneg hUMnonneg]
  have hMupper : ‖gaussianCentralArcIntegral (-((rho : Complex)) ) rho
      (tau * eta0) (fun _ : Fin d => 0)‖ ≤ U := by
    have h := hUM d n hdUM hd (hthresh alphaUM haUM)
    dsimp [U, Kupper]
    calc
      _ ≤ (tau / Real.sqrt d) * KUM := by simpa [rho, alpha, tau] using h
      _ ≤ KUM / Real.sqrt d := by
        have hs : tau / Real.sqrt d ≤ 1 / Real.sqrt d := by
          exact (div_le_div_of_nonneg_right hTau (le_of_lt hsqrt))
        calc
          _ ≤ (1 / Real.sqrt d) * KUM := mul_le_mul_of_nonneg_right hs hUMnonneg
          _ = KUM / Real.sqrt d := by ring
      _ ≤ U := by
        dsimp [U, Kupper]
        rw [abs_of_nonneg hUMnonneg]
        calc
          KUM / Real.sqrt d ≤ (KUP + KUM) / Real.sqrt d := by
            rw [add_div]
            exact le_add_of_nonneg_left (by positivity)
          _ = (|KUP| + KUM) / Real.sqrt d := by rw [abs_of_nonneg hUPnonneg]
  have hLpos : 0 < L := by dsimp [L]; positivity
  have hPpos : 0 < ‖gaussianCentralArcIntegral (rho : Complex) rho (tau * eta0)
      (fun _ : Fin d => 0)‖ := hLpos.trans_le hplusLower
  have hPne : gaussianCentralArcIntegral (rho : Complex) rho (tau * eta0)
      (fun _ : Fin d => 0) ≠ 0 := norm_ne_zero_iff.mp hPpos.ne'
  have hMne : gaussianCentralArcIntegral (-((rho : Complex))) rho (tau * eta0)
      (fun _ : Fin d => 0) ≠ 0 := norm_ne_zero_iff.mp hminusLower.ne'
  have hratioP := hRP d n hdRP hd (hthresh alphaRP haRP) x
  have hratioM := hRM d n hdRM hd (hthresh alphaRM haRM)
    (fun i => x i - 1 / 2)
  have hG : ‖gaussianPolarThetaProduct rho 0 x‖ ≤ 1 := by
    simpa [rho, alpha] using norm_gaussianPolarThetaProduct_zero_le_one_of_growing_saddle halphaPos x
  have hH : ‖gaussianPolarThetaProduct rho 0 (fun i => x i - 1 / 2)‖ ≤ 1 := by
    simpa [rho, alpha] using norm_gaussianPolarThetaProduct_zero_le_one_of_growing_saddle halphaPos
      (fun i => x i - 1 / 2)
  have hPC : ‖gaussianCentralArcIntegral (rho : Complex) rho (tau * eta0)
      (fun _ : Fin d => 0) - gaussianNormalizedCircleCoefficient 1 rho n
        (fun _ : Fin d => 0)‖ ≤ e := by
    have h := hCP d n hdCP hd (hthresh alphaCP haCP) halphaUpper
    have heq := h.2
    have hcoef : 0 ≤ (16 * Real.pi * eta0 + 32 * Real.pi * A) := by positivity
    have hmain : ‖gaussianNormalizedCircleCoefficient 1 rho n
        (fun _ : Fin d => 0) - gaussianCentralArcIntegral (rho : Complex) rho
        (tau * eta0) (fun _ : Fin d => 0)‖ ≤
        (16 * Real.pi * eta0 + 32 * Real.pi * A) *
          ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) * (d : Real)^(-2:Real) := by
      simpa [rho, alpha, tau] using heq
    rw [norm_sub_rev]
    calc
      _ ≤ (16 * Real.pi * eta0 + 32 * Real.pi * A) *
          ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) * (d : Real)^(-2:Real) := hmain
      _ ≤ e := by
        let Cpos : Real := 16 * Real.pi * eta0 + 32 * Real.pi * A
        let B : Real := 1 + 256 * Real.pi * A^2
        have hB : 0 ≤ B := by dsimp [B]; positivity
        have hsource : 0 ≤ ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
            (d : Real)^(-2:Real) := by positivity
        calc
          _ ≤ (Cpos + B) * ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
              (d : Real)^(-2:Real) := by
                change Cpos * ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
                  (d : Real)^(-2 : Real) ≤ _
                have hcoef' : Cpos ≤ Cpos + B := le_add_of_nonneg_right hB
                exact mul_le_mul_of_nonneg_right
                  (mul_le_mul_of_nonneg_right hcoef' (by positivity))
                  (by positivity)
          _ = e := by dsimp [Cpos, B, e, Ecoef]
  have hMD : ‖gaussianCentralArcIntegral (-((rho : Complex))) rho (tau * eta0)
      (fun _ : Fin d => 0) - gaussianNormalizedCircleCoefficient (-1) rho n
        (fun _ : Fin d => 0)‖ ≤ e := by
    have h := hCM d n hdCM hd (hthresh alphaCM haCM) halphaUpper
    have heq := h.2
    have hmain : ‖gaussianNormalizedCircleCoefficient (-1) rho n
        (fun _ : Fin d => 0) - gaussianCentralArcIntegral (-((rho : Complex))) rho
        (tau * eta0) (fun _ : Fin d => 0)‖ ≤
        (1 + 256 * Real.pi * A^2) *
          ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) * (d : Real)^(-2:Real) := by
      simpa [rho, alpha, tau] using heq
    rw [norm_sub_rev]
    have hscale : (1 / (8 * Real.pi)) * (tau / Real.sqrt d) ≤
        (1 / (4 * Real.pi)) * (1 / Real.sqrt d) := by
      have hs : tau / Real.sqrt d ≤ 1 / Real.sqrt d :=
        div_le_div_of_nonneg_right hTau (le_of_lt hsqrt)
      calc
        _ ≤ (1 / (8 * Real.pi)) * (1 / Real.sqrt d) :=
          mul_le_mul_of_nonneg_left hs (by positivity)
        _ ≤ (1 / (4 * Real.pi)) * (1 / Real.sqrt d) := by
          apply mul_le_mul_of_nonneg_right
            (by field_simp [Real.pi_ne_zero]; nlinarith [Real.pi_pos])
          positivity
    calc
      _ ≤ (1 + 256 * Real.pi * A^2) *
          ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) * (d : Real)^(-2:Real) := hmain
      _ ≤ e := by
        dsimp [e, Ecoef]
        let B : Real := 1 + 256 * Real.pi * A^2
        let Cpos : Real := 16 * Real.pi * eta0 + 32 * Real.pi * A
        have hB : 0 ≤ B := by dsimp [B]; positivity
        have hCpos : 0 ≤ Cpos := by dsimp [Cpos]; positivity
        have hpow : 0 ≤ (d : Real)^(-2 : Real) := by positivity
        have hsource : B * ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) ≤
            B * ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) :=
          mul_le_mul_of_nonneg_left hscale hB
        calc
          _ ≤ B * ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
              (d : Real)^(-2 :Real) := mul_le_mul_of_nonneg_right hsource hpow
          _ ≤ (Cpos + B) * ((1 / (4 * Real.pi)) * (1 / Real.sqrt d)) *
              (d : Real)^(-2 :Real) := by
                gcongr
                exact le_add_of_nonneg_left hCpos
          _ = _ := by dsimp [B, Cpos]
  have hE : ‖criticalCoefficientRemoteIntegral rho (tau * eta0) n x‖ ≤ eRemote := by
    have h := hEall d n hdE hd (hthresh alphaE haE) halphaUpper x
    have hscale : (1 / (8 * Real.pi)) * (tau / Real.sqrt d) ≤ L := by
      dsimp [L]
      have hs : tau / Real.sqrt d ≤ 1 / Real.sqrt d :=
        div_le_div_of_nonneg_right hTau (le_of_lt hsqrt)
      exact mul_le_mul_of_nonneg_left hs (by positivity)
    calc
      _ ≤ (256 * Real.pi * A ^ 2) *
          ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) * (d : Real)^(-2 : Real) := by
            simpa [rho, alpha, tau] using h
      _ ≤ eRemote := by
        dsimp [eRemote, L]
        have hfac : 0 ≤ (256 * Real.pi * A ^ 2) * (d : Real)^(-2 : Real) := by
          positivity
        calc
          _ = ((256 * Real.pi * A ^ 2) * (d : Real)^(-2 : Real)) *
              ((1 / (8 * Real.pi)) * (tau / Real.sqrt d)) := by ring
          _ ≤ ((256 * Real.pi * A ^ 2) * (d : Real)^(-2 : Real)) *
              ((1 / (8 * Real.pi)) * (1 / Real.sqrt d)) :=
                mul_le_mul_of_nonneg_left hscale hfac
          _ = _ := by ring
  have hdecomp := gaussianNormalizedCircleCoefficient_plus_twoSaddle_decomposition_growing
    hd hn (mul_pos htau heta0) (by nlinarith [Real.pi_gt_three, hTau, heta]) x
  let s : Complex := (-1 : Complex)^n
  let C : Complex := gaussianNormalizedCircleCoefficient 1 rho n (fun _ : Fin d => 0)
  let D : Complex := gaussianNormalizedCircleCoefficient (-1) rho n (fun _ : Fin d => 0)
  let P : Complex := gaussianCentralArcIntegral (rho : Complex) rho (tau * eta0)
    (fun _ : Fin d => 0)
  let M : Complex := gaussianCentralArcIntegral (-((rho : Complex))) rho (tau * eta0)
    (fun _ : Fin d => 0)
  let Ix : Complex := gaussianCentralArcIntegral (rho : Complex) rho (tau * eta0) x
  let Jx : Complex := gaussianCentralArcIntegral (-((rho : Complex))) rho (tau * eta0)
    (fun i => x i - 1 / 2)
  let E : Complex := criticalCoefficientRemoteIntegral rho (tau * eta0) n x
  have hdecomp' : gaussianNormalizedCircleCoefficient 1 rho n x = Ix + s * Jx + E := by
    simpa [C, D, P, M, Ix, Jx, E, s, rho, alpha, tau] using hdecomp
  let G : Complex := gaussianPolarThetaProduct rho 0 x
  let H : Complex := gaussianPolarThetaProduct rho 0 (fun i => x i - 1 / 2)
  have hresult := growingTwoSaddle_pointwise_from_integral_data_asymmetric
    (rho := rho) (x := x) (C := C) (D := D) (P := P) (M := M)
    (hrho0 := by dsimp [rho]; exact (gaussianSaddleParameter_mem halphaPos).1)
    (hrho1 := by dsimp [rho]; exact (gaussianSaddleParameter_mem halphaPos).2)
    (Ix := Ix) (Jx := Jx) (E := E)
    (G := G) (H := H)
    (s := s) (L := L) (U := U) (delta := delta) (e := e) (eRemote := eRemote)
    (hL := hLpos) (hU := by dsimp [U]; positivity)
    (hdelta := by dsimp [delta]; positivity)
    (he := by dsimp [e]; positivity)
    (heRemote := by dsimp [eRemote]; positivity)
    (hClower := by simpa [C, L, rho, alpha] using hsourceScale)
    (hPne := hPne) (hMne := hMne) (hPupper := hPupper) (hMupper := hMupper)
    (hs := by dsimp [s]; simp) (hG := hG) (hH := hH)
    (hIx := by
      calc
        _ ≤ KRP / d := by simpa [Ix, P, G, rho, alpha, tau, hrho] using hratioP
        _ ≤ delta := by
          dsimp [delta, Kratio]
          have h1 : KRP ≤ |KRP| := le_abs_self _
          have h2 : 0 ≤ |KRM| := abs_nonneg _
          calc
            KRP / d ≤ |KRP| / d := div_le_div_of_nonneg_right h1 (le_of_lt hdreal)
            _ ≤ (|KRP| + |KRM|) / d := by
              rw [add_div]
              exact le_add_of_nonneg_right (div_nonneg h2 (le_of_lt hdreal)))
    (hJx := by
      calc
        _ ≤ KRM / d := by simpa [Jx, M, H, rho, alpha, tau, hrho] using hratioM
        _ ≤ delta := by
          dsimp [delta, Kratio]
          have h1 : KRM ≤ |KRM| := le_abs_self _
          have h2 : 0 ≤ |KRP| := abs_nonneg _
          calc
            KRM / d ≤ |KRM| / d := div_le_div_of_nonneg_right h1 (le_of_lt hdreal)
            _ ≤ (|KRM| + |KRP|) / d := by
              rw [add_div]
              exact le_add_of_nonneg_right (div_nonneg h2 (le_of_lt hdreal))
            _ = (|KRP| + |KRM|) / d := by ring)
    (hPC := by simpa [P, C] using hPC) (hMD := by simpa [M, D] using hMD)
    (hE := by simpa [E] using hE)
    (hsEq := by rfl)
    (hCeq := by rfl)
    (hDeq := by rfl)
    (hdecomp := hdecomp')
  have hfinal : 2 * (U / L) * delta + (2 * e + eRemote) / L ≤ Kfinal / d := by
    have hinv : (d : Real) ^ (-2 : Real) ≤ (d : Real)⁻¹ :=
      rpow_neg_two_le_inv_of_nat_one_le hdOne
    have hEcoef : 0 ≤ Ecoef := by
      dsimp [Ecoef]
      positivity
    have hUratio : U / L = 8 * Real.pi * Kupper := by
      dsimp [U, L]
      field_simp [Real.pi_ne_zero, ne_of_gt hsqrt]
    have he' : e / L ≤ 2 * Ecoef / d := by
      calc
        e / L = 2 * Ecoef * (d : Real)^(-2 : Real) := by
          dsimp [e, L]
          field_simp [Real.pi_ne_zero, ne_of_gt hsqrt]
          ring
        _ ≤ 2 * Ecoef * (d : Real)⁻¹ := by
          exact mul_le_mul_of_nonneg_left hinv (by positivity)
        _ = 2 * Ecoef / d := by ring
    have hremote' : eRemote / L ≤ 256 * Real.pi * A^2 / d := by
      calc
        eRemote / L = (256 * Real.pi * A^2) * (d : Real)^(-2 : Real) := by
          dsimp [eRemote]
          field_simp [hLpos.ne']
        _ ≤ (256 * Real.pi * A^2) * (d : Real)⁻¹ := by
          exact mul_le_mul_of_nonneg_left hinv (by positivity)
        _ = 256 * Real.pi * A^2 / d := by ring
    have hratio' : 2 * (U / L) * delta =
        (16 * Real.pi * Kupper * Kratio) / d := by
      dsimp [delta]
      rw [hUratio]
      ring
    have h2e : 2 * (e / L) ≤ (4 * Ecoef) / d := by
      calc
        2 * (e / L) ≤ 2 * (2 * Ecoef / d) :=
          mul_le_mul_of_nonneg_left he' (by norm_num)
        _ = (4 * Ecoef) / d := by ring
    calc
      2 * (U / L) * delta + (2 * e + eRemote) / L =
          (16 * Real.pi * Kupper * Kratio) / d + 2 * (e / L) + eRemote / L := by
            rw [hratio']
            field_simp [hLpos.ne']
            ring
      _ ≤ (16 * Real.pi * Kupper * Kratio) / d +
          (4 * Ecoef) / d + (256 * Real.pi * A^2) / d := by
            calc
              _ = ((16 * Real.pi * Kupper * Kratio) / d + 2 * (e / L)) +
                  eRemote / L := by ring
              _ ≤ ((16 * Real.pi * Kupper * Kratio) / d + (4 * Ecoef) / d) +
                  eRemote / L := by
                    simpa [add_assoc] using
                      (add_le_add_right h2e
                        ((16 * Real.pi * Kupper * Kratio) / d + eRemote / L))
              _ ≤ _ := by
                simpa [add_assoc, add_comm, add_left_comm] using
                  (add_le_add_left hremote'
                    ((16 * Real.pi * Kupper * Kratio) / d + (4 * Ecoef) / d))
      _ ≤ Kfinal / d := by
            calc
              _ = (16 * Real.pi * Kupper * Kratio + 4 * Ecoef +
                  256 * Real.pi * A^2) / d := by ring
              _ ≤ (16 * Real.pi * Kupper * Kratio + 4 * Ecoef +
                  256 * Real.pi * A^2 + 1) / d := by
                    apply div_le_div_of_nonneg_right _ (le_of_lt hdreal)
                    norm_num
              _ = Kfinal / d := by
                    dsimp [Kfinal]
  simpa [s, G, H, C, D, P, M, Ix, Jx, E, rho, alpha, tau] using
    hresult.trans hfinal

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderCentralArcBridges.lean <==
import EuclideanBallsFormalization.HigherOrderFiniteGaussianRegimes
import EuclideanBallsFormalization.GrowingTwoSaddleAssembly
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Exact transports from the scaled central integrals used by the arbitrary-order
H3/H4 construction to the angular central arcs used by the two-saddle
coefficient decomposition.  These are algebraic change-of-variable bridges;
they introduce no new analytic estimate.
-/

noncomputable section

open MeasureTheory

set_option maxHeartbeats 800000

/-- Exact transport of an arbitrary small-regime finite Gaussian model from
the scaled H3 integral to the original angular central arc. -/
theorem norm_smallCentralArc_ratio_sub_model_le_of_higherOrderFull
    {d n : Nat} {rho eta delta r : Real} (x : Fin d → Real) (G : Complex)
    (hn : 0 < n) (hrho0 : 0 < rho) (hrho128 : rho ≤ 1 / 128)
    (hr : |r| ≤ 1 / 128)
    (hratio :
      ‖higherOrderFullCentralIntegral (d : Real) 1 (1 / Real.sqrt n)
            (eta * Real.sqrt n) (gaussianCentralPhase rho)
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
              ((((1 / Real.sqrt n) * u : Real)) : Complex))
            (fun u ↦ gaussianPolarThetaProduct rho
              ((1 / Real.sqrt n) * u) x) /
          higherOrderFullCentralZeroIntegral (d : Real) 1
            (1 / Real.sqrt n) (eta * Real.sqrt n)
            (gaussianCentralPhase rho)
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
              ((((1 / Real.sqrt n) * u : Real)) : Complex)) - G‖ ≤ delta) :
      ‖gaussianCentralArcIntegral (r : Complex) rho eta x /
          gaussianCentralArcIntegral (r : Complex) rho eta
            (fun _ : Fin d ↦ 0) - G‖ ≤ delta := by
  let p : Complex := (1 / (2 * Real.pi) : Complex) *
    gaussianPoleAmplitude (r : Complex) 0
  let c : Complex := (Real.sqrt n : Real)
  let Ix := higherOrderFullCentralIntegral (d : Real) 1
    (1 / Real.sqrt n) (eta * Real.sqrt n) (gaussianCentralPhase rho)
    (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
      ((((1 / Real.sqrt n) * u : Real)) : Complex))
    (fun u ↦ gaussianPolarThetaProduct rho ((1 / Real.sqrt n) * u) x)
  let I0 := higherOrderFullCentralZeroIntegral (d : Real) 1
    (1 / Real.sqrt n) (eta * Real.sqrt n) (gaussianCentralPhase rho)
    (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
      ((((1 / Real.sqrt n) * u : Real)) : Complex))
  let Jx := gaussianCentralArcIntegral (r : Complex) rho eta x
  let J0 := gaussianCentralArcIntegral (r : Complex) rho eta
    (fun _ : Fin d ↦ 0)
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hsqrt : 0 < Real.sqrt (n : Real) := Real.sqrt_pos.2 hnreal
  have hc : c ≠ 0 := by
    dsimp [c]
    exact_mod_cast hsqrt.ne'
  have hpolePos : 0 < ‖gaussianPoleAmplitude (r : Complex) 0‖ :=
    lt_of_lt_of_le (by norm_num : (0 : Real) < 1 / 2)
      (norm_gaussianPoleAmplitude_zero_real_bounds hr).1
  have hpole : gaussianPoleAmplitude (r : Complex) 0 ≠ 0 :=
    norm_ne_zero_iff.mp hpolePos.ne'
  have hp : p ≠ 0 := by
    dsimp [p]
    exact mul_ne_zero
      (div_ne_zero one_ne_zero
        (mul_ne_zero (by norm_num)
          (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero))) hpole
  have hq : ‖(r : Complex)‖ ≤ 1 / 128 := by
    rw [Complex.norm_real, Real.norm_eq_abs]
    exact hr
  let f : Real → Complex := fun t ↦
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianNormalizedPoleAmplitudeComplex (r : Complex) (t : Complex) *
      gaussianPolarThetaProduct rho t x
  let f0 : Real → Complex := fun t ↦
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianNormalizedPoleAmplitudeComplex (r : Complex) (t : Complex)
  have hscaled (f : Real → Complex) :
      (∫ t in -eta..eta, f t) =
        (Real.sqrt n)⁻¹ •
          ∫ u in -(eta * Real.sqrt n)..eta * Real.sqrt n,
            f (u / Real.sqrt n) := by
    have h := intervalIntegral.inv_smul_integral_comp_div
      (a := -(eta * Real.sqrt n)) (b := eta * Real.sqrt n)
      f (Real.sqrt n)
    simpa [hsqrt.ne', neg_div, Complex.real_smul] using h.symm
  have hIx : Ix = ∫ u in -(eta * Real.sqrt n)..eta * Real.sqrt n,
      f (u / Real.sqrt n) := by
    unfold Ix higherOrderFullCentralIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp only
    have harg : (1 / Real.sqrt n) * u = u / Real.sqrt n := by ring
    dsimp [f]
    simp only [one_mul]
    rw [harg]
  have hI0 : I0 = ∫ u in -(eta * Real.sqrt n)..eta * Real.sqrt n,
      f0 (u / Real.sqrt n) := by
    unfold I0 higherOrderFullCentralZeroIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp only
    have harg : (1 / Real.sqrt n) * u = u / Real.sqrt n := by ring
    dsimp [f0]
    simp only [one_mul]
    rw [harg]
  have hJx : c * Jx = p * Ix := by
    have hnorm := gaussianCentralArcIntegral_eq_normalized hq rho eta x
    have hamp : ∀ t : Real,
        gaussianCentralAmplitude (r : Complex) rho t x =
          gaussianNormalizedPoleAmplitudeComplex (r : Complex) (t : Complex) *
            gaussianPolarThetaProduct rho t x := by
      intro t
      unfold gaussianCentralAmplitude
      rw [gaussianNormalizedPoleAmplitudeComplex_ofReal]
    dsimp [Jx]
    rw [hnorm]
    simp_rw [hamp]
    have hInt :
        (∫ t in -eta..eta,
          Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
            (gaussianNormalizedPoleAmplitudeComplex (r : Complex) (t : Complex) *
              gaussianPolarThetaProduct rho t x)) =
          ∫ t in -eta..eta, f t := by
      apply intervalIntegral.integral_congr
      intro t ht
      dsimp [f]
      ring
    rw [hInt]
    change c * (p * ∫ t in -eta..eta, f t) = p * Ix
    rw [hscaled f, ← hIx]
    dsimp [c]
    have hcscale : ((Real.sqrt n : Real) : Complex) *
        ((((Real.sqrt n)⁻¹ : Real)) : Complex) = 1 := by
      rw [← Complex.ofReal_mul]
      congr 1
      field_simp [hsqrt.ne']
    calc
      ((Real.sqrt n : Real) : Complex) * (p *
          (((((Real.sqrt n)⁻¹ : Real)) : Complex) * Ix)) =
        (((Real.sqrt n : Real) : Complex) *
          ((((Real.sqrt n)⁻¹ : Real)) : Complex)) * (p * Ix) := by ring
      _ = p * Ix := by rw [hcscale, one_mul]
  have hJ0 : c * J0 = p * I0 := by
    have hnorm := gaussianCentralArcIntegral_eq_normalized hq rho eta
      (fun _ : Fin d ↦ 0)
    have hzero : ∀ t : Real,
        gaussianCentralAmplitude (r : Complex) rho t
            (fun _ : Fin d ↦ 0) =
          gaussianNormalizedPoleAmplitudeComplex (r : Complex) (t : Complex) := by
      intro t
      unfold gaussianCentralAmplitude
      rw [gaussianNormalizedPoleAmplitudeComplex_ofReal]
      have hprod : gaussianPolarThetaProduct rho t
          (fun _ : Fin d ↦ 0) = 1 := by
        exact gaussianPolarThetaProduct_zero_vector_all hrho0 hrho128
      rw [hprod, mul_one]
    dsimp [J0]
    rw [hnorm]
    simp_rw [hzero]
    change c * (p * ∫ t in -eta..eta, f0 t) = p * I0
    rw [hscaled f0, ← hI0]
    dsimp [c]
    have hcscale : ((Real.sqrt n : Real) : Complex) *
        ((((Real.sqrt n)⁻¹ : Real)) : Complex) = 1 := by
      rw [← Complex.ofReal_mul]
      congr 1
      field_simp [hsqrt.ne']
    calc
      ((Real.sqrt n : Real) : Complex) * (p *
          (((((Real.sqrt n)⁻¹ : Real)) : Complex) * I0)) =
        (((Real.sqrt n : Real) : Complex) *
          ((((Real.sqrt n)⁻¹ : Real)) : Complex)) * (p * I0) := by ring
      _ = p * I0 := by rw [hcscale, one_mul]
  apply norm_div_sub_target_le_of_common_nonzero_left_scales hc hp hJx hJ0
  simpa [Ix, I0] using hratio

/-- Exact transport of an arbitrary compact-critical finite Gaussian model
from the normalized scaled H3 integral to the raw angular central arc. -/
theorem norm_criticalCentralArc_ratio_sub_model_le_of_higherOrderFull
    {d : Nat} {rho eta delta : Real} {qPole : Complex}
    (x : Fin d → Real) (G : Complex)
    (hd : 0 < d) (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (heta : 0 ≤ eta) (hqNorm : ‖qPole‖ = rho)
    (hzero : ∀ t : Real, |t| ≤ eta →
      analyticTheta
        ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0)
    (hI0ne :
      higherOrderFullCentralZeroIntegral (d : Real) 1 (1 / Real.sqrt d)
            (eta * Real.sqrt d) (gaussianCentralPhase rho)
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
              ((((1 / Real.sqrt d) * u : Real)) : Complex)) ≠ 0)
    (hratio :
      ‖higherOrderFullCentralIntegral (d : Real) 1 (1 / Real.sqrt d)
            (eta * Real.sqrt d) (gaussianCentralPhase rho)
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
              ((((1 / Real.sqrt d) * u : Real)) : Complex))
            (fun u ↦ gaussianPolarThetaProduct rho
              ((1 / Real.sqrt d) * u) x) /
          higherOrderFullCentralZeroIntegral (d : Real) 1
            (1 / Real.sqrt d) (eta * Real.sqrt d)
            (gaussianCentralPhase rho)
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
              ((((1 / Real.sqrt d) * u : Real)) : Complex)) - G‖ ≤ delta) :
      ‖criticalCentralArcIntegral qPole rho eta x /
          criticalCentralArcIntegral qPole rho eta
            (fun _ : Fin d ↦ 0) - G‖ ≤ delta ∧
        criticalCentralArcIntegral qPole rho eta
            (fun _ : Fin d ↦ 0) ≠ 0 := by
  let p : Complex := (1 / (2 * Real.pi) : Complex)
  let c : Complex := ((Real.sqrt d : Real) : Complex) * (1 - qPole)
  let Ix := higherOrderFullCentralIntegral (d : Real) 1
    (1 / Real.sqrt d) (eta * Real.sqrt d) (gaussianCentralPhase rho)
    (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
      ((((1 / Real.sqrt d) * u : Real)) : Complex))
    (fun u ↦ gaussianPolarThetaProduct rho ((1 / Real.sqrt d) * u) x)
  let I0 := higherOrderFullCentralZeroIntegral (d : Real) 1
    (1 / Real.sqrt d) (eta * Real.sqrt d) (gaussianCentralPhase rho)
    (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
      ((((1 / Real.sqrt d) * u : Real)) : Complex))
  let Jx := criticalCentralArcIntegral qPole rho eta x
  let J0 := criticalCentralArcIntegral qPole rho eta (fun _ : Fin d ↦ 0)
  let fx : Real → Complex := fun t ↦
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianNormalizedPoleAmplitudeComplex qPole (t : Complex) *
      gaussianPolarThetaProduct rho t x
  let f0 : Real → Complex := fun t ↦
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      gaussianNormalizedPoleAmplitudeComplex qPole (t : Complex)
  let rx : Real → Complex := fun t ↦
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      criticalRawCentralAmplitude qPole rho t x
  let r0 : Real → Complex := fun t ↦
    Complex.exp ((d : Complex) * gaussianCentralPhase rho t) *
      criticalRawCentralAmplitude qPole rho t (fun _ : Fin d ↦ 0)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hq : ‖qPole‖ < 1 := by rw [hqNorm]; exact hrho1
  have hone : 1 - qPole ≠ 0 := by
    intro h
    have hqOne : qPole = 1 := by exact sub_eq_zero.mp h |>.symm
    rw [hqOne] at hq
    norm_num at hq
  have hc : c ≠ 0 := by
    dsimp [c]
    exact mul_ne_zero (Complex.ofReal_ne_zero.mpr hsqrt.ne') hone
  have hp : p ≠ 0 := by
    dsimp [p]
    exact div_ne_zero one_ne_zero
      (mul_ne_zero (by norm_num)
        (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero))
  have hcscale : ((Real.sqrt d : Real) : Complex) *
      ((((Real.sqrt d)⁻¹ : Real)) : Complex) = 1 := by
    rw [← Complex.ofReal_mul]
    congr 1
    field_simp [hsqrt.ne']
  have hscaled (f : Real → Complex) :
      (∫ t in -eta..eta, f t) =
        (Real.sqrt d)⁻¹ •
          ∫ u in -(eta * Real.sqrt d)..eta * Real.sqrt d,
            f (u / Real.sqrt d) := by
    have h := intervalIntegral.inv_smul_integral_comp_div
      (a := -(eta * Real.sqrt d)) (b := eta * Real.sqrt d)
      f (Real.sqrt d)
    simpa [hsqrt.ne', neg_div, Complex.real_smul] using h.symm
  have hIx : Ix = ∫ u in -(eta * Real.sqrt d)..eta * Real.sqrt d,
      fx (u / Real.sqrt d) := by
    unfold Ix higherOrderFullCentralIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp only
    have harg : (1 / Real.sqrt d) * u = u / Real.sqrt d := by ring
    dsimp [fx]
    simp only [one_mul]
    rw [harg]
  have hI0 : I0 = ∫ u in -(eta * Real.sqrt d)..eta * Real.sqrt d,
      f0 (u / Real.sqrt d) := by
    unfold I0 higherOrderFullCentralZeroIntegral
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp only
    have harg : (1 / Real.sqrt d) * u = u / Real.sqrt d := by ring
    dsimp [f0]
    simp only [one_mul]
    rw [harg]
  have hscaleIx : ((Real.sqrt d : Real) : Complex) *
      (∫ t in -eta..eta, fx t) = Ix := by
    rw [hscaled fx, ← hIx]
    change ((Real.sqrt d : Real) : Complex) *
      (((((Real.sqrt d)⁻¹ : Real)) : Complex) * Ix) = Ix
    rw [← mul_assoc, hcscale, one_mul]
  have hscaleI0 : ((Real.sqrt d : Real) : Complex) *
      (∫ t in -eta..eta, f0 t) = I0 := by
    rw [hscaled f0, ← hI0]
    change ((Real.sqrt d : Real) : Complex) *
      (((((Real.sqrt d)⁻¹ : Real)) : Complex) * I0) = I0
    rw [← mul_assoc, hcscale, one_mul]
  have hnormx : (∫ t in -eta..eta, fx t) =
      (1 - qPole) * ∫ t in -eta..eta, rx t := by
    rw [← intervalIntegral.integral_const_mul]
    apply intervalIntegral.integral_congr
    intro t ht
    dsimp [fx, rx]
    exact critical_normalized_integrand_eq_one_sub_mul_raw
      hrho0 hq x
  have hnorm0 : (∫ t in -eta..eta, f0 t) =
      (1 - qPole) * ∫ t in -eta..eta, r0 t := by
    rw [← intervalIntegral.integral_const_mul]
    apply intervalIntegral.integral_congr
    intro t ht
    have htIcc : t ∈ Set.Icc (-eta) eta := by
      simpa [Set.uIcc_of_le (by linarith : -eta ≤ eta)] using ht
    have htAbs : |t| ≤ eta := abs_le.mpr htIcc
    have hprod : gaussianPolarThetaProduct rho t
        (fun _ : Fin d ↦ 0) = 1 := by
      rw [← criticalPolarThetaProduct_eq_gaussianPolarThetaProduct hrho0]
      exact criticalPolarThetaProduct_zero_vector_of_ne hrho0
        (hzero t htAbs)
    have hnorm := critical_normalized_integrand_eq_one_sub_mul_raw
      hrho0 hq (fun _ : Fin d ↦ 0) (t := t)
    dsimp [f0, r0]
    simpa [hprod] using hnorm
  have hJx : c * Jx = p * Ix := by
    dsimp [Jx, criticalCentralArcIntegral]
    change c * (p * ∫ t in -eta..eta, rx t) = p * Ix
    dsimp [c]
    calc
      (((Real.sqrt d : Real) : Complex) * (1 - qPole)) *
          (p * ∫ t in -eta..eta, rx t) =
        p * (((Real.sqrt d : Real) : Complex) *
          ((1 - qPole) * ∫ t in -eta..eta, rx t)) := by ring
      _ = p * (((Real.sqrt d : Real) : Complex) *
          (∫ t in -eta..eta, fx t)) := by rw [hnormx]
      _ = p * Ix := by rw [hscaleIx]
  have hJ0 : c * J0 = p * I0 := by
    dsimp [J0, criticalCentralArcIntegral]
    change c * (p * ∫ t in -eta..eta, r0 t) = p * I0
    dsimp [c]
    calc
      (((Real.sqrt d : Real) : Complex) * (1 - qPole)) *
          (p * ∫ t in -eta..eta, r0 t) =
        p * (((Real.sqrt d : Real) : Complex) *
          ((1 - qPole) * ∫ t in -eta..eta, r0 t)) := by ring
      _ = p * (((Real.sqrt d : Real) : Complex) *
          (∫ t in -eta..eta, f0 t)) := by rw [hnorm0]
      _ = p * I0 := by rw [hscaleI0]
  constructor
  · apply norm_div_sub_target_le_of_common_nonzero_left_scales hc hp hJx hJ0
    simpa [Ix, I0] using hratio
  · have hI0ne' : I0 ≠ 0 := by simpa [I0] using hI0ne
    intro hJ0zero
    change J0 = 0 at hJ0zero
    have : p * I0 = 0 := by
      calc
        p * I0 = c * J0 := hJ0.symm
        _ = 0 := by rw [hJ0zero, mul_zero]
    exact (mul_ne_zero hp hI0ne') this

theorem norm_growingPlusCentralArc_ratio_sub_model_le_of_higherOrderFull
    {d : Nat} {tau R delta : Real} (x : Fin d → Real) (G : Complex)
    (hd : 0 < d) (htau : 0 < tau)
    (hratio :
      ‖higherOrderFullCentralIntegral (d : Real) tau (1 / Real.sqrt d) R
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex)))
            (fun u ↦ growingCentralThetaProduct tau
              (tau * (1 / Real.sqrt d) * u) x) /
          higherOrderFullCentralZeroIntegral (d : Real) tau
            (1 / Real.sqrt d) R
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex))) -
          G‖ ≤ delta) :
      ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
            (Real.exp (-tau)) (tau * R / Real.sqrt d) x /
          gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
            (Real.exp (-tau)) (tau * R / Real.sqrt d)
              (fun _ : Fin d ↦ 0) - G‖ ≤ delta := by
  let eta : Real := tau * R / Real.sqrt d
  let p : Complex := (1 / (2 * Real.pi) : Complex) *
    gaussianPoleAmplitude (Real.exp (-tau) : Complex) 0
  let c : Complex := ((tau / Real.sqrt d)⁻¹ : Real)
  let Ix : Complex := ∫ u in -R..R,
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x
  let I0 : Complex := ∫ u in -R..R,
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u (fun _ : Fin d ↦ 0)
  let Jx := gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
    (Real.exp (-tau)) eta x
  let J0 := gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
    (Real.exp (-tau)) eta (fun _ : Fin d ↦ 0)
  have hscale : 0 < tau / Real.sqrt d := by positivity
  have hc : c ≠ 0 := by
    dsimp [c]
    exact_mod_cast inv_ne_zero (ne_of_gt hscale)
  have hpolePos : 0 < ‖gaussianPoleAmplitude
      (Real.exp (-tau) : Complex) 0‖ :=
    lt_of_lt_of_le (inv_pos.mpr htau)
      (norm_gaussianPoleAmplitude_plus_zero_ge_inv_tau_v2 htau)
  have hpole : gaussianPoleAmplitude
      (Real.exp (-tau) : Complex) 0 ≠ 0 :=
    norm_ne_zero_iff.mp hpolePos.ne'
  have hp : p ≠ 0 := by
    dsimp [p]
    exact mul_ne_zero
      (div_ne_zero one_ne_zero
        (mul_ne_zero (by norm_num)
          (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero))) hpole
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hendpoint : eta / (tau / Real.sqrt d) = R := by
    dsimp [eta]
    field_simp [ne_of_gt htau, ne_of_gt (Real.sqrt_pos.2 hdreal)]
  have hamp (u : Real) :
      gaussianNormalizedPoleAmplitudeComplex (Real.exp (-tau) : Complex)
          ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex)) =
        growingCentralPlusAmplitude tau (u / Real.sqrt d) := by
    have hcast : (tau : Complex) *
        ((((1 / Real.sqrt d) * u : Real)) : Complex) =
          ((tau * ((1 / Real.sqrt d) * u) : Real) : Complex) := by
      norm_num
    rw [hcast, gaussianNormalizedPoleAmplitudeComplex_ofReal]
    unfold growingCentralPlusAmplitude
    congr 1
    ring
  have hIxFull :
      higherOrderFullCentralIntegral (d : Real) tau (1 / Real.sqrt d) R
          (gaussianCentralPhase (Real.exp (-tau)))
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
            (Real.exp (-tau) : Complex)
            ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex)))
          (fun u ↦ growingCentralThetaProduct tau
            (tau * (1 / Real.sqrt d) * u) x) = Ix := by
    unfold higherOrderFullCentralIntegral Ix
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp only
    rw [hamp]
    unfold growingCentralScaledAmplitude
    have harg : tau * (1 / Real.sqrt d) * u =
        tau * u / Real.sqrt d := by ring
    rw [harg]
    norm_num
    ring
  have hI0Full :
      higherOrderFullCentralZeroIntegral (d : Real) tau
          (1 / Real.sqrt d) R (gaussianCentralPhase (Real.exp (-tau)))
          (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
            (Real.exp (-tau) : Complex)
            ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex))) =
        I0 := by
    unfold higherOrderFullCentralZeroIntegral I0
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp only
    rw [hamp]
    unfold growingCentralScaledAmplitude
    rw [growingCentralThetaProduct_zero_vector_all htau, mul_one]
    have harg : tau * (1 / Real.sqrt d) * u =
        tau * u / Real.sqrt d := by ring
    rw [harg]
    norm_num
  have hJx : c * Jx = p * Ix := by
    have h := gaussianCentralArcIntegral_plus_eq_scaled_normalized_v2
      (d := d) (tau := tau) (eta := eta) hd htau x
    rw [hendpoint] at h
    simpa [c, p, Ix, Jx, smul_eq_mul] using h.symm
  have hJ0 : c * J0 = p * I0 := by
    have h := gaussianCentralArcIntegral_plus_eq_scaled_normalized_v2
      (d := d) (tau := tau) (eta := eta) hd htau
        (fun _ : Fin d ↦ 0)
    rw [hendpoint] at h
    simpa [c, p, I0, J0, smul_eq_mul] using h.symm
  apply norm_div_sub_target_le_of_common_nonzero_left_scales hc hp hJx hJ0
  rw [hIxFull, hI0Full] at hratio
  exact hratio

theorem norm_growingMinusCentralArc_ratio_sub_model_le_of_higherOrderFull
    {d : Nat} {tau R delta : Real} (x : Fin d → Real) (G : Complex)
    (hd : 0 < d) (htau : 0 < tau)
    (hratio :
      ‖higherOrderFullCentralIntegral (d : Real) tau (1 / Real.sqrt d) R
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ growingMinusPoleAmplitudeComplex tau
              ((((1 / Real.sqrt d) * u : Real)) : Complex))
            (fun u ↦ growingCentralThetaProduct tau
              (tau * (1 / Real.sqrt d) * u) x) /
          higherOrderFullCentralZeroIntegral (d : Real) tau
            (1 / Real.sqrt d) R
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ growingMinusPoleAmplitudeComplex tau
              ((((1 / Real.sqrt d) * u : Real)) : Complex)) -
          G‖ ≤ delta) :
      ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * R / Real.sqrt d) x /
          gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
            (Real.exp (-tau)) (tau * R / Real.sqrt d)
              (fun _ : Fin d ↦ 0) - G‖ ≤ delta := by
  let eta : Real := tau * R / Real.sqrt d
  let p : Complex := (1 / (2 * Real.pi) : Complex) *
    gaussianPoleAmplitude (-(Real.exp (-tau) : Complex)) 0
  let c : Complex := ((tau / Real.sqrt d)⁻¹ : Real)
  let Ix : Complex := ∫ u in -R..R,
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d) x)
  let I0 : Complex := ∫ u in -R..R,
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) *
        (growingCentralMinusScaledAmplitude (d := d) tau u *
          growingCentralThetaProduct tau (tau * u / Real.sqrt d)
            (fun _ : Fin d ↦ 0))
  let Jx := gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
    (Real.exp (-tau)) eta x
  let J0 := gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
    (Real.exp (-tau)) eta (fun _ : Fin d ↦ 0)
  have hscale : 0 < tau / Real.sqrt d := by positivity
  have hc : c ≠ 0 := by
    dsimp [c]
    exact_mod_cast inv_ne_zero (ne_of_gt hscale)
  have hpolePos : 0 < ‖gaussianPoleAmplitude
      (-(Real.exp (-tau) : Complex)) 0‖ :=
    lt_of_lt_of_le (by norm_num)
      (norm_gaussianPoleAmplitude_minus_zero_ge_half htau)
  have hpole : gaussianPoleAmplitude
      (-(Real.exp (-tau) : Complex)) 0 ≠ 0 :=
    norm_ne_zero_iff.mp hpolePos.ne'
  have hp : p ≠ 0 := by
    dsimp [p]
    exact mul_ne_zero
      (div_ne_zero one_ne_zero
        (mul_ne_zero (by norm_num)
          (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero))) hpole
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hendpoint : eta / (tau / Real.sqrt d) = R := by
    dsimp [eta]
    field_simp [ne_of_gt htau, ne_of_gt (Real.sqrt_pos.2 hdreal)]
  have hamp (u : Real) :
      growingMinusPoleAmplitudeComplex tau
          ((((1 / Real.sqrt d) * u : Real)) : Complex) =
        growingCentralMinusAmplitude tau (u / Real.sqrt d) := by
    rw [growingMinusPoleAmplitudeComplex_ofReal]
    congr 1
    ring
  have hIxFull :
      higherOrderFullCentralIntegral (d : Real) tau (1 / Real.sqrt d) R
          (gaussianCentralPhase (Real.exp (-tau)))
          (fun u ↦ growingMinusPoleAmplitudeComplex tau
            ((((1 / Real.sqrt d) * u : Real)) : Complex))
          (fun u ↦ growingCentralThetaProduct tau
            (tau * (1 / Real.sqrt d) * u) x) = Ix := by
    unfold higherOrderFullCentralIntegral Ix
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp only
    rw [hamp]
    unfold growingCentralMinusScaledAmplitude
    have harg : tau * (1 / Real.sqrt d) * u =
        tau * u / Real.sqrt d := by ring
    rw [harg]
    norm_num
    ring
  have hI0Full :
      higherOrderFullCentralZeroIntegral (d : Real) tau
          (1 / Real.sqrt d) R (gaussianCentralPhase (Real.exp (-tau)))
          (fun u ↦ growingMinusPoleAmplitudeComplex tau
            ((((1 / Real.sqrt d) * u : Real)) : Complex)) = I0 := by
    unfold higherOrderFullCentralZeroIntegral I0
    apply intervalIntegral.integral_congr
    intro u hu
    dsimp only
    rw [hamp]
    unfold growingCentralMinusScaledAmplitude
    rw [growingCentralThetaProduct_zero_vector_all htau, mul_one]
    have harg : tau * (1 / Real.sqrt d) * u =
        tau * u / Real.sqrt d := by ring
    rw [harg]
    norm_num
  have hJx : c * Jx = p * Ix := by
    have h := gaussianCentralArcIntegral_minus_eq_scaled_normalized
      (d := d) (tau := tau) (eta := eta) hd htau x
    rw [hendpoint] at h
    simpa [c, p, Ix, Jx, smul_eq_mul] using h.symm
  have hJ0 : c * J0 = p * I0 := by
    have h := gaussianCentralArcIntegral_minus_eq_scaled_normalized
      (d := d) (tau := tau) (eta := eta) hd htau
        (fun _ : Fin d ↦ 0)
    rw [hendpoint] at h
    simpa [c, p, I0, J0, smul_eq_mul] using h.symm
  apply norm_div_sub_target_le_of_common_nonzero_left_scales hc hp hJx hJ0
  rw [hIxFull, hI0Full] at hratio
  exact hratio

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderCentralProduction.lean <==
import EuclideanBallsFormalization.HigherOrderIntegratedExpansion
import EuclideanBallsFormalization.ScaledPhaseTaylorProduction
import EuclideanBallsFormalization.NestedPolynomialBound
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Concrete analytic-production wrapper for R11 Lemma 6.4.  It fixes the three
Taylor families used by the manuscript (quadratically shifted phase,
normalized pole, and parameter-linear theta product), proves the exact
Gaussian cancellation, and exposes the quantitative hypotheses needed by
the already certified finite weighted algebra.
-/

noncomputable section

open MeasureTheory

def higherOrderPhaseFamily
    (phaseScale lambda epsilon : Complex) (phaseJet : Nat → Complex) :
    Nat → Polynomial Complex :=
  shiftedPhaseTaylorFamily phaseScale (lambda * epsilon ^ 2) phaseJet

def higherOrderPoleFamily
    (poleScale : Complex) (poleJet : Nat → Complex) :
    Nat → Polynomial Complex :=
  scaledTaylorJetPolynomial poleScale poleJet

def higherOrderCentralExponent
    (lambda phaseScale epsilon q : Real)
    (phase : Real → Complex) (u : Real) : Complex :=
  (lambda : Complex) * phase (phaseScale * epsilon * u) +
    (q : Complex) / 2 * (u : Complex) ^ 2

def higherOrderCentralRemainder
    (K : Nat) (phaseScale lambda epsilon : Complex)
    (phaseJet : Nat → Complex) (poleScale : Complex)
    (poleJet : Nat → Complex) (productScale : Complex)
    (T : Nat → Complex) (X A B : Real → Complex) (u : Real) : Complex :=
  higherOrderPointwiseRemainder K
    (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
    (higherOrderPoleFamily poleScale poleJet)
    productScale T epsilon X A B u

theorem symmetricGaussianWeight_mul_exp_higherOrderCentralExponent
    (lambda phaseScale epsilon q u : Real) (phase : Real → Complex) :
    symmetricGaussianWeight q u *
        Complex.exp (higherOrderCentralExponent
          lambda phaseScale epsilon q phase u) =
      Complex.exp ((lambda : Complex) *
        phase (phaseScale * epsilon * u)) := by
  unfold symmetricGaussianWeight higherOrderCentralExponent
  rw [← Complex.exp_add]
  congr 1
  push_cast
  ring

/-- Exact integrated expansion for the actual central exponent.  No error is
discarded here: the last integral is the explicitly defined analytic
remainder. -/
theorem higherOrderCentral_exactExpansion
    (K : Nat) (phaseScale lambda epsilon q R : Real)
    (phase : Real → Complex) (phaseJet : Nat → Complex)
    (poleScale : Complex) (poleJet : Nat → Complex)
    (productScale : Complex) (T : Nat → Complex)
    (A B : Real → Complex)
    (hphase : Continuous phase) (hA : Continuous A) (hB : Continuous B) :
    (∫ u in -R..R,
        Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u * B u) =
      finiteSaddleBase K ((epsilon : Complex) ^ 2)
          (higherOrderIntegratedCoefficient K
            (higherOrderPhaseFamily (phaseScale : Complex)
              (lambda : Complex) (epsilon : Complex) phaseJet)
            (higherOrderPoleFamily poleScale poleJet)
            productScale q R) * T 0 +
        finiteSaddleDerivativeCorrection K ((epsilon : Complex) ^ 2)
          (higherOrderIntegratedCoefficient K
            (higherOrderPhaseFamily (phaseScale : Complex)
              (lambda : Complex) (epsilon : Complex) phaseJet)
            (higherOrderPoleFamily poleScale poleJet)
            productScale q R) T +
        ∫ u in -R..R, symmetricGaussianWeight q u *
          higherOrderCentralRemainder K
            (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
            phaseJet poleScale poleJet productScale T
            (higherOrderCentralExponent
              lambda phaseScale epsilon q phase) A B u := by
  let x := higherOrderPhaseFamily (phaseScale : Complex)
    (lambda : Complex) (epsilon : Complex) phaseJet
  let a := higherOrderPoleFamily poleScale poleJet
  let X := higherOrderCentralExponent lambda phaseScale epsilon q phase
  have hx : ∀ nu < 2 * K, PolynomialHasParity nu (x nu) := by
    intro nu hnu
    exact polynomialHasParity_shiftedPhaseTaylorFamily
      (phaseScale : Complex)
      ((lambda : Complex) * (epsilon : Complex) ^ 2) phaseJet nu
  have ha : ∀ nu < 2 * K, PolynomialHasParity nu (a nu) := by
    intro nu hnu
    exact polynomialHasParity_scaledTaylorJetPolynomial poleScale poleJet nu
  have hX : Continuous X := by
    change Continuous (fun u : Real =>
      (lambda : Complex) * phase (phaseScale * epsilon * u) +
        (q : Complex) / 2 * (u : Complex) ^ 2)
    fun_prop
  have hraw := higherOrderIntegrated_exactExpansion K x a productScale T
    (epsilon : Complex) X A B q R hx ha hX hA hB
  change
    (∫ u in -R..R,
        Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u * B u) =
      finiteSaddleBase K ((epsilon : Complex) ^ 2)
          (higherOrderIntegratedCoefficient K x a productScale q R) * T 0 +
        finiteSaddleDerivativeCorrection K ((epsilon : Complex) ^ 2)
          (higherOrderIntegratedCoefficient K x a productScale q R) T +
        ∫ u in -R..R, symmetricGaussianWeight q u *
          higherOrderPointwiseRemainder K x a productScale T
            (epsilon : Complex) X A B u
  rw [← hraw]
  apply intervalIntegral.integral_congr
  intro u hu
  change
    Complex.exp ((lambda : Complex) *
        phase (phaseScale * epsilon * u)) * A u * B u =
      symmetricGaussianWeight q u *
        (Complex.exp (higherOrderCentralExponent
          lambda phaseScale epsilon q phase u) * A u * B u)
  symm
  calc
    symmetricGaussianWeight q u *
        (Complex.exp (higherOrderCentralExponent
          lambda phaseScale epsilon q phase u) * A u * B u) =
      (symmetricGaussianWeight q u *
        Complex.exp (higherOrderCentralExponent
          lambda phaseScale epsilon q phase u)) * A u * B u := by ring
    _ = Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u * B u := by
      rw [symmetricGaussianWeight_mul_exp_higherOrderCentralExponent]

/-- Quantitative pointwise remainder wrapper.  Regime-specific Taylor and
decay theorems supply the displayed equalities and bounds; this theorem does
only the common finite analytic algebra. -/
theorem norm_higherOrderCentralRemainder_le
    (K : Nat) (phaseScale lambda epsilon : Complex)
    (phaseJet : Nat → Complex) (poleScale : Complex)
    (poleJet : Nat → Complex) (productScale : Complex)
    (T : Nat → Complex) (X A B : Real → Complex) (u : Real)
    (RX RA RB : Complex) (EX EA EB MX MA MB MA0 MB0 Q : Real)
    (hEX : 0 ≤ EX) (hEA : 0 ≤ EA) (hMX : 0 ≤ MX)
    (hMA : 0 ≤ MA) (hMA0 : 0 ≤ MA0)
    (hX : X u = weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
      epsilon (u : Complex) + RX)
    (hA : A u = weightedSeriesValue (2 * K)
      (higherOrderPoleFamily poleScale poleJet)
      epsilon (u : Complex) + RA)
    (hB : B u = weightedSeriesValue (2 * K)
      (diagonalTaylorFamily productScale T)
      epsilon (u : Complex) + RB)
    (hX0 : ‖weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
      epsilon (u : Complex)‖ ≤ 2)
    (hRXone : ‖RX‖ ≤ 1)
    (hRX : ‖RX‖ ≤ ‖epsilon‖ ^ (2 * K) * EX)
    (hRA : ‖RA‖ ≤ ‖epsilon‖ ^ (2 * K) * EA)
    (hRB : ‖RB‖ ≤ ‖epsilon‖ ^ (2 * K) * EB)
    (hXweight : ‖weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
      epsilon (u : Complex)‖ ≤ ‖epsilon‖ * MX)
    (hAnorm : ‖A u‖ ≤ MA) (hBnorm : ‖B u‖ ≤ MB)
    (hA0norm : ‖weightedSeriesValue (2 * K)
      (higherOrderPoleFamily poleScale poleJet)
      epsilon (u : Complex)‖ ≤ MA0)
    (hB0norm : ‖weightedSeriesValue (2 * K)
      (diagonalTaylorFamily productScale T)
      epsilon (u : Complex)‖ ≤ MB0)
    (hQ : ‖weightedPolynomialEval
      (weightedTaylorTailQuotient K
        (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
        (higherOrderPoleFamily poleScale poleJet)
        (diagonalTaylorFamily productScale T))
      epsilon (u : Complex)‖ ≤ Q) :
    ‖higherOrderCentralRemainder K phaseScale lambda epsilon phaseJet
      poleScale poleJet productScale T X A B u‖ ≤
      ‖epsilon‖ ^ (2 * K) *
        (2 * Real.exp 2 * EX * MA * MB +
          Real.exp 2 * EA * MB +
          Real.exp 2 * MA0 * EB +
          MX ^ (2 * K) * Real.exp 2 * MA0 * MB0 + Q) := by
  unfold higherOrderCentralRemainder
  exact norm_higherOrderPointwiseRemainder_le K
    (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
    (higherOrderPoleFamily poleScale poleJet)
    productScale T epsilon X A B u RX RA RB EX EA EB MX MA MB MA0 MB0 Q
    hEX hEA hMX hMA hMA0 hX hA hB hX0 hRXone hRX hRA hRB hXweight
    hAnorm hBnorm hA0norm hB0norm hQ

/-- The same pointwise estimate with the finite high-weight polynomial
bounded directly by its explicit coefficient norm. -/
theorem norm_higherOrderCentralRemainder_le_coeffNorm
    (K : Nat) (phaseScale lambda epsilon : Complex)
    (phaseJet : Nat → Complex) (poleScale : Complex)
    (poleJet : Nat → Complex) (productScale : Complex)
    (T : Nat → Complex) (X A B : Real → Complex) (u : Real)
    (RX RA RB : Complex) (EX EA EB MX MA MB MA0 MB0 : Real)
    (hEX : 0 ≤ EX) (hEA : 0 ≤ EA) (hMX : 0 ≤ MX)
    (hMA : 0 ≤ MA) (hMA0 : 0 ≤ MA0)
    (hepsilon : ‖epsilon‖ ≤ 1)
    (hX : X u = weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
      epsilon (u : Complex) + RX)
    (hA : A u = weightedSeriesValue (2 * K)
      (higherOrderPoleFamily poleScale poleJet)
      epsilon (u : Complex) + RA)
    (hB : B u = weightedSeriesValue (2 * K)
      (diagonalTaylorFamily productScale T)
      epsilon (u : Complex) + RB)
    (hX0 : ‖weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
      epsilon (u : Complex)‖ ≤ 2)
    (hRXone : ‖RX‖ ≤ 1)
    (hRX : ‖RX‖ ≤ ‖epsilon‖ ^ (2 * K) * EX)
    (hRA : ‖RA‖ ≤ ‖epsilon‖ ^ (2 * K) * EA)
    (hRB : ‖RB‖ ≤ ‖epsilon‖ ^ (2 * K) * EB)
    (hXweight : ‖weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
      epsilon (u : Complex)‖ ≤ ‖epsilon‖ * MX)
    (hAnorm : ‖A u‖ ≤ MA) (hBnorm : ‖B u‖ ≤ MB)
    (hA0norm : ‖weightedSeriesValue (2 * K)
      (higherOrderPoleFamily poleScale poleJet)
      epsilon (u : Complex)‖ ≤ MA0)
    (hB0norm : ‖weightedSeriesValue (2 * K)
      (diagonalTaylorFamily productScale T)
      epsilon (u : Complex)‖ ≤ MB0) :
    ‖higherOrderCentralRemainder K phaseScale lambda epsilon phaseJet
      poleScale poleJet productScale T X A B u‖ ≤
      ‖epsilon‖ ^ (2 * K) *
        (2 * Real.exp 2 * EX * MA * MB +
          Real.exp 2 * EA * MB +
          Real.exp 2 * MA0 * EB +
          MX ^ (2 * K) * Real.exp 2 * MA0 * MB0 +
          nestedPolynomialCoefficientNorm
            (weightedTaylorTailQuotient K
              (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
              (higherOrderPoleFamily poleScale poleJet)
              (diagonalTaylorFamily productScale T)) *
            (1 + ‖(u : Complex)‖) ^ nestedPolynomialDegree
              (weightedTaylorTailQuotient K
                (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
                (higherOrderPoleFamily poleScale poleJet)
                (diagonalTaylorFamily productScale T))) := by
  apply norm_higherOrderCentralRemainder_le K phaseScale lambda epsilon
    phaseJet poleScale poleJet productScale T X A B u RX RA RB
    EX EA EB MX MA MB MA0 MB0
    (nestedPolynomialCoefficientNorm
      (weightedTaylorTailQuotient K
        (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
        (higherOrderPoleFamily poleScale poleJet)
        (diagonalTaylorFamily productScale T)) *
      (1 + ‖(u : Complex)‖) ^ nestedPolynomialDegree
        (weightedTaylorTailQuotient K
          (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
          (higherOrderPoleFamily poleScale poleJet)
          (diagonalTaylorFamily productScale T)))
    hEX hEA hMX hMA hMA0 hX hA hB hX0 hRXone hRX hRA hRB hXweight
    hAnorm hBnorm hA0norm hB0norm
  exact norm_weightedTaylorTailQuotient_eval_le K
    (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
    (higherOrderPoleFamily poleScale poleJet)
    (diagonalTaylorFamily productScale T) hepsilon

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderCentralRatioProduction.lean <==
import EuclideanBallsFormalization.HigherOrderCentralProduction
import EuclideanBallsFormalization.HigherOrderSymmetricRatio
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The common ratio-production endpoint for R11 Lemma 6.4.  The analytic
Taylor layer produces one coefficient family `b` and two explicit
remainders, for the general frequency and for the zero frequency.  This
module proves that the zero-frequency derivative correction vanishes and
performs the quantitative normalization.  No asymptotic equality is used.
-/

noncomputable section

open scoped BigOperators

def zeroFrequencyJet : Nat → Complex
  | 0 => 1
  | _ + 1 => 0

@[simp] theorem zeroFrequencyJet_zero : zeroFrequencyJet 0 = 1 := rfl

@[simp] theorem zeroFrequencyJet_succ (r : Nat) :
    zeroFrequencyJet (r + 1) = 0 := by
  change zeroFrequencyJet (Nat.succ r) = 0
  rfl

theorem zeroFrequencyJet_eq_zero {r : Nat} (hr : 1 ≤ r) :
    zeroFrequencyJet r = 0 := by
  cases r with
  | zero => omega
  | succ k => rfl

theorem finiteSaddleDerivativeCorrection_zeroFrequencyJet
    (K : Nat) (z : Complex) (b : Nat → Nat → Complex) :
    finiteSaddleDerivativeCorrection K z b zeroFrequencyJet = 0 := by
  unfold finiteSaddleDerivativeCorrection
  apply Finset.sum_eq_zero
  intro j hj
  suffices hinner :
      (∑ r ∈ Finset.Icc 1 (2 * j), b j r * zeroFrequencyJet r) = 0 by
    rw [hinner, mul_zero]
  apply Finset.sum_eq_zero
  intro r hr
  rw [zeroFrequencyJet_eq_zero (Finset.mem_Icc.mp hr).1, mul_zero]

/-- Quantitative normalization of a common integrated expansion.  The
coefficient family is shared by numerator and zero frequency; only the
linear Taylor jet and the explicit analytic remainder change. -/
theorem norm_commonIntegratedExpansion_ratio_le
    {K : Nat} {z I I0 Gamma error error0 : Complex}
    {b : Nat → Nat → Complex} {T : Nat → Complex}
    {c E G D0 : Real}
    (hc : 0 < c) (hE0 : 0 ≤ E) (hEsmall : E ≤ c / 2)
    (hB : c ≤ ‖finiteSaddleBase K z b‖)
    (hGamma : ‖Gamma‖ ≤ G)
    (hTzero : T 0 = Gamma)
    (hD : ‖finiteSaddleDerivativeCorrection K z b T‖ ≤ D0)
    (herror : ‖error‖ ≤ E) (herror0 : ‖error0‖ ≤ E)
    (hI : I = finiteSaddleBase K z b * T 0 +
      finiteSaddleDerivativeCorrection K z b T + error)
    (hI0 : I0 = finiteSaddleBase K z b * zeroFrequencyJet 0 +
      finiteSaddleDerivativeCorrection K z b zeroFrequencyJet + error0) :
    ‖I / I0 - Gamma -
        finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z b) b T‖ ≤
      2 * E * (1 + G) / c + 2 * D0 * E / c ^ 2 := by
  have hI' : I = finiteSaddleBase K z b * Gamma +
      finiteSaddleDerivativeCorrection K z b T + error := by
    simpa [hTzero] using hI
  have hI0' : I0 = finiteSaddleBase K z b + error0 := by
    simpa [finiteSaddleDerivativeCorrection_zeroFrequencyJet] using hI0
  exact norm_higherOrderSymmetricRatio_sub_finiteCorrection_le
    hc hE0 hEsmall hB hGamma hD herror herror0 hI' hI0'

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderCentralRatioTheorem.lean <==
import EuclideanBallsFormalization.HigherOrderCentralRatioProduction
import EuclideanBallsFormalization.PolynomialGaussianMoment
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The complete abstract analytic-production endpoint of R11 Lemma 6.4.
The regime modules provide the concrete phase, pole, product, central-tail,
and lower-bound estimates.  This theorem performs the exact symmetric
integration and quantitative normalization, with no asymptotic notation.
-/

noncomputable section

open MeasureTheory

/-- A central saddle integral and its zero-frequency counterpart, after a
symmetric cutoff, satisfy the normalized higher-order expansion.  The two
explicit `tail` terms are the portions between the logarithmic cutoff and
the original central endpoint. -/
theorem norm_higherOrderCentralRatio_sub_finiteCorrection_le
    {K D : Nat} (hK : 0 < K)
    (phaseScale lambda epsilon q R : Real)
    (phase : Real → Complex) (phaseJet : Nat → Complex)
    (poleScale : Complex) (poleJet : Nat → Complex)
    (productScale : Complex) (T : Nat → Complex)
    (A B : Real → Complex)
    (I I0 tail tail0 Gamma : Complex)
    (Crem Ctail c G D0 : Real)
    (hphase : Continuous phase) (hA : Continuous A) (hB : Continuous B)
    (hq : 0 < q) (hR : 0 ≤ R)
    (hCrem : 0 ≤ Crem) (hCtail : 0 ≤ Ctail) (hc : 0 < c)
    (hrem : ∀ u ∈ Set.Ioc (-R) R,
      ‖higherOrderCentralRemainder K
          (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
          phaseJet poleScale poleJet productScale T
          (higherOrderCentralExponent
            lambda phaseScale epsilon q phase) A B u‖ ≤
        |epsilon| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)))
    (hrem0 : ∀ u ∈ Set.Ioc (-R) R,
      ‖higherOrderCentralRemainder K
          (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
          phaseJet poleScale poleJet productScale zeroFrequencyJet
          (higherOrderCentralExponent
            lambda phaseScale epsilon q phase) A (fun _ => 1) u‖ ≤
        |epsilon| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)))
    (htail : ‖tail‖ ≤ Ctail) (htail0 : ‖tail0‖ ≤ Ctail)
    (hI : I = (∫ u in -R..R,
      Complex.exp ((lambda : Complex) *
        phase (phaseScale * epsilon * u)) * A u * B u) + tail)
    (hI0 : I0 = (∫ u in -R..R,
      Complex.exp ((lambda : Complex) *
        phase (phaseScale * epsilon * u)) * A u) + tail0)
    (hbase : c ≤ ‖finiteSaddleBase K ((epsilon : Complex) ^ 2)
      (higherOrderIntegratedCoefficient K
        (higherOrderPhaseFamily (phaseScale : Complex)
          (lambda : Complex) (epsilon : Complex) phaseJet)
        (higherOrderPoleFamily poleScale poleJet)
        productScale q R)‖)
    (hGamma : ‖Gamma‖ ≤ G) (hTzero : T 0 = Gamma)
    (hcorrection : ‖finiteSaddleDerivativeCorrection K
        ((epsilon : Complex) ^ 2)
        (higherOrderIntegratedCoefficient K
          (higherOrderPhaseFamily (phaseScale : Complex)
            (lambda : Complex) (epsilon : Complex) phaseJet)
          (higherOrderPoleFamily poleScale poleJet)
          productScale q R) T‖ ≤ D0)
    (hsmall : |epsilon| ^ (2 * K) * Crem *
        polynomialGaussianMoment D q + Ctail ≤ c / 2) :
    ‖I / I0 - Gamma -
        finiteNormalizedSaddleCorrection K ((epsilon : Complex) ^ 2)
          (finiteSaddleBase K ((epsilon : Complex) ^ 2)
            (higherOrderIntegratedCoefficient K
              (higherOrderPhaseFamily (phaseScale : Complex)
                (lambda : Complex) (epsilon : Complex) phaseJet)
              (higherOrderPoleFamily poleScale poleJet)
              productScale q R))
          (higherOrderIntegratedCoefficient K
            (higherOrderPhaseFamily (phaseScale : Complex)
              (lambda : Complex) (epsilon : Complex) phaseJet)
            (higherOrderPoleFamily poleScale poleJet)
            productScale q R) T‖ ≤
      2 * (|epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q + Ctail) * (1 + G) / c +
        2 * D0 * (|epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q + Ctail) / c ^ 2 := by
  let b : Nat → Nat → Complex :=
    higherOrderIntegratedCoefficient K
      (higherOrderPhaseFamily (phaseScale : Complex)
        (lambda : Complex) (epsilon : Complex) phaseJet)
      (higherOrderPoleFamily poleScale poleJet)
      productScale q R
  let innerError : Complex :=
    ∫ u in -R..R, symmetricGaussianWeight q u *
      higherOrderCentralRemainder K
        (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
        phaseJet poleScale poleJet productScale T
        (higherOrderCentralExponent
          lambda phaseScale epsilon q phase) A B u
  let innerError0 : Complex :=
    ∫ u in -R..R, symmetricGaussianWeight q u *
      higherOrderCentralRemainder K
        (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
        phaseJet poleScale poleJet productScale zeroFrequencyJet
        (higherOrderCentralExponent
          lambda phaseScale epsilon q phase) A (fun _ => 1) u
  let E : Real := |epsilon| ^ (2 * K) * Crem *
    polynomialGaussianMoment D q + Ctail
  have hinner := higherOrderCentral_exactExpansion K phaseScale lambda
    epsilon q R phase phaseJet poleScale poleJet productScale T A B
    hphase hA hB
  have hinner0 := higherOrderCentral_exactExpansion K phaseScale lambda
    epsilon q R phase phaseJet poleScale poleJet productScale
    zeroFrequencyJet A (fun _ => 1) hphase hA continuous_const
  have herr : ‖innerError‖ ≤
      |epsilon| ^ (2 * K) * Crem * polynomialGaussianMoment D q := by
    dsimp [innerError]
    have hraw := norm_intervalIntegral_higherOrderPointwiseRemainder_le
      K D
      (higherOrderPhaseFamily (phaseScale : Complex)
        (lambda : Complex) (epsilon : Complex) phaseJet)
      (higherOrderPoleFamily poleScale poleJet)
      productScale T (epsilon : Complex)
      (higherOrderCentralExponent
        lambda phaseScale epsilon q phase) A B
      hq hR hCrem (fun u hu => by
        simpa [higherOrderCentralRemainder, Complex.norm_real,
          Real.norm_eq_abs] using hrem u hu)
    simpa [higherOrderCentralRemainder, Complex.norm_real,
      Real.norm_eq_abs] using hraw
  have herr0 : ‖innerError0‖ ≤
      |epsilon| ^ (2 * K) * Crem * polynomialGaussianMoment D q := by
    dsimp [innerError0]
    have hraw := norm_intervalIntegral_higherOrderPointwiseRemainder_le
      K D
      (higherOrderPhaseFamily (phaseScale : Complex)
        (lambda : Complex) (epsilon : Complex) phaseJet)
      (higherOrderPoleFamily poleScale poleJet)
      productScale zeroFrequencyJet (epsilon : Complex)
      (higherOrderCentralExponent
        lambda phaseScale epsilon q phase) A (fun _ => 1)
      hq hR hCrem (fun u hu => by
        simpa [higherOrderCentralRemainder, Complex.norm_real,
          Real.norm_eq_abs] using hrem0 u hu)
    simpa [higherOrderCentralRemainder, Complex.norm_real,
      Real.norm_eq_abs] using hraw
  have htotal : ‖innerError + tail‖ ≤ E := by
    calc
      ‖innerError + tail‖ ≤ ‖innerError‖ + ‖tail‖ := norm_add_le _ _
      _ ≤ |epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q + Ctail := add_le_add herr htail
      _ = E := rfl
  have htotal0 : ‖innerError0 + tail0‖ ≤ E := by
    calc
      ‖innerError0 + tail0‖ ≤ ‖innerError0‖ + ‖tail0‖ := norm_add_le _ _
      _ ≤ |epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q + Ctail := add_le_add herr0 htail0
      _ = E := rfl
  have hIEq : I = finiteSaddleBase K ((epsilon : Complex) ^ 2) b * T 0 +
      finiteSaddleDerivativeCorrection K ((epsilon : Complex) ^ 2) b T +
        (innerError + tail) := by
    rw [hI, hinner]
    dsimp [b, innerError]
    ring
  have hI0Eq : I0 =
      finiteSaddleBase K ((epsilon : Complex) ^ 2) b * zeroFrequencyJet 0 +
      finiteSaddleDerivativeCorrection K ((epsilon : Complex) ^ 2) b
        zeroFrequencyJet + (innerError0 + tail0) := by
    rw [hI0]
    have hmul : ∀ u : Real,
        Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u =
        Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u * (1 : Complex) := by
      intro u
      ring
    rw [intervalIntegral.integral_congr (fun u hu => hmul u), hinner0]
    dsimp [b, innerError0]
    ring
  have hE0 : 0 ≤ E := by
    dsimp [E]
    have hmom := polynomialGaussianMoment_nonneg D hq
    positivity
  exact norm_commonIntegratedExpansion_ratio_le hc hE0 hsmall hbase
    hGamma hTzero hcorrection htotal htotal0 hIEq hI0Eq

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderCorrectionBounds.lean <==
import EuclideanBallsFormalization.ConcreteZeroFrequencyRemainders
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Uniform coefficient and derivative-correction bounds for H3/H4. -/

noncomputable section

open MeasureTheory
open scoped BigOperators

def higherOrderIntegratedDegree (K : Nat) : Nat :=
  (2 * K + 2) * (2 * K + 1)

def higherOrderCoreBound (K : Nat) (BX BA BB : Real) : Real :=
  weightedTaylorCoreCoefficientBound K
    ((2 * K : Real) * BX) ((2 * K : Real) * BA)
    ((2 * K : Real) * BB)

def higherOrderIntegratedBound
    (K : Nat) (BX BA BB q0 : Real) : Real :=
  higherOrderCoreBound K BX BA BB *
    2 ^ higherOrderIntegratedDegree K *
    polynomialGaussianMoment (higherOrderIntegratedDegree K) q0

private theorem sum_family_coefficientNorm_le_public
    (N : Nat) (c : Nat → Polynomial Complex) (B : Real)
    (hB : ∀ nu < N, polynomialCoefficientNorm (c nu) ≤ B) :
    ∑ nu ∈ Finset.range N, polynomialCoefficientNorm (c nu) ≤
      (N : Real) * B := by
  calc
    ∑ nu ∈ Finset.range N, polynomialCoefficientNorm (c nu) ≤
        ∑ _nu ∈ Finset.range N, B := by
      apply Finset.sum_le_sum
      intro nu hnu
      exact hB nu (Finset.mem_range.mp hnu)
    _ = (N : Real) * B := by simp [mul_comm]

private theorem norm_intervalIntegral_symmetricGaussian_polynomial_le
    (p : Polynomial Complex) {q0 q R C : Real} (D : Nat)
    (hq0 : 0 < q0) (hqq : q0 ≤ q) (hR : 0 ≤ R) (hC : 0 ≤ C)
    (hcoeff : polynomialCoefficientNorm p ≤ C)
    (hdegree : p.natDegree ≤ D) :
    ‖∫ u in -R..R, symmetricGaussianWeight q u * p.eval (u : Complex)‖ ≤
      C * 2 ^ D * polynomialGaussianMoment D q0 := by
  let major : Real → Real := fun u =>
    C * 2 ^ D * polynomialGaussianMajorant D q u
  have hmajor : Continuous major := by
    dsimp [major]
    exact (continuous_polynomialGaussianMajorant D q).const_mul (C * 2 ^ D)
  have hpoint : ∀ u ∈ Set.Ioc (-R) R,
      ‖symmetricGaussianWeight q u * p.eval (u : Complex)‖ ≤ major u := by
    intro u hu
    have hweight : ‖symmetricGaussianWeight q u‖ =
        Real.exp (-(q / 2) * u ^ 2) := by
      unfold symmetricGaussianWeight
      rw [Complex.norm_exp]
      congr 1
      norm_num [Complex.mul_re, pow_two]
    have heval := norm_polynomial_eval_le p (u : Complex)
    have hdegreePow : (1 + ‖(u : Complex)‖) ^ p.natDegree ≤
        (1 + |u|) ^ D := by
      rw [Complex.norm_real, Real.norm_eq_abs]
      exact pow_le_pow_right₀ (by linarith [abs_nonneg u]) hdegree
    have hpoly : ‖p.eval (u : Complex)‖ ≤
        C * (2 ^ D * (1 + |u| ^ (2 * D))) := by
      calc
        ‖p.eval (u : Complex)‖ ≤
            polynomialCoefficientNorm p *
              (1 + ‖(u : Complex)‖) ^ p.natDegree := heval
        _ ≤ C * (1 + |u|) ^ D := by
          exact mul_le_mul hcoeff hdegreePow
            (pow_nonneg (by positivity) _) hC
        _ ≤ C * (2 ^ D * (1 + |u| ^ (2 * D))) := by
          gcongr
          exact one_add_pow_le_two_pow_one_add_sq_pow |u| (abs_nonneg u) D
    rw [norm_mul, hweight]
    calc
      Real.exp (-(q / 2) * u ^ 2) * ‖p.eval (u : Complex)‖ ≤
          Real.exp (-(q / 2) * u ^ 2) *
            (C * (2 ^ D * (1 + |u| ^ (2 * D)))) := by gcongr
      _ = major u := by
        dsimp [major, polynomialGaussianMajorant]
        ring
  have hraw := norm_intervalIntegral_remainder_le
    (fun u => symmetricGaussianWeight q u * p.eval (u : Complex))
    major R hR hmajor hpoint
  calc
    ‖∫ u in -R..R, symmetricGaussianWeight q u * p.eval (u : Complex)‖ ≤
        ∫ u in -R..R, major u := hraw
    _ = C * 2 ^ D *
        ∫ u in -R..R, polynomialGaussianMajorant D q u := by
      dsimp [major]
      rw [intervalIntegral.integral_const_mul]
    _ ≤ C * 2 ^ D * polynomialGaussianMoment D q0 := by
      gcongr
      exact intervalIntegral_polynomialGaussianMajorant_le_uniformMoment
        D hq0 hqq hR

theorem norm_higherOrderIntegratedCoefficient_le
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (BX BA BB q0 : Real) {q R : Real} (nu : Nat)
    (hq0 : 0 < q0) (hqq : q0 ≤ q) (hR : 0 ≤ R)
    (hBX : 0 ≤ BX) (hBA : 0 ≤ BA) (hBB : 0 ≤ BB)
    (hX : ∀ m < 2 * K, polynomialCoefficientNorm (x m) ≤ BX)
    (hA : ∀ m < 2 * K, polynomialCoefficientNorm (a m) ≤ BA)
    (hB : ∀ m < 2 * K, polynomialCoefficientNorm (b m) ≤ BB)
    (hXdegree : ∀ m < 2 * K, (x m).natDegree ≤ 2 * K + 1)
    (hAdegree : ∀ m < 2 * K, (a m).natDegree ≤ 2 * K + 1)
    (hBdegree : ∀ m < 2 * K, (b m).natDegree ≤ 2 * K + 1) :
    ‖∫ u in -R..R, symmetricGaussianWeight q u *
        (weightedTaylorCoefficient K nu x a b).eval (u : Complex)‖ ≤
      higherOrderIntegratedBound K BX BA BB q0 := by
  have hxsum := sum_family_coefficientNorm_le_public (2 * K) x BX hX
  have hasum := sum_family_coefficientNorm_le_public (2 * K) a BA hA
  have hbsum := sum_family_coefficientNorm_le_public (2 * K) b BB hB
  have hcore := nestedPolynomialCoefficientNorm_weightedTaylorCore_le
    K x a b ((2 * K : Real) * BX) ((2 * K : Real) * BA)
      ((2 * K : Real) * BB)
      (by simpa [Nat.cast_mul] using hxsum)
      (by simpa [Nat.cast_mul] using hasum)
      (by simpa [Nat.cast_mul] using hbsum)
  have hcoeff : polynomialCoefficientNorm
      (weightedTaylorCoefficient K nu x a b) ≤
        higherOrderCoreBound K BX BA BB := by
    exact (polynomialCoefficientNorm_coeff_le_nested
      (weightedTaylorCore K x a b) nu).trans (by
        simpa [higherOrderCoreBound] using hcore)
  have hinner := innerDegreeLE_weightedTaylorCore K (2 * K + 1) x a b
    hXdegree hAdegree hBdegree
  have hdegree : (weightedTaylorCoefficient K nu x a b).natDegree ≤
      higherOrderIntegratedDegree K := by
    simpa [higherOrderIntegratedDegree, weightedTaylorCoefficient] using hinner nu
  have hcoreNonneg : 0 ≤ higherOrderCoreBound K BX BA BB := by
    exact (polynomialCoefficientNorm_nonneg
      (weightedTaylorCoefficient K nu x a b)).trans hcoeff
  simpa [higherOrderIntegratedBound] using
    (norm_intervalIntegral_symmetricGaussian_polynomial_le
      (weightedTaylorCoefficient K nu x a b)
      (higherOrderIntegratedDegree K) hq0 hqq hR hcoreNonneg hcoeff hdegree)

/-- Uniform bound for every scale-one integrated basis coefficient.  This is
the coefficient estimate needed after the exact scale factor has been removed
in H4. -/
theorem norm_higherOrderIntegratedCoefficient_one_le
    (K : Nat) (x a : Nat → Polynomial Complex)
    (BX BA q0 : Real) {q R : Real} (j r : Nat)
    (hq0 : 0 < q0) (hqq : q0 ≤ q) (hR : 0 ≤ R)
    (hBX : 0 ≤ BX) (hBA : 0 ≤ BA)
    (hX : ∀ m < 2 * K, polynomialCoefficientNorm (x m) ≤ BX)
    (hA : ∀ m < 2 * K, polynomialCoefficientNorm (a m) ≤ BA)
    (hXdegree : ∀ m < 2 * K, (x m).natDegree ≤ 2 * K + 1)
    (hAdegree : ∀ m < 2 * K, (a m).natDegree ≤ 2 * K + 1) :
    ‖higherOrderIntegratedCoefficient K x a 1 q R j r‖ ≤
      higherOrderIntegratedBound K BX BA 1 q0 := by
  let b : Nat → Polynomial Complex := diagonalTaylorBasis 1 r
  have hB : ∀ m < 2 * K, polynomialCoefficientNorm (b m) ≤ 1 := by
    intro m hm
    dsimp [b]
    by_cases hmr : m = r
    · subst m
      rw [diagonalTaylorBasis, if_pos rfl,
        polynomialCoefficientNorm_monomial]
      have hfacPos : (0 : Real) < Nat.factorial r := by
        exact_mod_cast Nat.factorial_pos r
      have hfacOne : (1 : Real) ≤ Nat.factorial r := by
        exact_mod_cast (show 1 ≤ Nat.factorial r by
          have hfacNat := Nat.factorial_pos r
          omega)
      simp only [one_pow, one_div, norm_inv, Complex.norm_natCast]
      exact (inv_le_one₀ hfacPos).2 hfacOne
    · simp [diagonalTaylorBasis, hmr, polynomialCoefficientNorm]
  have hBdegree : ∀ m < 2 * K, (b m).natDegree ≤ 2 * K + 1 := by
    intro m hm
    dsimp [b]
    by_cases hmr : m = r
    · subst m
      rw [diagonalTaylorBasis, if_pos rfl]
      exact (Polynomial.natDegree_monomial_le _).trans (by omega)
    · simp [diagonalTaylorBasis, hmr]
  have hraw := norm_higherOrderIntegratedCoefficient_le
    K x a b BX BA 1 q0 (2 * j) hq0 hqq hR hBX hBA
      (by norm_num) hX hA hB hXdegree hAdegree hBdegree
  simpa [higherOrderIntegratedCoefficient, integratedSaddleCoefficient,
    integratedEvenCoefficient, higherOrderIntegratedBasis,
    higherOrderPointwiseBasisCoefficient, b] using hraw

theorem norm_weightedCentralIntegral_higherOrderPointwiseCoefficient_le
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (BX BA BB q0 : Real) {q R : Real} (epsilon : Complex)
    (hq0 : 0 < q0) (hqq : q0 ≤ q) (hR : 0 ≤ R)
    (hepsilon : ‖epsilon‖ ≤ 1)
    (hBX : 0 ≤ BX) (hBA : 0 ≤ BA) (hBB : 0 ≤ BB)
    (hX : ∀ m < 2 * K, polynomialCoefficientNorm (x m) ≤ BX)
    (hA : ∀ m < 2 * K, polynomialCoefficientNorm (a m) ≤ BA)
    (hB : ∀ m < 2 * K, polynomialCoefficientNorm (b m) ≤ BB)
    (hXdegree : ∀ m < 2 * K, (x m).natDegree ≤ 2 * K + 1)
    (hAdegree : ∀ m < 2 * K, (a m).natDegree ≤ 2 * K + 1)
    (hBdegree : ∀ m < 2 * K, (b m).natDegree ≤ 2 * K + 1) :
    ‖weightedCentralIntegral (2 * K) epsilon
        (fun nu u => symmetricGaussianWeight q u *
          (weightedTaylorCoefficient K nu x a b).eval (u : Complex)) R‖ ≤
      (2 * K : Real) * higherOrderIntegratedBound K BX BA BB q0 := by
  unfold weightedCentralIntegral
  calc
    ‖∑ nu ∈ Finset.range (2 * K), epsilon ^ nu *
        ∫ u in -R..R, symmetricGaussianWeight q u *
          (weightedTaylorCoefficient K nu x a b).eval (u : Complex)‖ ≤
      ∑ nu ∈ Finset.range (2 * K),
        ‖epsilon ^ nu *
          ∫ u in -R..R, symmetricGaussianWeight q u *
            (weightedTaylorCoefficient K nu x a b).eval (u : Complex)‖ := norm_sum_le _ _
    _ ≤ ∑ _nu ∈ Finset.range (2 * K),
        higherOrderIntegratedBound K BX BA BB q0 := by
      apply Finset.sum_le_sum
      intro nu hnu
      rw [norm_mul, norm_pow]
      have hepsPow : ‖epsilon‖ ^ nu ≤ 1 := by
        simpa using pow_le_one₀ (norm_nonneg epsilon) hepsilon
      have hint := norm_higherOrderIntegratedCoefficient_le
        K x a b BX BA BB q0 nu hq0 hqq hR hBX hBA hBB
        hX hA hB hXdegree hAdegree hBdegree
      nlinarith [norm_nonneg (∫ u in -R..R,
        symmetricGaussianWeight q u *
          (weightedTaylorCoefficient K nu x a b).eval (u : Complex)),
        (show 0 ≤ higherOrderIntegratedBound K BX BA BB q0 from
          (norm_nonneg _).trans hint)]
    _ = (2 * K : Real) * higherOrderIntegratedBound K BX BA BB q0 := by
      simp [mul_comm]

/-- Uniform bound for the finite radial-derivative correction.  The proof
uses the exact even-weight assembly twice: once for the actual product jet
and once for the zero-frequency jet, whose correction vanishes. -/
theorem norm_finiteSaddleDerivativeCorrection_le_from_coefficients
    (K : Nat) (x a : Nat → Polynomial Complex)
    (productScale epsilon : Complex) (T : Nat → Complex)
    (BX BA BB q0 : Real) {q R : Real}
    (hq0 : 0 < q0) (hqq : q0 ≤ q) (hR : 0 ≤ R)
    (hepsilon : ‖epsilon‖ ≤ 1)
    (hBX : 0 ≤ BX) (hBA : 0 ≤ BA) (hBB : 0 ≤ BB)
    (hTzero : ‖T 0‖ ≤ 1)
    (hX : ∀ m < 2 * K, polynomialCoefficientNorm (x m) ≤ BX)
    (hA : ∀ m < 2 * K, polynomialCoefficientNorm (a m) ≤ BA)
    (hB : ∀ m < 2 * K,
      polynomialCoefficientNorm (diagonalTaylorFamily productScale T m) ≤ BB)
    (hXparity : ∀ m < 2 * K, PolynomialHasParity m (x m))
    (hAparity : ∀ m < 2 * K, PolynomialHasParity m (a m))
    (hXdegree : ∀ m < 2 * K, (x m).natDegree ≤ 2 * K + 1)
    (hAdegree : ∀ m < 2 * K, (a m).natDegree ≤ 2 * K + 1) :
    ‖finiteSaddleDerivativeCorrection K (epsilon ^ 2)
        (higherOrderIntegratedCoefficient K x a productScale q R) T‖ ≤
      (2 * K : Real) * higherOrderIntegratedBound K BX BA BB q0 +
        (2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0 := by
  let bT := diagonalTaylorFamily productScale T
  let b0 := diagonalTaylorFamily productScale zeroFrequencyJet
  let H := higherOrderPointwiseCoefficient K x a productScale T
  let H0 := higherOrderPointwiseCoefficient K x a productScale zeroFrequencyJet
  let Bbasis := higherOrderIntegratedBasis K x a productScale
  have hB0 : ∀ m < 2 * K, polynomialCoefficientNorm (b0 m) ≤ 1 :=
    fun m hm => polynomialCoefficientNorm_diagonal_zeroFrequencyJet_le_one
      productScale m
  have hdegT : ∀ m < 2 * K, (bT m).natDegree ≤ 2 * K + 1 := by
    intro m hm
    exact (natDegree_diagonalTaylorFamily_le _ _ _).trans (by omega)
  have hdeg0 : ∀ m < 2 * K, (b0 m).natDegree ≤ 2 * K + 1 := by
    intro m hm
    exact (natDegree_diagonalTaylorFamily_le _ _ _).trans (by omega)
  have hparityT : ∀ nu < 2 * K,
      if Even nu then Function.Even (H nu) else Function.Odd (H nu) := by
    intro nu hnu
    exact higherOrderPointwiseCoefficient_parity K x a productScale T
      hXparity hAparity nu
  have hparity0 : ∀ nu < 2 * K,
      if Even nu then Function.Even (H0 nu) else Function.Odd (H0 nu) := by
    intro nu hnu
    exact higherOrderPointwiseCoefficient_parity K x a productScale
      zeroFrequencyJet hXparity hAparity nu
  have hcont : ∀ j < K, ∀ r < 2 * j + 1, Continuous (Bbasis j r) := by
    intro j hj r hr
    exact continuous_higherOrderPointwiseBasisCoefficient K x a productScale
      (2 * j) r
  have hlinearT : ∀ j < K, ∀ u, H (2 * j) u =
      ∑ r ∈ Finset.range (2 * j + 1), Bbasis j r u * T r := by
    intro j hj u
    simpa [Bbasis, higherOrderIntegratedBasis] using
      (higherOrderPointwiseCoefficient_linear K (2 * j) x a
        productScale T u (by omega))
  have hlinear0 : ∀ j < K, ∀ u, H0 (2 * j) u =
      ∑ r ∈ Finset.range (2 * j + 1),
        Bbasis j r u * zeroFrequencyJet r := by
    intro j hj u
    simpa [Bbasis, higherOrderIntegratedBasis] using
      (higherOrderPointwiseCoefficient_linear K (2 * j) x a
        productScale zeroFrequencyJet u (by omega))
  have hEqT := weightedCentralIntegral_eq_base_add_derivativeCorrection
    K epsilon H Bbasis T q R hparityT hcont hlinearT
  have hEq0 := weightedCentralIntegral_eq_base_add_derivativeCorrection
    K epsilon H0 Bbasis zeroFrequencyJet q R hparity0 hcont hlinear0
  have hCoeffEq : integratedSaddleCoefficient q R Bbasis =
      higherOrderIntegratedCoefficient K x a productScale q R := by
    rfl
  rw [hCoeffEq] at hEqT hEq0
  have hWT := norm_weightedCentralIntegral_higherOrderPointwiseCoefficient_le
    K x a bT BX BA BB q0 epsilon hq0 hqq hR hepsilon hBX hBA hBB
    hX hA hB hXdegree hAdegree hdegT
  have hW0 := norm_weightedCentralIntegral_higherOrderPointwiseCoefficient_le
    K x a b0 BX BA 1 q0 epsilon hq0 hqq hR hepsilon hBX hBA
    (by norm_num) hX hA hB0 hXdegree hAdegree hdeg0
  let base := finiteSaddleBase K (epsilon ^ 2)
    (higherOrderIntegratedCoefficient K x a productScale q R)
  let corr := finiteSaddleDerivativeCorrection K (epsilon ^ 2)
    (higherOrderIntegratedCoefficient K x a productScale q R) T
  have hbaseEq : weightedCentralIntegral (2 * K) epsilon
      (fun nu u => symmetricGaussianWeight q u * H0 nu u) R = base := by
    simpa [base, H0,
      finiteSaddleDerivativeCorrection_zeroFrequencyJet] using hEq0
  have hcorrEq : corr = weightedCentralIntegral (2 * K) epsilon
      (fun nu u => symmetricGaussianWeight q u * H nu u) R - base * T 0 := by
    dsimp [corr, base]
    rw [show weightedCentralIntegral (2 * K) epsilon
        (fun nu u => symmetricGaussianWeight q u * H nu u) R =
          finiteSaddleBase K (epsilon ^ 2)
              (higherOrderIntegratedCoefficient K x a productScale q R) * T 0 +
            finiteSaddleDerivativeCorrection K (epsilon ^ 2)
              (higherOrderIntegratedCoefficient K x a productScale q R) T by
      simpa [H] using hEqT]
    ring
  have hWT' : ‖weightedCentralIntegral (2 * K) epsilon
      (fun nu u => symmetricGaussianWeight q u * H nu u) R‖ ≤
      (2 * K : Real) * higherOrderIntegratedBound K BX BA BB q0 := by
    simpa [H, bT, higherOrderPointwiseCoefficient] using hWT
  have hW0' : ‖weightedCentralIntegral (2 * K) epsilon
      (fun nu u => symmetricGaussianWeight q u * H0 nu u) R‖ ≤
      (2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0 := by
    simpa [H0, b0, higherOrderPointwiseCoefficient] using hW0
  have hbaseNorm : ‖base‖ ≤
      (2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0 := by
    rw [← hbaseEq]
    exact hW0'
  have hbaseBoundNonneg : 0 ≤
      (2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0 :=
    (norm_nonneg base).trans hbaseNorm
  have hprod : ‖base‖ * ‖T 0‖ ≤
      (2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0 := by
    calc
      ‖base‖ * ‖T 0‖ ≤
          ((2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0) * 1 :=
        mul_le_mul hbaseNorm hTzero (norm_nonneg _) hbaseBoundNonneg
      _ = _ := by ring
  change ‖corr‖ ≤ _
  rw [hcorrEq]
  calc
    ‖weightedCentralIntegral (2 * K) epsilon
          (fun nu u => symmetricGaussianWeight q u * H nu u) R -
        base * T 0‖ ≤
      ‖weightedCentralIntegral (2 * K) epsilon
          (fun nu u => symmetricGaussianWeight q u * H nu u) R‖ +
        ‖base * T 0‖ := norm_sub_le _ _
    _ ≤ (2 * K : Real) * higherOrderIntegratedBound K BX BA BB q0 +
        ‖base‖ * ‖T 0‖ := by
      rw [norm_mul]
      exact add_le_add hWT' le_rfl
    _ ≤ (2 * K : Real) * higherOrderIntegratedBound K BX BA BB q0 +
        ((2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0) * 1 := by
      rw [mul_one]
      exact add_le_add le_rfl hprod
    _ = (2 * K : Real) * higherOrderIntegratedBound K BX BA BB q0 +
        (2 * K : Real) * higherOrderIntegratedBound K BX BA 1 q0 := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderCutoffArithmetic.lean <==
import EuclideanBallsFormalization.ConcreteGrowingZeroLower
import EuclideanBallsFormalization.CentralLogarithmicTail
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Elementary cutoff arithmetic for the final H3 discharge. -/

noncomputable section

/-- Two polynomial remainder weights of possibly different degrees can be
placed under the larger degree at the cost of the harmless factor `2`. -/
theorem one_add_abs_pow_le_two_mul_one_add_abs_pow
    (u : Real) {a b : Nat} (hab : a ≤ b) :
    1 + |u| ^ a ≤ 2 * (1 + |u| ^ b) := by
  by_cases hu : |u| ≤ 1
  · have hpow : |u| ^ a ≤ 1 := pow_le_one₀ (abs_nonneg u) hu
    nlinarith [pow_nonneg (abs_nonneg u) b]
  · have hu1 : 1 ≤ |u| := le_of_not_ge hu
    have hpow : |u| ^ a ≤ |u| ^ b :=
      pow_le_pow_right₀ hu1 hab
    nlinarith [pow_nonneg (abs_nonneg u) b]

/-- A remainder with a smaller polynomial degree and smaller coefficient is
admissible for the common maximum-degree, doubled-maximum-constant package. -/
theorem scaled_polynomial_remainder_mono
    (u eps : Real) (K : Nat) {a b : Nat} {C Cmax : Real}
    (hab : a ≤ b) (hC : 0 ≤ C) (hCC : C ≤ Cmax) :
    |eps| ^ (2 * K) * C * (1 + |u| ^ (2 * a)) ≤
      |eps| ^ (2 * K) * (2 * Cmax) * (1 + |u| ^ (2 * b)) := by
  have hdeg : 2 * a ≤ 2 * b := Nat.mul_le_mul_left 2 hab
  have hweight := one_add_abs_pow_le_two_mul_one_add_abs_pow u hdeg
  have heps : 0 ≤ |eps| ^ (2 * K) := pow_nonneg (abs_nonneg eps) _
  calc
    |eps| ^ (2 * K) * C * (1 + |u| ^ (2 * a)) ≤
        |eps| ^ (2 * K) * C * (2 * (1 + |u| ^ (2 * b))) := by
          gcongr
    _ = |eps| ^ (2 * K) * (2 * C) * (1 + |u| ^ (2 * b)) := by ring
    _ ≤ |eps| ^ (2 * K) * (2 * Cmax) * (1 + |u| ^ (2 * b)) := by
      gcongr

theorem abs_invSqrt_pow_two_mul
    {N K : Nat} (hN : 0 < N) :
    |1 / Real.sqrt (N : Real)| ^ (2 * K) =
      ((N : Real) ^ K)⁻¹ := by
  have hNreal : (0 : Real) < N := by exact_mod_cast hN
  have hsqrt : 0 < Real.sqrt (N : Real) := Real.sqrt_pos.2 hNreal
  rw [abs_of_pos (one_div_pos.mpr hsqrt), one_div, inv_pow]
  congr 1
  rw [pow_mul, Real.sq_sqrt hNreal.le]

theorem sqrt_mul_inv_pow_succ_succ_le_inv_pow
    (K : Nat) {N : Nat} (hN : 1 ≤ N) :
    Real.sqrt (N : Real) * ((N : Real) ^ (K + 2))⁻¹ ≤
      ((N : Real) ^ K)⁻¹ := by
  have hNreal : (1 : Real) ≤ N := by exact_mod_cast hN
  have hNpos : (0 : Real) < N := zero_lt_one.trans_le hNreal
  have hsqrtLe : Real.sqrt (N : Real) ≤ (N : Real) := by
    rw [Real.sqrt_le_iff]
    constructor
    · positivity
    · nlinarith
  have hpowKpos : 0 < (N : Real) ^ K := pow_pos hNpos K
  have hpowK2pos : 0 < (N : Real) ^ (K + 2) := pow_pos hNpos (K + 2)
  have hfrac : Real.sqrt (N : Real) / ((N : Real) ^ (K + 2)) ≤
      1 / ((N : Real) ^ K) := by
    apply (div_le_div_iff₀ hpowK2pos hpowKpos).2
    rw [pow_add]
    have hN2 : (N : Real) ≤ (N : Real) ^ 2 := by nlinarith
    calc
      Real.sqrt (N : Real) * ((N : Real) ^ K) ≤
          (N : Real) * ((N : Real) ^ K) := by gcongr
      _ ≤ (N : Real) ^ 2 * ((N : Real) ^ K) := by gcongr
      _ = 1 * ((N : Real) ^ K * (N : Real) ^ 2) := by ring
  simpa [div_eq_mul_inv] using hfrac

/-- On the logarithmic cutoff, the pointwise Taylor remainder plus both
central tails is bounded by one explicit `N^{-K}` quantity. -/
theorem higherOrderCentralError_le_invPow
    (K D : Nat) {N : Nat} (hK : 0 < K) (hN : 1 ≤ N)
    {q0 q M Crem Cdecay cdecay A R : Real}
    (hq0 : 0 < q0) (hqq : q0 ≤ q)
    (hM : 0 ≤ M) (hCrem : 0 ≤ Crem)
    (hCdecay : 0 ≤ Cdecay) (hcdecay : 0 < cdecay)
    (hA : 0 ≤ A) (hR : 0 ≤ R)
    (hLR : M * Real.sqrt (Real.log (N : Real)) ≤ R)
    (hRle : R ≤ A * Real.sqrt (N : Real))
    (hMK : ((K + 2 : Nat) : Real) ≤ cdecay * M ^ 2) :
    |1 / Real.sqrt (N : Real)| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q +
        higherOrderCentralTailBound Cdecay cdecay
          (M * Real.sqrt (Real.log (N : Real))) R ≤
      (Crem * polynomialGaussianMoment D q0 + 2 * Cdecay * A) *
        (((N : Real) ^ K)⁻¹) := by
  have hNpos : 0 < N := Nat.zero_lt_of_lt hN
  have hNreal : (1 : Real) ≤ N := by exact_mod_cast hN
  have hmoment := polynomialGaussianMoment_antitone D hq0 hqq
  have hmoment0 := polynomialGaussianMoment_nonneg D hq0
  have hmomentq : 0 ≤ polynomialGaussianMoment D q :=
    polynomialGaussianMoment_nonneg D (hq0.trans_le hqq)
  have heps := abs_invSqrt_pow_two_mul (N := N) (K := K) hNpos
  have hinner :
      |1 / Real.sqrt (N : Real)| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q ≤
        (Crem * polynomialGaussianMoment D q0) *
          (((N : Real) ^ K)⁻¹) := by
    rw [heps]
    calc
      ((N : Real) ^ K)⁻¹ * Crem * polynomialGaussianMoment D q =
          (Crem * polynomialGaussianMoment D q) * ((N : Real) ^ K)⁻¹ := by
        ring
      _ ≤ (Crem * polynomialGaussianMoment D q0) *
          ((N : Real) ^ K)⁻¹ := by
        gcongr
  have hexp :
      Real.exp (-(cdecay *
          (M * Real.sqrt (Real.log (N : Real))) ^ 2)) ≤
        ((N : Real) ^ (K + 2))⁻¹ := by
    have hraw := exp_neg_logarithmicCutoff_sq_le_rpow
      (K + 2) hNreal hM hMK
    rw [Real.rpow_neg (zero_le_one.trans hNreal),
      Real.rpow_natCast] at hraw
    exact hraw
  have hRsub :
      R - M * Real.sqrt (Real.log (N : Real)) ≤
        A * Real.sqrt (N : Real) := by
    have hL0 : 0 ≤ M * Real.sqrt (Real.log (N : Real)) := by positivity
    linarith
  have htail :
      higherOrderCentralTailBound Cdecay cdecay
          (M * Real.sqrt (Real.log (N : Real))) R ≤
        (2 * Cdecay * A) * (((N : Real) ^ K)⁻¹) := by
    unfold higherOrderCentralTailBound
    have hsub0 : 0 ≤ R - M * Real.sqrt (Real.log (N : Real)) :=
      sub_nonneg.mpr hLR
    calc
      2 * (Cdecay * Real.exp (-(cdecay *
            (M * Real.sqrt (Real.log (N : Real))) ^ 2))) *
          (R - M * Real.sqrt (Real.log (N : Real))) ≤
        2 * (Cdecay * (((N : Real) ^ (K + 2))⁻¹)) *
          (A * Real.sqrt (N : Real)) := by
            gcongr
      _ = (2 * Cdecay * A) *
          (Real.sqrt (N : Real) * (((N : Real) ^ (K + 2))⁻¹)) := by ring
      _ ≤ (2 * Cdecay * A) * (((N : Real) ^ K)⁻¹) := by
        gcongr
        exact sqrt_mul_inv_pow_succ_succ_le_inv_pow K hN
  calc
    |1 / Real.sqrt (N : Real)| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q +
        higherOrderCentralTailBound Cdecay cdecay
          (M * Real.sqrt (Real.log (N : Real))) R ≤
      (Crem * polynomialGaussianMoment D q0) * (((N : Real) ^ K)⁻¹) +
        (2 * Cdecay * A) * (((N : Real) ^ K)⁻¹) := add_le_add hinner htail
    _ = (Crem * polynomialGaussianMoment D q0 + 2 * Cdecay * A) *
        (((N : Real) ^ K)⁻¹) := by ring

/-- An explicit fixed threshold makes a positive multiple of `N^{-K}` no
larger than a prescribed positive margin. -/
theorem invPow_mul_le_quarter_above_threshold
    (K : Nat) (hK : 0 < K) {C c : Real}
    (hC : 0 ≤ C) (hc : 0 < c) :
    ∃ N0 : Nat, 0 < N0 ∧
      ∀ N : Nat, N0 ≤ N →
        C * (((N : Real) ^ K)⁻¹) ≤ c / 4 := by
  let N0 : Nat := Nat.ceil (4 * C / c) + 1
  have hN0 : 0 < N0 := by dsimp [N0]; omega
  refine ⟨N0, hN0, ?_⟩
  intro N hN
  have hceil : 4 * C / c ≤ (Nat.ceil (4 * C / c) : Real) :=
    Nat.le_ceil _
  have hNreal : 4 * C / c < (N : Real) := by
    have hcast : ((Nat.ceil (4 * C / c) + 1 : Nat) : Real) ≤ (N : Real) := by
      exact_mod_cast hN
    push_cast at hcast
    linarith
  have hNone : (1 : Real) ≤ N := by
    exact_mod_cast (hN0.trans_le hN)
  have hpow : (N : Real) ≤ (N : Real) ^ K := by
    have hK1 : 1 ≤ K := Nat.one_le_iff_ne_zero.mpr (Nat.ne_of_gt hK)
    simpa using pow_le_pow_right₀ hNone hK1
  have hden : 0 < (N : Real) ^ K := pow_pos (zero_lt_one.trans_le hNone) K
  have htarget : 4 * C ≤ c * (N : Real) ^ K := by
    have : 4 * C < c * (N : Real) := by
      simpa [mul_comm] using (div_lt_iff₀ hc).mp hNreal
    exact this.le.trans (mul_le_mul_of_nonneg_left hpow hc.le)
  change C / ((N : Real) ^ K) ≤ c / 4
  apply (div_le_iff₀ hden).2
  nlinarith

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderFiniteDifferenceRegimes.lean <==
import EuclideanBallsFormalization.HigherOrderRadialFiniteDifference
import EuclideanBallsFormalization.NearbyRadialJetBounds
import EuclideanBallsFormalization.SmallHigherOrderCentralRatio
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The three concrete H4 finite-difference estimates.  They only package the
nearby radial-jet bounds into the common `2*K`-node analytic Taylor theorem;
the Vandermonde coefficients and the radial Gaussian values are unchanged.
-/

noncomputable section

theorem exists_C_smallHigherOrderRadialFiniteDifference_le
    (K : Nat) (hK : 0 < K) :
    ∃ C : Real, 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho delta : Real},
        0 < rho → rho ≤ smallRhoThreshold → 0 ≤ delta →
        (2 * (K : Real) - 1) * delta ≤ 1 →
        ∀ r : Fin (2 * K),
          ‖(delta : Complex) ^ (r : Nat) *
              radialGaussianJet (Real.log rho) x (r : Nat) -
            ∑ ell : Fin (2 * K),
              (finiteDifferenceCoefficients (2 * K) r ell : Complex) *
                radialGaussianProduct
                  (Real.log rho +
                    finiteDifferenceNodes (2 * K) ell * delta) x‖ ≤
            finiteDifferenceCoefficientL1 (2 * K) r *
              (higherOrderRadialTaylorConstant K C * delta ^ (2 * K)) := by
  obtain ⟨C, hC, hbound⟩ := exists_C_smallNearbyRadialJet_le (2 * K)
  refine ⟨C, hC, ?_⟩
  intro d x rho delta hrho hrhoSmall hdelta hwindow r
  apply norm_higherOrderRadialFiniteDifference_le
    K hK (Real.log rho) delta C x hdelta hC.le
  · intro y hy
    apply analyticAt_growingThetaRatioProductQ_of_re_pos x
    have hreal : (-(Real.log rho : Complex) + (-1 : Complex) *
        (y : Complex)).re = -Real.log rho - y := by norm_num; ring
    rw [hreal]
    have hlog : Real.log rho ≤ Real.log smallRhoThreshold :=
      Real.strictMonoOn_log.monotoneOn hrho smallRhoThreshold_pos hrhoSmall
    have hyUpper : y ≤ 1 := hy.2.trans hwindow
    linarith [smallRhoThreshold_log_le_neg_pi, Real.pi_gt_three]
  · intro y hy
    apply hbound x hrho hrhoSmall
    exact (abs_le.mpr hy).trans hwindow

theorem exists_eta_C_criticalHigherOrderRadialFiniteDifference_le
    (K : Nat) (hK : 0 < K) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C : Real, 0 < eta ∧ 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho delta : Real},
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        0 ≤ delta → (2 * (K : Real) - 1) * delta ≤ eta →
        ∀ r : Fin (2 * K),
          ‖(delta : Complex) ^ (r : Nat) *
              radialGaussianJet (Real.log rho) x (r : Nat) -
            ∑ ell : Fin (2 * K),
              (finiteDifferenceCoefficients (2 * K) r ell : Complex) *
                radialGaussianProduct
                  (Real.log rho +
                    finiteDifferenceNodes (2 * K) ell * delta) x‖ ≤
            finiteDifferenceCoefficientL1 (2 * K) r *
              (higherOrderRadialTaylorConstant K C * delta ^ (2 * K)) := by
  obtain ⟨eta0, C, heta0, hC, hbound⟩ :=
    exists_eta_C_criticalNearbyRadialJet_le (2 * K) ha hab
  have hb : 0 < b := ha.trans_le hab
  have hrb := gaussianSaddleParameter_mem hb
  let eta : Real := min eta0 (-Real.log (gaussianSaddleParameter b) / 2)
  have hlogb : Real.log (gaussianSaddleParameter b) < 0 :=
    Real.log_neg hrb.1 hrb.2
  have hetaLogPos : 0 < -Real.log (gaussianSaddleParameter b) / 2 := by
    linarith
  have heta : 0 < eta := lt_min heta0 hetaLogPos
  refine ⟨eta, C, heta, hC, ?_⟩
  intro d x rho delta hrho hdelta hwindow r
  have hrho0 : 0 < rho :=
    (gaussianSaddleParameter_mem ha).1.trans_le hrho.1
  have hlogRho : Real.log rho ≤ Real.log (gaussianSaddleParameter b) :=
    Real.strictMonoOn_log.monotoneOn hrho0 hrb.1 hrho.2
  apply norm_higherOrderRadialFiniteDifference_le
    K hK (Real.log rho) delta C x hdelta hC.le
  · intro y hy
    apply analyticAt_growingThetaRatioProductQ_of_re_pos x
    have hreal : (-(Real.log rho : Complex) + (-1 : Complex) *
        (y : Complex)).re = -Real.log rho - y := by norm_num; ring
    rw [hreal]
    have hyUpper : y ≤ eta := hy.2.trans hwindow
    have hetaLog : eta ≤ -Real.log (gaussianSaddleParameter b) / 2 :=
      min_le_right _ _
    linarith
  · intro y hy
    apply hbound x hrho
    have hyEta : |y| ≤ eta := (abs_le.mpr hy).trans hwindow
    exact hyEta.trans (min_le_left _ _)

theorem exists_tau0_C_growingHigherOrderRadialFiniteDifference_le
    (K : Nat) (hK : 0 < K) :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 / 3 ∧ 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {tau : Real},
        0 < tau → tau ≤ tau0 → 0 < d →
        4 * (2 * (K : Real) - 1) ^ 2 ≤ d →
        ∀ r : Fin (2 * K),
          ‖((tau / Real.sqrt d : Real) : Complex) ^ (r : Nat) *
              radialGaussianJet (-tau) x (r : Nat) -
            ∑ ell : Fin (2 * K),
              (finiteDifferenceCoefficients (2 * K) r ell : Complex) *
                radialGaussianProduct
                  (-tau + finiteDifferenceNodes (2 * K) ell *
                    (tau / Real.sqrt d)) x‖ ≤
            finiteDifferenceCoefficientL1 (2 * K) r *
              (higherOrderRadialTaylorConstant K
                (C / tau ^ (2 * K)) *
                  (tau / Real.sqrt d) ^ (2 * K)) := by
  let L : Real := 2 * (K : Real) - 1
  have hL : 0 ≤ L := by
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    dsimp [L]
    linarith
  obtain ⟨tau0, C, htau0, htau0Third, hC, hbound⟩ :=
    exists_tau0_C_growingNearbyScaledRadialJet_interval_le (2 * K) hL
  refine ⟨tau0, C, htau0, htau0Third, hC, ?_⟩
  intro d x tau htau htauLe hd hdLarge r
  have hdReal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdReal
  have hdelta : 0 ≤ tau / Real.sqrt d := (div_pos htau hsqrt).le
  apply norm_higherOrderRadialFiniteDifference_le
    K hK (-tau) (tau / Real.sqrt d) (C / tau ^ (2 * K)) x
      hdelta (div_nonneg hC.le (pow_nonneg htau.le _))
  · intro y hy
    apply analyticAt_growingThetaRatioProductQ_of_re_pos x
    have hreal : (-(((-tau : Real) : Complex)) + (-1 : Complex) *
        (y : Complex)).re = tau - y := by norm_num; ring
    rw [hreal]
    have hyAbs : |y| ≤ L * tau / Real.sqrt d := by
      calc
        |y| ≤ L * (tau / Real.sqrt d) := by
          simpa [L] using (abs_le.mpr hy)
        _ = L * tau / Real.sqrt d := by ring
    let ell : Real := y * Real.sqrt d / tau
    have hell : |ell| ≤ L := by
      dsimp [ell]
      rw [abs_div, abs_mul, abs_of_pos hsqrt, abs_of_pos htau]
      apply (div_le_iff₀ htau).2
      have hmul := mul_le_mul_of_nonneg_right hyAbs hsqrt.le
      rw [div_mul_cancel₀ _ (ne_of_gt hsqrt)] at hmul
      simpa [mul_assoc, mul_comm, mul_left_comm] using hmul
    have hpos := nearbyGrowingTau_pos (d := (d : Real)) htau hL hdReal
      (by simpa [L] using hdLarge) hell
    have heq : nearbyGrowingTau tau d ell = tau - y := by
      dsimp [ell]
      unfold nearbyGrowingTau
      field_simp [ne_of_gt htau, ne_of_gt hsqrt]
    rw [heq] at hpos
    exact hpos
  · intro y hy
    have hyAbs : |y| ≤ L * tau / Real.sqrt d := by
      calc
        |y| ≤ L * (tau / Real.sqrt d) := by
          simpa [L] using (abs_le.mpr hy)
        _ = L * tau / Real.sqrt d := by ring
    have hscaled := hbound x htau htauLe hd (by simpa [L] using hdLarge) hyAbs
    have hnorm : ‖(tau : Complex) ^ (2 * K) *
          complexAffineRealJet
            (fun q : Complex ↦ growingThetaRatioProductQ q x)
            (tau : Complex) (-1 : Complex) (2 * K) y‖ =
        tau ^ (2 * K) *
          ‖complexAffineRealJet
            (fun q : Complex ↦ growingThetaRatioProductQ q x)
            (tau : Complex) (-1 : Complex) (2 * K) y‖ := by
      rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos htau]
    apply (le_div_iff₀ (pow_pos htau (2 * K))).2
    have hbase : -(((-tau : Real) : Complex)) = (tau : Complex) := by
      push_cast
      ring
    rw [hbase, mul_comm, ← hnorm]
    exact hscaled

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderFiniteGaussianArcs.lean <==
import EuclideanBallsFormalization.HigherOrderTwoSaddleExact
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Publication-scale central-arc forms of the small and fixed-critical H3/H4
finite Gaussian constructions.  The coefficient definitions merely name the
families already produced in `HigherOrderFiniteGaussianRegimes`.
-/

noncomputable section

open scoped BigOperators

def smallHigherOrderCoefficient (K : Nat) (M : Real)
    (d n : Nat) (r : Real) : Fin (2 * K + 1) → Complex :=
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let eps : Real := 1 / Real.sqrt n
  let q := centralQuadraticCoefficient (d : Real) 1 eps
    (gaussianVariance rho)
  let L := M * Real.sqrt (Real.log (n : Real))
  let phaseFamily := higherOrderPhaseFamily 1 (d : Complex)
    (eps : Complex) (fun k ↦ polarCentralPhaseJet rho k 0)
  let poleFamily := higherOrderPoleFamily 1
    (affineTaylorJetAtOrigin
      (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1)
  let base := finiteSaddleBase K ((eps : Complex) ^ 2)
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  higherOrderFiniteGaussianCoefficientWithBase K
    (higherOrderScaleWeight K (eps : Complex) Complex.I) base
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)

def criticalHigherOrderCoefficient (K : Nat) (M : Real)
    (d : Nat) (alpha : Real) (qPole : Complex) :
    Fin (2 * K + 1) → Complex :=
  let rho := gaussianSaddleParameter alpha
  let eps : Real := 1 / Real.sqrt d
  let q := centralQuadraticCoefficient (d : Real) 1 eps
    (gaussianVariance rho)
  let L := M * Real.sqrt (Real.log (d : Real))
  let phaseFamily := higherOrderPhaseFamily 1 (d : Complex)
    (eps : Complex) (fun k ↦ polarCentralPhaseJet rho k 0)
  let poleFamily := higherOrderPoleFamily 1
    (affineTaylorJetAtOrigin
      (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
  let base := finiteSaddleBase K ((eps : Complex) ^ 2)
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  higherOrderFiniteGaussianCoefficientWithBase K
    (higherOrderScaleWeight K (eps : Complex) Complex.I) base
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)

/-- Small regime, for either real pole sign, on the original fixed central
arc of half-width `pi/3`. -/
theorem exists_smallHigherOrderFiniteGaussianArc_data
    (K : Nat) (hK : 0 < K) :
    ∃ N0 : Nat, ∃ M C Q : Real,
      0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Q ∧
      ∀ {d n : Nat} (x : Fin d → Real) {r : Real},
        N0 ≤ n → 0 < d →
        (n : Real) / d ≤ smallAlphaThreshold →
        |r| ≤ smallPoleCompactBound →
        let rho := gaussianSaddleParameter ((n : Real) / d)
        let eps : Real := 1 / Real.sqrt n
        let coeff := smallHigherOrderCoefficient K M d n r
        ‖gaussianCentralArcIntegral (r : Complex) rho (Real.pi / 3) x /
            gaussianCentralArcIntegral (r : Complex) rho (Real.pi / 3)
              (fun _ : Fin d ↦ 0) -
            higherOrderNearbyGaussianValue K coeff (Real.log rho) eps x‖ ≤
              C * (((n : Real) ^ K)⁻¹) ∧
          (∑ j, ‖coeff j‖) ≤ Q ∧
          ∀ j, 0 < higherOrderNearbyGaussianScale K (Real.log rho) eps j ∧
            higherOrderNearbyGaussianScale K (Real.log rho) eps j < 1 := by
  obtain ⟨N0, M, C, Q, hN0, hM, hC, hQ, hdata⟩ :=
    exists_smallHigherOrderFiniteGaussianCentral_data K hK
  refine ⟨N0, M, C, Q, hN0, hM, hC, hQ, ?_⟩
  intro d n x r hn hd hsmall hr
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let eps : Real := 1 / Real.sqrt n
  let coeff := smallHigherOrderCoefficient K M d n r
  have hraw := hdata x hn hd hsmall hr
  have hnpos : 0 < n := hN0.trans_le hn
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hnpos
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhoSmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 := by
    dsimp [rho, smallRhoThreshold] at hrhoSmall ⊢
    nlinarith
  have hratio := norm_smallCentralArc_ratio_sub_model_le_of_higherOrderFull
    x (higherOrderNearbyGaussianValue K coeff (Real.log rho) eps x)
    hnpos hrho.1 hrho128
      (by exact hr.trans smallPoleCompactBound_le_one_div_128) hraw.1
  refine ⟨?_, ?_, ?_⟩
  · simpa [rho, eps, coeff, smallHigherOrderCoefficient] using hratio
  · change (∑ j, ‖coeff j‖) ≤ Q
    simpa [coeff, smallHigherOrderCoefficient] using hraw.2.1
  · simpa [rho, eps, coeff, smallHigherOrderCoefficient] using hraw.2.2

/-- Fixed critical window, for either pole sign, on the common central arc
selected by the existing critical construction. -/
theorem exists_criticalHigherOrderFiniteGaussianArc_data
    (K : Nat) (hK : 0 < K) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ N0 : Nat, ∃ eta M C Q : Real,
      0 < N0 ∧ 0 < eta ∧ eta ≤ Real.pi / 2 ∧
      0 < M ∧ 0 < C ∧ 0 ≤ Q ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta → ∀ y : Real,
          analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) y ≠ 0) ∧
      ∀ {d : Nat} (alpha : Real) (x : Fin d → Real) {qPole : Complex},
        N0 ≤ d → alpha ∈ Set.Icc a b →
        IsCriticalPoleChoice qPole (gaussianSaddleParameter alpha) →
        let rho := gaussianSaddleParameter alpha
        let eps : Real := 1 / Real.sqrt d
        let coeff := criticalHigherOrderCoefficient K M d alpha qPole
        ‖gaussianCentralArcIntegral qPole rho eta x /
            gaussianCentralArcIntegral qPole rho eta (fun _ : Fin d ↦ 0) -
            higherOrderNearbyGaussianValue K coeff (Real.log rho) eps x‖ ≤
              C * (((d : Real) ^ K)⁻¹) ∧
          gaussianCentralArcIntegral qPole rho eta
              (fun _ : Fin d ↦ 0) ≠ 0 ∧
          (∑ j, ‖coeff j‖) ≤ Q ∧
          ∀ j, 0 < higherOrderNearbyGaussianScale K (Real.log rho) eps j ∧
            higherOrderNearbyGaussianScale K (Real.log rho) eps j < 1 := by
  obtain ⟨N0, eta, M, C, Q, hN0, heta, hetapi, hM, hC, hQ,
      hzeroFree, hdata⟩ :=
    exists_criticalHigherOrderFiniteGaussianCentral_data K hK ha hab
  refine ⟨N0, eta, M, C, Q, hN0, heta, hetapi, hM, hC, hQ,
    hzeroFree, ?_⟩
  intro d alpha x qPole hd halpha hPole
  dsimp only
  let rho := gaussianSaddleParameter alpha
  let eps : Real := 1 / Real.sqrt d
  let coeff := criticalHigherOrderCoefficient K M d alpha qPole
  have hraw := hdata alpha x hd halpha hPole
  have hdpos : 0 < d := hN0.trans_le hd
  have hrhoI : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) := by
    simpa [rho] using gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrho := criticalSaddleWindow_subset_Ioo ha hab hrhoI
  have hzero : ∀ t : Real, |t| ≤ eta →
      analyticTheta ((rho : Complex) *
        Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0 := by
    intro t ht
    exact hzeroFree rho hrhoI t ht 0
  have hqNorm : ‖qPole‖ = rho := by
    rcases hPole with hplus | hminus
    · rw [hplus, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hrho.1]
    · rw [hminus, norm_neg, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos hrho.1]
  have hratio := norm_criticalCentralArc_ratio_sub_model_le_of_higherOrderFull
    x (higherOrderNearbyGaussianValue K coeff (Real.log rho) eps x)
    hdpos hrho.1 hrho.2 heta.le hqNorm hzero hraw.2.1 hraw.1
  have hq : ‖qPole‖ < 1 := by rw [hqNorm]; exact hrho.2
  have hbridge := criticalCentralArcIntegral_eq_gaussianCentralArcIntegral
    (d := d) (q := qPole) (rho := rho) (eta := eta)
    hq hrho.1 hrho.2
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [hbridge x, hbridge (fun _ : Fin d ↦ 0)] at hratio
    simpa [rho, eps, coeff, criticalHigherOrderCoefficient] using hratio.1
  · rw [← hbridge (fun _ : Fin d ↦ 0)]
    exact hratio.2
  · change (∑ j, ‖coeff j‖) ≤ Q
    simpa [coeff, criticalHigherOrderCoefficient] using hraw.2.2.1
  · simpa [rho, eps, coeff, criticalHigherOrderCoefficient] using hraw.2.2.2

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderFiniteGaussianCentral.lean <==
import EuclideanBallsFormalization.HigherOrderScaleFactor
import EuclideanBallsFormalization.FiniteDifferenceCollection
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The finite algebraic collection in R11 Proposition 6.1.  The analytic H3
ratio supplies a finite derivative correction.  After the exact scale factor
has been extracted, a single `2*K`-node Vandermonde family replaces every
derivative and collects all pairs `(j,r)` into one nearby-scale Gaussian sum.
-/

noncomputable section

open scoped BigOperators

def higherOrderDerivativePairValid (j : Nat) (r : Nat) : Prop :=
  1 ≤ r ∧ r ≤ 2 * j

instance higherOrderDerivativePairValid_decidable (j r : Nat) :
    Decidable (higherOrderDerivativePairValid j r) := by
  unfold higherOrderDerivativePairValid
  infer_instance

def higherOrderScaleWeight (K : Nat) (epsilon unit : Complex)
    (j : Fin K) (r : Fin (2 * K)) : Complex :=
  epsilon ^ (2 * (j : Nat) - (r : Nat)) * unit ^ (r : Nat)

theorem higherOrderScaleWeight_factor
    (K : Nat) (epsilon sigma unit : Complex)
    (j : Fin K) (r : Fin (2 * K))
    (hvalid : higherOrderDerivativePairValid (j : Nat) (r : Nat)) :
    (epsilon ^ 2) ^ (j : Nat) * (unit * sigma) ^ (r : Nat) =
      higherOrderScaleWeight K epsilon unit j r *
        (sigma * epsilon) ^ (r : Nat) := by
  have hsub : 2 * (j : Nat) - (r : Nat) + (r : Nat) =
      2 * (j : Nat) := Nat.sub_add_cancel hvalid.2
  have heps : epsilon ^ (2 * (j : Nat)) =
      epsilon ^ (2 * (j : Nat) - (r : Nat)) * epsilon ^ (r : Nat) := by
    rw [← pow_add, hsub]
  unfold higherOrderScaleWeight
  rw [← pow_mul, mul_pow, mul_pow, heps]
  ring

theorem norm_higherOrderScaleWeight_le_one
    (K : Nat) {epsilon unit : Complex}
    (hepsilon : ‖epsilon‖ ≤ 1) (hunit : ‖unit‖ ≤ 1)
    (j : Fin K) (r : Fin (2 * K)) :
    ‖higherOrderScaleWeight K epsilon unit j r‖ ≤ 1 := by
  unfold higherOrderScaleWeight
  rw [norm_mul, norm_pow, norm_pow]
  have hepsPow : ‖epsilon‖ ^ (2 * (j : Nat) - (r : Nat)) ≤ 1 := by
    simpa using pow_le_one₀ (norm_nonneg epsilon) hepsilon
  have hunitPow : ‖unit‖ ^ (r : Nat) ≤ 1 := by
    simpa using pow_le_one₀ (norm_nonneg unit) hunit
  calc
    ‖epsilon‖ ^ (2 * (j : Nat) - (r : Nat)) * ‖unit‖ ^ (r : Nat) ≤
        1 * 1 := mul_le_mul hepsPow hunitPow
          (pow_nonneg (norm_nonneg unit) (r : Nat)) (by norm_num)
    _ = 1 := by norm_num

def higherOrderPairCoefficient (K : Nat)
    (weight : Fin K → Fin (2 * K) → Complex)
    (B : Complex) (b : Nat → Nat → Complex)
    (jr : Fin K × Fin (2 * K)) : Complex :=
  if higherOrderDerivativePairValid (jr.1 : Nat) (jr.2 : Nat) then
    weight jr.1 jr.2 * normalizedSaddleCoefficient B b jr.1 jr.2
  else 0

def higherOrderFiniteGaussianCentralModel (K : Nat)
    (weight : Fin K → Fin (2 * K) → Complex)
    (B : Complex) (b : Nat → Nat → Complex)
    (Gamma : Complex) (Fshift : Fin (2 * K) → Complex) : Complex :=
  collectedFiniteDifferenceModel (2 * K) Gamma
    (higherOrderPairCoefficient K weight B b)
    (fun jr : Fin K × Fin (2 * K) ↦ jr.2) Fshift

private theorem sum_fin_valid_eq_Icc
    (K : Nat) (hK : 0 < K) (j : Fin K) (f : Nat → Complex) :
    (∑ r : Fin (2 * K),
        if higherOrderDerivativePairValid (j : Nat) (r : Nat) then
          f (r : Nat) else 0) =
      ∑ r ∈ Finset.Icc 1 (2 * (j : Nat)), f r := by
  rw [Finset.sum_fin_eq_sum_range]
  have heq :
      (∑ x ∈ Finset.range (2 * K),
        if h : x < 2 * K then
          if higherOrderDerivativePairValid (j : Nat) x then f x else 0
        else 0) =
      ∑ x ∈ Finset.range (2 * K),
        if higherOrderDerivativePairValid (j : Nat) x then f x else 0 := by
    apply Finset.sum_congr rfl
    intro x hx
    rw [dif_pos (Finset.mem_range.mp hx)]
  rw [heq]
  symm
  have hleft :
      (∑ r ∈ Finset.Icc 1 (2 * (j : Nat)), f r) =
      ∑ r ∈ Finset.Icc 1 (2 * (j : Nat)),
        if higherOrderDerivativePairValid (j : Nat) r then f r else 0 := by
    apply Finset.sum_congr rfl
    intro r hr
    rw [if_pos]
    exact Finset.mem_Icc.mp hr
  rw [hleft]
  apply Finset.sum_subset
  · intro r hr
    rw [Finset.mem_range]
    have hj : (j : Nat) < K := j.isLt
    have hrUpper : r ≤ 2 * (j : Nat) := (Finset.mem_Icc.mp hr).2
    omega
  · intro r hrRange hrIcc
    have hnot : ¬ higherOrderDerivativePairValid (j : Nat) r := by
      intro hvalid
      apply hrIcc
      exact Finset.mem_Icc.mpr hvalid
    simp [hnot]

private theorem finiteNormalizedSaddleCorrection_eq_pair_sum
    (K : Nat) (hK : 0 < K)
    (z scale delta : Complex)
    (weight : Fin K → Fin (2 * K) → Complex)
    (x a : Nat → Polynomial Complex) (q R : Real)
    (T : Nat → Complex)
    (hfactor : ∀ (j : Fin K) (r : Fin (2 * K)),
      higherOrderDerivativePairValid (j : Nat) (r : Nat) →
        z ^ (j : Nat) * scale ^ (r : Nat) =
          weight j r * delta ^ (r : Nat)) :
    finiteNormalizedSaddleCorrection K z
        (finiteSaddleBase K z
          (higherOrderIntegratedCoefficient K x a scale q R))
        (higherOrderIntegratedCoefficient K x a scale q R) T =
      ∑ jr : Fin K × Fin (2 * K),
        higherOrderPairCoefficient K weight
            (finiteSaddleBase K z
              (higherOrderIntegratedCoefficient K x a 1 q R))
            (higherOrderIntegratedCoefficient K x a 1 q R) jr *
          (delta ^ (jr.2 : Nat) * T (jr.2 : Nat)) := by
  let b1 := higherOrderIntegratedCoefficient K x a 1 q R
  let bs := higherOrderIntegratedCoefficient K x a scale q R
  have hbase : finiteSaddleBase K z bs = finiteSaddleBase K z b1 := by
    simpa [bs, b1] using
      finiteSaddleBase_scale_independent K x a scale z q R
  unfold finiteNormalizedSaddleCorrection
  rw [hbase]
  rw [← Fin.sum_univ_eq_sum_range]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro j hj
  rw [← sum_fin_valid_eq_Icc K hK j
    (fun r ↦ normalizedSaddleCoefficient
      (finiteSaddleBase K z b1) bs (j : Nat) r * T r)]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro r hr
  by_cases hvalid : higherOrderDerivativePairValid (j : Nat) (r : Nat)
  · simp only [if_pos hvalid]
    unfold higherOrderPairCoefficient
    rw [if_pos hvalid]
    have hscale : bs (j : Nat) (r : Nat) =
        scale ^ (r : Nat) * b1 (j : Nat) (r : Nat) := by
      simpa [bs, b1] using
        higherOrderIntegratedCoefficient_scale_factor
          K x a scale q R (j : Nat) (r : Nat)
    have hnorm : normalizedSaddleCoefficient
          (finiteSaddleBase K z b1) bs (j : Nat) (r : Nat) =
        scale ^ (r : Nat) *
          normalizedSaddleCoefficient
            (finiteSaddleBase K z b1) b1 (j : Nat) (r : Nat) := by
      unfold normalizedSaddleCoefficient
      rw [hscale]
      ring
    rw [hnorm]
    change z ^ (j : Nat) *
        (scale ^ (r : Nat) *
          normalizedSaddleCoefficient
            (finiteSaddleBase K z b1) b1 (j : Nat) (r : Nat) *
          T (r : Nat)) =
      weight j r *
        normalizedSaddleCoefficient
          (finiteSaddleBase K z b1) b1 (j : Nat) (r : Nat) *
        (delta ^ (r : Nat) * T (r : Nat))
    calc
      z ^ (j : Nat) *
          (scale ^ (r : Nat) *
            normalizedSaddleCoefficient
              (finiteSaddleBase K z b1) b1 (j : Nat) (r : Nat) *
            T (r : Nat)) =
        (z ^ (j : Nat) * scale ^ (r : Nat)) *
          normalizedSaddleCoefficient
            (finiteSaddleBase K z b1) b1 (j : Nat) (r : Nat) *
          T (r : Nat) := by ring
      _ = (weight j r * delta ^ (r : Nat)) *
          normalizedSaddleCoefficient
            (finiteSaddleBase K z b1) b1 (j : Nat) (r : Nat) *
          T (r : Nat) := by rw [hfactor j r hvalid]
      _ = weight j r *
          normalizedSaddleCoefficient
            (finiteSaddleBase K z b1) b1 (j : Nat) (r : Nat) *
          (delta ^ (r : Nat) * T (r : Nat)) := by ring
  · simp [hvalid, higherOrderPairCoefficient]

/-- Quantitative H4 collection: once the `2*K` finite-difference estimates
are supplied, the complete H3 derivative correction is approximated by one
collected nearby-scale Gaussian family. -/
theorem norm_higherOrderCorrection_sub_finiteGaussianCentralModel_le
    (K : Nat) (hK : 0 < K)
    (z scale delta : Complex)
    (weight : Fin K → Fin (2 * K) → Complex)
    (x a : Nat → Polynomial Complex) (q R : Real)
    (T : Nat → Complex) (Gamma : Complex)
    (Fshift : Fin (2 * K) → Complex) (E : Fin (2 * K) → Real)
    (hfactor : ∀ (j : Fin K) (r : Fin (2 * K)),
      higherOrderDerivativePairValid (j : Nat) (r : Nat) →
        z ^ (j : Nat) * scale ^ (r : Nat) =
          weight j r * delta ^ (r : Nat))
    (hfd : ∀ r : Fin (2 * K),
      ‖delta ^ (r : Nat) * T (r : Nat) -
          ∑ ell : Fin (2 * K),
            (finiteDifferenceCoefficients (2 * K) r ell : Complex) *
              Fshift ell‖ ≤ E r) :
    ‖(Gamma + finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a scale q R))
          (higherOrderIntegratedCoefficient K x a scale q R) T) -
        higherOrderFiniteGaussianCentralModel K weight
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a 1 q R))
          (higherOrderIntegratedCoefficient K x a 1 q R)
          Gamma Fshift‖ ≤
      ∑ jr : Fin K × Fin (2 * K),
        ‖higherOrderPairCoefficient K weight
            (finiteSaddleBase K z
              (higherOrderIntegratedCoefficient K x a 1 q R))
            (higherOrderIntegratedCoefficient K x a 1 q R) jr‖ * E jr.2 := by
  have hcorr := finiteNormalizedSaddleCorrection_eq_pair_sum
    K hK z scale delta weight x a q R T hfactor
  have hcollect := norm_sub_collectedFiniteDifferenceModel_le
    (2 * K) Gamma
    (higherOrderPairCoefficient K weight
      (finiteSaddleBase K z
        (higherOrderIntegratedCoefficient K x a 1 q R))
      (higherOrderIntegratedCoefficient K x a 1 q R))
    (fun jr : Fin K × Fin (2 * K) ↦ jr.2)
    (fun jr : Fin K × Fin (2 * K) ↦
      delta ^ (jr.2 : Nat) * T (jr.2 : Nat))
    Fshift (fun jr : Fin K × Fin (2 * K) ↦ E jr.2)
    (fun jr ↦ hfd jr.2)
  rw [hcorr]
  simpa [higherOrderFiniteGaussianCentralModel] using hcollect

theorem norm_ratio_sub_higherOrderFiniteGaussianCentralModel_le
    (K : Nat) (hK : 0 < K)
    (z scale delta : Complex)
    (weight : Fin K → Fin (2 * K) → Complex)
    (x a : Nat → Polynomial Complex) (q R : Real)
    (T : Nat → Complex) (Gamma ratio : Complex)
    (Fshift : Fin (2 * K) → Complex) (E : Fin (2 * K) → Real)
    (Ecentral : Real)
    (hfactor : ∀ (j : Fin K) (r : Fin (2 * K)),
      higherOrderDerivativePairValid (j : Nat) (r : Nat) →
        z ^ (j : Nat) * scale ^ (r : Nat) =
          weight j r * delta ^ (r : Nat))
    (hratio : ‖ratio -
        (Gamma + finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a scale q R))
          (higherOrderIntegratedCoefficient K x a scale q R) T)‖ ≤
        Ecentral)
    (hfd : ∀ r : Fin (2 * K),
      ‖delta ^ (r : Nat) * T (r : Nat) -
          ∑ ell : Fin (2 * K),
            (finiteDifferenceCoefficients (2 * K) r ell : Complex) *
              Fshift ell‖ ≤ E r) :
    ‖ratio - higherOrderFiniteGaussianCentralModel K weight
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a 1 q R))
          (higherOrderIntegratedCoefficient K x a 1 q R)
          Gamma Fshift‖ ≤
      Ecentral +
        ∑ jr : Fin K × Fin (2 * K),
          ‖higherOrderPairCoefficient K weight
              (finiteSaddleBase K z
                (higherOrderIntegratedCoefficient K x a 1 q R))
              (higherOrderIntegratedCoefficient K x a 1 q R) jr‖ * E jr.2 := by
  have hmodel := norm_higherOrderCorrection_sub_finiteGaussianCentralModel_le
    K hK z scale delta weight x a q R T Gamma Fshift E hfactor hfd
  have hdecomp :
      ratio - higherOrderFiniteGaussianCentralModel K weight
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a 1 q R))
          (higherOrderIntegratedCoefficient K x a 1 q R)
          Gamma Fshift =
        (ratio - (Gamma + finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a scale q R))
          (higherOrderIntegratedCoefficient K x a scale q R) T)) +
        ((Gamma + finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a scale q R))
          (higherOrderIntegratedCoefficient K x a scale q R) T) -
          higherOrderFiniteGaussianCentralModel K weight
            (finiteSaddleBase K z
              (higherOrderIntegratedCoefficient K x a 1 q R))
            (higherOrderIntegratedCoefficient K x a 1 q R)
            Gamma Fshift) := by ring
  calc
    ‖ratio - higherOrderFiniteGaussianCentralModel K weight
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a 1 q R))
          (higherOrderIntegratedCoefficient K x a 1 q R)
          Gamma Fshift‖ ≤
      ‖ratio - (Gamma + finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a scale q R))
          (higherOrderIntegratedCoefficient K x a scale q R) T)‖ +
        ‖(Gamma + finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a scale q R))
          (higherOrderIntegratedCoefficient K x a scale q R) T) -
          higherOrderFiniteGaussianCentralModel K weight
            (finiteSaddleBase K z
              (higherOrderIntegratedCoefficient K x a 1 q R))
            (higherOrderIntegratedCoefficient K x a 1 q R)
            Gamma Fshift‖ := by
        rw [hdecomp]
        exact norm_add_le _ _
    _ ≤ _ := add_le_add hratio hmodel

theorem norm_higherOrderPairCoefficient_le
    (K : Nat) (weight : Fin K → Fin (2 * K) → Complex)
    {B : Complex} {b : Nat → Nat → Complex} {Cb c : Real}
    (hc : 0 < c) (hCb : 0 ≤ Cb) (hB : c ≤ ‖B‖)
    (hweight : ∀ j r, ‖weight j r‖ ≤ 1)
    (hb : ∀ j < K, ∀ r ∈ Finset.Icc 1 (2 * j), ‖b j r‖ ≤ Cb)
    (jr : Fin K × Fin (2 * K)) :
    ‖higherOrderPairCoefficient K weight B b jr‖ ≤ Cb / c := by
  unfold higherOrderPairCoefficient
  by_cases hvalid : higherOrderDerivativePairValid (jr.1 : Nat) (jr.2 : Nat)
  · rw [if_pos hvalid, norm_mul]
    have hnorm := norm_normalizedSaddleCoefficient_le hc hB
      (hb (jr.1 : Nat) jr.1.isLt (jr.2 : Nat)
        (Finset.mem_Icc.mpr hvalid))
    have hnonneg : 0 ≤ Cb / c := (norm_nonneg _).trans hnorm
    calc
      ‖weight jr.1 jr.2‖ *
          ‖normalizedSaddleCoefficient B b (jr.1 : Nat) (jr.2 : Nat)‖ ≤
        1 * (Cb / c) := mul_le_mul (hweight jr.1 jr.2) hnorm
          (norm_nonneg _) (by norm_num)
      _ = Cb / c := one_mul _
  · rw [if_neg hvalid, norm_zero]
    positivity

theorem higherOrderPairCoefficient_norm_sum_le
    (K : Nat) (weight : Fin K → Fin (2 * K) → Complex)
    {B : Complex} {b : Nat → Nat → Complex} {Cb c : Real}
    (hc : 0 < c) (hCb : 0 ≤ Cb) (hB : c ≤ ‖B‖)
    (hweight : ∀ j r, ‖weight j r‖ ≤ 1)
    (hb : ∀ j < K, ∀ r ∈ Finset.Icc 1 (2 * j), ‖b j r‖ ≤ Cb) :
    (∑ jr : Fin K × Fin (2 * K),
        ‖higherOrderPairCoefficient K weight B b jr‖) ≤
      ((K * (2 * K) : Nat) : Real) * (Cb / c) := by
  calc
    (∑ jr : Fin K × Fin (2 * K),
        ‖higherOrderPairCoefficient K weight B b jr‖) ≤
      ∑ _jr : Fin K × Fin (2 * K), Cb / c := by
        gcongr with jr
        exact norm_higherOrderPairCoefficient_le K weight hc hCb hB
          hweight hb jr
    _ = ((K * (2 * K) : Nat) : Real) * (Cb / c) := by simp

/-- Add a separate leading Gaussian to the collected correction.  The
`Fin (2*K+1)` representation is the exact finite family consumed by the
full-`p` Fourier/model modules. -/
def higherOrderFiniteGaussianCoefficientWithBase (K : Nat)
    (weight : Fin K → Fin (2 * K) → Complex)
    (B : Complex) (b : Nat → Nat → Complex) :
    Fin (2 * K + 1) → Complex :=
  Fin.cases 1 (fun ell ↦ collectedFiniteDifferenceCoefficient (2 * K)
    (higherOrderPairCoefficient K weight B b)
    (fun jr : Fin K × Fin (2 * K) ↦ jr.2) ell)

def higherOrderFiniteGaussianValueWithBase (K : Nat)
    (weight : Fin K → Fin (2 * K) → Complex)
    (B : Complex) (b : Nat → Nat → Complex)
    (Gamma : Complex) (Fshift : Fin (2 * K) → Complex) : Complex :=
  ∑ j : Fin (2 * K + 1),
    higherOrderFiniteGaussianCoefficientWithBase K weight B b j *
      Fin.cases Gamma Fshift j

theorem norm_higherOrderFiniteGaussianValueWithBase_le
    (K : Nat) (weight : Fin K → Fin (2 * K) → Complex)
    (B : Complex) (b : Nat → Nat → Complex)
    (Gamma : Complex) (Fshift : Fin (2 * K) → Complex)
    (hGamma : ‖Gamma‖ ≤ 1) (hFshift : ∀ ell, ‖Fshift ell‖ ≤ 1) :
    ‖higherOrderFiniteGaussianValueWithBase K weight B b Gamma Fshift‖ ≤
      ∑ j : Fin (2 * K + 1),
        ‖higherOrderFiniteGaussianCoefficientWithBase K weight B b j‖ := by
  unfold higherOrderFiniteGaussianValueWithBase
  calc
    ‖∑ j : Fin (2 * K + 1),
        higherOrderFiniteGaussianCoefficientWithBase K weight B b j *
          Fin.cases Gamma Fshift j‖ ≤
      ∑ j : Fin (2 * K + 1),
        ‖higherOrderFiniteGaussianCoefficientWithBase K weight B b j *
          Fin.cases Gamma Fshift j‖ := norm_sum_le _ _
    _ ≤ ∑ j : Fin (2 * K + 1),
        ‖higherOrderFiniteGaussianCoefficientWithBase K weight B b j‖ := by
      gcongr with j
      rw [norm_mul]
      apply mul_le_of_le_one_right (norm_nonneg _)
      refine Fin.cases ?_ (fun ell ↦ ?_) j
      · exact hGamma
      · exact hFshift ell

theorem higherOrderFiniteGaussianValueWithBase_eq_model
    (K : Nat) (weight : Fin K → Fin (2 * K) → Complex)
    (B : Complex) (b : Nat → Nat → Complex)
    (Gamma : Complex) (Fshift : Fin (2 * K) → Complex) :
    higherOrderFiniteGaussianValueWithBase K weight B b Gamma Fshift =
      higherOrderFiniteGaussianCentralModel K weight B b Gamma Fshift := by
  unfold higherOrderFiniteGaussianValueWithBase
    higherOrderFiniteGaussianCoefficientWithBase
    higherOrderFiniteGaussianCentralModel collectedFiniteDifferenceModel
  rw [Fin.sum_univ_succ]
  simp

theorem higherOrderFiniteGaussianCoefficientWithBase_norm_sum_le
    (K : Nat) (weight : Fin K → Fin (2 * K) → Complex)
    (B : Complex) (b : Nat → Nat → Complex) :
    (∑ j : Fin (2 * K + 1),
        ‖higherOrderFiniteGaussianCoefficientWithBase K weight B b j‖) ≤
      1 +
        (∑ jr : Fin K × Fin (2 * K),
          ‖higherOrderPairCoefficient K weight B b jr‖) *
            finiteDifferenceUniformL1Bound (2 * K) := by
  unfold higherOrderFiniteGaussianCoefficientWithBase
  rw [Fin.sum_univ_succ]
  norm_num
  exact collectedFiniteDifferenceCoefficient_norm_sum_le_uniform
    (2 * K) (higherOrderPairCoefficient K weight B b)
      (fun jr : Fin K × Fin (2 * K) ↦ jr.2)

/-- Uniform quantitative form of H4.  A common finite-difference error and
the H3 base/coefficient bounds give both the central approximation and the
`ell¹` bound for the resulting finite Gaussian coefficients. -/
theorem norm_ratio_sub_higherOrderFiniteGaussianValueWithBase_le_uniform
    (K : Nat) (hK : 0 < K)
    (z scale delta : Complex)
    (weight : Fin K → Fin (2 * K) → Complex)
    (x a : Nat → Polynomial Complex) (q R : Real)
    (T : Nat → Complex) (Gamma ratio : Complex)
    (Fshift : Fin (2 * K) → Complex)
    (Ecentral Efd Cb c : Real)
    (hc : 0 < c) (hCb : 0 ≤ Cb) (hEfd : 0 ≤ Efd)
    (hbase : c ≤ ‖finiteSaddleBase K z
      (higherOrderIntegratedCoefficient K x a 1 q R)‖)
    (hweight : ∀ j r, ‖weight j r‖ ≤ 1)
    (hb : ∀ j < K, ∀ r ∈ Finset.Icc 1 (2 * j),
      ‖higherOrderIntegratedCoefficient K x a 1 q R j r‖ ≤ Cb)
    (hfactor : ∀ (j : Fin K) (r : Fin (2 * K)),
      higherOrderDerivativePairValid (j : Nat) (r : Nat) →
        z ^ (j : Nat) * scale ^ (r : Nat) =
          weight j r * delta ^ (r : Nat))
    (hratio : ‖ratio -
        (Gamma + finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a scale q R))
          (higherOrderIntegratedCoefficient K x a scale q R) T)‖ ≤
        Ecentral)
    (hfd : ∀ r : Fin (2 * K),
      ‖delta ^ (r : Nat) * T (r : Nat) -
          ∑ ell : Fin (2 * K),
            (finiteDifferenceCoefficients (2 * K) r ell : Complex) *
              Fshift ell‖ ≤ Efd) :
    ‖ratio - higherOrderFiniteGaussianValueWithBase K weight
        (finiteSaddleBase K z
          (higherOrderIntegratedCoefficient K x a 1 q R))
        (higherOrderIntegratedCoefficient K x a 1 q R)
        Gamma Fshift‖ ≤
      Ecentral + ((K * (2 * K) : Nat) : Real) * (Cb / c) * Efd ∧
    (∑ j : Fin (2 * K + 1),
        ‖higherOrderFiniteGaussianCoefficientWithBase K weight
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a 1 q R))
          (higherOrderIntegratedCoefficient K x a 1 q R) j‖) ≤
      1 + (((K * (2 * K) : Nat) : Real) * (Cb / c)) *
        finiteDifferenceUniformL1Bound (2 * K) := by
  have hpairs := higherOrderPairCoefficient_norm_sum_le K weight
    hc hCb hbase hweight hb
  have hraw := norm_ratio_sub_higherOrderFiniteGaussianCentralModel_le
    K hK z scale delta weight x a q R T Gamma ratio Fshift
      (fun _ ↦ Efd) Ecentral hfactor hratio hfd
  refine ⟨?_, ?_⟩
  · rw [higherOrderFiniteGaussianValueWithBase_eq_model]
    calc
      ‖ratio - higherOrderFiniteGaussianCentralModel K weight
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a 1 q R))
          (higherOrderIntegratedCoefficient K x a 1 q R)
          Gamma Fshift‖ ≤
        Ecentral + ∑ jr : Fin K × Fin (2 * K),
          ‖higherOrderPairCoefficient K weight
            (finiteSaddleBase K z
              (higherOrderIntegratedCoefficient K x a 1 q R))
            (higherOrderIntegratedCoefficient K x a 1 q R) jr‖ * Efd := hraw
      _ = Ecentral +
          (∑ jr : Fin K × Fin (2 * K),
            ‖higherOrderPairCoefficient K weight
              (finiteSaddleBase K z
                (higherOrderIntegratedCoefficient K x a 1 q R))
              (higherOrderIntegratedCoefficient K x a 1 q R) jr‖) * Efd := by
        rw [Finset.sum_mul]
      _ ≤ Ecentral + ((K * (2 * K) : Nat) : Real) * (Cb / c) * Efd := by
        exact add_le_add le_rfl (mul_le_mul_of_nonneg_right hpairs hEfd)
  · exact (higherOrderFiniteGaussianCoefficientWithBase_norm_sum_le
      K weight
      (finiteSaddleBase K z
        (higherOrderIntegratedCoefficient K x a 1 q R))
      (higherOrderIntegratedCoefficient K x a 1 q R)).trans
        (add_le_add le_rfl
          (mul_le_mul_of_nonneg_right hpairs
            (finiteDifferenceUniformL1Bound_pos (2 * K)).le))

/-- The form used by the three concrete H4 modules: their error estimate
contains the individual Vandermonde `ell¹` norm.  Replacing it by the common
finite bound leaves the coefficient family unchanged. -/
theorem norm_ratio_sub_higherOrderFiniteGaussianValueWithBase_le_of_l1
    (K : Nat) (hK : 0 < K)
    (z scale delta : Complex)
    (weight : Fin K → Fin (2 * K) → Complex)
    (x a : Nat → Polynomial Complex) (q R : Real)
    (T : Nat → Complex) (Gamma ratio : Complex)
    (Fshift : Fin (2 * K) → Complex)
    (Ecentral Ebase Cb c : Real)
    (hc : 0 < c) (hCb : 0 ≤ Cb) (hEbase : 0 ≤ Ebase)
    (hbase : c ≤ ‖finiteSaddleBase K z
      (higherOrderIntegratedCoefficient K x a 1 q R)‖)
    (hweight : ∀ j r, ‖weight j r‖ ≤ 1)
    (hb : ∀ j < K, ∀ r ∈ Finset.Icc 1 (2 * j),
      ‖higherOrderIntegratedCoefficient K x a 1 q R j r‖ ≤ Cb)
    (hfactor : ∀ (j : Fin K) (r : Fin (2 * K)),
      higherOrderDerivativePairValid (j : Nat) (r : Nat) →
        z ^ (j : Nat) * scale ^ (r : Nat) =
          weight j r * delta ^ (r : Nat))
    (hratio : ‖ratio -
        (Gamma + finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a scale q R))
          (higherOrderIntegratedCoefficient K x a scale q R) T)‖ ≤
        Ecentral)
    (hfd : ∀ r : Fin (2 * K),
      ‖delta ^ (r : Nat) * T (r : Nat) -
          ∑ ell : Fin (2 * K),
            (finiteDifferenceCoefficients (2 * K) r ell : Complex) *
              Fshift ell‖ ≤
        finiteDifferenceCoefficientL1 (2 * K) r * Ebase) :
    ‖ratio - higherOrderFiniteGaussianValueWithBase K weight
        (finiteSaddleBase K z
          (higherOrderIntegratedCoefficient K x a 1 q R))
        (higherOrderIntegratedCoefficient K x a 1 q R)
        Gamma Fshift‖ ≤
      Ecentral + ((K * (2 * K) : Nat) : Real) * (Cb / c) *
        (finiteDifferenceUniformL1Bound (2 * K) * Ebase) ∧
    (∑ j : Fin (2 * K + 1),
        ‖higherOrderFiniteGaussianCoefficientWithBase K weight
          (finiteSaddleBase K z
            (higherOrderIntegratedCoefficient K x a 1 q R))
          (higherOrderIntegratedCoefficient K x a 1 q R) j‖) ≤
      1 + (((K * (2 * K) : Nat) : Real) * (Cb / c)) *
        finiteDifferenceUniformL1Bound (2 * K) := by
  apply norm_ratio_sub_higherOrderFiniteGaussianValueWithBase_le_uniform
    K hK z scale delta weight x a q R T Gamma ratio Fshift
      Ecentral (finiteDifferenceUniformL1Bound (2 * K) * Ebase)
      Cb c hc hCb
  · exact mul_nonneg (finiteDifferenceUniformL1Bound_pos (2 * K)).le hEbase
  · exact hbase
  · exact hweight
  · exact hb
  · exact hfactor
  · exact hratio
  · intro r
    exact (hfd r).trans (mul_le_mul_of_nonneg_right
      (finiteDifferenceCoefficientL1_le_uniform (2 * K) r) hEbase)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderFiniteGaussianRegimes.lean <==
import EuclideanBallsFormalization.HigherOrderFiniteDifferenceRegimes
import EuclideanBallsFormalization.HigherOrderFiniteGaussianCentral
import EuclideanBallsFormalization.RadialFiniteDifference
import EuclideanBallsFormalization.HigherOrderCutoffArithmetic
import EuclideanBallsFormalization.CriticalHigherOrderCentralRatio
import EuclideanBallsFormalization.GrowingHigherOrderCentralRatio
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Concrete H3-to-H4 assembly in the three R11 finite regimes.  This module
keeps the publication proof's real logarithmic Gaussian scales and the
single common `2*K`-node Vandermonde family.
-/

noncomputable section

open scoped BigOperators

def higherOrderNearbyGaussianScale (K : Nat) (s delta : Real) :
    Fin (2 * K + 1) → Real :=
  Fin.cases (Real.exp s) (fun ell ↦
    Real.exp (s + finiteDifferenceNodes (2 * K) ell * delta))

def higherOrderNearbyGaussianValue {d : Nat} (K : Nat)
    (c : Fin (2 * K + 1) → Complex) (s delta : Real)
    (x : Fin d → Real) : Complex :=
  ∑ j : Fin (2 * K + 1), c j *
    gaussianPolarThetaProduct (higherOrderNearbyGaussianScale K s delta j) 0 x

theorem higherOrderNearbyGaussianScale_mem
    (K : Nat) (hK : 0 < K) {s delta : Real} (hs : s < 0) (hdelta : 0 ≤ delta)
    (hwindow : (2 * (K : Real) - 1) * delta ≤ -s)
    (j : Fin (2 * K + 1)) :
    0 < higherOrderNearbyGaussianScale K s delta j ∧
      higherOrderNearbyGaussianScale K s delta j ≤ 1 := by
  refine Fin.cases ?_ (fun ell ↦ ?_) j
  · simp [higherOrderNearbyGaussianScale, Real.exp_pos, Real.exp_le_one_iff,
      hs.le]
  · have hn := finiteDifferenceNodes_mem_order_window K hK ell
    have hshift : s + finiteDifferenceNodes (2 * K) ell * delta ≤ 0 := by
      have hmul := mul_le_mul_of_nonneg_right hn.2 hdelta
      linarith
    exact ⟨Real.exp_pos _, Real.exp_le_one_iff.mpr hshift⟩

theorem higherOrderFiniteGaussianValueWithBase_eq_nearby
    {d : Nat} (K : Nat)
    (weight : Fin K → Fin (2 * K) → Complex)
    (B : Complex) (b : Nat → Nat → Complex)
    {s delta : Real} (hs : s < 0)
    (x : Fin d → Real) :
    higherOrderFiniteGaussianValueWithBase K weight B b
        (radialGaussianProduct s x)
        (fun ell ↦ radialGaussianProduct
          (s + finiteDifferenceNodes (2 * K) ell * delta) x) =
      higherOrderNearbyGaussianValue K
        (higherOrderFiniteGaussianCoefficientWithBase K weight B b)
        s delta x := by
  unfold higherOrderFiniteGaussianValueWithBase
    higherOrderNearbyGaussianValue
  apply Finset.sum_congr rfl
  intro j hj
  congr 1
  refine Fin.cases ?_ (fun ell ↦ ?_) j
  · simpa [higherOrderNearbyGaussianScale] using
      radialGaussianProduct_log_eq_polar (Real.exp_pos s) x
  · simpa [higherOrderNearbyGaussianScale] using
      radialGaussianProduct_log_eq_polar
        (Real.exp_pos (s + finiteDifferenceNodes (2 * K) ell * delta)) x

/-- A fixed order has a threshold above which its complete node window has
size at most one. -/
theorem exists_higherOrder_invSqrt_window_threshold (K : Nat) (hK : 0 < K) :
    ∃ N0 : Nat, 0 < N0 ∧ ∀ N : Nat, N0 ≤ N →
      0 < N ∧
      (2 * (K : Real) - 1) * (1 / Real.sqrt (N : Real)) ≤ 1 ∧
      ‖((1 / Real.sqrt (N : Real) : Real) : Complex)‖ ≤ 1 := by
  let L : Real := 2 * (K : Real) - 1
  have hL : 0 ≤ L := by
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    dsimp [L]
    linarith
  have hrootReal : ∀ᶠ r : Real in Filter.atTop, L ≤ Real.sqrt r :=
    Real.tendsto_sqrt_atTop.eventually (Filter.eventually_ge_atTop L)
  have hrootNat : ∀ᶠ N : Nat in Filter.atTop, L ≤ Real.sqrt (N : Real) :=
    tendsto_natCast_atTop_atTop.eventually hrootReal
  obtain ⟨Nroot, hNroot⟩ := Filter.eventually_atTop.1 hrootNat
  let N0 := max 1 Nroot
  refine ⟨N0, by dsimp [N0]; omega, ?_⟩
  intro N hN
  have hNpos : 0 < N := lt_of_lt_of_le (by dsimp [N0]; omega) hN
  have hsqrt : 0 < Real.sqrt (N : Real) := by positivity
  have hroot : L ≤ Real.sqrt (N : Real) :=
    hNroot N (le_trans (le_max_right _ _) hN)
  have hratio : L * (1 / Real.sqrt (N : Real)) ≤ 1 := by
    rw [mul_one_div]
    exact (div_le_one hsqrt).2 hroot
  have hinv : 1 / Real.sqrt (N : Real) ≤ 1 := by
    have hLone : 1 ≤ L := by
      have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
      dsimp [L]
      linarith
    have hsqrtOne : 1 ≤ Real.sqrt (N : Real) := hLone.trans hroot
    exact (div_le_one hsqrt).2 hsqrtOne
  refine ⟨hNpos, by simpa [L] using hratio, ?_⟩
  rw [Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (one_div_pos.mpr hsqrt)]
  exact hinv

theorem exists_higherOrder_invSqrt_mul_le_threshold
    (K : Nat) (hK : 0 < K) {B : Real} (hB : 0 < B) :
    ∃ N0 : Nat, 0 < N0 ∧ ∀ N : Nat, N0 ≤ N →
      0 < N ∧
      (2 * (K : Real) - 1) * (1 / Real.sqrt (N : Real)) ≤ B ∧
      ‖((1 / Real.sqrt (N : Real) : Real) : Complex)‖ ≤ 1 := by
  let L : Real := 2 * (K : Real) - 1
  have hL : 0 ≤ L := by
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    dsimp [L]
    linarith
  let T : Real := max (L / B) 1
  have hT : 1 ≤ T := le_max_right _ _
  have hrootReal : ∀ᶠ r : Real in Filter.atTop, T ≤ Real.sqrt r :=
    Real.tendsto_sqrt_atTop.eventually (Filter.eventually_ge_atTop T)
  have hrootNat : ∀ᶠ N : Nat in Filter.atTop, T ≤ Real.sqrt (N : Real) :=
    tendsto_natCast_atTop_atTop.eventually hrootReal
  obtain ⟨Nroot, hNroot⟩ := Filter.eventually_atTop.1 hrootNat
  let N0 := max 1 Nroot
  refine ⟨N0, by dsimp [N0]; omega, ?_⟩
  intro N hN
  have hNpos : 0 < N := lt_of_lt_of_le (by dsimp [N0]; omega) hN
  have hsqrt : 0 < Real.sqrt (N : Real) := by positivity
  have hroot : T ≤ Real.sqrt (N : Real) :=
    hNroot N (le_trans (le_max_right _ _) hN)
  have hLB : L / B ≤ Real.sqrt (N : Real) :=
    (le_max_left _ _).trans hroot
  have hratio : L * (1 / Real.sqrt (N : Real)) ≤ B := by
    rw [mul_one_div]
    apply (div_le_iff₀ hsqrt).2
    apply (div_le_iff₀ hB).mp at hLB
    simpa [mul_comm] using hLB
  have hsqrtOne : 1 ≤ Real.sqrt (N : Real) := hT.trans hroot
  have hinv : 1 / Real.sqrt (N : Real) ≤ 1 :=
    (div_le_one hsqrt).2 hsqrtOne
  refine ⟨hNpos, by simpa [L] using hratio, ?_⟩
  rw [Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (one_div_pos.mpr hsqrt)]
  exact hinv

/-- Small-regime version of R11 Proposition 6.1, before transport from the
scaled central integral to the original angular central arc. -/
theorem exists_smallHigherOrderFiniteGaussianCentral_data
    (K : Nat) (hK : 0 < K) :
    ∃ N0 : Nat, ∃ M C Q : Real,
      0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Q ∧
      ∀ {d n : Nat} (x : Fin d → Real) {r : Real},
        N0 ≤ n → 0 < d →
        (n : Real) / d ≤ smallAlphaThreshold →
        |r| ≤ smallPoleCompactBound →
        let rho := gaussianSaddleParameter ((n : Real) / d)
        let eps : Real := 1 / Real.sqrt n
        let q := centralQuadraticCoefficient (d : Real) 1 eps
          (gaussianVariance rho)
        let L := M * Real.sqrt (Real.log (n : Real))
        let phaseFamily := higherOrderPhaseFamily 1 (d : Complex)
          (eps : Complex) (fun k ↦ polarCentralPhaseJet rho k 0)
        let poleFamily := higherOrderPoleFamily 1
          (affineTaylorJetAtOrigin
            (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1)
        let base := finiteSaddleBase K ((eps : Complex) ^ 2)
          (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
        let coeff := higherOrderFiniteGaussianCoefficientWithBase K
          (higherOrderScaleWeight K (eps : Complex) Complex.I) base
          (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
        ‖higherOrderFullCentralIntegral (d : Real) 1 eps
              ((Real.pi / 3) * Real.sqrt n)
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps
              ((Real.pi / 3) * Real.sqrt n)
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex)) -
            higherOrderNearbyGaussianValue K coeff (Real.log rho) eps x‖ ≤
              C * (((n : Real) ^ K)⁻¹) ∧
          (∑ j, ‖coeff j‖) ≤ Q ∧
          ∀ j, 0 < higherOrderNearbyGaussianScale K (Real.log rho) eps j ∧
            higherOrderNearbyGaussianScale K (Real.log rho) eps j < 1 := by
  obtain ⟨Nh3, M, Ch3, Cb, hNh3, hM, hCh3, hCb, hH3⟩ :=
    exists_smallHigherOrderCentralRatio_data K hK
  obtain ⟨Cfd, hCfd, hH4⟩ :=
    exists_C_smallHigherOrderRadialFiniteDifference_le K hK
  obtain ⟨Nwin, hNwin, hwindow⟩ :=
    exists_higherOrder_invSqrt_window_threshold K hK
  let N0 := max Nh3 Nwin
  let A : Real := ((K * (2 * K) : Nat) : Real) * ((Cb / (1 / 256 : Real)))
  let H : Real := higherOrderRadialTaylorConstant K Cfd
  let C : Real := Ch3 + A * (finiteDifferenceUniformL1Bound (2 * K) * H)
  let Q : Real := 1 + A * finiteDifferenceUniformL1Bound (2 * K)
  have hA : 0 ≤ A := by dsimp [A]; positivity
  have hH : 0 ≤ H := by
    dsimp [H, higherOrderRadialTaylorConstant]
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    exact div_nonneg
      (mul_nonneg hCfd.le (pow_nonneg (by linarith) _)) (by positivity)
  have hU : 0 ≤ finiteDifferenceUniformL1Bound (2 * K) :=
    (finiteDifferenceUniformL1Bound_pos (2 * K)).le
  have hC : 0 < C := by
    dsimp [C]
    exact add_pos_of_pos_of_nonneg hCh3
      (mul_nonneg hA (mul_nonneg hU hH))
  have hQ : 0 ≤ Q := by
    dsimp [Q]
    positivity
  refine ⟨N0, M, C, Q, by dsimp [N0]; omega, hM, hC, hQ, ?_⟩
  intro d n x r hn hd hsmall hr
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let eps : Real := 1 / Real.sqrt n
  let q := centralQuadraticCoefficient (d : Real) 1 eps
    (gaussianVariance rho)
  let L := M * Real.sqrt (Real.log (n : Real))
  let phaseFamily := higherOrderPhaseFamily 1 (d : Complex)
    (eps : Complex) (fun k ↦ polarCentralPhaseJet rho k 0)
  let poleFamily := higherOrderPoleFamily 1
    (affineTaylorJetAtOrigin
      (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1)
  let base := finiteSaddleBase K ((eps : Complex) ^ 2)
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  let coeff := higherOrderFiniteGaussianCoefficientWithBase K
    (higherOrderScaleWeight K (eps : Complex) Complex.I) base
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  have hnH3 : Nh3 ≤ n := le_trans (le_max_left _ _) hn
  have hnWin : Nwin ≤ n := le_trans (le_max_right _ _) hn
  obtain ⟨hnpos, hnodeWindow, hepsNorm⟩ := hwindow n hnWin
  have hnreal : (0 : Real) < n := by exact_mod_cast hnpos
  have heps : 0 < eps := by dsimp [eps]; positivity
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhoSmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hH3x := hH3 x hnH3 hd hsmall hr
  have hratio := hH3x.1
  have hbase := hH3x.2.1
  have hb := hH3x.2.2
  have hfd := hH4 x hrho.1 hrhoSmall heps.le hnodeWindow
  have hfactor : ∀ (j : Fin K) (s : Fin (2 * K)),
      higherOrderDerivativePairValid (j : Nat) (s : Nat) →
        ((eps : Complex) ^ 2) ^ (j : Nat) * Complex.I ^ (s : Nat) =
          higherOrderScaleWeight K (eps : Complex) Complex.I j s *
            (eps : Complex) ^ (s : Nat) := by
    intro j s hs
    simpa using higherOrderScaleWeight_factor K (eps : Complex) 1
      Complex.I j s hs
  have hweight : ∀ j s,
      ‖higherOrderScaleWeight K (eps : Complex) Complex.I j s‖ ≤ 1 := by
    intro j s
    exact norm_higherOrderScaleWeight_le_one K hepsNorm (by simp) j s
  have hratio' :
      ‖(higherOrderFullCentralIntegral (d : Real) 1 eps
              ((Real.pi / 3) * Real.sqrt n)
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps
              ((Real.pi / 3) * Real.sqrt n)
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex))) -
          (radialGaussianProduct (Real.log rho) x +
            finiteNormalizedSaddleCorrection K ((eps : Complex) ^ 2)
              (finiteSaddleBase K ((eps : Complex) ^ 2)
                (higherOrderIntegratedCoefficient K phaseFamily poleFamily
                  Complex.I q L))
              (higherOrderIntegratedCoefficient K phaseFamily poleFamily
                Complex.I q L)
              (radialGaussianJet (Real.log rho) x))‖ ≤
        Ch3 * (((n : Real) ^ K)⁻¹) := by
    simpa [rho, eps, q, L, phaseFamily, poleFamily,
      higherOrderFiniteRatioApproximation,
      radialGaussianProduct_log_eq_polar hrho.1] using hratio
  have hassembled :=
    norm_ratio_sub_higherOrderFiniteGaussianValueWithBase_le_of_l1
      K hK ((eps : Complex) ^ 2) Complex.I (eps : Complex)
      (higherOrderScaleWeight K (eps : Complex) Complex.I)
      phaseFamily poleFamily q L (radialGaussianJet (Real.log rho) x)
      (radialGaussianProduct (Real.log rho) x)
      (higherOrderFullCentralIntegral (d : Real) 1 eps
              ((Real.pi / 3) * Real.sqrt n)
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps
              ((Real.pi / 3) * Real.sqrt n)
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex)))
      (fun ell ↦ radialGaussianProduct
        (Real.log rho + finiteDifferenceNodes (2 * K) ell * eps) x)
      (Ch3 * (((n : Real) ^ K)⁻¹))
      (H * eps ^ (2 * K)) Cb (1 / 256 : Real)
      (by norm_num) hCb (mul_nonneg hH (pow_nonneg heps.le _))
      (by simpa [rho, eps, q, L, phaseFamily, poleFamily, base] using hbase)
      hweight (by simpa [rho, eps, q, L, phaseFamily, poleFamily] using hb)
      hfactor hratio'
      (by intro s; simpa [H] using hfd s)
  have hepsPow : eps ^ (2 * K) = ((n : Real) ^ K)⁻¹ := by
    have h := abs_invSqrt_pow_two_mul (K := K) hnpos
    rw [abs_of_pos heps] at h
    simpa [eps] using h
  have hmodelEq := higherOrderFiniteGaussianValueWithBase_eq_nearby
    K (higherOrderScaleWeight K (eps : Complex) Complex.I) base
      (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
      (s := Real.log rho) (delta := eps)
      (Real.log_neg hrho.1 hrho.2) x
  have herror :
      ‖higherOrderFullCentralIntegral (d : Real) 1 eps
              ((Real.pi / 3) * Real.sqrt n)
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps
              ((Real.pi / 3) * Real.sqrt n)
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex)) -
          higherOrderNearbyGaussianValue K coeff (Real.log rho) eps x‖ ≤
        C * (((n : Real) ^ K)⁻¹) := by
    rw [← hmodelEq]
    calc
      _ ≤ Ch3 * (((n : Real) ^ K)⁻¹) +
          A * (finiteDifferenceUniformL1Bound (2 * K) *
            (H * eps ^ (2 * K))) := by
        simpa [A, H, phaseFamily, poleFamily, base, coeff] using hassembled.1
      _ = C * (((n : Real) ^ K)⁻¹) := by
        rw [hepsPow]
        dsimp [C]
        ring
  refine ⟨herror, ?_, ?_⟩
  · change (∑ j, ‖coeff j‖) ≤ Q
    simpa [Q, A, coeff] using hassembled.2
  · intro j
    have hmem := higherOrderNearbyGaussianScale_mem K hK
      (Real.log_neg hrho.1 hrho.2) heps.le (by
        have hlog := smallRhoThreshold_log_le_neg_pi
        have hlogrho : Real.log rho ≤ Real.log smallRhoThreshold :=
          Real.strictMonoOn_log.monotoneOn hrho.1 smallRhoThreshold_pos hrhoSmall
        have : (1 : Real) < Real.pi := by nlinarith [Real.pi_gt_three]
        linarith) j
    refine ⟨hmem.1, ?_⟩
    refine Fin.cases ?_ (fun ell ↦ ?_) j
    · change Real.exp (Real.log rho) < 1
      rw [Real.exp_log hrho.1]
      exact hrho.2
    · simp only [higherOrderNearbyGaussianScale]
      exact Real.exp_lt_one_iff.mpr (by
        have hnUpper := (finiteDifferenceNodes_mem_order_window K hK ell).2
        have hmul := mul_le_mul_of_nonneg_right hnUpper heps.le
        have hlog := smallRhoThreshold_log_le_neg_pi
        have hlogrho : Real.log rho ≤ Real.log smallRhoThreshold :=
          Real.strictMonoOn_log.monotoneOn hrho.1 smallRhoThreshold_pos hrhoSmall
        have : (1 : Real) < Real.pi := by nlinarith [Real.pi_gt_three]
        linarith)

/-- Fixed-critical version of R11 Proposition 6.1, again at the exact scaled
central-integral level.  Both pole choices are covered by the same data. -/
theorem exists_criticalHigherOrderFiniteGaussianCentral_data
    (K : Nat) (hK : 0 < K) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ N0 : Nat, ∃ eta M C Q : Real,
      0 < N0 ∧ 0 < eta ∧ eta ≤ Real.pi / 2 ∧
      0 < M ∧ 0 < C ∧ 0 ≤ Q ∧
      (∀ rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b),
        ∀ t : Real, |t| ≤ eta → ∀ x : Real,
          analyticTheta
            ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) x ≠ 0) ∧
      ∀ {d : Nat} (alpha : Real) (x : Fin d → Real) {qPole : Complex},
        N0 ≤ d → alpha ∈ Set.Icc a b →
        let rho := gaussianSaddleParameter alpha
        IsCriticalPoleChoice qPole rho →
        let eps : Real := 1 / Real.sqrt d
        let q := centralQuadraticCoefficient (d : Real) 1 eps
          (gaussianVariance rho)
        let L := M * Real.sqrt (Real.log (d : Real))
        let phaseFamily := higherOrderPhaseFamily 1 (d : Complex)
          (eps : Complex) (fun k ↦ polarCentralPhaseJet rho k 0)
        let poleFamily := higherOrderPoleFamily 1
          (affineTaylorJetAtOrigin
            (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
        let base := finiteSaddleBase K ((eps : Complex) ^ 2)
          (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
        let coeff := higherOrderFiniteGaussianCoefficientWithBase K
          (higherOrderScaleWeight K (eps : Complex) Complex.I) base
          (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
        ‖higherOrderFullCentralIntegral (d : Real) 1 eps
              (eta * Real.sqrt d) (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps
              (eta * Real.sqrt d) (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex)) -
            higherOrderNearbyGaussianValue K coeff (Real.log rho) eps x‖ ≤
              C * (((d : Real) ^ K)⁻¹) ∧
          higherOrderFullCentralZeroIntegral (d : Real) 1 eps
              (eta * Real.sqrt d) (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex)) ≠ 0 ∧
          (∑ j, ‖coeff j‖) ≤ Q ∧
          ∀ j, 0 < higherOrderNearbyGaussianScale K (Real.log rho) eps j ∧
            higherOrderNearbyGaussianScale K (Real.log rho) eps j < 1 := by
  obtain ⟨Nh3, eta, M, Ch3, cbase, Cb, hNh3, heta, hetapi, hM, hCh3,
      hcbase, hCb, hzeroFree, hH3⟩ :=
    exists_criticalHigherOrderCentralRatio_data K hK ha hab
  obtain ⟨etaFD, Cfd, hetaFD, hCfd, hH4⟩ :=
    exists_eta_C_criticalHigherOrderRadialFiniteDifference_le K hK ha hab
  have hbpos : 0 < b := ha.trans_le hab
  have hrhob := gaussianSaddleParameter_mem hbpos
  have hlogb : Real.log (gaussianSaddleParameter b) < 0 :=
    Real.log_neg hrhob.1 hrhob.2
  let Bwin : Real := min etaFD (-Real.log (gaussianSaddleParameter b) / 2)
  have hBwin : 0 < Bwin := lt_min hetaFD (by linarith)
  obtain ⟨Nwin, hNwin, hwindow⟩ :=
    exists_higherOrder_invSqrt_mul_le_threshold K hK hBwin
  let N0 := max Nh3 Nwin
  let A : Real := ((K * (2 * K) : Nat) : Real) * (Cb / cbase)
  let H : Real := higherOrderRadialTaylorConstant K Cfd
  let C : Real := Ch3 + A * (finiteDifferenceUniformL1Bound (2 * K) * H)
  let Q : Real := 1 + A * finiteDifferenceUniformL1Bound (2 * K)
  have hA : 0 ≤ A := by dsimp [A]; positivity
  have hH : 0 ≤ H := by
    dsimp [H, higherOrderRadialTaylorConstant]
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    exact div_nonneg
      (mul_nonneg hCfd.le (pow_nonneg (by linarith) _)) (by positivity)
  have hU : 0 ≤ finiteDifferenceUniformL1Bound (2 * K) :=
    (finiteDifferenceUniformL1Bound_pos (2 * K)).le
  have hC : 0 < C := by
    dsimp [C]
    exact add_pos_of_pos_of_nonneg hCh3
      (mul_nonneg hA (mul_nonneg hU hH))
  have hQ : 0 ≤ Q := by dsimp [Q]; positivity
  refine ⟨N0, eta, M, C, Q, by dsimp [N0]; omega,
    heta, hetapi, hM, hC, hQ, hzeroFree, ?_⟩
  intro d alpha x qPole hd halpha
  dsimp only
  intro hPole
  let rho := gaussianSaddleParameter alpha
  let eps : Real := 1 / Real.sqrt d
  let q := centralQuadraticCoefficient (d : Real) 1 eps
    (gaussianVariance rho)
  let L := M * Real.sqrt (Real.log (d : Real))
  let phaseFamily := higherOrderPhaseFamily 1 (d : Complex)
    (eps : Complex) (fun k ↦ polarCentralPhaseJet rho k 0)
  let poleFamily := higherOrderPoleFamily 1
    (affineTaylorJetAtOrigin (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
  let base := finiteSaddleBase K ((eps : Complex) ^ 2)
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  let coeff := higherOrderFiniteGaussianCoefficientWithBase K
    (higherOrderScaleWeight K (eps : Complex) Complex.I) base
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  have hdH3 : Nh3 ≤ d := le_trans (le_max_left _ _) hd
  have hdWin : Nwin ≤ d := le_trans (le_max_right _ _) hd
  obtain ⟨hdpos, hnodeWindow, hepsNorm⟩ := hwindow d hdWin
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpos
  have heps : 0 < eps := by dsimp [eps]; positivity
  have hrhoI : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) := by
    simpa [rho] using gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hrho := criticalSaddleWindow_subset_Ioo ha hab hrhoI
  have hH3x := hH3 alpha x hdH3 halpha hPole
  have hratio := hH3x.1
  have hzero := hH3x.2.1
  have hbase := hH3x.2.2.1
  have hb := hH3x.2.2.2
  have hfd := hH4 x hrhoI heps.le
    (hnodeWindow.trans (min_le_left _ _))
  have hfactor : ∀ (j : Fin K) (s : Fin (2 * K)),
      higherOrderDerivativePairValid (j : Nat) (s : Nat) →
        ((eps : Complex) ^ 2) ^ (j : Nat) * Complex.I ^ (s : Nat) =
          higherOrderScaleWeight K (eps : Complex) Complex.I j s *
            (eps : Complex) ^ (s : Nat) := by
    intro j s hs
    simpa using higherOrderScaleWeight_factor K (eps : Complex) 1
      Complex.I j s hs
  have hweight : ∀ j s,
      ‖higherOrderScaleWeight K (eps : Complex) Complex.I j s‖ ≤ 1 := by
    intro j s
    exact norm_higherOrderScaleWeight_le_one K hepsNorm (by simp) j s
  have hratio' :
      ‖(higherOrderFullCentralIntegral (d : Real) 1 eps
              (eta * Real.sqrt d) (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps
              (eta * Real.sqrt d) (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex))) -
          (radialGaussianProduct (Real.log rho) x +
            finiteNormalizedSaddleCorrection K ((eps : Complex) ^ 2)
              (finiteSaddleBase K ((eps : Complex) ^ 2)
                (higherOrderIntegratedCoefficient K phaseFamily poleFamily
                  Complex.I q L))
              (higherOrderIntegratedCoefficient K phaseFamily poleFamily
                Complex.I q L)
              (radialGaussianJet (Real.log rho) x))‖ ≤
        Ch3 * (((d : Real) ^ K)⁻¹) := by
    simpa [rho, eps, q, L, phaseFamily, poleFamily,
      higherOrderFiniteRatioApproximation,
      radialGaussianProduct_log_eq_polar hrho.1] using hratio
  have hassembled :=
    norm_ratio_sub_higherOrderFiniteGaussianValueWithBase_le_of_l1
      K hK ((eps : Complex) ^ 2) Complex.I (eps : Complex)
      (higherOrderScaleWeight K (eps : Complex) Complex.I)
      phaseFamily poleFamily q L (radialGaussianJet (Real.log rho) x)
      (radialGaussianProduct (Real.log rho) x)
      (higherOrderFullCentralIntegral (d : Real) 1 eps
              (eta * Real.sqrt d) (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps
              (eta * Real.sqrt d) (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex)))
      (fun ell ↦ radialGaussianProduct
        (Real.log rho + finiteDifferenceNodes (2 * K) ell * eps) x)
      (Ch3 * (((d : Real) ^ K)⁻¹)) (H * eps ^ (2 * K)) Cb cbase
      hcbase hCb (mul_nonneg hH (pow_nonneg heps.le _))
      (by simpa [rho, eps, q, L, phaseFamily, poleFamily, base] using hbase)
      hweight
      (by simpa [rho, eps, q, L, phaseFamily, poleFamily] using hb)
      hfactor hratio' (by intro s; simpa [H] using hfd s)
  have hepsPow : eps ^ (2 * K) = ((d : Real) ^ K)⁻¹ := by
    have h := abs_invSqrt_pow_two_mul (K := K) hdpos
    rw [abs_of_pos heps] at h
    simpa [eps] using h
  have hmodelEq := higherOrderFiniteGaussianValueWithBase_eq_nearby
    K (higherOrderScaleWeight K (eps : Complex) Complex.I) base
      (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
      (s := Real.log rho) (delta := eps) (Real.log_neg hrho.1 hrho.2) x
  have herror :
      ‖higherOrderFullCentralIntegral (d : Real) 1 eps
              (eta * Real.sqrt d) (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps
              (eta * Real.sqrt d) (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex qPole
                (((eps * u : Real)) : Complex)) -
          higherOrderNearbyGaussianValue K coeff (Real.log rho) eps x‖ ≤
        C * (((d : Real) ^ K)⁻¹) := by
    rw [← hmodelEq]
    calc
      _ ≤ Ch3 * (((d : Real) ^ K)⁻¹) +
          A * (finiteDifferenceUniformL1Bound (2 * K) *
            (H * eps ^ (2 * K))) := by
        simpa [A, H, phaseFamily, poleFamily, base, coeff] using hassembled.1
      _ = C * (((d : Real) ^ K)⁻¹) := by
        rw [hepsPow]
        dsimp [C]
        ring
  refine ⟨herror, hzero, ?_, ?_⟩
  · change (∑ j, ‖coeff j‖) ≤ Q
    simpa [Q, A, coeff] using hassembled.2
  · intro j
    have hlogrho : Real.log rho ≤ Real.log (gaussianSaddleParameter b) :=
      Real.strictMonoOn_log.monotoneOn hrho.1 hrhob.1 hrhoI.2
    have hwindowLog : (2 * (K : Real) - 1) * eps ≤ -Real.log rho := by
      have hw := hnodeWindow.trans (min_le_right _ _)
      linarith
    have hmem := higherOrderNearbyGaussianScale_mem K hK
      (Real.log_neg hrho.1 hrho.2) heps.le hwindowLog j
    refine ⟨hmem.1, ?_⟩
    refine Fin.cases ?_ (fun ell ↦ ?_) j
    · change Real.exp (Real.log rho) < 1
      rw [Real.exp_log hrho.1]
      exact hrho.2
    · simp only [higherOrderNearbyGaussianScale]
      exact Real.exp_lt_one_iff.mpr (by
        have hnUpper := (finiteDifferenceNodes_mem_order_window K hK ell).2
        have hmul := mul_le_mul_of_nonneg_right hnUpper heps.le
        have hw := hnodeWindow.trans (min_le_right _ _)
        linarith)

/-- Positive growing saddle, with the manuscript step
`delta = tau / sqrt d`. -/
theorem exists_growingPlusHigherOrderFiniteGaussianCentral_data
    (K : Nat) (hK : 0 < K) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ M C Q : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Q ∧
      ∀ d n : Nat, N0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d → Real,
          let tau := gaussianSaddleTau ((n : Real) / d)
          let eps : Real := 1 / Real.sqrt d
          let delta := tau * eps
          let q := centralQuadraticCoefficient (d : Real) tau eps
            (gaussianVariance (Real.exp (-tau)))
          let L := M * Real.sqrt (Real.log (d : Real))
          let phaseFamily := higherOrderPhaseFamily (tau : Complex)
            (d : Complex) (eps : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
          let poleFamily := higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex
                (Real.exp (-tau) : Complex)) 0 (tau : Complex))
          let base := finiteSaddleBase K ((eps : Complex) ^ 2)
            (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
          let coeff := higherOrderFiniteGaussianCoefficientWithBase K
            (higherOrderScaleWeight K (eps : Complex) Complex.I) base
            (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
          ‖higherOrderFullCentralIntegral (d : Real) tau eps
                (gaussianInnerWindowScale (d : Real))
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                  (Real.exp (-tau) : Complex)
                  ((tau : Complex) * ((eps * u : Real) : Complex)))
                (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
              higherOrderFullCentralZeroIntegral (d : Real) tau eps
                (gaussianInnerWindowScale (d : Real))
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                  (Real.exp (-tau) : Complex)
                  ((tau : Complex) * ((eps * u : Real) : Complex))) -
              higherOrderNearbyGaussianValue K coeff (-tau) delta x‖ ≤
                C * (((d : Real) ^ K)⁻¹) ∧
            (∑ j, ‖coeff j‖) ≤ Q ∧
            ∀ j, 0 < higherOrderNearbyGaussianScale K (-tau) delta j ∧
              higherOrderNearbyGaussianScale K (-tau) delta j < 1 := by
  obtain ⟨alphaH3, Nh3, M, Ch3, Cb, halphaH3, hNh3, hM, hCh3,
      hCb, hH3⟩ := exists_growingPlusHigherOrderCentralRatio_data K hK
  obtain ⟨tauFD, Cfd, htauFD, htauFDThird, hCfd, hH4⟩ :=
    exists_tau0_C_growingHigherOrderRadialFiniteDifference_le K hK
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauFD :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauFD htauFD).mono fun _ h ↦ h.le
  obtain ⟨alphaTau, halphaTau⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaH3 (max 1 alphaTau)
  obtain ⟨Nwin, hNwin, hwindow⟩ :=
    exists_higherOrder_invSqrt_mul_le_threshold K hK
      (by norm_num : (0 : Real) < 1 / 2)
  let N0 := max Nh3 Nwin
  let A : Real := ((K * (2 * K) : Nat) : Real) * (Cb / (1 / 2 : Real))
  let H : Real := higherOrderRadialTaylorConstant K Cfd
  let C : Real := Ch3 + A * (finiteDifferenceUniformL1Bound (2 * K) * H)
  let Q : Real := 1 + A * finiteDifferenceUniformL1Bound (2 * K)
  have hA : 0 ≤ A := by dsimp [A]; positivity
  have hH : 0 ≤ H := by
    dsimp [H, higherOrderRadialTaylorConstant]
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    exact div_nonneg
      (mul_nonneg hCfd.le (pow_nonneg (by linarith) _)) (by positivity)
  have hU : 0 ≤ finiteDifferenceUniformL1Bound (2 * K) :=
    (finiteDifferenceUniformL1Bound_pos (2 * K)).le
  have hC : 0 < C := by
    dsimp [C]
    exact add_pos_of_pos_of_nonneg hCh3
      (mul_nonneg hA (mul_nonneg hU hH))
  have hQ : 0 ≤ Q := by dsimp [Q]; positivity
  have halpha0 : 1 ≤ alpha0 := by
    exact le_max_of_le_right (le_max_left 1 alphaTau)
  refine ⟨alpha0, N0, M, C, Q, halpha0, by dsimp [N0]; omega,
    hM, hC, hQ, ?_⟩
  intro d n hd0 hd halpha x
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau := gaussianSaddleTau alpha
  let eps : Real := 1 / Real.sqrt d
  let delta := tau * eps
  let q := centralQuadraticCoefficient (d : Real) tau eps
    (gaussianVariance (Real.exp (-tau)))
  let L := M * Real.sqrt (Real.log (d : Real))
  let phaseFamily := higherOrderPhaseFamily (tau : Complex) (d : Complex)
    (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0)
  let poleFamily := higherOrderPoleFamily 1
    (affineTaylorJetAtOrigin
      (gaussianNormalizedPoleAmplitudeComplex (Real.exp (-tau) : Complex))
      0 (tau : Complex))
  let base := finiteSaddleBase K ((eps : Complex) ^ 2)
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  let coeff := higherOrderFiniteGaussianCoefficientWithBase K
    (higherOrderScaleWeight K (eps : Complex) Complex.I) base
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  have hdH3 : Nh3 ≤ d := le_trans (le_max_left _ _) hd0
  have hdWin : Nwin ≤ d := le_trans (le_max_right _ _) hd0
  obtain ⟨hdpos, hnodeWindow, hepsNorm⟩ := hwindow d hdWin
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpos
  have heps : 0 < eps := by dsimp [eps]; positivity
  have halphaH3' : alphaH3 * (d : Real) ≤ (n : Real) := by
    have : alphaH3 ≤ alpha0 := le_max_left _ _
    exact (mul_le_mul_of_nonneg_right this hdreal.le).trans halpha
  have halphaOne : 1 ≤ alpha := by
    dsimp [alpha]
    apply (le_div_iff₀ hdreal).2
    exact (mul_le_mul_of_nonneg_right halpha0 hdreal.le).trans halpha
  have halphaPos : 0 < alpha := zero_lt_one.trans_le halphaOne
  have htau : 0 < tau := by dsimp [tau]; exact gaussianSaddleTau_pos halphaPos
  have htauLe : tau ≤ tauFD := by
    dsimp [tau, alpha]
    exact halphaTau ((n : Real) / d) (by
      have haTau : alphaTau ≤ alpha0 :=
        (le_max_right 1 alphaTau).trans (le_max_right alphaH3 _)
      apply (le_div_iff₀ hdreal).2
      exact (mul_le_mul_of_nonneg_right haTau hdreal.le).trans halpha)
  have hdLarge : 4 * (2 * (K : Real) - 1) ^ 2 ≤ (d : Real) := by
    have hL : 0 ≤ 2 * (K : Real) - 1 := by
      have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
      linarith
    have hsqrt : 0 < Real.sqrt (d : Real) := by positivity
    have hhalf := hnodeWindow
    have htwo : 2 * (2 * (K : Real) - 1) ≤ Real.sqrt d := by
      rw [mul_one_div] at hhalf
      have hh := (div_le_iff₀ hsqrt).mp hhalf
      nlinarith
    have hsqrtSq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
    nlinarith [sq_nonneg (Real.sqrt d - 2 * (2 * (K : Real) - 1))]
  have hH3x := hH3 d n hdH3 hd halphaH3' x
  have hratio := hH3x.1
  have hbase := hH3x.2.1
  have hb := hH3x.2.2
  have hfd := hH4 x htau htauLe hd (by exact_mod_cast hdLarge)
  have hfactor : ∀ (j : Fin K) (s : Fin (2 * K)),
      higherOrderDerivativePairValid (j : Nat) (s : Nat) →
        ((eps : Complex) ^ 2) ^ (j : Nat) *
            (Complex.I * (tau : Complex)) ^ (s : Nat) =
          higherOrderScaleWeight K (eps : Complex) Complex.I j s *
            (delta : Complex) ^ (s : Nat) := by
    intro j s hs
    simpa [delta] using higherOrderScaleWeight_factor K (eps : Complex)
      (tau : Complex) Complex.I j s hs
  have hweight : ∀ j s,
      ‖higherOrderScaleWeight K (eps : Complex) Complex.I j s‖ ≤ 1 := by
    intro j s
    exact norm_higherOrderScaleWeight_le_one K hepsNorm (by simp) j s
  have hTzero : radialGaussianProduct (-tau) x =
      growingCentralThetaProduct tau 0 x := by
    calc
      radialGaussianProduct (-tau) x =
          gaussianPolarThetaProduct (Real.exp (-tau)) 0 x := by
        simpa using radialGaussianProduct_log_eq_polar (Real.exp_pos (-tau)) x
      _ = growingCentralThetaProduct tau 0 x :=
        (growingCentralThetaProduct_eq_gaussianPolarThetaProduct x).symm
  have hratio' :
      ‖(higherOrderFullCentralIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                (Real.exp (-tau) : Complex)
                ((tau : Complex) * ((eps * u : Real) : Complex)))
              (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                (Real.exp (-tau) : Complex)
                ((tau : Complex) * ((eps * u : Real) : Complex)))) -
          (radialGaussianProduct (-tau) x +
            finiteNormalizedSaddleCorrection K ((eps : Complex) ^ 2)
              (finiteSaddleBase K ((eps : Complex) ^ 2)
                (higherOrderIntegratedCoefficient K phaseFamily poleFamily
                  (Complex.I * (tau : Complex)) q L))
              (higherOrderIntegratedCoefficient K phaseFamily poleFamily
                (Complex.I * (tau : Complex)) q L)
              (radialGaussianJet (-tau) x))‖ ≤
        Ch3 * (((d : Real) ^ K)⁻¹) := by
    simpa [alpha, tau, eps, q, L, phaseFamily, poleFamily,
      higherOrderFiniteRatioApproximation, hTzero] using hratio
  let Ebase : Real := higherOrderRadialTaylorConstant K
    (Cfd / tau ^ (2 * K)) * delta ^ (2 * K)
  have hEbase : Ebase = H * eps ^ (2 * K) := by
    dsimp [Ebase, H, delta, higherOrderRadialTaylorConstant]
    rw [mul_pow]
    field_simp [pow_ne_zero (2 * K) htau.ne']
  have hfd' : ∀ s : Fin (2 * K),
      ‖(delta : Complex) ^ (s : Nat) * radialGaussianJet (-tau) x s -
          ∑ ell, (finiteDifferenceCoefficients (2 * K) s ell : Complex) *
            radialGaussianProduct
              (-tau + finiteDifferenceNodes (2 * K) ell * delta) x‖ ≤
        finiteDifferenceCoefficientL1 (2 * K) s * Ebase := by
    intro s
    simpa [delta, eps, Ebase, div_eq_mul_inv] using hfd s
  have hassembled :=
    norm_ratio_sub_higherOrderFiniteGaussianValueWithBase_le_of_l1
      K hK ((eps : Complex) ^ 2) (Complex.I * (tau : Complex))
      (delta : Complex) (higherOrderScaleWeight K (eps : Complex) Complex.I)
      phaseFamily poleFamily q L (radialGaussianJet (-tau) x)
      (radialGaussianProduct (-tau) x)
      (higherOrderFullCentralIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                (Real.exp (-tau) : Complex)
                ((tau : Complex) * ((eps * u : Real) : Complex)))
              (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                (Real.exp (-tau) : Complex)
                ((tau : Complex) * ((eps * u : Real) : Complex))))
      (fun ell ↦ radialGaussianProduct
        (-tau + finiteDifferenceNodes (2 * K) ell * delta) x)
      (Ch3 * (((d : Real) ^ K)⁻¹)) Ebase Cb (1 / 2 : Real)
      (by norm_num) hCb (by rw [hEbase]; positivity)
      (by simpa [alpha, tau, eps, q, L, phaseFamily, poleFamily, base]
        using hbase)
      hweight
      (by simpa [alpha, tau, eps, q, L, phaseFamily, poleFamily] using hb)
      hfactor hratio' hfd'
  have hepsPow : eps ^ (2 * K) = ((d : Real) ^ K)⁻¹ := by
    have h := abs_invSqrt_pow_two_mul (K := K) hdpos
    rw [abs_of_pos heps] at h
    simpa [eps] using h
  have hmodelEq := higherOrderFiniteGaussianValueWithBase_eq_nearby
    K (higherOrderScaleWeight K (eps : Complex) Complex.I) base
      (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
      (s := -tau) (delta := delta) (neg_neg_of_pos htau) x
  have herror :
      ‖higherOrderFullCentralIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                (Real.exp (-tau) : Complex)
                ((tau : Complex) * ((eps * u : Real) : Complex)))
              (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
                (Real.exp (-tau) : Complex)
                ((tau : Complex) * ((eps * u : Real) : Complex))) -
          higherOrderNearbyGaussianValue K coeff (-tau) delta x‖ ≤
        C * (((d : Real) ^ K)⁻¹) := by
    rw [← hmodelEq]
    calc
      _ ≤ Ch3 * (((d : Real) ^ K)⁻¹) +
          A * (finiteDifferenceUniformL1Bound (2 * K) * Ebase) := by
        simpa [A, phaseFamily, poleFamily, base, coeff] using hassembled.1
      _ = C * (((d : Real) ^ K)⁻¹) := by
        rw [hEbase, hepsPow]
        dsimp [C]
        ring
  refine ⟨herror, ?_, ?_⟩
  · change (∑ j, ‖coeff j‖) ≤ Q
    simpa [Q, A, coeff] using hassembled.2
  · intro j
    have hwindowLog : (2 * (K : Real) - 1) * delta ≤ -(-tau) := by
      have hw := hnodeWindow
      calc
        (2 * (K : Real) - 1) * delta =
            tau * ((2 * (K : Real) - 1) * eps) := by
              dsimp [delta]
              ring
        _ ≤ tau * (1 / 2 : Real) :=
          mul_le_mul_of_nonneg_left hw htau.le
        _ ≤ -(-tau) := by linarith
    have hmem := higherOrderNearbyGaussianScale_mem K hK
      (neg_neg_of_pos htau) (mul_nonneg htau.le heps.le) hwindowLog j
    refine ⟨hmem.1, ?_⟩
    refine Fin.cases ?_ (fun ell ↦ ?_) j
    · change Real.exp (-tau) < 1
      exact Real.exp_lt_one_iff.mpr (neg_neg_of_pos htau)
    · simp only [higherOrderNearbyGaussianScale]
      exact Real.exp_lt_one_iff.mpr (by
        have hnUpper := (finiteDifferenceNodes_mem_order_window K hK ell).2
        have hmul := mul_le_mul_of_nonneg_right hnUpper
          (mul_nonneg htau.le heps.le)
        have hw := hnodeWindow
        have hhalfDelta :
            (2 * (K : Real) - 1) * delta ≤ tau * (1 / 2 : Real) := by
          calc
            (2 * (K : Real) - 1) * delta =
                tau * ((2 * (K : Real) - 1) * eps) := by
                  dsimp [delta]
                  ring
            _ ≤ tau * (1 / 2 : Real) :=
              mul_le_mul_of_nonneg_left hw htau.le
        have hmul' : finiteDifferenceNodes (2 * K) ell * delta ≤
            (2 * (K : Real) - 1) * delta := by
          simpa [delta] using hmul
        nlinarith [hmul'.trans hhalfDelta])

/-- Negative growing saddle, with the manuscript step
`delta = tau / sqrt d`. -/
theorem exists_growingMinusHigherOrderFiniteGaussianCentral_data
    (K : Nat) (hK : 0 < K) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ M C Q : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Q ∧
      ∀ d n : Nat, N0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d → Real,
          let tau := gaussianSaddleTau ((n : Real) / d)
          let eps : Real := 1 / Real.sqrt d
          let delta := tau * eps
          let q := centralQuadraticCoefficient (d : Real) tau eps
            (gaussianVariance (Real.exp (-tau)))
          let L := M * Real.sqrt (Real.log (d : Real))
          let phaseFamily := higherOrderPhaseFamily (tau : Complex)
            (d : Complex) (eps : Complex)
            (fun k ↦ growingCentralPhaseJet tau k 0)
          let poleFamily := higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin
              (growingMinusPoleAmplitudeComplex tau) 0 1)
          let base := finiteSaddleBase K ((eps : Complex) ^ 2)
            (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
          let coeff := higherOrderFiniteGaussianCoefficientWithBase K
            (higherOrderScaleWeight K (eps : Complex) Complex.I) base
            (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
          ‖higherOrderFullCentralIntegral (d : Real) tau eps
                (gaussianInnerWindowScale (d : Real))
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  (((eps * u : Real) : Complex)))
                (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
              higherOrderFullCentralZeroIntegral (d : Real) tau eps
                (gaussianInnerWindowScale (d : Real))
                (gaussianCentralPhase (Real.exp (-tau)))
                (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  (((eps * u : Real) : Complex))) -
              higherOrderNearbyGaussianValue K coeff (-tau) delta x‖ ≤
                C * (((d : Real) ^ K)⁻¹) ∧
            (∑ j, ‖coeff j‖) ≤ Q ∧
            ∀ j, 0 < higherOrderNearbyGaussianScale K (-tau) delta j ∧
              higherOrderNearbyGaussianScale K (-tau) delta j < 1 := by
  obtain ⟨alphaH3, Nh3, M, Ch3, Cb, halphaH3, hNh3, hM, hCh3,
      hCb, hH3⟩ := exists_growingMinusHigherOrderCentralRatio_data K hK
  obtain ⟨tauFD, Cfd, htauFD, htauFDThird, hCfd, hH4⟩ :=
    exists_tau0_C_growingHigherOrderRadialFiniteDifference_le K hK
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauFD :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauFD htauFD).mono fun _ h ↦ h.le
  obtain ⟨alphaTau, halphaTau⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max alphaH3 (max 1 alphaTau)
  obtain ⟨Nwin, hNwin, hwindow⟩ :=
    exists_higherOrder_invSqrt_mul_le_threshold K hK
      (by norm_num : (0 : Real) < 1 / 2)
  let N0 := max Nh3 Nwin
  let A : Real := ((K * (2 * K) : Nat) : Real) * (Cb / (1 / 2 : Real))
  let H : Real := higherOrderRadialTaylorConstant K Cfd
  let C : Real := Ch3 + A * (finiteDifferenceUniformL1Bound (2 * K) * H)
  let Q : Real := 1 + A * finiteDifferenceUniformL1Bound (2 * K)
  have hA : 0 ≤ A := by dsimp [A]; positivity
  have hH : 0 ≤ H := by
    dsimp [H, higherOrderRadialTaylorConstant]
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    exact div_nonneg
      (mul_nonneg hCfd.le (pow_nonneg (by linarith) _)) (by positivity)
  have hU : 0 ≤ finiteDifferenceUniformL1Bound (2 * K) :=
    (finiteDifferenceUniformL1Bound_pos (2 * K)).le
  have hC : 0 < C := by
    dsimp [C]
    exact add_pos_of_pos_of_nonneg hCh3
      (mul_nonneg hA (mul_nonneg hU hH))
  have hQ : 0 ≤ Q := by dsimp [Q]; positivity
  have halpha0 : 1 ≤ alpha0 := by
    exact le_max_of_le_right (le_max_left 1 alphaTau)
  refine ⟨alpha0, N0, M, C, Q, halpha0, by dsimp [N0]; omega,
    hM, hC, hQ, ?_⟩
  intro d n hd0 hd halpha x
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau := gaussianSaddleTau alpha
  let eps : Real := 1 / Real.sqrt d
  let delta := tau * eps
  let q := centralQuadraticCoefficient (d : Real) tau eps
    (gaussianVariance (Real.exp (-tau)))
  let L := M * Real.sqrt (Real.log (d : Real))
  let phaseFamily := higherOrderPhaseFamily (tau : Complex) (d : Complex)
    (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0)
  let poleFamily := higherOrderPoleFamily 1
    (affineTaylorJetAtOrigin
      (growingMinusPoleAmplitudeComplex tau)
      0 1)
  let base := finiteSaddleBase K ((eps : Complex) ^ 2)
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  let coeff := higherOrderFiniteGaussianCoefficientWithBase K
    (higherOrderScaleWeight K (eps : Complex) Complex.I) base
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  have hdH3 : Nh3 ≤ d := le_trans (le_max_left _ _) hd0
  have hdWin : Nwin ≤ d := le_trans (le_max_right _ _) hd0
  obtain ⟨hdpos, hnodeWindow, hepsNorm⟩ := hwindow d hdWin
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpos
  have heps : 0 < eps := by dsimp [eps]; positivity
  have halphaH3' : alphaH3 * (d : Real) ≤ (n : Real) := by
    have : alphaH3 ≤ alpha0 := le_max_left _ _
    exact (mul_le_mul_of_nonneg_right this hdreal.le).trans halpha
  have halphaOne : 1 ≤ alpha := by
    dsimp [alpha]
    apply (le_div_iff₀ hdreal).2
    exact (mul_le_mul_of_nonneg_right halpha0 hdreal.le).trans halpha
  have halphaPos : 0 < alpha := zero_lt_one.trans_le halphaOne
  have htau : 0 < tau := by dsimp [tau]; exact gaussianSaddleTau_pos halphaPos
  have htauLe : tau ≤ tauFD := by
    dsimp [tau, alpha]
    exact halphaTau ((n : Real) / d) (by
      have haTau : alphaTau ≤ alpha0 :=
        (le_max_right 1 alphaTau).trans (le_max_right alphaH3 _)
      apply (le_div_iff₀ hdreal).2
      exact (mul_le_mul_of_nonneg_right haTau hdreal.le).trans halpha)
  have hdLarge : 4 * (2 * (K : Real) - 1) ^ 2 ≤ (d : Real) := by
    have hL : 0 ≤ 2 * (K : Real) - 1 := by
      have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
      linarith
    have hsqrt : 0 < Real.sqrt (d : Real) := by positivity
    have hhalf := hnodeWindow
    have htwo : 2 * (2 * (K : Real) - 1) ≤ Real.sqrt d := by
      rw [mul_one_div] at hhalf
      have hh := (div_le_iff₀ hsqrt).mp hhalf
      nlinarith
    have hsqrtSq : Real.sqrt (d : Real) ^ 2 = d := Real.sq_sqrt hdreal.le
    nlinarith [sq_nonneg (Real.sqrt d - 2 * (2 * (K : Real) - 1))]
  have hH3x := hH3 d n hdH3 hd halphaH3' x
  have hratio := hH3x.1
  have hbase := hH3x.2.1
  have hb := hH3x.2.2
  have hfd := hH4 x htau htauLe hd (by exact_mod_cast hdLarge)
  have hfactor : ∀ (j : Fin K) (s : Fin (2 * K)),
      higherOrderDerivativePairValid (j : Nat) (s : Nat) →
        ((eps : Complex) ^ 2) ^ (j : Nat) *
            (Complex.I * (tau : Complex)) ^ (s : Nat) =
          higherOrderScaleWeight K (eps : Complex) Complex.I j s *
            (delta : Complex) ^ (s : Nat) := by
    intro j s hs
    simpa [delta] using higherOrderScaleWeight_factor K (eps : Complex)
      (tau : Complex) Complex.I j s hs
  have hweight : ∀ j s,
      ‖higherOrderScaleWeight K (eps : Complex) Complex.I j s‖ ≤ 1 := by
    intro j s
    exact norm_higherOrderScaleWeight_le_one K hepsNorm (by simp) j s
  have hTzero : radialGaussianProduct (-tau) x =
      growingCentralThetaProduct tau 0 x := by
    calc
      radialGaussianProduct (-tau) x =
          gaussianPolarThetaProduct (Real.exp (-tau)) 0 x := by
        simpa using radialGaussianProduct_log_eq_polar (Real.exp_pos (-tau)) x
      _ = growingCentralThetaProduct tau 0 x :=
        (growingCentralThetaProduct_eq_gaussianPolarThetaProduct x).symm
  have hratio' :
      ‖(higherOrderFullCentralIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  (((eps * u : Real) : Complex)))
              (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  (((eps * u : Real) : Complex)))) -
          (radialGaussianProduct (-tau) x +
            finiteNormalizedSaddleCorrection K ((eps : Complex) ^ 2)
              (finiteSaddleBase K ((eps : Complex) ^ 2)
                (higherOrderIntegratedCoefficient K phaseFamily poleFamily
                  (Complex.I * (tau : Complex)) q L))
              (higherOrderIntegratedCoefficient K phaseFamily poleFamily
                (Complex.I * (tau : Complex)) q L)
              (radialGaussianJet (-tau) x))‖ ≤
        Ch3 * (((d : Real) ^ K)⁻¹) := by
    simpa [alpha, tau, eps, q, L, phaseFamily, poleFamily,
      higherOrderFiniteRatioApproximation, hTzero] using hratio
  let Ebase : Real := higherOrderRadialTaylorConstant K
    (Cfd / tau ^ (2 * K)) * delta ^ (2 * K)
  have hEbase : Ebase = H * eps ^ (2 * K) := by
    dsimp [Ebase, H, delta, higherOrderRadialTaylorConstant]
    rw [mul_pow]
    field_simp [pow_ne_zero (2 * K) htau.ne']
  have hfd' : ∀ s : Fin (2 * K),
      ‖(delta : Complex) ^ (s : Nat) * radialGaussianJet (-tau) x s -
          ∑ ell, (finiteDifferenceCoefficients (2 * K) s ell : Complex) *
            radialGaussianProduct
              (-tau + finiteDifferenceNodes (2 * K) ell * delta) x‖ ≤
        finiteDifferenceCoefficientL1 (2 * K) s * Ebase := by
    intro s
    simpa [delta, eps, Ebase, div_eq_mul_inv] using hfd s
  have hassembled :=
    norm_ratio_sub_higherOrderFiniteGaussianValueWithBase_le_of_l1
      K hK ((eps : Complex) ^ 2) (Complex.I * (tau : Complex))
      (delta : Complex) (higherOrderScaleWeight K (eps : Complex) Complex.I)
      phaseFamily poleFamily q L (radialGaussianJet (-tau) x)
      (radialGaussianProduct (-tau) x)
      (higherOrderFullCentralIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  (((eps * u : Real) : Complex)))
              (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  (((eps * u : Real) : Complex))))
      (fun ell ↦ radialGaussianProduct
        (-tau + finiteDifferenceNodes (2 * K) ell * delta) x)
      (Ch3 * (((d : Real) ^ K)⁻¹)) Ebase Cb (1 / 2 : Real)
      (by norm_num) hCb (by rw [hEbase]; positivity)
      (by simpa [alpha, tau, eps, q, L, phaseFamily, poleFamily, base]
        using hbase)
      hweight
      (by simpa [alpha, tau, eps, q, L, phaseFamily, poleFamily] using hb)
      hfactor hratio' hfd'
  have hepsPow : eps ^ (2 * K) = ((d : Real) ^ K)⁻¹ := by
    have h := abs_invSqrt_pow_two_mul (K := K) hdpos
    rw [abs_of_pos heps] at h
    simpa [eps] using h
  have hmodelEq := higherOrderFiniteGaussianValueWithBase_eq_nearby
    K (higherOrderScaleWeight K (eps : Complex) Complex.I) base
      (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
      (s := -tau) (delta := delta) (neg_neg_of_pos htau) x
  have herror :
      ‖higherOrderFullCentralIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  (((eps * u : Real) : Complex)))
              (fun u ↦ growingCentralThetaProduct tau (tau * eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) tau eps
              (gaussianInnerWindowScale (d : Real))
              (gaussianCentralPhase (Real.exp (-tau)))
              (fun u ↦ growingMinusPoleAmplitudeComplex tau
                  (((eps * u : Real) : Complex))) -
          higherOrderNearbyGaussianValue K coeff (-tau) delta x‖ ≤
        C * (((d : Real) ^ K)⁻¹) := by
    rw [← hmodelEq]
    calc
      _ ≤ Ch3 * (((d : Real) ^ K)⁻¹) +
          A * (finiteDifferenceUniformL1Bound (2 * K) * Ebase) := by
        simpa [A, phaseFamily, poleFamily, base, coeff] using hassembled.1
      _ = C * (((d : Real) ^ K)⁻¹) := by
        rw [hEbase, hepsPow]
        dsimp [C]
        ring
  refine ⟨herror, ?_, ?_⟩
  · change (∑ j, ‖coeff j‖) ≤ Q
    simpa [Q, A, coeff] using hassembled.2
  · intro j
    have hwindowLog : (2 * (K : Real) - 1) * delta ≤ -(-tau) := by
      have hw := hnodeWindow
      calc
        (2 * (K : Real) - 1) * delta =
            tau * ((2 * (K : Real) - 1) * eps) := by
              dsimp [delta]
              ring
        _ ≤ tau * (1 / 2 : Real) :=
          mul_le_mul_of_nonneg_left hw htau.le
        _ ≤ -(-tau) := by linarith
    have hmem := higherOrderNearbyGaussianScale_mem K hK
      (neg_neg_of_pos htau) (mul_nonneg htau.le heps.le) hwindowLog j
    refine ⟨hmem.1, ?_⟩
    refine Fin.cases ?_ (fun ell ↦ ?_) j
    · change Real.exp (-tau) < 1
      exact Real.exp_lt_one_iff.mpr (neg_neg_of_pos htau)
    · simp only [higherOrderNearbyGaussianScale]
      exact Real.exp_lt_one_iff.mpr (by
        have hnUpper := (finiteDifferenceNodes_mem_order_window K hK ell).2
        have hmul := mul_le_mul_of_nonneg_right hnUpper
          (mul_nonneg htau.le heps.le)
        have hw := hnodeWindow
        have hhalfDelta :
            (2 * (K : Real) - 1) * delta ≤ tau * (1 / 2 : Real) := by
          calc
            (2 * (K : Real) - 1) * delta =
                tau * ((2 * (K : Real) - 1) * eps) := by
                  dsimp [delta]
                  ring
            _ ≤ tau * (1 / 2 : Real) :=
              mul_le_mul_of_nonneg_left hw htau.le
        have hmul' : finiteDifferenceNodes (2 * K) ell * delta ≤
            (2 * (K : Real) - 1) * delta := by
          simpa [delta] using hmul
        nlinarith [hmul'.trans hhalfDelta])

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderFiniteRangeMaximal.lean <==
import EuclideanBallsFormalization.HigherOrderResidualLp
import EuclideanBallsFormalization.ActualFinsetFullPAssembly
import EuclideanBallsFormalization.ExternalInterfacesFullP
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
H9 and the finite-range part of P2.  This module combines the global
finite-Gaussian maximal estimate with the interpolated residual estimates on
the exact R9 layer finsets.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators ENNReal

set_option maxHeartbeats 1000000

private theorem enorm_finsetSum_le_of_norm_finsetSum_le
    {J : Nat} (c : Fin J → Complex) (Q : Real)
    (h : (∑ j, ‖c j‖) ≤ Q) :
    (∑ j, ‖c j‖ₑ) ≤ ENNReal.ofReal Q := by
  simp_rw [← ofReal_norm]
  rw [← ENNReal.ofReal_sum_of_nonneg (fun _ _ ↦ norm_nonneg _)]
  exact ENNReal.ofReal_le_ofReal h

theorem finiteBallMaxEnvelope_le_finiteGaussianModel_add_residual
    {d JPlus JMinus : Nat} (I : Finset Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (f : latticeFunction d) :
    finiteMaxEnvelope I (fun n ↦ ballAverage d n f) ≤
      finiteGaussianModelMaxEnvelope d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f +
        finiteMaxEnvelope I (fun n ↦
          finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n) := by
  intro x
  unfold finiteMaxEnvelope
  apply Finset.sup_le
  intro n hn
  have hdecomp : ballAverage d n f x =
      finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n x +
        finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n x := by
    unfold finiteGaussianResidualAverage
    simp
  change ‖ballAverage d n f x‖ₑ ≤ _
  rw [hdecomp]
  calc
    ‖finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n x +
        finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n x‖ₑ ≤
      ‖finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n x‖ₑ +
        ‖finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n x‖ₑ := enorm_add_le _ _
    _ ≤ finiteGaussianModelMaxEnvelope d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f x +
        I.sup (fun m ↦
          ‖finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f m x‖ₑ) := by
      gcongr
      · unfold finiteGaussianModelMaxEnvelope
        exact le_iSup (fun m : Nat ↦
          ‖finiteGaussianModelAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f m x‖ₑ) n
      · exact Finset.le_sup (s := I) (f := fun m ↦
          ‖finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f m x‖ₑ) hn

theorem finiteBallMaxLpNorm_le_finiteGaussianModel_add_residual
    {d JPlus JMinus : Nat} (I : Finset Nat)
    (rhoPlus : Nat → Fin JPlus → Real)
    (rhoMinus : Nat → Fin JMinus → Real)
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (p : ENNReal) (hp : 1 ≤ p) (f : latticeFunction d) :
    eLpNorm (finiteMaxEnvelope I (fun n ↦ ballAverage d n f)) p
        (latticeMeasure d) ≤
      finiteGaussianModelMaxLpNorm d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus p f +
        eLpNorm (finiteMaxEnvelope I (fun n ↦
          finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n)) p (latticeMeasure d) := by
  refine (eLpNorm_mono_enorm_ae
    (f := finiteMaxEnvelope I (fun n ↦ ballAverage d n f))
    (g := finiteGaussianModelMaxEnvelope d JPlus JMinus rhoPlus rhoMinus
      cPlus cMinus f + finiteMaxEnvelope I (fun n ↦
        finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n))
    (Filter.Eventually.of_forall (fun x ↦ by
      simpa only [enorm_eq_self] using
        finiteBallMaxEnvelope_le_finiteGaussianModel_add_residual
          I rhoPlus rhoMinus cPlus cMinus f x))).trans ?_
  exact eLpNorm_add_le AEStronglyMeasurable.of_discrete
    AEStronglyMeasurable.of_discrete hp

theorem finiteMaxLpNorm_union_le
    {d : Nat} (I J : Finset Nat) (T : Nat → latticeFunction d)
    (p : ENNReal) (hp : 1 ≤ p) :
    eLpNorm (finiteMaxEnvelope (I ∪ J) T) p (latticeMeasure d) ≤
      eLpNorm (finiteMaxEnvelope I T) p (latticeMeasure d) +
        eLpNorm (finiteMaxEnvelope J T) p (latticeMeasure d) := by
  refine (eLpNorm_mono_enorm_ae
    (f := finiteMaxEnvelope (I ∪ J) T)
    (g := finiteMaxEnvelope I T + finiteMaxEnvelope J T)
    (Filter.Eventually.of_forall (fun x ↦ by
      simpa only [enorm_eq_self] using finiteMaxEnvelope_union_le I J T x))).trans ?_
  exact eLpNorm_add_le AEStronglyMeasurable.of_discrete
    AEStronglyMeasurable.of_discrete hp

/-- Take the positive `p`th root of a maximal `p`th-power estimate. -/
theorem le_rpow_inv_mul_of_rpow_le_mul_rpow
    {u v D : ENNReal} {p : Real} (hp : 0 < p)
    (h : u ^ p ≤ D * v ^ p) :
    u ≤ D ^ (1 / p) * v := by
  have hinv : 0 ≤ 1 / p := by positivity
  have hroot := ENNReal.rpow_le_rpow h hinv
  calc
    u = (u ^ p) ^ (1 / p) := by
      rw [← ENNReal.rpow_mul]
      field_simp [ne_of_gt hp]
      simp
    _ ≤ (D * v ^ p) ^ (1 / p) := hroot
    _ = D ^ (1 / p) * (v ^ p) ^ (1 / p) := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ hinv]
    _ = D ^ (1 / p) * v := by
      congr 1
      rw [← ENNReal.rpow_mul]
      field_simp [ne_of_gt hp]
      simp

private theorem ballAverage_rpow_bound
    {d n : Nat} {p : Real} (hp1 : 1 < p)
    (f : latticeFunction d) :
    latticeLpNorm d (ENNReal.ofReal p) (ballAverage d n f) ^ p ≤
      latticeLpNorm d (ENNReal.ofReal p) f ^ p := by
  have hp0 : 0 < p := lt_trans (by norm_num) hp1
  have hpE : 1 ≤ ENNReal.ofReal p := by
    rw [← ENNReal.ofReal_one]
    exact ENNReal.ofReal_le_ofReal hp1.le
  exact ENNReal.rpow_le_rpow
    (ballAverage_eLpNorm_le d n (ENNReal.ofReal p) hpE f) hp0.le

/-- The complete small finite range, including the zero-model exceptional
levels, is dimension-free on every `1 < p < 2`. -/
theorem exists_smallHigherOrderFiniteMaximal
    (p : Real) (hp1 : 1 < p) (hp2 : p < 2)
    (K : Nat) (hK : 0 < K)
    (hseries : 1 < 2 * (K : Real) * (p - 1)) :
    ∃ C : ENNReal, C ≠ ⊤ ∧ ∀ d : Nat, 0 < d →
      ∀ f : latticeFunction d, latticeMemLp d (ENNReal.ofReal p) f →
        eLpNorm (finiteMaxEnvelope (smallLayerFinset d)
          (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
            (latticeMeasure d) ≤
          C * latticeLpNorm d (ENNReal.ofReal p) f := by
  obtain ⟨N0, M, Cres, Q, hN0, hM, hCres, hQ, hrho, hcP, hcM, hres⟩ :=
    exists_smallHigherOrderTorusModel_data K hK
  let Qnn : NNReal := Real.toNNReal Q
  have hcP' (d n : Nat) :
      (∑ j, ‖smallHigherOrderCoeffPlus K N0 M d n j‖ₑ) ≤
        (Qnn : ENNReal) := by
    have h := enorm_finsetSum_le_of_norm_finsetSum_le _ Q (hcP d n)
    change _ ≤ (Real.toNNReal Q : ENNReal)
    rw [ENNReal.ofNNReal_toNNReal]
    exact h
  have hcM' (d n : Nat) :
      (∑ j, ‖smallHigherOrderCoeffMinus K N0 M d n j‖ₑ) ≤
        (Qnn : ENNReal) := by
    have h := enorm_finsetSum_le_of_norm_finsetSum_le _ Q (hcM d n)
    change _ ≤ (Real.toNNReal Q : ENNReal)
    rw [ENNReal.ofNNReal_toNNReal]
    exact h
  have hcPnn (d n : Nat) :
      (∑ j, ‖smallHigherOrderCoeffPlus K N0 M d n j‖₊) ≤ Qnn := by
    apply NNReal.coe_le_coe.mp
    rw [Real.coe_toNNReal Q hQ]
    simpa using hcP d n
  have hcMnn (d n : Nat) :
      (∑ j, ‖smallHigherOrderCoeffMinus K N0 M d n j‖₊) ≤ Qnn := by
    apply NNReal.coe_le_coe.mp
    rw [Real.coe_toNNReal Q hQ]
    simpa using hcM d n
  let pnn : NNReal := Real.toNNReal p
  have hp0 : 0 < p := lt_trans (by norm_num) hp1
  have hpnn0 : pnn ≠ 0 := by
    exact ne_of_gt (Real.toNNReal_pos.mpr hp0)
  have hpnnE : (pnn : ENNReal) = ENNReal.ofReal p := by
    exact ENNReal.ofNNReal_toNNReal p
  have hpnnR : (pnn : Real) = p := by
    exact Real.coe_toNNReal p hp0.le
  have hpE1 : 1 < ENNReal.ofReal p := by
    rw [← ENNReal.ofReal_one, ENNReal.ofReal_lt_ofReal_iff
      (lt_trans (by norm_num) hp1)]
    exact hp1
  have hpETop : ENNReal.ofReal p < ⊤ := by simp
  obtain ⟨CG, hmodel⟩ :=
    external_finiteGaussianModel_maximal_full_p
      (ENNReal.ofReal p) hpE1 hpETop
  let B : ENNReal :=
    ((1 + (Qnn : ENNReal) + (Qnn : ENNReal)) ^
        (1 - residualInterpolationTheta p) *
      (ENNReal.ofReal Cres) ^ residualInterpolationTheta p) ^ p
  let S : ENNReal := ∑' n : Nat, positiveNatDecay
    (2 * (K : Real) * (p - 1)) n
  let C : ENNReal :=
    (N0 : ENNReal) ^ (1 / p) +
      ((2 * (Qnn : ENNReal)) * (CG : ENNReal) +
        (B * S) ^ (1 / p))
  have hSTop : S ≠ ⊤ := by
    dsimp [S]
    exact positiveNatDecay_tsum_ne_top hseries
  have htheta0 : 0 ≤ residualInterpolationTheta p :=
    residualInterpolationTheta_nonneg hp1
  have htheta1 : residualInterpolationTheta p ≤ 1 :=
    residualInterpolationTheta_le_one hp0 hp2.le
  have hBTop : B ≠ ⊤ := by
    dsimp [B]
    apply ENNReal.rpow_ne_top_of_nonneg hp0.le
    apply ENNReal.mul_ne_top
    · exact ENNReal.rpow_ne_top_of_nonneg (sub_nonneg.mpr htheta1) (by simp)
    · exact ENNReal.rpow_ne_top_of_nonneg htheta0 (by simp)
  have hCTop : C ≠ ⊤ := by
    apply ENNReal.add_ne_top.mpr
    constructor
    · exact ENNReal.rpow_ne_top_of_nonneg (by positivity) (by simp)
    · apply ENNReal.add_ne_top.mpr
      constructor
      · exact ENNReal.mul_ne_top
          (ENNReal.mul_ne_top (by simp) (by simp)) (by simp)
      · exact ENNReal.rpow_ne_top_of_nonneg (by positivity)
          (ENNReal.mul_ne_top hBTop hSTop)
  refine ⟨C, hCTop, ?_⟩
  intro d hd f hf
  let rP := smallHigherOrderRho K N0 d
  let cP := smallHigherOrderCoeffPlus K N0 M d
  let cM := smallHigherOrderCoeffMinus K N0 M d
  let R : Nat → latticeFunction d := fun n ↦
    finiteGaussianResidualAverage d (2 * K + 1) (2 * K + 1)
      rP rP cP cM f n
  have hmodelBound :
      finiteGaussianModelMaxLpNorm d (2 * K + 1) (2 * K + 1)
          rP rP cP cM (ENNReal.ofReal p) f ≤
        (2 * (Qnn : ENNReal)) * (CG : ENNReal) *
          latticeLpNorm d (ENNReal.ofReal p) f := by
    have h := hmodel d (2 * K + 1) (2 * K + 1) hd rP rP cP cM
      Qnn Qnn f (fun n j ↦ hrho d n j) (fun n j ↦ hrho d n j)
      (hcPnn d) (hcMnn d) hf
    simpa [two_mul] using h
  have hresLayer : ∀ n ∈ smallLayerHighFinset N0 d,
      eLpNorm (R n) (pnn : ENNReal) (latticeMeasure d) ^ (pnn : Real) ≤
        (B * latticeLpNorm d (ENNReal.ofReal p) f ^ p) *
          (n : ENNReal) ^ (-(2 * (K : Real) * (p - 1))) := by
    intro n hn
    have hnparts := Finset.mem_Icc.mp hn
    have hactive : smallHigherOrderActive N0 d n := by
      refine ⟨hnparts.1, hd, ?_⟩
      have hfloor : (n : Real) ≤
          Nat.floor (smallAlphaThreshold * (d : Real)) := by
        exact_mod_cast hnparts.2
      have hnd : (n : Real) ≤ smallAlphaThreshold * (d : Real) :=
        hfloor.trans (Nat.floor_le
          (mul_nonneg smallAlphaThreshold_pos.le (by positivity)))
      exact (div_le_iff₀ (by exact_mod_cast hd : (0 : Real) < d)).2 hnd
    have hnpos : 0 < n := hN0.trans_le hnparts.1
    have h := finiteGaussianResidualAverage_eLpNorm_rpow_decay
      hd hnpos cP cM Qnn (fun m j ↦ hrho d m j)
      (fun m j ↦ hrho d m j) (hcP' d) (hcM' d)
      Cres hCres.le (hres hactive) hp1 hp2 f hf
    rw [hpnnE, hpnnR]
    simpa [R, rP, cP, cM, B, latticeLpNorm,
      mul_assoc, mul_left_comm, mul_comm] using h
  have hresPow :
      eLpNorm (finiteMaxEnvelope (smallLayerHighFinset N0 d) R)
          (ENNReal.ofReal p) (latticeMeasure d) ^ p ≤
        (B * S) * latticeLpNorm d (ENNReal.ofReal p) f ^ p := by
    have h := smallHighFiniteMaxEnvelope_rpow_dimensionFree hN0 pnn hpnn0 R
      (B * latticeLpNorm d (ENNReal.ofReal p) f ^ p) hresLayer
    rw [hpnnE, hpnnR] at h
    simpa [S, mul_assoc, mul_left_comm, mul_comm] using h
  have hresNorm :
      eLpNorm (finiteMaxEnvelope (smallLayerHighFinset N0 d) R)
          (ENNReal.ofReal p) (latticeMeasure d) ≤
        (B * S) ^ (1 / p) * latticeLpNorm d (ENNReal.ofReal p) f :=
    le_rpow_inv_mul_of_rpow_le_mul_rpow
      (lt_trans (by norm_num) hp1) hresPow
  have hhigh :
      eLpNorm (finiteMaxEnvelope (smallLayerHighFinset N0 d)
          (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
          (latticeMeasure d) ≤
        ((2 * (Qnn : ENNReal)) * (CG : ENNReal) +
          (B * S) ^ (1 / p)) * latticeLpNorm d (ENNReal.ofReal p) f := by
    calc
      _ ≤ finiteGaussianModelMaxLpNorm d (2 * K + 1) (2 * K + 1)
            rP rP cP cM (ENNReal.ofReal p) f +
          eLpNorm (finiteMaxEnvelope (smallLayerHighFinset N0 d) R)
            (ENNReal.ofReal p) (latticeMeasure d) :=
        finiteBallMaxLpNorm_le_finiteGaussianModel_add_residual
          (smallLayerHighFinset N0 d) rP rP cP cM
          (ENNReal.ofReal p) hpE1.le f
      _ ≤ ((2 * (Qnn : ENNReal)) * (CG : ENNReal)) *
            latticeLpNorm d (ENNReal.ofReal p) f +
          (B * S) ^ (1 / p) * latticeLpNorm d (ENNReal.ofReal p) f :=
        add_le_add hmodelBound hresNorm
      _ = _ := by ring
  have hlowPow :
      eLpNorm (finiteMaxEnvelope (smallLayerLowFinset N0 d)
          (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
          (latticeMeasure d) ^ p ≤
        (N0 : ENNReal) * latticeLpNorm d (ENNReal.ofReal p) f ^ p := by
    have hcard : (smallLayerLowFinset N0 d).card ≤ N0 := by
      calc
        (smallLayerLowFinset N0 d).card ≤ (Finset.Ico 0 N0).card :=
          Finset.card_le_card Finset.inter_subset_left
        _ = N0 := by simp
    have h := eLpNorm_finiteMaxEnvelope_rpow_le_card_mul
      (smallLayerLowFinset N0 d) pnn hpnn0
      (fun n ↦ ballAverage d n f)
      (latticeLpNorm d (ENNReal.ofReal p) f ^ p)
      (fun n hn ↦ by
        rw [hpnnE, hpnnR]
        exact ballAverage_rpow_bound hp1 f)
    rw [hpnnE, hpnnR] at h
    have hcardE : ((smallLayerLowFinset N0 d).card : ENNReal) ≤ N0 := by
      exact_mod_cast hcard
    exact h.trans (mul_le_mul_right' hcardE _)
  have hlow :
      eLpNorm (finiteMaxEnvelope (smallLayerLowFinset N0 d)
          (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
          (latticeMeasure d) ≤
        (N0 : ENNReal) ^ (1 / p) *
          latticeLpNorm d (ENNReal.ofReal p) f :=
    le_rpow_inv_mul_of_rpow_le_mul_rpow
      (lt_trans (by norm_num) hp1) hlowPow
  rw [smallLayerFinset_eq_low_union_high N0 d]
  calc
    _ ≤ eLpNorm (finiteMaxEnvelope (smallLayerLowFinset N0 d)
          (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
          (latticeMeasure d) +
        eLpNorm (finiteMaxEnvelope (smallLayerHighFinset N0 d)
          (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
          (latticeMeasure d) :=
      finiteMaxLpNorm_union_le _ _ _ _ hpE1.le
    _ ≤ (N0 : ENNReal) ^ (1 / p) *
          latticeLpNorm d (ENNReal.ofReal p) f +
        ((2 * (Qnn : ENNReal)) * (CG : ENNReal) +
          (B * S) ^ (1 / p)) * latticeLpNorm d (ENNReal.ofReal p) f :=
      add_le_add hlow hhigh
    _ = C * latticeLpNorm d (ENNReal.ofReal p) f := by
      dsimp [C]
      ring

/-- A fixed compact critical window is dimension-free, with small dimensions
handled by the zero-model finite-family convention. -/
theorem exists_criticalHigherOrderFiniteMaximal
    (p : Real) (hp1 : 1 < p) (hp2 : p < 2)
    (K : Nat) (hK : 0 < K) {a b : Real}
    (ha : 0 < a) (hab : a ≤ b)
    (hcrit : 1 ≤ 2 * (K : Real) * (p - 1)) :
    ∃ C : ENNReal, C ≠ ⊤ ∧ ∀ d : Nat, 0 < d →
      ∀ f : latticeFunction d, latticeMemLp d (ENNReal.ofReal p) f →
        eLpNorm (finiteMaxEnvelope (criticalLayerFinset a b d)
          (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
            (latticeMeasure d) ≤
          C * latticeLpNorm d (ENNReal.ofReal p) f := by
  obtain ⟨N0, eta, M, Cres, Q, hN0, heta, hetapi, hM, hCres, hQ,
      hrho, hcP, hcM, hres⟩ :=
    exists_criticalHigherOrderTorusModel_data K hK ha hab
  let Qnn : NNReal := Real.toNNReal Q
  have hcP' (d n : Nat) :
      (∑ j, ‖criticalHigherOrderCoeffPlus K N0 a b M d n j‖ₑ) ≤
        (Qnn : ENNReal) := by
    have h := enorm_finsetSum_le_of_norm_finsetSum_le _ Q (hcP d n)
    change _ ≤ (Real.toNNReal Q : ENNReal)
    rw [ENNReal.ofNNReal_toNNReal]
    exact h
  have hcM' (d n : Nat) :
      (∑ j, ‖criticalHigherOrderCoeffMinus K N0 a b M d n j‖ₑ) ≤
        (Qnn : ENNReal) := by
    have h := enorm_finsetSum_le_of_norm_finsetSum_le _ Q (hcM d n)
    change _ ≤ (Real.toNNReal Q : ENNReal)
    rw [ENNReal.ofNNReal_toNNReal]
    exact h
  have hcPnn (d n : Nat) :
      (∑ j, ‖criticalHigherOrderCoeffPlus K N0 a b M d n j‖₊) ≤ Qnn := by
    apply NNReal.coe_le_coe.mp
    rw [Real.coe_toNNReal Q hQ]
    simpa using hcP d n
  have hcMnn (d n : Nat) :
      (∑ j, ‖criticalHigherOrderCoeffMinus K N0 a b M d n j‖₊) ≤ Qnn := by
    apply NNReal.coe_le_coe.mp
    rw [Real.coe_toNNReal Q hQ]
    simpa using hcM d n
  have hp0 : 0 < p := lt_trans (by norm_num) hp1
  let pnn : NNReal := Real.toNNReal p
  have hpnn0 : pnn ≠ 0 := ne_of_gt (Real.toNNReal_pos.mpr hp0)
  have hpnnE : (pnn : ENNReal) = ENNReal.ofReal p :=
    ENNReal.ofNNReal_toNNReal p
  have hpnnR : (pnn : Real) = p := Real.coe_toNNReal p hp0.le
  have hpE1 : 1 < ENNReal.ofReal p := by
    rw [← ENNReal.ofReal_one, ENNReal.ofReal_lt_ofReal_iff hp0]
    exact hp1
  have hpETop : ENNReal.ofReal p < ⊤ := by simp
  obtain ⟨CG, hmodel⟩ :=
    external_finiteGaussianModel_maximal_full_p
      (ENNReal.ofReal p) hpE1 hpETop
  let B : ENNReal :=
    ((1 + (Qnn : ENNReal) + (Qnn : ENNReal)) ^
        (1 - residualInterpolationTheta p) *
      (ENNReal.ofReal Cres) ^ residualInterpolationTheta p) ^ p
  let H : ENNReal :=
    (2 * (Qnn : ENNReal)) * (CG : ENNReal) +
      (((Nat.ceil b + 2 : Nat) : ENNReal) * B) ^ (1 / p)
  let E : ENNReal :=
    ((((Nat.ceil b + 1) * N0 : Nat) : ENNReal)) ^ (1 / p)
  let C : ENNReal := H + E
  have htheta0 : 0 ≤ residualInterpolationTheta p :=
    residualInterpolationTheta_nonneg hp1
  have htheta1 : residualInterpolationTheta p ≤ 1 :=
    residualInterpolationTheta_le_one hp0 hp2.le
  have hBTop : B ≠ ⊤ := by
    dsimp [B]
    apply ENNReal.rpow_ne_top_of_nonneg hp0.le
    apply ENNReal.mul_ne_top
    · exact ENNReal.rpow_ne_top_of_nonneg (sub_nonneg.mpr htheta1) (by simp)
    · exact ENNReal.rpow_ne_top_of_nonneg htheta0 (by simp)
  have hCTop : C ≠ ⊤ := by
    apply ENNReal.add_ne_top.mpr
    constructor
    · apply ENNReal.add_ne_top.mpr
      constructor
      · exact ENNReal.mul_ne_top
          (ENNReal.mul_ne_top (by simp) (by simp)) (by simp)
      · exact ENNReal.rpow_ne_top_of_nonneg (by positivity)
          (ENNReal.mul_ne_top (by simp) hBTop)
    · exact ENNReal.rpow_ne_top_of_nonneg (by positivity)
        (ENNReal.natCast_ne_top ((Nat.ceil b + 1) * N0))
  refine ⟨C, hCTop, ?_⟩
  intro d hd f hf
  by_cases hdN : N0 ≤ d
  · let rP := criticalHigherOrderRho K N0 a b d
    let cP := criticalHigherOrderCoeffPlus K N0 a b M d
    let cM := criticalHigherOrderCoeffMinus K N0 a b M d
    let R : Nat → latticeFunction d := fun n ↦
      finiteGaussianResidualAverage d (2 * K + 1) (2 * K + 1)
        rP rP cP cM f n
    have hmodelBound :
        finiteGaussianModelMaxLpNorm d (2 * K + 1) (2 * K + 1)
            rP rP cP cM (ENNReal.ofReal p) f ≤
          (2 * (Qnn : ENNReal)) * (CG : ENNReal) *
            latticeLpNorm d (ENNReal.ofReal p) f := by
      have h := hmodel d (2 * K + 1) (2 * K + 1) hd rP rP cP cM
        Qnn Qnn f (fun n j ↦ hrho d n j) (fun n j ↦ hrho d n j)
        (hcPnn d) (hcMnn d) hf
      simpa [two_mul] using h
    have hresLayer : ∀ n ∈ criticalLayerFinset a b d,
        eLpNorm (R n) (pnn : ENNReal) (latticeMeasure d) ^ (pnn : Real) ≤
          (B * latticeLpNorm d (ENNReal.ofReal p) f ^ p) *
            (d : ENNReal) ^ (-(2 * (K : Real) * (p - 1))) := by
      intro n hn
      have hratio := (mem_criticalLayerFinset_iff hd).mp hn
      have hnpos : 0 < n := by
        by_contra hnnot
        have hnzero : n = 0 := Nat.eq_zero_of_not_pos hnnot
        subst n
        norm_num at hratio
        linarith
      have hactive : criticalHigherOrderActive N0 a b d n :=
        ⟨hdN, hnpos, hratio⟩
      have h := finiteGaussianResidualAverage_eLpNorm_rpow_decay
        hd hd cP cM Qnn (fun m j ↦ hrho d m j)
        (fun m j ↦ hrho d m j) (hcP' d) (hcM' d)
        Cres hCres.le (hres hactive) hp1 hp2 f hf
      rw [hpnnE, hpnnR]
      simpa [R, rP, cP, cM, B, latticeLpNorm,
        mul_assoc, mul_left_comm, mul_comm] using h
    have hresPow :
        eLpNorm (finiteMaxEnvelope (criticalLayerFinset a b d) R)
            (ENNReal.ofReal p) (latticeMeasure d) ^ p ≤
          (((Nat.ceil b + 2 : Nat) : ENNReal) * B) *
            latticeLpNorm d (ENNReal.ofReal p) f ^ p := by
      have h := criticalLayerFiniteMaxEnvelope_rpow_dimensionFree hd
        pnn hpnn0 R (B * latticeLpNorm d (ENNReal.ofReal p) f ^ p)
        hcrit hresLayer
      rw [hpnnE, hpnnR] at h
      simpa [mul_assoc, mul_left_comm, mul_comm] using h
    have hresNorm :
        eLpNorm (finiteMaxEnvelope (criticalLayerFinset a b d) R)
            (ENNReal.ofReal p) (latticeMeasure d) ≤
          (((Nat.ceil b + 2 : Nat) : ENNReal) * B) ^ (1 / p) *
            latticeLpNorm d (ENNReal.ofReal p) f :=
      le_rpow_inv_mul_of_rpow_le_mul_rpow hp0 hresPow
    have hhigh :
        eLpNorm (finiteMaxEnvelope (criticalLayerFinset a b d)
            (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
            (latticeMeasure d) ≤
          H * latticeLpNorm d (ENNReal.ofReal p) f := by
      calc
        _ ≤ finiteGaussianModelMaxLpNorm d (2 * K + 1) (2 * K + 1)
              rP rP cP cM (ENNReal.ofReal p) f +
            eLpNorm (finiteMaxEnvelope (criticalLayerFinset a b d) R)
              (ENNReal.ofReal p) (latticeMeasure d) :=
          finiteBallMaxLpNorm_le_finiteGaussianModel_add_residual
            (criticalLayerFinset a b d) rP rP cP cM
            (ENNReal.ofReal p) hpE1.le f
        _ ≤ (2 * (Qnn : ENNReal)) * (CG : ENNReal) *
              latticeLpNorm d (ENNReal.ofReal p) f +
            (((Nat.ceil b + 2 : Nat) : ENNReal) * B) ^ (1 / p) *
              latticeLpNorm d (ENNReal.ofReal p) f :=
          add_le_add hmodelBound hresNorm
        _ = H * latticeLpNorm d (ENNReal.ofReal p) f := by
          dsimp [H]
          ring
    exact hhigh.trans (by
      apply mul_le_mul_right'
      exact le_add_right (le_refl H))
  · have hdLt : d < N0 := Nat.lt_of_not_ge hdN
    have hcard := card_criticalLayerFinset_le (a := a) (b := b) hd
    have hcardN : (criticalLayerFinset a b d).card ≤
        (Nat.ceil b + 1) * N0 := by
      exact hcard.trans (Nat.mul_le_mul_left _ hdLt.le)
    have hpow := eLpNorm_finiteMaxEnvelope_rpow_le_card_mul
      (criticalLayerFinset a b d) pnn hpnn0
      (fun n ↦ ballAverage d n f)
      (latticeLpNorm d (ENNReal.ofReal p) f ^ p)
      (fun n hn ↦ by
        rw [hpnnE, hpnnR]
        exact ballAverage_rpow_bound hp1 f)
    rw [hpnnE, hpnnR] at hpow
    have hcardE : ((criticalLayerFinset a b d).card : ENNReal) ≤
        (((Nat.ceil b + 1) * N0 : Nat) : ENNReal) := by
      exact_mod_cast hcardN
    have hpow' := hpow.trans (mul_le_mul_right' hcardE _)
    have hlow := le_rpow_inv_mul_of_rpow_le_mul_rpow hp0 hpow'
    exact hlow.trans (by
      apply mul_le_mul_right'
      dsimp [C, E]
      exact le_add_left (le_refl _))

/-- The growing range through squared radius `A d^2` is dimension-free; the
`O(d^2)` layer count is exactly paid for by the chosen expansion order. -/
theorem exists_growingHigherOrderFiniteMaximal
    (p : Real) (hp1 : 1 < p) (hp2 : p < 2)
    (K : Nat) (hK : 0 < K) (A : Real) (hA : 0 ≤ A)
    (hgrow : 2 ≤ 2 * (K : Real) * (p - 1)) :
    ∃ alpha0 : Real, 1 ≤ alpha0 ∧ ∃ C : ENNReal, C ≠ ⊤ ∧
      ∀ d : Nat, 0 < d →
      ∀ f : latticeFunction d, latticeMemLp d (ENNReal.ofReal p) f →
        eLpNorm (finiteMaxEnvelope (growingLayerFinset alpha0 A d)
          (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
            (latticeMeasure d) ≤
          C * latticeLpNorm d (ENNReal.ofReal p) f := by
  obtain ⟨alpha0, N0, MP, MM, Cres, Q, halpha0, hN0, hMP, hMM,
      hCres, hQ, hrho, hcP, hcM, hres⟩ :=
    exists_growingHigherOrderTorusModel_data K hK A hA
  let Qnn : NNReal := Real.toNNReal Q
  have hcP' (d n : Nat) :
      (∑ j, ‖growingHigherOrderCoeffPlus K N0 alpha0 A MP d n j‖ₑ) ≤
        (Qnn : ENNReal) := by
    have h := enorm_finsetSum_le_of_norm_finsetSum_le _ Q (hcP d n)
    change _ ≤ (Real.toNNReal Q : ENNReal)
    rw [ENNReal.ofNNReal_toNNReal]
    exact h
  have hcM' (d n : Nat) :
      (∑ j, ‖growingHigherOrderCoeffMinus K N0 alpha0 A MM d n j‖ₑ) ≤
        (Qnn : ENNReal) := by
    have h := enorm_finsetSum_le_of_norm_finsetSum_le _ Q (hcM d n)
    change _ ≤ (Real.toNNReal Q : ENNReal)
    rw [ENNReal.ofNNReal_toNNReal]
    exact h
  have hcPnn (d n : Nat) :
      (∑ j, ‖growingHigherOrderCoeffPlus K N0 alpha0 A MP d n j‖₊) ≤ Qnn := by
    apply NNReal.coe_le_coe.mp
    rw [Real.coe_toNNReal Q hQ]
    simpa using hcP d n
  have hcMnn (d n : Nat) :
      (∑ j, ‖growingHigherOrderCoeffMinus K N0 alpha0 A MM d n j‖₊) ≤ Qnn := by
    apply NNReal.coe_le_coe.mp
    rw [Real.coe_toNNReal Q hQ]
    simpa using hcM d n
  have hp0 : 0 < p := lt_trans (by norm_num) hp1
  let pnn : NNReal := Real.toNNReal p
  have hpnn0 : pnn ≠ 0 := ne_of_gt (Real.toNNReal_pos.mpr hp0)
  have hpnnE : (pnn : ENNReal) = ENNReal.ofReal p :=
    ENNReal.ofNNReal_toNNReal p
  have hpnnR : (pnn : Real) = p := Real.coe_toNNReal p hp0.le
  have hpE1 : 1 < ENNReal.ofReal p := by
    rw [← ENNReal.ofReal_one, ENNReal.ofReal_lt_ofReal_iff hp0]
    exact hp1
  have hpETop : ENNReal.ofReal p < ⊤ := by simp
  obtain ⟨CG, hmodel⟩ :=
    external_finiteGaussianModel_maximal_full_p
      (ENNReal.ofReal p) hpE1 hpETop
  let B : ENNReal :=
    ((1 + (Qnn : ENNReal) + (Qnn : ENNReal)) ^
        (1 - residualInterpolationTheta p) *
      (ENNReal.ofReal Cres) ^ residualInterpolationTheta p) ^ p
  let H : ENNReal :=
    (2 * (Qnn : ENNReal)) * (CG : ENNReal) +
      (((Nat.ceil A + 2 : Nat) : ENNReal) * B) ^ (1 / p)
  let Ecard : Nat := Nat.ceil (A * (N0 : Real) ^ 2) + 1
  let E : ENNReal := (Ecard : ENNReal) ^ (1 / p)
  let C : ENNReal := H + E
  have htheta0 : 0 ≤ residualInterpolationTheta p :=
    residualInterpolationTheta_nonneg hp1
  have htheta1 : residualInterpolationTheta p ≤ 1 :=
    residualInterpolationTheta_le_one hp0 hp2.le
  have hBTop : B ≠ ⊤ := by
    dsimp [B]
    apply ENNReal.rpow_ne_top_of_nonneg hp0.le
    apply ENNReal.mul_ne_top
    · exact ENNReal.rpow_ne_top_of_nonneg (sub_nonneg.mpr htheta1) (by simp)
    · exact ENNReal.rpow_ne_top_of_nonneg htheta0 (by simp)
  have hCTop : C ≠ ⊤ := by
    apply ENNReal.add_ne_top.mpr
    constructor
    · apply ENNReal.add_ne_top.mpr
      constructor
      · exact ENNReal.mul_ne_top
          (ENNReal.mul_ne_top (by simp) (by simp)) (by simp)
      · exact ENNReal.rpow_ne_top_of_nonneg (by positivity)
          (ENNReal.mul_ne_top (by simp) hBTop)
    · exact ENNReal.rpow_ne_top_of_nonneg (by positivity) (by simp)
  refine ⟨alpha0, halpha0, C, hCTop, ?_⟩
  intro d hd f hf
  by_cases hdN : N0 ≤ d
  · let rP := growingHigherOrderRho K N0 alpha0 A d
    let cP := growingHigherOrderCoeffPlus K N0 alpha0 A MP d
    let cM := growingHigherOrderCoeffMinus K N0 alpha0 A MM d
    let R : Nat → latticeFunction d := fun n ↦
      finiteGaussianResidualAverage d (2 * K + 1) (2 * K + 1)
        rP rP cP cM f n
    have hmodelBound :
        finiteGaussianModelMaxLpNorm d (2 * K + 1) (2 * K + 1)
            rP rP cP cM (ENNReal.ofReal p) f ≤
          (2 * (Qnn : ENNReal)) * (CG : ENNReal) *
            latticeLpNorm d (ENNReal.ofReal p) f := by
      have h := hmodel d (2 * K + 1) (2 * K + 1) hd rP rP cP cM
        Qnn Qnn f (fun n j ↦ hrho d n j) (fun n j ↦ hrho d n j)
        (hcPnn d) (hcMnn d) hf
      simpa [two_mul] using h
    have hresLayer : ∀ n ∈ growingLayerFinset alpha0 A d,
        eLpNorm (R n) (pnn : ENNReal) (latticeMeasure d) ^ (pnn : Real) ≤
          (B * latticeLpNorm d (ENNReal.ofReal p) f ^ p) *
            (d : ENNReal) ^ (-(2 * (K : Real) * (p - 1))) := by
      intro n hn
      have hrange := (mem_growingLayerFinset_iff hd).mp hn
      have hdreal : (0 : Real) < d := by exact_mod_cast hd
      have hupper : (n : Real) / d ≤ A * d := by
        apply (div_le_iff₀ hdreal).2
        simpa [pow_two, mul_assoc] using hrange.2
      have hactive : growingHigherOrderActive N0 alpha0 A d n :=
        ⟨hdN, hd, hrange.1, hupper⟩
      have h := finiteGaussianResidualAverage_eLpNorm_rpow_decay
        hd hd cP cM Qnn (fun m j ↦ hrho d m j)
        (fun m j ↦ hrho d m j) (hcP' d) (hcM' d)
        Cres hCres.le (hres hactive) hp1 hp2 f hf
      rw [hpnnE, hpnnR]
      simpa [R, rP, cP, cM, B, latticeLpNorm,
        mul_assoc, mul_left_comm, mul_comm] using h
    have hresPow :
        eLpNorm (finiteMaxEnvelope (growingLayerFinset alpha0 A d) R)
            (ENNReal.ofReal p) (latticeMeasure d) ^ p ≤
          (((Nat.ceil A + 2 : Nat) : ENNReal) * B) *
            latticeLpNorm d (ENNReal.ofReal p) f ^ p := by
      have h := growingLayerFiniteMaxEnvelope_rpow_dimensionFree hd hA
        pnn hpnn0 R (B * latticeLpNorm d (ENNReal.ofReal p) f ^ p)
        hgrow hresLayer
      rw [hpnnE, hpnnR] at h
      simpa [mul_assoc, mul_left_comm, mul_comm] using h
    have hresNorm :
        eLpNorm (finiteMaxEnvelope (growingLayerFinset alpha0 A d) R)
            (ENNReal.ofReal p) (latticeMeasure d) ≤
          (((Nat.ceil A + 2 : Nat) : ENNReal) * B) ^ (1 / p) *
            latticeLpNorm d (ENNReal.ofReal p) f :=
      le_rpow_inv_mul_of_rpow_le_mul_rpow hp0 hresPow
    have hhigh :
        eLpNorm (finiteMaxEnvelope (growingLayerFinset alpha0 A d)
            (fun n ↦ ballAverage d n f)) (ENNReal.ofReal p)
            (latticeMeasure d) ≤
          H * latticeLpNorm d (ENNReal.ofReal p) f := by
      calc
        _ ≤ finiteGaussianModelMaxLpNorm d (2 * K + 1) (2 * K + 1)
              rP rP cP cM (ENNReal.ofReal p) f +
            eLpNorm (finiteMaxEnvelope (growingLayerFinset alpha0 A d) R)
              (ENNReal.ofReal p) (latticeMeasure d) :=
          finiteBallMaxLpNorm_le_finiteGaussianModel_add_residual
            (growingLayerFinset alpha0 A d) rP rP cP cM
            (ENNReal.ofReal p) hpE1.le f
        _ ≤ (2 * (Qnn : ENNReal)) * (CG : ENNReal) *
              latticeLpNorm d (ENNReal.ofReal p) f +
            (((Nat.ceil A + 2 : Nat) : ENNReal) * B) ^ (1 / p) *
              latticeLpNorm d (ENNReal.ofReal p) f :=
          add_le_add hmodelBound hresNorm
        _ = H * latticeLpNorm d (ENNReal.ofReal p) f := by
          dsimp [H]
          ring
    exact hhigh.trans (by
      apply mul_le_mul_right'
      exact le_add_right (le_refl H))
  · have hdLt : d < N0 := Nat.lt_of_not_ge hdN
    have hcard := card_growingLayerFinset_le
      (alpha1 := alpha0) (A := A) hd hA
    have hAd : A * (d : Real) ^ 2 ≤ A * (N0 : Real) ^ 2 := by
      gcongr
    have hceil : Nat.ceil (A * (d : Real) ^ 2) ≤
        Nat.ceil (A * (N0 : Real) ^ 2) := Nat.ceil_mono hAd
    have hcardN : (growingLayerFinset alpha0 A d).card ≤ Ecard := by
      dsimp [Ecard]
      exact hcard.trans (Nat.add_le_add_right hceil 1)
    have hpow := eLpNorm_finiteMaxEnvelope_rpow_le_card_mul
      (growingLayerFinset alpha0 A d) pnn hpnn0
      (fun n ↦ ballAverage d n f)
      (latticeLpNorm d (ENNReal.ofReal p) f ^ p)
      (fun n hn ↦ by
        rw [hpnnE, hpnnR]
        exact ballAverage_rpow_bound hp1 f)
    rw [hpnnE, hpnnR] at hpow
    have hcardE : ((growingLayerFinset alpha0 A d).card : ENNReal) ≤
        (Ecard : ENNReal) := by exact_mod_cast hcardN
    have hpow' := hpow.trans (mul_le_mul_right' hcardE _)
    have hlow := le_rpow_inv_mul_of_rpow_le_mul_rpow hp0 hpow'
    exact hlow.trans (by
      apply mul_le_mul_right'
      dsimp [C, E]
      exact le_add_left (le_refl _))

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderFullCentralRatio.lean <==
import EuclideanBallsFormalization.HigherOrderCentralRatioTheorem
import EuclideanBallsFormalization.CentralLogarithmicTail
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
R11 Lemma 6.4 with the original central interval and the logarithmic cutoff
both present.  This wrapper discharges the exact interval splitting and the
two central tails before invoking the common higher-order ratio theorem.
-/

noncomputable section

open MeasureTheory

def higherOrderFullCentralIntegral
    (lambda phaseScale epsilon R : Real)
    (phase A B : Real → Complex) : Complex :=
  ∫ u in -R..R,
    Complex.exp ((lambda : Complex) *
      phase (phaseScale * epsilon * u)) * A u * B u

def higherOrderFullCentralZeroIntegral
    (lambda phaseScale epsilon R : Real)
    (phase A : Real → Complex) : Complex :=
  ∫ u in -R..R,
    Complex.exp ((lambda : Complex) *
      phase (phaseScale * epsilon * u)) * A u

def higherOrderCentralTailBound
    (C c L R : Real) : Real :=
  2 * (C * Real.exp (-(c * L ^ 2))) * (R - L)

def higherOrderFiniteRatioApproximation
    (K : Nat) (phaseScale lambda epsilon q L : Real)
    (phaseJet poleJet T : Nat → Complex)
    (poleScale productScale Gamma : Complex) : Complex :=
  Gamma + finiteNormalizedSaddleCorrection K ((epsilon : Complex) ^ 2)
    (finiteSaddleBase K ((epsilon : Complex) ^ 2)
      (higherOrderIntegratedCoefficient K
        (higherOrderPhaseFamily (phaseScale : Complex)
          (lambda : Complex) (epsilon : Complex) phaseJet)
        (higherOrderPoleFamily poleScale poleJet)
        productScale q L))
    (higherOrderIntegratedCoefficient K
      (higherOrderPhaseFamily (phaseScale : Complex)
        (lambda : Complex) (epsilon : Complex) phaseJet)
      (higherOrderPoleFamily poleScale poleJet)
      productScale q L) T

/-- Full-central form of the arbitrary-order normalized saddle expansion.
The only tail input is the manuscript Gaussian decay on the original central
interval. -/
theorem norm_higherOrderFullCentralRatio_sub_approximation_le
    {K D : Nat} (hK : 0 < K)
    (phaseScale lambda epsilon q L R : Real)
    (phase : Real → Complex) (phaseJet : Nat → Complex)
    (poleScale : Complex) (poleJet : Nat → Complex)
    (productScale : Complex) (T : Nat → Complex)
    (A B : Real → Complex) (Gamma : Complex)
    (Crem Cdecay cdecay cbase G D0 : Real)
    (hphase : Continuous phase) (hA : Continuous A) (hB : Continuous B)
    (hq : 0 < q) (hL : 0 ≤ L) (hLR : L ≤ R)
    (hCrem : 0 ≤ Crem) (hCdecay : 0 ≤ Cdecay)
    (hcdecay : 0 ≤ cdecay) (hcbase : 0 < cbase)
    (hrem : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K
          (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
          phaseJet poleScale poleJet productScale T
          (higherOrderCentralExponent
            lambda phaseScale epsilon q phase) A B u‖ ≤
        |epsilon| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)))
    (hrem0 : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K
          (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
          phaseJet poleScale poleJet productScale zeroFrequencyJet
          (higherOrderCentralExponent
            lambda phaseScale epsilon q phase) A (fun _ => 1) u‖ ≤
        |epsilon| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)))
    (hdecay : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u * B u‖ ≤
        Cdecay * Real.exp (-(cdecay * u ^ 2)))
    (hdecay0 : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u‖ ≤
        Cdecay * Real.exp (-(cdecay * u ^ 2)))
    (hbase : cbase ≤ ‖finiteSaddleBase K ((epsilon : Complex) ^ 2)
      (higherOrderIntegratedCoefficient K
        (higherOrderPhaseFamily (phaseScale : Complex)
          (lambda : Complex) (epsilon : Complex) phaseJet)
        (higherOrderPoleFamily poleScale poleJet)
        productScale q L)‖)
    (hGamma : ‖Gamma‖ ≤ G) (hTzero : T 0 = Gamma)
    (hcorrection : ‖finiteSaddleDerivativeCorrection K
        ((epsilon : Complex) ^ 2)
        (higherOrderIntegratedCoefficient K
          (higherOrderPhaseFamily (phaseScale : Complex)
            (lambda : Complex) (epsilon : Complex) phaseJet)
          (higherOrderPoleFamily poleScale poleJet)
          productScale q L) T‖ ≤ D0)
    (hsmall : |epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q +
        higherOrderCentralTailBound Cdecay cdecay L R ≤ cbase / 2) :
    ‖higherOrderFullCentralIntegral lambda phaseScale epsilon R phase A B /
          higherOrderFullCentralZeroIntegral
            lambda phaseScale epsilon R phase A -
        higherOrderFiniteRatioApproximation K phaseScale lambda epsilon q L
          phaseJet poleJet T poleScale productScale Gamma‖ ≤
      2 * (|epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q +
          higherOrderCentralTailBound Cdecay cdecay L R) * (1 + G) /
            cbase +
        2 * D0 * (|epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q +
          higherOrderCentralTailBound Cdecay cdecay L R) / cbase ^ 2 := by
  let f : Real → Complex := fun u =>
    Complex.exp ((lambda : Complex) *
      phase (phaseScale * epsilon * u)) * A u * B u
  let f0 : Real → Complex := fun u =>
    Complex.exp ((lambda : Complex) *
      phase (phaseScale * epsilon * u)) * A u
  let tail : Complex :=
    (∫ u in -R..-L, f u) + ∫ u in L..R, f u
  let tail0 : Complex :=
    (∫ u in -R..-L, f0 u) + ∫ u in L..R, f0 u
  have hf : Continuous f := by dsimp [f]; fun_prop
  have hf0 : Continuous f0 := by dsimp [f0]; fun_prop
  have htail : ‖tail‖ ≤ higherOrderCentralTailBound Cdecay cdecay L R := by
    dsimp [tail, higherOrderCentralTailBound]
    exact norm_symmetricCentralTail_le f hL hLR hCdecay hcdecay
      (by simpa [f] using hdecay)
  have htail0 : ‖tail0‖ ≤ higherOrderCentralTailBound Cdecay cdecay L R := by
    dsimp [tail0, higherOrderCentralTailBound]
    exact norm_symmetricCentralTail_le f0 hL hLR hCdecay hcdecay
      (by simpa [f0] using hdecay0)
  have hsplit := intervalIntegral_eq_inner_add_symmetricTail f hf
    (L := L) (R := R)
  have hsplit0 := intervalIntegral_eq_inner_add_symmetricTail f0 hf0
    (L := L) (R := R)
  have hraw := norm_higherOrderCentralRatio_sub_finiteCorrection_le
    hK phaseScale lambda epsilon q L phase phaseJet poleScale poleJet
    productScale T A B
    (higherOrderFullCentralIntegral lambda phaseScale epsilon R phase A B)
    (higherOrderFullCentralZeroIntegral lambda phaseScale epsilon R phase A)
    tail tail0 Gamma Crem
    (higherOrderCentralTailBound Cdecay cdecay L R) cbase G D0
    hphase hA hB hq hL hCrem
    (by unfold higherOrderCentralTailBound; positivity) hcbase hrem hrem0
    htail htail0
    (by simpa [higherOrderFullCentralIntegral, f] using hsplit)
    (by simpa [higherOrderFullCentralZeroIntegral, f0] using hsplit0)
    hbase hGamma hTzero hcorrection hsmall
  simpa [higherOrderFiniteRatioApproximation, sub_add_eq_sub_sub] using hraw

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderFullCentralRatioLower.lean <==
import EuclideanBallsFormalization.HigherOrderFullCentralRatio
import EuclideanBallsFormalization.ZeroFrequencyCentralRemainder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! A lower-bound form of the full H3 ratio theorem. -/

noncomputable section

open MeasureTheory

/-- The finite saddle base is nondegenerate whenever the actual zero-frequency
central integral is nondegenerate and the certified inner-plus-tail error is
at most one quarter of that lower bound.  This avoids introducing a separate
asymptotic-base hypothesis in each regime. -/
theorem norm_higherOrderFullCentralRatio_sub_approximation_le_of_zero_lower
    {K D : Nat} (hK : 0 < K)
    (phaseScale lambda epsilon q L R : Real)
    (phase : Real → Complex) (phaseJet : Nat → Complex)
    (poleScale : Complex) (poleJet : Nat → Complex)
    (productScale : Complex) (T : Nat → Complex)
    (A B : Real → Complex) (Gamma : Complex)
    (Crem Cdecay cdecay cfull G D0 : Real)
    (hphase : Continuous phase) (hA : Continuous A) (hB : Continuous B)
    (hq : 0 < q) (hL : 0 ≤ L) (hLR : L ≤ R)
    (hCrem : 0 ≤ Crem) (hCdecay : 0 ≤ Cdecay)
    (hcdecay : 0 ≤ cdecay) (hcfull : 0 < cfull)
    (hrem : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K
          (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
          phaseJet poleScale poleJet productScale T
          (higherOrderCentralExponent
            lambda phaseScale epsilon q phase) A B u‖ ≤
        |epsilon| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)))
    (hrem0 : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K
          (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
          phaseJet poleScale poleJet productScale zeroFrequencyJet
          (higherOrderCentralExponent
            lambda phaseScale epsilon q phase) A (fun _ => 1) u‖ ≤
        |epsilon| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)))
    (hdecay : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u * B u‖ ≤
        Cdecay * Real.exp (-(cdecay * u ^ 2)))
    (hdecay0 : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u‖ ≤
        Cdecay * Real.exp (-(cdecay * u ^ 2)))
    (hzeroLower : cfull ≤ ‖higherOrderFullCentralZeroIntegral
      lambda phaseScale epsilon R phase A‖)
    (hGamma : ‖Gamma‖ ≤ G) (hTzero : T 0 = Gamma)
    (hcorrection : ‖finiteSaddleDerivativeCorrection K
        ((epsilon : Complex) ^ 2)
        (higherOrderIntegratedCoefficient K
          (higherOrderPhaseFamily (phaseScale : Complex)
            (lambda : Complex) (epsilon : Complex) phaseJet)
          (higherOrderPoleFamily poleScale poleJet)
          productScale q L) T‖ ≤ D0)
    (hsmall : |epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q +
        higherOrderCentralTailBound Cdecay cdecay L R ≤ cfull / 4) :
    ‖higherOrderFullCentralIntegral lambda phaseScale epsilon R phase A B /
          higherOrderFullCentralZeroIntegral
            lambda phaseScale epsilon R phase A -
        higherOrderFiniteRatioApproximation K phaseScale lambda epsilon q L
          phaseJet poleJet T poleScale productScale Gamma‖ ≤
      2 * (|epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q +
          higherOrderCentralTailBound Cdecay cdecay L R) * (1 + G) /
            (cfull / 2) +
        2 * D0 * (|epsilon| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q +
          higherOrderCentralTailBound Cdecay cdecay L R) /
            (cfull / 2) ^ 2 ∧
      cfull / 2 ≤
        ‖finiteSaddleBase K ((epsilon : Complex) ^ 2)
          (higherOrderIntegratedCoefficient K
            (higherOrderPhaseFamily (phaseScale : Complex)
              (lambda : Complex) (epsilon : Complex) phaseJet)
            (higherOrderPoleFamily poleScale poleJet)
            productScale q L)‖ := by
  let x := higherOrderPhaseFamily (phaseScale : Complex)
    (lambda : Complex) (epsilon : Complex) phaseJet
  let a := higherOrderPoleFamily poleScale poleJet
  let b := higherOrderIntegratedCoefficient K x a productScale q L
  let innerError0 : Complex :=
    ∫ u in -L..L, symmetricGaussianWeight q u *
      higherOrderCentralRemainder K
        (phaseScale : Complex) (lambda : Complex) (epsilon : Complex)
        phaseJet poleScale poleJet productScale zeroFrequencyJet
        (higherOrderCentralExponent
          lambda phaseScale epsilon q phase) A (fun _ => 1) u
  let f0 : Real → Complex := fun u =>
    Complex.exp ((lambda : Complex) *
      phase (phaseScale * epsilon * u)) * A u
  let tail0 : Complex :=
    (∫ u in -R..-L, f0 u) + ∫ u in L..R, f0 u
  let E : Real := |epsilon| ^ (2 * K) * Crem *
      polynomialGaussianMoment D q +
    higherOrderCentralTailBound Cdecay cdecay L R
  have hf0 : Continuous f0 := by dsimp [f0]; fun_prop
  have hinnerError0 : ‖innerError0‖ ≤
      |epsilon| ^ (2 * K) * Crem * polynomialGaussianMoment D q := by
    dsimp [innerError0, x, a]
    have hraw := norm_intervalIntegral_higherOrderPointwiseRemainder_le
      K D
      (higherOrderPhaseFamily (phaseScale : Complex)
        (lambda : Complex) (epsilon : Complex) phaseJet)
      (higherOrderPoleFamily poleScale poleJet)
      productScale zeroFrequencyJet (epsilon : Complex)
      (higherOrderCentralExponent lambda phaseScale epsilon q phase)
      A (fun _ => 1) hq hL hCrem (fun u hu => by
        simpa [higherOrderCentralRemainder, Complex.norm_real,
          Real.norm_eq_abs] using hrem0 u hu)
    simpa [higherOrderCentralRemainder, Complex.norm_real,
      Real.norm_eq_abs] using hraw
  have htail0 : ‖tail0‖ ≤
      higherOrderCentralTailBound Cdecay cdecay L R := by
    dsimp [tail0, higherOrderCentralTailBound]
    exact norm_symmetricCentralTail_le f0 hL hLR hCdecay hcdecay
      (by simpa [f0] using hdecay0)
  have herror0 : ‖innerError0 + tail0‖ ≤ E := by
    calc
      ‖innerError0 + tail0‖ ≤ ‖innerError0‖ + ‖tail0‖ := norm_add_le _ _
      _ ≤ E := add_le_add hinnerError0 htail0
  have hinner0 := higherOrderCentral_exactExpansion K phaseScale lambda
    epsilon q L phase phaseJet poleScale poleJet productScale
    zeroFrequencyJet A (fun _ => 1) hphase hA continuous_const
  have hinner0' :
      (∫ u in -L..L,
        Complex.exp ((lambda : Complex) *
          phase (phaseScale * epsilon * u)) * A u) =
        finiteSaddleBase K ((epsilon : Complex) ^ 2) b + innerError0 := by
    simpa [b, x, a, innerError0,
      finiteSaddleDerivativeCorrection_zeroFrequencyJet] using hinner0
  have hsplit0 := intervalIntegral_eq_inner_add_symmetricTail f0 hf0
    (L := L) (R := R)
  have hI0eq : higherOrderFullCentralZeroIntegral
      lambda phaseScale epsilon R phase A =
        finiteSaddleBase K ((epsilon : Complex) ^ 2) b +
          (innerError0 + tail0) := by
    dsimp [higherOrderFullCentralZeroIntegral, f0] at hsplit0 ⊢
    rw [hsplit0, hinner0']
    simp [tail0]
    ring
  have htriangle : ‖higherOrderFullCentralZeroIntegral
      lambda phaseScale epsilon R phase A‖ ≤
        ‖finiteSaddleBase K ((epsilon : Complex) ^ 2) b‖ +
          ‖innerError0 + tail0‖ := by
    rw [hI0eq]
    exact norm_add_le _ _
  have hEsmall : E ≤ cfull / 4 := by simpa [E] using hsmall
  have hbase : cfull / 2 ≤
      ‖finiteSaddleBase K ((epsilon : Complex) ^ 2) b‖ := by
    nlinarith
  have hcbase : 0 < cfull / 2 := by positivity
  refine ⟨norm_higherOrderFullCentralRatio_sub_approximation_le hK
    phaseScale lambda epsilon q L R phase phaseJet poleScale poleJet
    productScale T A B Gamma Crem Cdecay cdecay (cfull / 2) G D0
    hphase hA hB hq hL hLR hCrem hCdecay hcdecay hcbase hrem hrem0
    hdecay hdecay0 (by simpa [b, x, a] using hbase) hGamma hTzero
    hcorrection (by convert hEsmall using 1 <;> ring), ?_⟩
  simpa [b, x, a] using hbase

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderGaussianCross.lean <==
import EuclideanBallsFormalization.HigherOrderFiniteGaussianArcs
import EuclideanBallsFormalization.ExponentialArbitraryOrder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Cross-saddle bounds for the finite Gaussian sums occurring in the R11
higher-order model.  The estimates reuse the already certified local theta
contractions and the nearby-real-scale geometry used by H4.
-/

noncomputable section

open scoped BigOperators

/-- The coefficient `ell¹` bound may be combined with any common pointwise
bound for the Gaussian factors. -/
theorem norm_higherOrderNearbyGaussianValue_le_l1_mul
    {d K : Nat} (x : Fin d → Real)
    {c : Fin (2 * K + 1) → Complex} {s delta Q R : Real}
    (hQ : 0 ≤ Q) (hR : 0 ≤ R)
    (hc : (∑ j, ‖c j‖) ≤ Q)
    (hfactor : ∀ j, ‖gaussianPolarThetaProduct
      (higherOrderNearbyGaussianScale K s delta j) 0 x‖ ≤ R) :
    ‖higherOrderNearbyGaussianValue K c s delta x‖ ≤ Q * R := by
  unfold higherOrderNearbyGaussianValue
  calc
    ‖∑ j, c j * gaussianPolarThetaProduct
        (higherOrderNearbyGaussianScale K s delta j) 0 x‖ ≤
        ∑ j, ‖c j * gaussianPolarThetaProduct
          (higherOrderNearbyGaussianScale K s delta j) 0 x‖ :=
      norm_sum_le _ _
    _ = ∑ j, ‖c j‖ * ‖gaussianPolarThetaProduct
          (higherOrderNearbyGaussianScale K s delta j) 0 x‖ := by
      simp only [norm_mul]
    _ ≤ ∑ j, ‖c j‖ * R := by
      gcongr with j
      exact hfactor j
    _ = (∑ j, ‖c j‖) * R := by rw [Finset.sum_mul]
    _ ≤ Q * R := mul_le_mul_of_nonneg_right hc hR

lemma one_third_le_exp_of_abs_le_one {y : Real} (hy : |y| ≤ 1) :
    (1 : Real) / 3 ≤ Real.exp y := by
  have hyLower : -1 ≤ y := neg_le_of_abs_le hy
  have hexpLower : Real.exp (-1) ≤ Real.exp y := Real.exp_le_exp.mpr hyLower
  have hexpOne : Real.exp 1 < 3 := Real.exp_one_lt_three
  have hpos : 0 < Real.exp 1 := Real.exp_pos _
  have hinv : (1 : Real) / 3 < (Real.exp 1)⁻¹ := by
    simpa [one_div] using
      ((inv_lt_inv₀ (by norm_num : (0 : Real) < 3) hpos).2 hexpOne)
  rw [← Real.exp_neg] at hinv
  exact hinv.le.trans hexpLower

/-- A small-modulus normalized Gaussian is exponentially suppressed at
either half-period frequency. -/
theorem norm_gaussianPolarThetaProduct_half_le_exp_of_small
    {d : Nat} {r sigma : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (hsigma : sigma = 1 ∨ sigma = -1) :
    ‖gaussianPolarThetaProduct r 0
        (fun _ : Fin d ↦ sigma / 2)‖ ≤
      Real.exp (-(r * (d : Real)) / 16) := by
  have hr1 : r < 1 := hrsmall.trans_lt (by norm_num)
  have hpolar := gaussianPolarTau_exp_eq hr0 0
  unfold gaussianPolarThetaProduct
  rw [analyticThetaRatioProductTau_eq_product_quotient, hpolar]
  have hraw := analyticThetaProduct_local_contraction
    (d := d) (r := r) (t := 0) hr0 hrsmall
      (by rw [abs_zero]; positivity)
      (fun _ : Fin d ↦ sigma / 2)
  have henergy : thetaAngularEnergy (sigma / 2) = 2 := by
    rcases hsigma with rfl | rfl
    · unfold thetaAngularEnergy
      rw [show 2 * Real.pi * (1 / 2 : Real) = Real.pi by ring,
        Real.cos_pi]
      ring
    · unfold thetaAngularEnergy
      rw [show 2 * Real.pi * (-1 / 2 : Real) = -Real.pi by ring,
        Real.cos_neg, Real.cos_pi]
      ring
  have hsum : (∑ _i : Fin d, thetaAngularEnergy (sigma / 2)) =
      2 * (d : Real) := by
    simp [henergy, mul_comm]
  rw [hsum] at hraw
  simp only [Complex.ofReal_zero, zero_mul, Complex.exp_zero, mul_one] at hraw ⊢
  convert hraw using 1 <;> ring

/-- Every H4 nearby scale in the small regime retains a fixed fraction of
the saddle scale, so its half-period value is exponentially small in `n`. -/
theorem norm_smallHigherOrderNearbyGaussianScale_half_le_exp
    {d n K : Nat} (hK : 0 < K) (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    (hwindow : (2 * (K : Real) - 1) * (1 / Real.sqrt (n : Real)) ≤ 1)
    (sigma : Real) (hsigma : sigma = 1 ∨ sigma = -1)
    (j : Fin (2 * K + 1)) :
    ‖gaussianPolarThetaProduct
        (higherOrderNearbyGaussianScale K
          (Real.log (gaussianSaddleParameter ((n : Real) / d)))
          (1 / Real.sqrt (n : Real)) j) 0
        (fun _ : Fin d ↦ sigma / 2)‖ ≤
      Real.exp (-(n : Real) / 768) := by
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhoSmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hscale := (gaussianSaddle_effectiveScale hd hn hsmall).1
  have hsqrt : 0 < Real.sqrt (n : Real) := by positivity
  refine Fin.cases ?_ (fun ell ↦ ?_) j
  · simp only [higherOrderNearbyGaussianScale]
    rw [Real.exp_log hrho.1]
    have hraw := norm_gaussianPolarThetaProduct_half_le_exp_of_small (d := d)
      hrho.1 (hrhoSmall.trans (by norm_num [smallRhoThreshold])) hsigma
    exact hraw.trans (Real.exp_le_exp.mpr (by nlinarith))
  · let y := finiteDifferenceNodes (2 * K) ell /
        Real.sqrt (n : Real)
    have hnNode := finiteDifferenceNodes_mem_order_window K hK ell
    have hy : |y| ≤ 1 := by
      dsimp [y]
      rw [abs_div, abs_of_pos hsqrt]
      apply (div_le_iff₀ hsqrt).2
      have hnodeAbs : |finiteDifferenceNodes (2 * K) ell| =
          finiteDifferenceNodes (2 * K) ell := abs_of_nonneg hnNode.1
      rw [hnodeAbs]
      have hLsqrt : 2 * (K : Real) - 1 ≤ Real.sqrt (n : Real) := by
        apply (div_le_one hsqrt).1
        simpa [div_eq_mul_inv] using hwindow
      simpa using hnNode.2.trans hLsqrt
    let r := rho * Real.exp y
    obtain ⟨hr0, hrUpper, hr1⟩ :=
      small_shifted_rho_bounds hrho.1 hrhoSmall hy
    have hrSmall : r ≤ (1 : Real) / 128 := by
      dsimp [r] at hrUpper ⊢
      exact hrUpper.trans (by norm_num)
    have hexpLower : (1 : Real) / 3 ≤ Real.exp y :=
      one_third_le_exp_of_abs_le_one hy
    have hrScale : (n : Real) / 48 ≤ (d : Real) * r := by
      dsimp [r]
      have hmul := mul_le_mul hscale hexpLower
        (by norm_num : (0 : Real) ≤ 1 / 3)
        (mul_nonneg hdreal.le hrho.1.le)
      nlinarith
    have hrEq : higherOrderNearbyGaussianScale K
        (Real.log rho) (1 / Real.sqrt (n : Real)) (Fin.succ ell) = r := by
      simp only [higherOrderNearbyGaussianScale]
      dsimp [y, r]
      rw [Real.exp_add, Real.exp_log hrho.1]
      congr 2
      ring
    rw [hrEq]
    have hraw := norm_gaussianPolarThetaProduct_half_le_exp_of_small (d := d)
      hr0 hrSmall hsigma
    exact hraw.trans (Real.exp_le_exp.mpr (by nlinarith))

/-- The small-regime finite Gaussian model is negligible at either opposite
saddle, to every prescribed algebraic order. -/
theorem exists_smallHigherOrderNearbyGaussianValue_half_data
    (K : Nat) (hK : 0 < K) :
    ∃ N0 : Nat, 0 < N0 ∧
      ∀ {d n : Nat} {c : Fin (2 * K + 1) → Complex} {Q : Real}
        (sigma : Real),
        N0 ≤ n → 0 < d →
        (n : Real) / d ≤ smallAlphaThreshold →
        0 ≤ Q → (∑ j, ‖c j‖) ≤ Q →
        sigma = 1 ∨ sigma = -1 →
        ‖higherOrderNearbyGaussianValue K c
            (Real.log (gaussianSaddleParameter ((n : Real) / d)))
            (1 / Real.sqrt (n : Real))
            (fun _ : Fin d ↦ sigma / 2)‖ ≤
          Q * ((n : Real) ^ K)⁻¹ := by
  obtain ⟨Nwin, hNwin, hwindow⟩ :=
    exists_higherOrder_invSqrt_window_threshold K hK
  obtain ⟨Nexp, hNexp⟩ := Filter.eventually_atTop.1
    (eventually_exp_neg_mul_le_rpow_neg_order
      (show (0 : Real) < 1 / 768 by norm_num) K).natCast_atTop
  let N0 := max Nwin (max Nexp 1)
  refine ⟨N0, by dsimp [N0]; omega, ?_⟩
  intro d n c Q sigma hn hd hsmall hQ hc hsigma
  have hnWin : Nwin ≤ n := (le_max_left _ _).trans hn
  have hnExp : Nexp ≤ n :=
    (le_max_left Nexp 1).trans ((le_max_right Nwin _).trans hn)
  have hnpos : 0 < n := by dsimp [N0] at hn; omega
  have hfactor (j : Fin (2 * K + 1)) :
      ‖gaussianPolarThetaProduct
          (higherOrderNearbyGaussianScale K
            (Real.log (gaussianSaddleParameter ((n : Real) / d)))
            (1 / Real.sqrt (n : Real)) j) 0
          (fun _ : Fin d ↦ sigma / 2)‖ ≤ Real.exp (-(n : Real) / 768) :=
    norm_smallHigherOrderNearbyGaussianScale_half_le_exp
      hK hd hnpos hsmall (hwindow n hnWin).2.1 sigma hsigma j
  have hmodel := norm_higherOrderNearbyGaussianValue_le_l1_mul
    (fun _ : Fin d ↦ sigma / 2)
    hQ (Real.exp_pos _).le hc hfactor
  have habsorb : Real.exp (-(n : Real) / 768) ≤
      (n : Real) ^ (-(K : Real)) := by
    have h := hNexp n hnExp
    convert h using 1 <;> ring
  calc
    _ ≤ Q * Real.exp (-(n : Real) / 768) := hmodel
    _ ≤ Q * (n : Real) ^ (-(K : Real)) :=
      mul_le_mul_of_nonneg_left habsorb hQ
    _ = Q * ((n : Real) ^ K)⁻¹ := by
      rw [inv_natPow_eq_rpow_neg_nat]

/-- A fixed positive logarithmic window eventually contains every H4 node. -/
theorem exists_higherOrder_invSqrt_window_le
    (K : Nat) (hK : 0 < K) {eta : Real} (heta : 0 < eta) :
    ∃ N0 : Nat, 0 < N0 ∧ ∀ N : Nat, N0 ≤ N →
      (2 * (K : Real) - 1) * (1 / Real.sqrt (N : Real)) ≤ eta := by
  let L : Real := 2 * (K : Real) - 1
  let T : Real := L / eta
  have hL : 0 ≤ L := by
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    dsimp [L]
    linarith
  have hrootReal : ∀ᶠ r : Real in Filter.atTop, T ≤ Real.sqrt r :=
    Real.tendsto_sqrt_atTop.eventually (Filter.eventually_ge_atTop T)
  have hrootNat : ∀ᶠ N : Nat in Filter.atTop, T ≤ Real.sqrt (N : Real) :=
    tendsto_natCast_atTop_atTop.eventually hrootReal
  obtain ⟨Nroot, hNroot⟩ := Filter.eventually_atTop.1 hrootNat
  let N0 := max 1 Nroot
  refine ⟨N0, by dsimp [N0]; omega, ?_⟩
  intro N hN
  have hNpos : 0 < N := by dsimp [N0] at hN; omega
  have hsqrt : 0 < Real.sqrt (N : Real) := by positivity
  have hroot : T ≤ Real.sqrt (N : Real) :=
    hNroot N ((le_max_right 1 Nroot).trans hN)
  have hLroot : L ≤ eta * Real.sqrt (N : Real) := by
    have hmul := mul_le_mul_of_nonneg_left hroot heta.le
    dsimp [T] at hmul
    field_simp [ne_of_gt heta] at hmul
    simpa [mul_comm] using hmul
  rw [mul_one_div]
  apply (div_le_iff₀ hsqrt).2
  dsimp [L] at hLroot
  nlinarith

/-- In a fixed critical window, all sufficiently nearby H4 scales remain in
the enlarged compact window used by the existing half-period contraction. -/
theorem exists_criticalHigherOrderNearbyGaussianValue_half_data
    (K : Nat) (hK : 0 < K) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ N0 : Nat, ∃ q : Real, 0 < N0 ∧ 0 < q ∧ q < 1 ∧
      ∀ {d : Nat} {alpha Q : Real}
        {c : Fin (2 * K + 1) → Complex} (sigma : Real),
        N0 ≤ d → alpha ∈ Set.Icc a b →
        0 ≤ Q → (∑ j, ‖c j‖) ≤ Q →
        sigma = 1 ∨ sigma = -1 →
        ‖higherOrderNearbyGaussianValue K c
            (Real.log (gaussianSaddleParameter alpha))
            (1 / Real.sqrt (d : Real))
            (fun _ : Fin d ↦ sigma / 2)‖ ≤
          Q * ((d : Real) ^ K)⁻¹ := by
  have ha2 : 0 < a / 2 := by positivity
  have hb : 0 < b := ha.trans_le hab
  have hb1 : 0 < b + 1 := by linarith
  have hlowerStrict : gaussianSaddleParameter (a / 2) <
      gaussianSaddleParameter a :=
    strictMonoOn_gaussianSaddleParameter ha2 ha (by linarith)
  have hupperStrict : gaussianSaddleParameter b <
      gaussianSaddleParameter (b + 1) :=
    strictMonoOn_gaussianSaddleParameter hb hb1 (by linarith)
  have hlogLower : 0 < Real.log (gaussianSaddleParameter a) -
      Real.log (gaussianSaddleParameter (a / 2)) := by
    have := Real.strictMonoOn_log (gaussianSaddleParameter_mem ha2).1
      (gaussianSaddleParameter_mem ha).1 hlowerStrict
    linarith
  have hlogUpper : 0 < Real.log (gaussianSaddleParameter (b + 1)) -
      Real.log (gaussianSaddleParameter b) := by
    have := Real.strictMonoOn_log (gaussianSaddleParameter_mem hb).1
      (gaussianSaddleParameter_mem hb1).1 hupperStrict
    linarith
  let eta : Real := min
    (Real.log (gaussianSaddleParameter a) -
      Real.log (gaussianSaddleParameter (a / 2)))
    (Real.log (gaussianSaddleParameter (b + 1)) -
      Real.log (gaussianSaddleParameter b)) / 2
  have heta : 0 < eta := by dsimp [eta]; positivity
  obtain ⟨Nwin, hNwin, hwindow⟩ :=
    exists_higherOrder_invSqrt_window_le K hK heta
  obtain ⟨q, hq0, hq1, hhalf⟩ :=
    exists_uniform_norm_criticalPolarThetaProduct_half_le
      ha2 (by linarith : a / 2 ≤ b + 1)
  obtain ⟨Npow, hNpow⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_order hq0 hq1 K)
  let N0 := max Nwin (max Npow 1)
  refine ⟨N0, q, by dsimp [N0]; omega, hq0, hq1, ?_⟩
  intro d alpha Q c sigma hd halpha hQ hc hsigma
  have hdWin : Nwin ≤ d := (le_max_left _ _).trans hd
  have hdPow : Npow ≤ d :=
    (le_max_left Npow 1).trans ((le_max_right Nwin _).trans hd)
  have hdpos : 0 < d := by dsimp [N0] at hd; omega
  have hrho : gaussianSaddleParameter alpha ∈
      Set.Icc (gaussianSaddleParameter a) (gaussianSaddleParameter b) :=
    gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hfactor (j : Fin (2 * K + 1)) :
      ‖gaussianPolarThetaProduct
          (higherOrderNearbyGaussianScale K
            (Real.log (gaussianSaddleParameter alpha))
            (1 / Real.sqrt (d : Real)) j) 0
          (fun _ : Fin d ↦ sigma / 2)‖ ≤ q ^ d := by
    refine Fin.cases ?_ (fun ell ↦ ?_) j
    · have hrhoWide : gaussianSaddleParameter alpha ∈
          Set.Icc (gaussianSaddleParameter (a / 2))
            (gaussianSaddleParameter (b + 1)) :=
        ⟨hlowerStrict.le.trans hrho.1, hrho.2.trans hupperStrict.le⟩
      have hh := hhalf d _ hrhoWide sigma hsigma
      rw [criticalPolarThetaProduct_eq_gaussianPolarThetaProduct
        (gaussianSaddleParameter_mem (ha.trans_le halpha.1)).1] at hh
      simpa [higherOrderNearbyGaussianScale,
        Real.exp_log (gaussianSaddleParameter_mem
          (ha.trans_le halpha.1)).1] using hh
    · let y := finiteDifferenceNodes (2 * K) ell /
          Real.sqrt (d : Real)
      have hsqrt : 0 < Real.sqrt (d : Real) := by positivity
      have hnNode := finiteDifferenceNodes_mem_order_window K hK ell
      have hy : |y| ≤ eta := by
        dsimp [y]
        rw [abs_div, abs_of_pos hsqrt, abs_of_nonneg hnNode.1]
        apply (div_le_iff₀ hsqrt).2
        have hLsqrt : (2 * (K : Real) - 1) ≤
            eta * Real.sqrt (d : Real) := by
          have hw := hwindow d hdWin
          rw [mul_one_div] at hw
          exact (div_le_iff₀ hsqrt).1 hw
        exact hnNode.2.trans hLsqrt
      let r := gaussianSaddleParameter alpha * Real.exp y
      obtain ⟨hrWide, hr0, hr1⟩ := critical_shifted_rho_bounds
        ha hab hrho (by simp [eta]) hy
      have hrEq : higherOrderNearbyGaussianScale K
          (Real.log (gaussianSaddleParameter alpha))
          (1 / Real.sqrt (d : Real)) (Fin.succ ell) = r := by
        simp only [higherOrderNearbyGaussianScale]
        dsimp [y, r]
        rw [Real.exp_add,
          Real.exp_log (gaussianSaddleParameter_mem
            (ha.trans_le halpha.1)).1]
        congr 2
        ring
      rw [hrEq, ← criticalPolarThetaProduct_eq_gaussianPolarThetaProduct hr0]
      exact hhalf d r hrWide sigma hsigma
  have hmodel := norm_higherOrderNearbyGaussianValue_le_l1_mul
    (fun _ : Fin d ↦ sigma / 2) hQ (pow_nonneg hq0.le _) hc hfactor
  have habsorb : q ^ d ≤ (d : Real) ^ (-(K : Real)) := hNpow d hdPow
  calc
    _ ≤ Q * q ^ d := hmodel
    _ ≤ Q * (d : Real) ^ (-(K : Real)) :=
      mul_le_mul_of_nonneg_left habsorb hQ
    _ = Q * ((d : Real) ^ K)⁻¹ := by
      rw [inv_natPow_eq_rpow_neg_nat]

/-- Common half-period estimate at a growing logarithmic scale. -/
theorem norm_gaussianPolarThetaProduct_half_le_exp_of_growing
    {d : Nat} {tau tau0 sigma : Real}
    (htau : 0 < tau) (htau0 : tau ≤ tau0)
    (hplus : ∀ {d : Nat} (tau y : Real),
      0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
      ‖growingCentralThetaProduct tau (tau * y)
          (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤
        Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))))
    (hminus : ∀ {d : Nat} (tau y : Real),
      0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
      ‖growingCentralThetaProduct tau (tau * y)
          (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤
        Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))))
    (hsigma : sigma = 1 ∨ sigma = -1) :
    ‖gaussianPolarThetaProduct (Real.exp (-tau)) 0
        (fun _ : Fin d ↦ sigma / 2)‖ ≤
      Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
  rcases hsigma with rfl | rfl
  · rw [← growingCentralThetaProduct_eq_gaussianPolarThetaProduct]
    simpa using hplus (d := d) tau 0 htau htau0 (by norm_num)
  · rw [← growingCentralThetaProduct_eq_gaussianPolarThetaProduct]
    convert hminus (d := d) tau 0 htau htau0 (by norm_num) using 1 <;> ring

/-- Growing-regime nearby Gaussian sums are suppressed at the opposite
saddle to every algebraic order. -/
theorem exists_growingHigherOrderNearbyGaussianValue_half_data
    (K : Nat) (hK : 0 < K) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ q : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < q ∧ q < 1 ∧
      ∀ {d n : Nat} {c : Fin (2 * K + 1) → Complex} {Q : Real}
        (sigma : Real),
        N0 ≤ d → 0 < d → alpha0 * (d : Real) ≤ (n : Real) →
        0 ≤ Q → (∑ j, ‖c j‖) ≤ Q →
        sigma = 1 ∨ sigma = -1 →
        let tau := gaussianSaddleTau ((n : Real) / d)
        ‖higherOrderNearbyGaussianValue K c (-tau)
            (tau / Real.sqrt (d : Real))
            (fun _ : Fin d ↦ sigma / 2)‖ ≤
          Q * ((d : Real) ^ K)⁻¹ := by
  obtain ⟨tauP, htauP0, htauP40, hplus⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_half_le_exp
  obtain ⟨tauM, htauM0, htauM40, hminus⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_neg_half_le_exp
  let tau0 : Real := min tauP tauM
  have htau0 : 0 < tau0 := lt_min htauP0 htauM0
  have htau040 : tau0 ≤ 1 / 40 :=
    (min_le_left _ _).trans htauP40
  have hplus0 : ∀ {d : Nat} (tau y : Real),
      0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
      ‖growingCentralThetaProduct tau (tau * y)
          (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤
        Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
    intro d tau y ht htle hy
    exact hplus tau y ht (htle.trans (min_le_left _ _)) hy
  have hminus0 : ∀ {d : Nat} (tau y : Real),
      0 < tau → tau ≤ tau0 → |y| ≤ 1 / 2 →
      ‖growingCentralThetaProduct tau (tau * y)
          (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤
        Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) := by
    intro d tau y ht htle hy
    exact hminus tau y ht (htle.trans (min_le_right _ _)) hy
  let tauTarget : Real := 2 * tau0 / 3
  have htauTarget : 0 < tauTarget := by dsimp [tauTarget]; positivity
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tauTarget :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2
      tauTarget htauTarget).mono fun _ h ↦ h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  let alpha0 : Real := max 1 alphaT
  have halpha0 : 1 ≤ alpha0 := le_max_left _ _
  let L : Real := 2 * (K : Real) - 1
  have hL : 0 ≤ L := by
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    dsimp [L]
    linarith
  have hdLargeEv : ∀ᶠ d : Nat in Filter.atTop,
      4 * L ^ 2 ≤ (d : Real) :=
    tendsto_natCast_atTop_atTop.eventually
      (Filter.eventually_ge_atTop (4 * L ^ 2))
  obtain ⟨Nlarge, hNlarge⟩ := Filter.eventually_atTop.1 hdLargeEv
  let q : Real := Real.exp (-(Real.pi ^ 2 / (10 * tau0)))
  have hq0 : 0 < q := by dsimp [q]; positivity
  have hq1 : q < 1 := by
    dsimp [q]
    rw [Real.exp_lt_one_iff]
    have hpi : 0 < Real.pi ^ 2 := sq_pos_of_pos Real.pi_pos
    exact neg_lt_zero.mpr (div_pos hpi (by positivity))
  obtain ⟨Npow, hNpow⟩ := Filter.eventually_atTop.1
    (eventually_nat_pow_le_rpow_neg_order hq0 hq1 K)
  let N0 := max 1 (max Nlarge Npow)
  refine ⟨alpha0, N0, q, halpha0, by dsimp [N0]; omega,
    hq0, hq1, ?_⟩
  intro d n c Q sigma hd0 hd halpha hQ hc hsigma
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have halphaLower : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halpha
  have halphaPos : 0 < alpha := zero_lt_one.trans_le
    (halpha0.trans halphaLower)
  have htau : 0 < tau := by dsimp [tau]; exact gaussianSaddleTau_pos halphaPos
  have htauSmall : tau ≤ tauTarget := by
    dsimp [tau]
    exact halphaT alpha ((le_max_right 1 alphaT).trans halphaLower)
  have hdLarge : 4 * L ^ 2 ≤ (d : Real) :=
    hNlarge d ((le_max_left Nlarge Npow).trans
      ((le_max_right 1 _).trans hd0))
  have hdPow : Npow ≤ d :=
    (le_max_right Nlarge Npow).trans ((le_max_right 1 _).trans hd0)
  have hfactor (j : Fin (2 * K + 1)) :
      ‖gaussianPolarThetaProduct
          (higherOrderNearbyGaussianScale K (-tau)
            (tau / Real.sqrt (d : Real)) j) 0
          (fun _ : Fin d ↦ sigma / 2)‖ ≤ q ^ d := by
    refine Fin.cases ?_ (fun ell ↦ ?_) j
    · have hraw := norm_gaussianPolarThetaProduct_half_le_exp_of_growing
        (d := d) htau
        (by dsimp [tauTarget] at htauSmall; linarith)
        hplus0 hminus0 hsigma
      have hexp : Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau))) ≤
          Real.exp (-(Real.pi ^ 2 / (10 * tau0) * (d : Real))) := by
        apply Real.exp_le_exp.mpr
        have htauLe : tau ≤ tau0 := by
          dsimp [tauTarget] at htauSmall
          linarith
        apply neg_le_neg
        have hbase : Real.pi ^ 2 / (10 * tau0) ≤
            Real.pi ^ 2 / (10 * tau) := by
          apply div_le_div_of_nonneg_left
          · positivity
          · positivity
          · nlinarith
        calc
          Real.pi ^ 2 / (10 * tau0) * (d : Real) ≤
              (Real.pi ^ 2 / (10 * tau)) * (d : Real) :=
            mul_le_mul_of_nonneg_right hbase hdreal.le
          _ = Real.pi ^ 2 * (d : Real) / (10 * tau) := by ring
      have hqpow : q ^ d =
          Real.exp (-(Real.pi ^ 2 / (10 * tau0) * (d : Real))) := by
        dsimp [q]
        rw [← Real.exp_nat_mul]
        congr 1
        push_cast
        ring
      simpa [higherOrderNearbyGaussianScale, hqpow] using hraw.trans hexp
    · let ellR : Real := finiteDifferenceNodes (2 * K) ell
      have hell : |ellR| ≤ L := by
        dsimp [ellR, L]
        have hnNode := finiteDifferenceNodes_mem_order_window K hK ell
        rw [abs_of_nonneg hnNode.1]
        exact hnNode.2
      let tau' := nearbyGrowingTau tau (d : Real) ellR
      have htau' : 0 < tau' := nearbyGrowingTau_pos htau hL hdreal
        hdLarge hell
      have hcomp := nearbyGrowingTau_mem_comparable htau hL hdreal
        hdLarge hell
      have htau'0 : tau' ≤ tau0 := by
        dsimp [tauTarget] at htauSmall
        nlinarith [hcomp.2]
      have hrEq : higherOrderNearbyGaussianScale K (-tau)
          (tau / Real.sqrt (d : Real)) (Fin.succ ell) =
          Real.exp (-tau') := by
        simp only [higherOrderNearbyGaussianScale]
        dsimp [tau', ellR, nearbyGrowingTau]
        congr 1
        ring
      rw [hrEq]
      have hraw := norm_gaussianPolarThetaProduct_half_le_exp_of_growing
        (d := d) htau' htau'0 hplus0 hminus0 hsigma
      have hexp : Real.exp (-(Real.pi ^ 2 * (d : Real) / (10 * tau'))) ≤
          Real.exp (-(Real.pi ^ 2 / (10 * tau0) * (d : Real))) := by
        apply Real.exp_le_exp.mpr
        apply neg_le_neg
        have hbase : Real.pi ^ 2 / (10 * tau0) ≤
            Real.pi ^ 2 / (10 * tau') := by
          apply div_le_div_of_nonneg_left
          · positivity
          · positivity
          · nlinarith
        calc
          Real.pi ^ 2 / (10 * tau0) * (d : Real) ≤
              (Real.pi ^ 2 / (10 * tau')) * (d : Real) :=
            mul_le_mul_of_nonneg_right hbase hdreal.le
          _ = Real.pi ^ 2 * (d : Real) / (10 * tau') := by ring
      have hqpow : q ^ d =
          Real.exp (-(Real.pi ^ 2 / (10 * tau0) * (d : Real))) := by
        dsimp [q]
        rw [← Real.exp_nat_mul]
        congr 1
        push_cast
        ring
      exact hraw.trans (by simpa [hqpow] using hexp)
  have hmodel := norm_higherOrderNearbyGaussianValue_le_l1_mul
    (fun _ : Fin d ↦ sigma / 2) hQ (pow_nonneg hq0.le _) hc hfactor
  have habsorb : q ^ d ≤ (d : Real) ^ (-(K : Real)) := hNpow d hdPow
  calc
    _ ≤ Q * q ^ d := hmodel
    _ ≤ Q * (d : Real) ^ (-(K : Real)) :=
      mul_le_mul_of_nonneg_left habsorb hQ
    _ = Q * ((d : Real) ^ K)⁻¹ := by
      rw [inv_natPow_eq_rpow_neg_nat]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderGaussianTail.lean <==
import EuclideanBallsFormalization.GaussianCentralIntegration
import EuclideanBallsFormalization.ExponentialArbitraryOrder
import EuclideanBallsFormalization.GrowingTwoSaddleAssembly
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The growing saddle uses the inner window `d^(1/10)`.  The Gaussian mass
outside this window is a stretched exponential, hence it is smaller than
every prescribed negative power of `d`.  This module records that reusable
upgrade of the first-order tail estimate.
-/

noncomputable section

open MeasureTheory

/-- Abstract inner-to-fixed-window ratio extension used for both growing
saddles.  All analytic estimates remain explicit inputs; this lemma only
performs the interval splitting and the stable quotient algebra. -/
theorem norm_fixedWindow_ratio_sub_target_le_of_inner_and_middle
    {f f0 : Real → Complex} {R a L delta e Q : Real} {G : Complex}
    (hR : 0 ≤ R) (hRa : R ≤ a)
    (hInt : IntervalIntegrable f volume (-a) a)
    (hInt0 : IntervalIntegrable f0 volume (-a) a)
    (hL : 0 < L) (he : 0 ≤ e) (hsmall : 2 * e ≤ L)
    (hsource : L ≤ ‖∫ u in -R..R, f0 u‖)
    (hratio : ‖(∫ u in -R..R, f u) / (∫ u in -R..R, f0 u) - G‖ ≤ delta)
    (hmiddle : ‖(∫ u in -a..-R, f u) + ∫ u in R..a, f u‖ ≤ e)
    (hmiddle0 : ‖(∫ u in -a..-R, f0 u) + ∫ u in R..a, f0 u‖ ≤ e)
    (hQ : 0 ≤ Q) (hG : ‖G‖ ≤ Q) :
    ‖(∫ u in -a..a, f u) / (∫ u in -a..a, f0 u) - G‖ ≤
      2 * delta + (2 * e * (1 + Q)) / L := by
  have hneg : IntervalIntegrable f volume (-a) (-R) := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR])⟩
  have hcenter : IntervalIntegrable f volume (-R) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR]) hu.1, le_trans hu.2 hRa⟩
  have hleft : IntervalIntegrable f volume (-a) R := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hRa⟩
  have hpos : IntervalIntegrable f volume R a := by
    apply hInt.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR]) hu.1, hu.2⟩
  have hneg0 : IntervalIntegrable f0 volume (-a) (-R) := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ -R)] at hu
    exact ⟨hu.1, le_trans hu.2 (by linarith [hR])⟩
  have hcenter0 : IntervalIntegrable f0 volume (-R) R := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -R ≤ R)] at hu
    exact ⟨le_trans (by linarith [hR]) hu.1, le_trans hu.2 hRa⟩
  have hleft0 : IntervalIntegrable f0 volume (-a) R := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : -a ≤ R)] at hu
    exact ⟨hu.1, le_trans hu.2 hRa⟩
  have hpos0 : IntervalIntegrable f0 volume R a := by
    apply hInt0.mono_set
    intro u hu
    rw [Set.uIcc_of_le (by linarith : -a ≤ a)]
    rw [Set.uIcc_of_le (by linarith : R ≤ a)] at hu
    exact ⟨le_trans (by linarith [hR]) hu.1, hu.2⟩
  have hJ := intervalIntegral_full_eq_inner_add_middle
    hneg hcenter hleft hpos
  have hJ0 := intervalIntegral_full_eq_inner_add_middle
    hneg0 hcenter0 hleft0 hpos0
  exact norm_full_ratio_sub_target_le_of_inner_ratio_and_two_tails
    hL he hsmall hsource hratio hmiddle hmiddle0 hQ hG hJ hJ0

/-- A reusable middle-window estimate.  If an integrand is bounded by a
constant multiple of the fixed Gaussian majorant, the two middle pieces are
bounded by twice that constant times the full symmetric Gaussian tail. -/
theorem norm_middle_integrals_le_gaussianTail
    {f : Real → Complex} {a b B T : Real}
    (hb : 0 ≤ b) (hba : b ≤ a) (hB : 0 ≤ B) (hT : 0 ≤ T)
    (hmajor : ∀ u : Real, |u| ≤ a →
      ‖f u‖ ≤ B * Real.exp (-u ^ 2 / 64))
    (htail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        (∫ u in -b..b, Real.exp (-u ^ 2 / 64)) ≤ T) :
    ‖(∫ u in -a..-b, f u) + ∫ u in b..a, f u‖ ≤ 2 * B * T := by
  let g : Real → Real := fun u ↦ Real.exp (-u ^ 2 / 64)
  have hg : Integrable g := by
    have h := integrable_exp_neg_mul_sq (b := (1 : Real) / 64) (by norm_num)
    exact h.congr (Filter.Eventually.of_forall (fun u ↦ by
      simp [g]
      congr 1
      ring))
  have hcomp :
      (∫ u : Real, g u) - (∫ u in -b..b, g u) =
        ∫ u : Real in (Set.Ioc (-b) b)ᶜ, g u := by
    rw [intervalIntegral.integral_of_le (by linarith : -b ≤ b)]
    exact (setIntegral_compl (f := g) (s := Set.Ioc (-b) b)
      measurableSet_Ioc hg).symm
  have hmajorInt : Integrable (fun u : Real ↦ B * g u) := hg.const_mul B
  have hneg : ‖∫ u in -a..-b, f u‖ ≤
      B * ∫ u in Set.Ioc (-a) (-b), g u := by
    have horder : -a ≤ -b := by linarith
    have hnorm := intervalIntegral.norm_integral_le_of_norm_le horder
      (Filter.Eventually.of_forall (fun u hu ↦ by
        simpa [g] using hmajor u
          ((abs_le.mpr ⟨by linarith [hu.1], by linarith [hu.2]⟩))))
      hmajorInt.intervalIntegrable
    calc
      _ ≤ ∫ u in -a..-b, B * g u := hnorm
      _ = B * ∫ u in -a..-b, g u := by rw [intervalIntegral.integral_const_mul]
      _ = B * ∫ u in Set.Ioc (-a) (-b), g u := by
        rw [intervalIntegral.integral_of_le horder]
  have hpos : ‖∫ u in b..a, f u‖ ≤
      B * ∫ u in Set.Ioc b a, g u := by
    have hnorm := intervalIntegral.norm_integral_le_of_norm_le hba
      (Filter.Eventually.of_forall (fun u hu ↦ by
        simpa [g] using hmajor u
          ((abs_le.mpr ⟨by linarith [hu.1], by linarith [hu.2]⟩))))
      hmajorInt.intervalIntegrable
    calc
      _ ≤ ∫ u in b..a, B * g u := hnorm
      _ = B * ∫ u in b..a, g u := by rw [intervalIntegral.integral_const_mul]
      _ = B * ∫ u in Set.Ioc b a, g u := by
        rw [intervalIntegral.integral_of_le hba]
  have hnegSet : (∫ u in Set.Ioc (-a) (-b), g u) ≤
      ∫ u in (Set.Ioc (-b) b)ᶜ, g u := by
    refine setIntegral_mono_set hg.integrableOn
      (Filter.Eventually.of_forall (fun u ↦ by positivity)) ?_
    filter_upwards with u
    intro hu
    change ¬ (u ∈ Set.Ioc (-b) b)
    intro hbad
    linarith [hu.2, hbad.1]
  have hposSet : (∫ u in Set.Ioc b a, g u) ≤
      ∫ u in (Set.Ioc (-b) b)ᶜ, g u := by
    refine setIntegral_mono_set hg.integrableOn
      (Filter.Eventually.of_forall (fun u ↦ by positivity)) ?_
    filter_upwards with u
    intro hu
    change ¬ (u ∈ Set.Ioc (-b) b)
    intro hbad
    linarith [hu.1, hbad.2, hb]
  calc
    ‖(∫ u in -a..-b, f u) + ∫ u in b..a, f u‖ ≤
        ‖∫ u in -a..-b, f u‖ + ‖∫ u in b..a, f u‖ := norm_add_le _ _
    _ ≤ B * (∫ u in (Set.Ioc (-b) b)ᶜ, g u) +
        B * (∫ u in (Set.Ioc (-b) b)ᶜ, g u) := by
      exact add_le_add (hneg.trans (mul_le_mul_of_nonneg_left hnegSet hB))
        (hpos.trans (mul_le_mul_of_nonneg_left hposSet hB))
    _ = 2 * B * ((∫ u : Real, g u) - ∫ u in -b..b, g u) := by
      rw [hcomp]
      ring
    _ ≤ 2 * B * T := mul_le_mul_of_nonneg_left htail (mul_nonneg (by norm_num) hB)

/-- The stretched exponential attached to the `d^(1/10)` window absorbs the
constant produced by the elementary Gaussian tail estimate and every fixed
negative power. -/
theorem eventually_gaussianInnerWindow_exp_le_rpow_neg_order (K : Nat) :
    ∀ᶠ d : Real in Filter.atTop,
      128 * Real.exp (-(1 / 64 : Real) * d ^ (1 / 5 : Real)) ≤
        d ^ (-(K : Real)) := by
  have hsmall := isLittleO_exp_neg_mul_rpow_atTop
    (a := (1 : Real) / 64) (by norm_num)
      (-(5 * (K : Real)) : Real)
  have hscale : Filter.Tendsto
      (fun d : Real ↦ d ^ (1 / 5 : Real)) Filter.atTop Filter.atTop :=
    tendsto_rpow_atTop (by norm_num)
  have hcomp := hsmall.comp_tendsto hscale
  have hbound := hcomp.bound (show 0 < (1 : Real) / 128 by norm_num)
  filter_upwards [hbound, Filter.eventually_gt_atTop (0 : Real)] with d hd hdpos
  simp only [Function.comp_apply] at hd
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _),
    abs_of_pos (Real.rpow_pos_of_pos (Real.rpow_pos_of_pos hdpos _) _)] at hd
  have hrpow :
      (d ^ (1 / 5 : Real)) ^ (-(5 * (K : Real)) : Real) =
        d ^ (-(K : Real)) := by
    rw [← Real.rpow_mul hdpos.le]
    congr 1
    ring
  rw [hrpow] at hd
  nlinarith

/-- The full symmetric Gaussian extension outside `[-d^(1/10),d^(1/10)]`
is eventually `O(d^{-K})`, with leading constant one. -/
theorem eventually_gaussianInnerWindow_extensionTail_le_rpow_neg_order
    (K : Nat) :
    ∀ᶠ d : Real in Filter.atTop,
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -(d ^ (1 / 10 : Real))..d ^ (1 / 10 : Real),
            Real.exp (-u ^ 2 / 64)) ≤ d ^ (-(K : Real)) := by
  filter_upwards [eventually_gaussianInnerWindow_exp_le_rpow_neg_order K,
    Filter.eventually_ge_atTop (1 : Real)] with d hexp hd
  have hdpos : 0 < d := lt_of_lt_of_le zero_lt_one hd
  let R : Real := d ^ (1 / 10 : Real)
  have hRpos : 0 < R := Real.rpow_pos_of_pos hdpos _
  have hRone : 1 ≤ R := by
    dsimp [R]
    exact Real.one_le_rpow hd (by norm_num)
  have hRsq : R ^ 2 = d ^ (1 / 5 : Real) := by
    dsimp [R]
    rw [← Real.rpow_natCast, ← Real.rpow_mul hdpos.le]
    norm_num
  have htail := gaussian_Ioi_tail_le hRpos
  have hcoeff : 64 / R ≤ 64 := by
    rw [div_le_iff₀ hRpos]
    nlinarith
  have htail' :
      (∫ u : Real in Set.Ioi R, Real.exp (-u ^ 2 / 64)) ≤
        64 * Real.exp (-R ^ 2 / 64) :=
    htail.trans (mul_le_mul_of_nonneg_right hcoeff (Real.exp_pos _).le)
  have htwo := mul_le_mul_of_nonneg_left htail'
    (show (0 : Real) ≤ 2 by norm_num)
  rw [← gaussian_full_sub_symmetric_eq_two_Ioi hRpos.le] at htwo
  have hexponents :
      Real.exp (-R ^ 2 / 64) =
        Real.exp (-(1 / 64 : Real) * d ^ (1 / 5 : Real)) := by
    rw [hRsq]
    congr 1
    ring
  rw [hexponents] at htwo
  have hscaled :
      2 * (64 * Real.exp (-(1 / 64 : Real) * d ^ (1 / 5 : Real))) ≤
        d ^ (-(K : Real)) := by
    convert hexp using 1 <;> ring
  exact htwo.trans hscaled

/-- Natural-number form used by the growing two-saddle construction. -/
theorem eventually_nat_gaussianInnerWindow_extensionTail_le_rpow_neg_order
    (K : Nat) :
    ∀ᶠ d : Nat in Filter.atTop,
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -gaussianInnerWindowScale d..gaussianInnerWindowScale d,
            Real.exp (-u ^ 2 / 64)) ≤
        (d : Real) ^ (-(K : Real)) := by
  have hreal := eventually_gaussianInnerWindow_extensionTail_le_rpow_neg_order K
  simpa only [gaussianInnerWindowScale] using hreal.natCast_atTop

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderGrowingFixedWindow.lean <==
import EuclideanBallsFormalization.HigherOrderFiniteGaussianRegimes
import EuclideanBallsFormalization.HigherOrderCentralArcBridges
import EuclideanBallsFormalization.HigherOrderGaussianTail
import EuclideanBallsFormalization.GaussianKernelFourier
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Extension of the arbitrary-order growing-saddle finite Gaussian ratios from
the manuscript's inner window `d^(1/10)` to its fixed scaled central window.
The construction reuses the already certified higher-order H3/H4 models and
the growing central majorants; only the stretched-exponential Gaussian tail
is new.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators

set_option maxHeartbeats 1200000

/-- The coefficient family produced by H3/H4 at the positive growing saddle. -/
def growingPlusHigherOrderCoefficient (K : Nat) (M : Real)
    (d n : Nat) : Fin (2 * K + 1) → Complex :=
  let tau := gaussianSaddleTau ((n : Real) / d)
  let eps : Real := 1 / Real.sqrt d
  let q := centralQuadraticCoefficient (d : Real) tau eps
    (gaussianVariance (Real.exp (-tau)))
  let L := M * Real.sqrt (Real.log (d : Real))
  let phaseFamily := higherOrderPhaseFamily (tau : Complex) (d : Complex)
    (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0)
  let poleFamily := higherOrderPoleFamily 1
    (affineTaylorJetAtOrigin
      (gaussianNormalizedPoleAmplitudeComplex (Real.exp (-tau) : Complex))
      0 (tau : Complex))
  let base := finiteSaddleBase K ((eps : Complex) ^ 2)
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  higherOrderFiniteGaussianCoefficientWithBase K
    (higherOrderScaleWeight K (eps : Complex) Complex.I) base
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)

/-- The coefficient family produced by H3/H4 at the negative growing saddle. -/
def growingMinusHigherOrderCoefficient (K : Nat) (M : Real)
    (d n : Nat) : Fin (2 * K + 1) → Complex :=
  let tau := gaussianSaddleTau ((n : Real) / d)
  let eps : Real := 1 / Real.sqrt d
  let q := centralQuadraticCoefficient (d : Real) tau eps
    (gaussianVariance (Real.exp (-tau)))
  let L := M * Real.sqrt (Real.log (d : Real))
  let phaseFamily := higherOrderPhaseFamily (tau : Complex) (d : Complex)
    (eps : Complex) (fun k ↦ growingCentralPhaseJet tau k 0)
  let poleFamily := higherOrderPoleFamily 1
    (affineTaylorJetAtOrigin (growingMinusPoleAmplitudeComplex tau) 0 1)
  let base := finiteSaddleBase K ((eps : Complex) ^ 2)
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)
  higherOrderFiniteGaussianCoefficientWithBase K
    (higherOrderScaleWeight K (eps : Complex) Complex.I) base
    (higherOrderIntegratedCoefficient K phaseFamily poleFamily 1 q L)

/-- A normalized Gaussian theta product at a real scale in `(0,1)` has norm
at most one. -/
theorem norm_gaussianPolarThetaProduct_zero_le_one_of_mem
    {d : Nat} {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (x : Fin d → Real) :
    ‖gaussianPolarThetaProduct rho 0 x‖ ≤ 1 := by
  rw [← torusGaussianMultiplier_coe hrho0 x]
  exact norm_torusGaussianMultiplier_le_one hrho0.le hrho1 _

/-- The coefficient `ell¹` norm controls the associated finite Gaussian
multiplier pointwise. -/
theorem norm_higherOrderNearbyGaussianValue_le_l1
    {d K : Nat} {c : Fin (2 * K + 1) → Complex} {s delta Q : Real}
    (hscale : ∀ j, 0 < higherOrderNearbyGaussianScale K s delta j ∧
      higherOrderNearbyGaussianScale K s delta j < 1)
    (hc : (∑ j, ‖c j‖) ≤ Q) (x : Fin d → Real) :
    ‖higherOrderNearbyGaussianValue K c s delta x‖ ≤ Q := by
  unfold higherOrderNearbyGaussianValue
  calc
    ‖∑ j, c j * gaussianPolarThetaProduct
        (higherOrderNearbyGaussianScale K s delta j) 0 x‖ ≤
        ∑ j, ‖c j * gaussianPolarThetaProduct
          (higherOrderNearbyGaussianScale K s delta j) 0 x‖ :=
      norm_sum_le _ _
    _ = ∑ j, ‖c j‖ * ‖gaussianPolarThetaProduct
          (higherOrderNearbyGaussianScale K s delta j) 0 x‖ := by
      simp only [norm_mul]
    _ ≤ ∑ j, ‖c j‖ * 1 := by
      gcongr with j
      exact norm_gaussianPolarThetaProduct_zero_le_one_of_mem
        (hscale j).1 (hscale j).2 x
    _ = ∑ j, ‖c j‖ := by simp
    _ ≤ Q := hc

/-- Convert the natural power used by the finite Gaussian construction to
the real-power notation used by the arbitrary-order tail estimate. -/
theorem inv_natPow_eq_rpow_neg_nat (d K : Nat) :
    (((d : Real) ^ K)⁻¹) = (d : Real) ^ (-(K : Real)) := by
  rw [Real.rpow_neg (Nat.cast_nonneg d), Real.rpow_natCast]

/-- Once `d ≥ 8`, every negative power of positive natural order has the
smallness needed by both growing-saddle quotient extensions. -/
theorem eight_mul_rpow_neg_nat_le_one
    {d K : Nat} (hK : 0 < K) (hd8 : 8 ≤ d) :
    8 * (d : Real) ^ (-(K : Real)) ≤ 1 := by
  have hdOne : (1 : Real) ≤ d := by exact_mod_cast (show 1 ≤ d by omega)
  have hKOne : (1 : Real) ≤ K := by exact_mod_cast hK
  have hpow : (d : Real) ^ (-(K : Real)) ≤ (d : Real) ^ (-1 : Real) :=
    Real.rpow_le_rpow_of_exponent_le hdOne (by linarith)
  rw [Real.rpow_neg_one] at hpow
  have hdpos : (0 : Real) < d := lt_of_lt_of_le zero_lt_one hdOne
  have hd8real : (8 : Real) ≤ d := by exact_mod_cast hd8
  have hinv : (d : Real)⁻¹ ≤ (8 : Real)⁻¹ :=
    (inv_le_inv₀ hdpos (by norm_num)).2 hd8real
  nlinarith

/-- Exact identification of the positive H3 integral with the established
scaled growing integrand. -/
theorem higherOrderFullCentralIntegral_growingPlus_eq_scaled
    {d : Nat} {tau R : Real} (htau : 0 < tau) (x : Fin d → Real) :
    higherOrderFullCentralIntegral (d : Real) tau (1 / Real.sqrt d) R
        (gaussianCentralPhase (Real.exp (-tau)))
        (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
          (Real.exp (-tau) : Complex)
          ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex)))
        (fun u ↦ growingCentralThetaProduct tau
          (tau * (1 / Real.sqrt d) * u) x) =
      ∫ u in -R..R,
        Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x := by
  unfold higherOrderFullCentralIntegral
  apply intervalIntegral.integral_congr
  intro u hu
  dsimp only
  have hamp :
      gaussianNormalizedPoleAmplitudeComplex (Real.exp (-tau) : Complex)
          ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex)) =
        growingCentralPlusAmplitude tau (u / Real.sqrt d) := by
    have hcast : (tau : Complex) *
        ((((1 / Real.sqrt d) * u : Real)) : Complex) =
          ((tau * ((1 / Real.sqrt d) * u) : Real) : Complex) := by
      norm_num
    rw [hcast, gaussianNormalizedPoleAmplitudeComplex_ofReal]
    unfold growingCentralPlusAmplitude
    congr 1
    ring
  rw [hamp]
  unfold growingCentralScaledAmplitude
  have harg : tau * (1 / Real.sqrt d) * u = tau * u / Real.sqrt d := by ring
  rw [harg]
  norm_num
  ring

theorem higherOrderFullCentralZeroIntegral_growingPlus_eq_scaled
    {d : Nat} {tau R : Real} (htau : 0 < tau) :
    higherOrderFullCentralZeroIntegral (d : Real) tau (1 / Real.sqrt d) R
        (gaussianCentralPhase (Real.exp (-tau)))
        (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
          (Real.exp (-tau) : Complex)
          ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex))) =
      ∫ u in -R..R,
        Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u (fun _ : Fin d ↦ 0) := by
  unfold higherOrderFullCentralZeroIntegral
  apply intervalIntegral.integral_congr
  intro u hu
  dsimp only
  have hamp :
      gaussianNormalizedPoleAmplitudeComplex (Real.exp (-tau) : Complex)
          ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex)) =
        growingCentralPlusAmplitude tau (u / Real.sqrt d) := by
    have hcast : (tau : Complex) *
        ((((1 / Real.sqrt d) * u : Real)) : Complex) =
          ((tau * ((1 / Real.sqrt d) * u) : Real) : Complex) := by
      norm_num
    rw [hcast, gaussianNormalizedPoleAmplitudeComplex_ofReal]
    unfold growingCentralPlusAmplitude
    congr 1
    ring
  rw [hamp]
  unfold growingCentralScaledAmplitude
  rw [growingCentralThetaProduct_zero_vector_all htau, mul_one]
  have harg : tau * (1 / Real.sqrt d) * u = tau * u / Real.sqrt d := by ring
  rw [harg]
  norm_num

/-- Exact identification of the negative H3 integral with its scaled
negative-saddle integrand. -/
theorem higherOrderFullCentralIntegral_growingMinus_eq_scaled
    {d : Nat} {tau R : Real} (x : Fin d → Real) :
    higherOrderFullCentralIntegral (d : Real) tau (1 / Real.sqrt d) R
        (gaussianCentralPhase (Real.exp (-tau)))
        (fun u ↦ growingMinusPoleAmplitudeComplex tau
          ((((1 / Real.sqrt d) * u : Real)) : Complex))
        (fun u ↦ growingCentralThetaProduct tau
          (tau * (1 / Real.sqrt d) * u) x) =
      ∫ u in -R..R, growingCentralMinusScaledThetaIntegrand tau u x := by
  unfold higherOrderFullCentralIntegral growingCentralMinusScaledThetaIntegrand
  apply intervalIntegral.integral_congr
  intro u hu
  dsimp only
  rw [growingMinusPoleAmplitudeComplex_ofReal]
  unfold growingCentralMinusScaledAmplitude
  have hscale : (1 / Real.sqrt d) * u = u / Real.sqrt d := by ring
  have harg : tau * (1 / Real.sqrt d) * u = tau * u / Real.sqrt d := by ring
  rw [hscale, harg]
  norm_num

theorem higherOrderFullCentralZeroIntegral_growingMinus_eq_scaled
    {d : Nat} {tau R : Real} (htau : 0 < tau) :
    higherOrderFullCentralZeroIntegral (d : Real) tau (1 / Real.sqrt d) R
        (gaussianCentralPhase (Real.exp (-tau)))
        (fun u ↦ growingMinusPoleAmplitudeComplex tau
          ((((1 / Real.sqrt d) * u : Real)) : Complex)) =
      ∫ u in -R..R,
        growingCentralMinusScaledThetaIntegrand tau u (fun _ : Fin d ↦ 0) := by
  unfold higherOrderFullCentralZeroIntegral growingCentralMinusScaledThetaIntegrand
  apply intervalIntegral.integral_congr
  intro u hu
  dsimp only
  rw [growingMinusPoleAmplitudeComplex_ofReal]
  unfold growingCentralMinusScaledAmplitude
  rw [growingCentralThetaProduct_zero_vector_all htau, mul_one]
  have hscale : (1 / Real.sqrt d) * u = u / Real.sqrt d := by ring
  have harg : tau * (1 / Real.sqrt d) * u = tau * u / Real.sqrt d := by ring
  rw [hscale, harg]
  norm_num

/-- Positive growing saddle: extend an arbitrary target model from an inner
scaled window to a fixed scaled window. -/
theorem norm_growingPlusFixedScaledRatio_sub_target_le
    {d : Nat} {tau R a L delta T Q : Real} (x : Fin d → Real) (G : Complex)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    {tauPhase tauAmp : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hAmpData : ∀ {d' : Nat} (s v : Real) (z : Fin d' → Real),
      0 < d' → 0 < s → s ≤ tauAmp → |v| ≤ Real.sqrt d' / 2 →
        ‖growingCentralScaledAmplitude s v z‖ ≤ 1)
    (hphaseTau : tau ≤ tauPhase) (hAmpTau : tau ≤ tauAmp)
    (hR : 0 ≤ R) (hRa : R ≤ a) (ha : a ≤ Real.sqrt d / 2)
    (hL : 0 < L) (hT : 0 ≤ T) (hsmall : 4 * T ≤ L)
    (hsource : L ≤ ‖∫ u in -R..R,
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u (fun _ : Fin d ↦ 0)‖)
    (hratio : ‖(∫ u in -R..R,
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x) /
      (∫ u in -R..R,
        Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u (fun _ : Fin d ↦ 0)) - G‖ ≤ delta)
    (htail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ T)
    (hQ : 0 ≤ Q) (hG : ‖G‖ ≤ Q) :
    ‖(∫ u in -a..a,
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x) /
      (∫ u in -a..a,
        Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
          (tau * u / Real.sqrt d)) *
          growingCentralScaledAmplitude tau u (fun _ : Fin d ↦ 0)) - G‖ ≤
        2 * delta + (4 * T * (1 + Q)) / L := by
  let f : Real → Complex := fun u ↦
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x
  let f0 : Real → Complex := fun u ↦
    Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
      (tau * u / Real.sqrt d)) *
      growingCentralScaledAmplitude tau u (fun _ : Fin d ↦ 0)
  have ha0 : 0 ≤ a := hR.trans hRa
  have hInt : IntervalIntegrable f volume (-a) a := by
    dsimp [f]
    exact intervalIntegrable_growingCentralScaledExactIntegrand x
      hd htau htauLe ha0 ha
  have hInt0 : IntervalIntegrable f0 volume (-a) a := by
    dsimp [f0]
    exact intervalIntegrable_growingCentralScaledExactIntegrand
      (fun _ : Fin d ↦ 0) hd htau htauLe ha0 ha
  have hmiddle : ‖(∫ u in -a..-R, f u) + ∫ u in R..a, f u‖ ≤ 2 * T := by
    have h := norm_middle_integrals_le_gaussianTail
      (f := f) (B := (1 : Real)) hR hRa (by norm_num) hT
      (fun u hu ↦ by
        simpa [f] using
          norm_growingCentralScaledExactIntegrand_le_gaussian x hd htau htauLe
            hphaseData hAmpData hphaseTau hAmpTau (hu.trans ha)) htail
    simpa using h
  have hmiddle0 : ‖(∫ u in -a..-R, f0 u) + ∫ u in R..a, f0 u‖ ≤ 2 * T := by
    have h := norm_middle_integrals_le_gaussianTail
      (f := f0) (B := (1 : Real)) hR hRa (by norm_num) hT
      (fun u hu ↦ by
        simpa [f0] using
          norm_growingCentralScaledExactIntegrand_le_gaussian
            (fun _ : Fin d ↦ 0) hd htau htauLe
            hphaseData hAmpData hphaseTau hAmpTau (hu.trans ha)) htail
    simpa using h
  have hsmall' : 2 * (2 * T) ≤ L := by linarith
  have hmain := norm_fixedWindow_ratio_sub_target_le_of_inner_and_middle
    (f := f) (f0 := f0) hR hRa hInt hInt0 hL (by positivity) hsmall'
    (by simpa [f0] using hsource) (by simpa [f, f0] using hratio)
    hmiddle hmiddle0 hQ hG
  dsimp [f, f0] at hmain
  convert hmain using 1 <;> ring

/-- Negative growing saddle: the same extension, with the certified factor
two in the negative-saddle Gaussian majorant. -/
theorem norm_growingMinusFixedScaledRatio_sub_target_le
    {d : Nat} {tau R a L delta T Q : Real} (x : Fin d → Real) (G : Complex)
    (hd : 0 < d) (htau : 0 < tau) (htauLe : tau ≤ 1)
    {tauPhase tauTheta : Real}
    (hphaseData : ∀ s y : Real, 0 < s → s ≤ tauPhase → |y| ≤ 1 / 2 →
      (gaussianCentralPhase (Real.exp (-s)) (s * y)).re ≤
        -(3 / 40 : Real) * y ^ 2)
    (hThetaData : ∀ {d' : Nat} (s y : Real) (z : Fin d' → Real),
      0 < s → s ≤ tauTheta → |y| ≤ 1 / 2 →
        ‖growingCentralThetaProduct s (s * y) z‖ ≤ 1)
    (hphaseTau : tau ≤ tauPhase) (hThetaTau : tau ≤ tauTheta)
    (hR : 0 ≤ R) (hRa : R ≤ a) (ha : a ≤ Real.sqrt d / 2)
    (hL : 0 < L) (hT : 0 ≤ T) (hsmall : 8 * T ≤ L)
    (hsource : L ≤ ‖∫ u in -R..R,
      growingCentralMinusScaledThetaIntegrand tau u (fun _ : Fin d ↦ 0)‖)
    (hratio : ‖(∫ u in -R..R,
      growingCentralMinusScaledThetaIntegrand tau u x) /
      (∫ u in -R..R,
        growingCentralMinusScaledThetaIntegrand tau u (fun _ : Fin d ↦ 0)) - G‖ ≤ delta)
    (htail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
        (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ T)
    (hQ : 0 ≤ Q) (hG : ‖G‖ ≤ Q) :
    ‖(∫ u in -a..a, growingCentralMinusScaledThetaIntegrand tau u x) /
      (∫ u in -a..a,
        growingCentralMinusScaledThetaIntegrand tau u (fun _ : Fin d ↦ 0)) - G‖ ≤
        2 * delta + (8 * T * (1 + Q)) / L := by
  let f : Real → Complex := fun u ↦
    growingCentralMinusScaledThetaIntegrand tau u x
  let f0 : Real → Complex := fun u ↦
    growingCentralMinusScaledThetaIntegrand tau u (fun _ : Fin d ↦ 0)
  have ha0 : 0 ≤ a := hR.trans hRa
  have hInt : IntervalIntegrable f volume (-a) a := by
    have h := intervalIntegrable_growingCentralMinusScaledExactIntegrand x
      hd htau htauLe ha0 ha
    convert h using 1
    funext u
    have hu : tau * u / Real.sqrt d = tau / Real.sqrt d * u := by ring
    simp only [f, growingCentralMinusScaledThetaIntegrand]
    rw [hu]
    ring
  have hInt0 : IntervalIntegrable f0 volume (-a) a := by
    have h := intervalIntegrable_growingCentralMinusScaledExactIntegrand
      (fun _ : Fin d ↦ 0) hd htau htauLe ha0 ha
    convert h using 1
    funext u
    have hu : tau * u / Real.sqrt d = tau / Real.sqrt d * u := by ring
    simp only [f0, growingCentralMinusScaledThetaIntegrand]
    rw [hu]
    ring
  have hmiddle : ‖(∫ u in -a..-R, f u) + ∫ u in R..a, f u‖ ≤ 4 * T := by
    have h := norm_middle_integrals_le_gaussianTail
      (f := f) hR hRa (show (0 : Real) ≤ 2 by norm_num) hT
      (fun u hu ↦ by
        simpa [f] using
          norm_growingCentralMinusScaledThetaIntegrand_le_gaussian x hd
            htau htauLe hphaseData hThetaData hphaseTau hThetaTau
            (hu.trans ha)) htail
    convert h using 1 <;> ring
  have hmiddle0 : ‖(∫ u in -a..-R, f0 u) + ∫ u in R..a, f0 u‖ ≤ 4 * T := by
    have h := norm_middle_integrals_le_gaussianTail
      (f := f0) hR hRa (show (0 : Real) ≤ 2 by norm_num) hT
      (fun u hu ↦ by
        simpa [f0] using
          norm_growingCentralMinusScaledThetaIntegrand_le_gaussian
            (fun _ : Fin d ↦ 0) hd htau htauLe hphaseData hThetaData
            hphaseTau hThetaTau (hu.trans ha)) htail
    convert h using 1 <;> ring
  have hsmall' : 2 * (4 * T) ≤ L := by linarith
  have hmain := norm_fixedWindow_ratio_sub_target_le_of_inner_and_middle
    (f := f) (f0 := f0) hR hRa hInt hInt0 hL (by positivity) hsmall'
    (by simpa [f0] using hsource) (by simpa [f, f0] using hratio)
    hmiddle hmiddle0 hQ hG
  dsimp [f, f0] at hmain
  convert hmain using 1 <;> ring

/-! ## Arbitrary-order fixed-window growing models -/

/-- Positive growing saddle: the already certified H3/H4 finite Gaussian
model remains valid, with arbitrary algebraic order, on the manuscript's
fixed angular central arc. -/
theorem exists_growingPlusHigherOrderFiniteGaussianFixedCentral_data
    (K : Nat) (hK : 0 < K) {eta : Real}
    (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ M C Q : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Q ∧
      ∀ d n : Nat, N0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d → Real,
          let tau := gaussianSaddleTau ((n : Real) / d)
          let delta := tau / Real.sqrt d
          let coeff := growingPlusHigherOrderCoefficient K M d n
          ‖gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
                (Real.exp (-tau)) (tau * eta) x /
              gaussianCentralArcIntegral (Real.exp (-tau) : Complex)
                (Real.exp (-tau)) (tau * eta) (fun _ : Fin d ↦ 0) -
              higherOrderNearbyGaussianValue K coeff (-tau) delta x‖ ≤
                C * (d : Real) ^ (-(K : Real)) ∧
            (∑ j, ‖coeff j‖) ≤ Q ∧
            ∀ j, 0 < higherOrderNearbyGaussianScale K (-tau) delta j ∧
              higherOrderNearbyGaussianScale K (-tau) delta j < 1 := by
  obtain ⟨alphaH, NH, M, CH, Q, halphaH, hNH, hM, hCH, hQ, hH⟩ :=
    exists_growingPlusHigherOrderFiniteGaussianCentral_data K hK
  obtain ⟨alphaS, NS, halphaS, hsource⟩ :=
    exists_growingCentral_source_integral_lower_data heta0 heta
  obtain ⟨tauPhase, htauPhase0, htauPhase1, hPhase⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauAmp, htauAmp0, htauAmp1, hAmp⟩ :=
    exists_tau0_norm_growingCentralScaledAmplitude_le_one
  let tau0 : Real := min tauPhase tauAmp
  have htau0 : 0 < tau0 := lt_min htauPhase0 htauAmp0
  have htau01 : tau0 ≤ 1 := (min_le_left _ _).trans htauPhase1
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tau0 htau0).mono
      fun _ h ↦ h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  obtain ⟨NT, hNT⟩ := Filter.eventually_atTop.1
    (eventually_nat_gaussianInnerWindow_extensionTail_le_rpow_neg_order K)
  obtain ⟨NI, hNI⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
      (eta := eta) (C := 0) heta0
  let alpha0 : Real := max alphaH (max alphaS (max alphaT 1))
  let N0 : Nat := max NH (max NS (max NT (max NI 8)))
  let C : Real := 2 * CH + 4 * (1 + Q)
  have halpha0 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaT 1)
      (le_trans (le_max_right alphaS (max alphaT 1))
        (le_max_right alphaH (max alphaS (max alphaT 1))))
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨alpha0, N0, M, C, Q, halpha0, ?_, hM, hC, hQ, ?_⟩
  · exact lt_of_lt_of_le hNH (le_max_left _ _)
  intro d n hd0 hdpd halpha x
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let delta : Real := tau * (1 / Real.sqrt d)
  let R : Real := gaussianInnerWindowScale (d : Real)
  let a : Real := eta * Real.sqrt (d : Real)
  let T : Real := (d : Real) ^ (-(K : Real))
  let G : Complex := higherOrderNearbyGaussianValue K
    (growingPlusHigherOrderCoefficient K M d n) (-tau) delta x
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have halphaRatio : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halpha
  have halphaH' : alphaH * (d : Real) ≤ (n : Real) := by
    have : alphaH ≤ alpha0 := le_max_left _ _
    exact (mul_le_mul_of_nonneg_right this hdreal.le).trans halpha
  have halphaS' : alphaS * (d : Real) ≤ (n : Real) := by
    have : alphaS ≤ alpha0 :=
      (le_max_left alphaS (max alphaT 1)).trans
        (le_max_right alphaH (max alphaS (max alphaT 1)))
    exact (mul_le_mul_of_nonneg_right this hdreal.le).trans halpha
  have halphaT' : alphaT ≤ alpha := by
    have : alphaT ≤ alpha0 :=
      (le_max_left alphaT 1).trans
        ((le_max_right alphaS (max alphaT 1)).trans
          (le_max_right alphaH (max alphaS (max alphaT 1))))
    exact this.trans halphaRatio
  have hdH : NH ≤ d := (le_max_left _ _).trans hd0
  have hdS : NS ≤ d := by
    exact (le_max_left NS (max NT (max NI 8))).trans
      ((le_max_right NH (max NS (max NT (max NI 8)))).trans hd0)
  have hdT : NT ≤ d := by
    exact (le_max_left NT (max NI 8)).trans
      ((le_max_right NS (max NT (max NI 8))).trans
        ((le_max_right NH (max NS (max NT (max NI 8)))).trans hd0))
  have hdI : NI ≤ d := by
    exact (le_max_left NI 8).trans
      ((le_max_right NT (max NI 8)).trans
        ((le_max_right NS (max NT (max NI 8))).trans
          ((le_max_right NH (max NS (max NT (max NI 8)))).trans hd0)))
  have hd8 : 8 ≤ d := by
    exact (le_max_right NI 8).trans
      ((le_max_right NT (max NI 8)).trans
        ((le_max_right NS (max NT (max NI 8))).trans
          ((le_max_right NH (max NS (max NT (max NI 8)))).trans hd0)))
  have halphaPos : 0 < alpha := zero_lt_one.trans_le (halpha0.trans halphaRatio)
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau]
    exact halphaT alpha halphaT'
  have htauLe : tau ≤ 1 := htauSmall.trans htau01
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauAmp : tau ≤ tauAmp := htauSmall.trans (min_le_right _ _)
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  obtain ⟨hdlarge, hdzero, hdroot, hRa, hRhalf⟩ := hNI d hdI
  have ha : a ≤ Real.sqrt (d : Real) / 2 := by
    dsimp [a]
    nlinarith [Real.sqrt_nonneg (d : Real)]
  have htail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ T := by
    simpa [R, T] using hNT d hdT
  have hsource' : 1 ≤ ‖∫ u in -R..R,
      Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
        (tau * u / Real.sqrt d)) *
        growingCentralScaledAmplitude tau u (fun _ : Fin d ↦ 0)‖ := by
    simpa [R, tau, alpha] using hsource d n hdS hdpd halphaS'
  have hHdata := hH d n hdH hdpd halphaH' x
  have hratioH := hHdata.1
  have hcoeff := hHdata.2.1
  have hscale := hHdata.2.2
  change ‖_ - higherOrderNearbyGaussianValue K
      (growingPlusHigherOrderCoefficient K M d n)
      (-gaussianSaddleTau ((n : Real) / d))
      (gaussianSaddleTau ((n : Real) / d) * (1 / Real.sqrt d)) x‖ ≤ _
    at hratioH
  change (∑ j, ‖growingPlusHigherOrderCoefficient K M d n j‖) ≤ Q at hcoeff
  change ∀ j,
      0 < higherOrderNearbyGaussianScale K
        (-gaussianSaddleTau ((n : Real) / d))
        (gaussianSaddleTau ((n : Real) / d) * (1 / Real.sqrt d)) j ∧
      higherOrderNearbyGaussianScale K
        (-gaussianSaddleTau ((n : Real) / d))
        (gaussianSaddleTau ((n : Real) / d) * (1 / Real.sqrt d)) j < 1 at hscale
  have hratioInner :
      ‖(∫ u in -R..R,
          Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x) /
        (∫ u in -R..R,
          Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u (fun _ : Fin d ↦ 0)) - G‖ ≤
        CH * T := by
    rw [← higherOrderFullCentralIntegral_growingPlus_eq_scaled htau x,
      ← higherOrderFullCentralZeroIntegral_growingPlus_eq_scaled htau]
    rw [inv_natPow_eq_rpow_neg_nat] at hratioH
    simpa [G, R, T, tau, alpha, delta] using hratioH
  have hG : ‖G‖ ≤ Q := by
    apply norm_higherOrderNearbyGaussianValue_le_l1
    · simpa [tau, alpha, delta] using hscale
    · simpa using hcoeff
  have hT0 : 0 ≤ T := by dsimp [T]; positivity
  have hsmall8 : 8 * T ≤ 1 := by
    simpa [T] using eight_mul_rpow_neg_nat_le_one hK hd8
  have hfixed := norm_growingPlusFixedScaledRatio_sub_target_le
    (x := x) (G := G) hdpd htau htauLe hPhase hAmp htauPhase htauAmp
    hR0 hRa ha (show (0 : Real) < 1 by norm_num) hT0 (by linarith)
    hsource' hratioInner htail hQ hG
  have hfixed' :
      ‖(∫ u in -a..a,
          Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) * growingCentralScaledAmplitude tau u x) /
        (∫ u in -a..a,
          Complex.exp ((d : Complex) * gaussianCentralPhase (Real.exp (-tau))
            (tau * u / Real.sqrt d)) *
            growingCentralScaledAmplitude tau u (fun _ : Fin d ↦ 0)) - G‖ ≤
        C * T := by
    calc
      _ ≤ 2 * (CH * T) + (4 * T * (1 + Q)) / 1 := hfixed
      _ = C * T := by dsimp [C]; ring
  have hfull :
      ‖higherOrderFullCentralIntegral (d : Real) tau (1 / Real.sqrt d) a
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex)))
            (fun u ↦ growingCentralThetaProduct tau
              (tau * (1 / Real.sqrt d) * u) x) /
          higherOrderFullCentralZeroIntegral (d : Real) tau
            (1 / Real.sqrt d) a
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ gaussianNormalizedPoleAmplitudeComplex
              (Real.exp (-tau) : Complex)
              ((tau : Complex) * ((((1 / Real.sqrt d) * u : Real)) : Complex))) -
          G‖ ≤ C * T := by
    rw [higherOrderFullCentralIntegral_growingPlus_eq_scaled htau x,
      higherOrderFullCentralZeroIntegral_growingPlus_eq_scaled htau]
    exact hfixed'
  have hang := norm_growingPlusCentralArc_ratio_sub_model_le_of_higherOrderFull
    x G hdpd htau hfull
  have hendpoint : tau * a / Real.sqrt d = tau * eta := by
    dsimp [a]
    field_simp [ne_of_gt (Real.sqrt_pos.2 hdreal)]
  rw [hendpoint] at hang
  refine ⟨?_, ?_, ?_⟩
  · simpa [G, T, C, tau, alpha, delta, div_eq_mul_inv] using hang
  · simpa using hcoeff
  · simpa [tau, alpha, delta, div_eq_mul_inv] using hscale

/-- Negative growing saddle: the corresponding arbitrary-order finite
Gaussian model on the fixed angular central arc. -/
theorem exists_growingMinusHigherOrderFiniteGaussianFixedCentral_data
    (K : Nat) (hK : 0 < K) {eta : Real}
    (heta0 : 0 < eta) (heta : eta < 1 / 2) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ M C Q : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Q ∧
      ∀ d n : Nat, N0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
        ∀ x : Fin d → Real,
          let tau := gaussianSaddleTau ((n : Real) / d)
          let delta := tau / Real.sqrt d
          let coeff := growingMinusHigherOrderCoefficient K M d n
          ‖gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
                (Real.exp (-tau)) (tau * eta) x /
              gaussianCentralArcIntegral (-(Real.exp (-tau) : Complex))
                (Real.exp (-tau)) (tau * eta) (fun _ : Fin d ↦ 0) -
              higherOrderNearbyGaussianValue K coeff (-tau) delta x‖ ≤
                C * (d : Real) ^ (-(K : Real)) ∧
            (∑ j, ‖coeff j‖) ≤ Q ∧
            ∀ j, 0 < higherOrderNearbyGaussianScale K (-tau) delta j ∧
              higherOrderNearbyGaussianScale K (-tau) delta j < 1 := by
  obtain ⟨alphaH, NH, M, CH, Q, halphaH, hNH, hM, hCH, hQ, hH⟩ :=
    exists_growingMinusHigherOrderFiniteGaussianCentral_data K hK
  obtain ⟨alphaS, NS, halphaS, hsource⟩ :=
    exists_growingCentralMinusScaled_source_integral_lower_data heta0 heta
  obtain ⟨tauPhase, htauPhase0, htauPhase1, hPhase⟩ :=
    exists_tau0_re_gaussianCentralPhase_exp_neg_scaled_le
  obtain ⟨tauTheta, htauTheta0, htauTheta1, hTheta⟩ :=
    exists_tau0_norm_growingCentralThetaProduct_le_one
  let tau0 : Real := min tauPhase tauTheta
  have htau0 : 0 < tau0 := lt_min htauPhase0 htauTheta0
  have htau01 : tau0 ≤ 1 := (min_le_left _ _).trans htauPhase1
  have htauev : ∀ᶠ alpha : Real in Filter.atTop,
      gaussianSaddleTau alpha ≤ tau0 :=
    ((tendsto_order.1 tendsto_gaussianSaddleTau_atTop).2 tau0 htau0).mono
      fun _ h ↦ h.le
  obtain ⟨alphaT, halphaT⟩ := Filter.eventually_atTop.1 htauev
  obtain ⟨NT, hNT⟩ := Filter.eventually_atTop.1
    (eventually_nat_gaussianInnerWindow_extensionTail_le_rpow_neg_order K)
  obtain ⟨NI, hNI⟩ :=
    exists_growingCentral_innerWindow_threshold_with_half_and_sqrt
      (eta := eta) (C := 0) heta0
  let alpha0 : Real := max alphaH (max alphaS (max alphaT 1))
  let N0 : Nat := max NH (max NS (max NT (max NI 8)))
  let C : Real := 2 * CH + 8 * (1 + Q)
  have halpha0 : 1 ≤ alpha0 := by
    exact le_trans (le_max_right alphaT 1)
      (le_trans (le_max_right alphaS (max alphaT 1))
        (le_max_right alphaH (max alphaS (max alphaT 1))))
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨alpha0, N0, M, C, Q, halpha0, ?_, hM, hC, hQ, ?_⟩
  · exact lt_of_lt_of_le hNH (le_max_left _ _)
  intro d n hd0 hdpd halpha x
  dsimp only
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let delta : Real := tau * (1 / Real.sqrt d)
  let R : Real := gaussianInnerWindowScale (d : Real)
  let a : Real := eta * Real.sqrt (d : Real)
  let T : Real := (d : Real) ^ (-(K : Real))
  let G : Complex := higherOrderNearbyGaussianValue K
    (growingMinusHigherOrderCoefficient K M d n) (-tau) delta x
  have hdreal : (0 : Real) < d := by exact_mod_cast hdpd
  have halphaRatio : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halpha
  have halphaH' : alphaH * (d : Real) ≤ (n : Real) := by
    have : alphaH ≤ alpha0 := le_max_left _ _
    exact (mul_le_mul_of_nonneg_right this hdreal.le).trans halpha
  have halphaS' : alphaS * (d : Real) ≤ (n : Real) := by
    have : alphaS ≤ alpha0 :=
      (le_max_left alphaS (max alphaT 1)).trans
        (le_max_right alphaH (max alphaS (max alphaT 1)))
    exact (mul_le_mul_of_nonneg_right this hdreal.le).trans halpha
  have halphaT' : alphaT ≤ alpha := by
    have : alphaT ≤ alpha0 :=
      (le_max_left alphaT 1).trans
        ((le_max_right alphaS (max alphaT 1)).trans
          (le_max_right alphaH (max alphaS (max alphaT 1))))
    exact this.trans halphaRatio
  have hdH : NH ≤ d := (le_max_left _ _).trans hd0
  have hdS : NS ≤ d := by
    exact (le_max_left NS (max NT (max NI 8))).trans
      ((le_max_right NH (max NS (max NT (max NI 8)))).trans hd0)
  have hdT : NT ≤ d := by
    exact (le_max_left NT (max NI 8)).trans
      ((le_max_right NS (max NT (max NI 8))).trans
        ((le_max_right NH (max NS (max NT (max NI 8)))).trans hd0))
  have hdI : NI ≤ d := by
    exact (le_max_left NI 8).trans
      ((le_max_right NT (max NI 8)).trans
        ((le_max_right NS (max NT (max NI 8))).trans
          ((le_max_right NH (max NS (max NT (max NI 8)))).trans hd0)))
  have hd8 : 8 ≤ d := by
    exact (le_max_right NI 8).trans
      ((le_max_right NT (max NI 8)).trans
        ((le_max_right NS (max NT (max NI 8))).trans
          ((le_max_right NH (max NS (max NT (max NI 8)))).trans hd0)))
  have halphaPos : 0 < alpha := zero_lt_one.trans_le (halpha0.trans halphaRatio)
  have htau : 0 < tau := by
    dsimp [tau]
    exact gaussianSaddleTau_pos halphaPos
  have htauSmall : tau ≤ tau0 := by
    dsimp [tau]
    exact halphaT alpha halphaT'
  have htauLe : tau ≤ 1 := htauSmall.trans htau01
  have htauPhase : tau ≤ tauPhase := htauSmall.trans (min_le_left _ _)
  have htauTheta : tau ≤ tauTheta := htauSmall.trans (min_le_right _ _)
  have hR0 : 0 ≤ R := by
    dsimp [R]
    exact (gaussianInnerWindowScale_pos hdreal).le
  obtain ⟨hdlarge, hdzero, hdroot, hRa, hRhalf⟩ := hNI d hdI
  have ha : a ≤ Real.sqrt (d : Real) / 2 := by
    dsimp [a]
    nlinarith [Real.sqrt_nonneg (d : Real)]
  have htail :
      (∫ u : Real, Real.exp (-u ^ 2 / 64)) -
          (∫ u in -R..R, Real.exp (-u ^ 2 / 64)) ≤ T := by
    simpa [R, T] using hNT d hdT
  have hsource' : 1 ≤ ‖∫ u in -R..R,
      growingCentralMinusScaledThetaIntegrand tau u
        (fun _ : Fin d ↦ 0)‖ := by
    simpa [R, tau, alpha, growingCentralMinusScaledThetaIntegrand, mul_assoc]
      using hsource d n hdS hdpd halphaS'
  have hHdata := hH d n hdH hdpd halphaH' x
  have hratioH := hHdata.1
  have hcoeff := hHdata.2.1
  have hscale := hHdata.2.2
  change ‖_ - higherOrderNearbyGaussianValue K
      (growingMinusHigherOrderCoefficient K M d n)
      (-gaussianSaddleTau ((n : Real) / d))
      (gaussianSaddleTau ((n : Real) / d) * (1 / Real.sqrt d)) x‖ ≤ _
    at hratioH
  change (∑ j, ‖growingMinusHigherOrderCoefficient K M d n j‖) ≤ Q at hcoeff
  change ∀ j,
      0 < higherOrderNearbyGaussianScale K
        (-gaussianSaddleTau ((n : Real) / d))
        (gaussianSaddleTau ((n : Real) / d) * (1 / Real.sqrt d)) j ∧
      higherOrderNearbyGaussianScale K
        (-gaussianSaddleTau ((n : Real) / d))
        (gaussianSaddleTau ((n : Real) / d) * (1 / Real.sqrt d)) j < 1 at hscale
  have hratioInner :
      ‖(∫ u in -R..R, growingCentralMinusScaledThetaIntegrand tau u x) /
        (∫ u in -R..R, growingCentralMinusScaledThetaIntegrand tau u
          (fun _ : Fin d ↦ 0)) - G‖ ≤ CH * T := by
    rw [← higherOrderFullCentralIntegral_growingMinus_eq_scaled x,
      ← higherOrderFullCentralZeroIntegral_growingMinus_eq_scaled htau]
    rw [inv_natPow_eq_rpow_neg_nat] at hratioH
    simpa [G, R, T, tau, alpha, delta] using hratioH
  have hG : ‖G‖ ≤ Q := by
    apply norm_higherOrderNearbyGaussianValue_le_l1
    · simpa [tau, alpha, delta] using hscale
    · simpa using hcoeff
  have hT0 : 0 ≤ T := by dsimp [T]; positivity
  have hsmall8 : 8 * T ≤ 1 := by
    simpa [T] using eight_mul_rpow_neg_nat_le_one hK hd8
  have hfixed := norm_growingMinusFixedScaledRatio_sub_target_le
    (x := x) (G := G) hdpd htau htauLe hPhase hTheta htauPhase htauTheta
    hR0 hRa ha (show (0 : Real) < 1 by norm_num) hT0 hsmall8
    hsource' hratioInner htail hQ hG
  have hfixed' :
      ‖(∫ u in -a..a, growingCentralMinusScaledThetaIntegrand tau u x) /
        (∫ u in -a..a, growingCentralMinusScaledThetaIntegrand tau u
          (fun _ : Fin d ↦ 0)) - G‖ ≤ C * T := by
    calc
      _ ≤ 2 * (CH * T) + (8 * T * (1 + Q)) / 1 := hfixed
      _ = C * T := by dsimp [C]; ring
  have hfull :
      ‖higherOrderFullCentralIntegral (d : Real) tau (1 / Real.sqrt d) a
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ growingMinusPoleAmplitudeComplex tau
              ((((1 / Real.sqrt d) * u : Real)) : Complex))
            (fun u ↦ growingCentralThetaProduct tau
              (tau * (1 / Real.sqrt d) * u) x) /
          higherOrderFullCentralZeroIntegral (d : Real) tau
            (1 / Real.sqrt d) a
            (gaussianCentralPhase (Real.exp (-tau)))
            (fun u ↦ growingMinusPoleAmplitudeComplex tau
              ((((1 / Real.sqrt d) * u : Real)) : Complex)) - G‖ ≤ C * T := by
    rw [higherOrderFullCentralIntegral_growingMinus_eq_scaled x,
      higherOrderFullCentralZeroIntegral_growingMinus_eq_scaled htau]
    exact hfixed'
  have hang := norm_growingMinusCentralArc_ratio_sub_model_le_of_higherOrderFull
    x G hdpd htau hfull
  have hendpoint : tau * a / Real.sqrt d = tau * eta := by
    dsimp [a]
    field_simp [ne_of_gt (Real.sqrt_pos.2 hdreal)]
  rw [hendpoint] at hang
  refine ⟨?_, ?_, ?_⟩
  · simpa [G, T, C, tau, alpha, delta, div_eq_mul_inv] using hang
  · simpa using hcoeff
  · simpa [tau, alpha, delta, div_eq_mul_inv] using hscale

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderIntegratedExpansion.lean <==
import EuclideanBallsFormalization.HigherOrderPointwiseExpansion
import EuclideanBallsFormalization.HigherOrderSymmetricAssembly
import EuclideanBallsFormalization.PolynomialGaussianMoment
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Exact integration of the pointwise weighted expansion.  Odd weights vanish
on the symmetric interval and the even weights are split into the common
zero-frequency base plus the derivative correction.  The only term left
unestimated is the explicitly defined analytic remainder integral.
-/

noncomputable section

open MeasureTheory

def higherOrderIntegratedBasis
    (K : Nat) (x a : Nat → Polynomial Complex) (scale : Complex)
    (j r : Nat) (u : Real) : Complex :=
  higherOrderPointwiseBasisCoefficient K x a scale (2 * j) r u

def higherOrderIntegratedCoefficient
    (K : Nat) (x a : Nat → Polynomial Complex) (scale : Complex)
    (q R : Real) (j r : Nat) : Complex :=
  integratedSaddleCoefficient q R
    (higherOrderIntegratedBasis K x a scale) j r

theorem higherOrderIntegrated_exactExpansion
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (epsilon : Complex)
    (X A B : Real → Complex) (q R : Real)
    (hx : ∀ nu < 2 * K, PolynomialHasParity nu (x nu))
    (ha : ∀ nu < 2 * K, PolynomialHasParity nu (a nu))
    (hX : Continuous X) (hA : Continuous A) (hB : Continuous B) :
    (∫ u in -R..R,
        symmetricGaussianWeight q u * (Complex.exp (X u) * A u * B u)) =
      finiteSaddleBase K (epsilon ^ 2)
          (higherOrderIntegratedCoefficient K x a scale q R) * T 0 +
        finiteSaddleDerivativeCorrection K (epsilon ^ 2)
          (higherOrderIntegratedCoefficient K x a scale q R) T +
        ∫ u in -R..R, symmetricGaussianWeight q u *
          higherOrderPointwiseRemainder K x a scale T epsilon X A B u := by
  let H : Nat → Real → Complex :=
    higherOrderPointwiseCoefficient K x a scale T
  let basis : Nat → Nat → Real → Complex :=
    higherOrderIntegratedBasis K x a scale
  let rem : Real → Complex :=
    higherOrderPointwiseRemainder K x a scale T epsilon X A B
  have hH : ∀ nu < 2 * K, Continuous (H nu) := by
    intro nu hnu
    exact continuous_higherOrderPointwiseCoefficient K x a scale T nu
  have hrem : Continuous rem := by
    have hfinite : Continuous (fun u : Real =>
        weightedTaylorFiniteValue K x a (diagonalTaylorFamily scale T)
          epsilon (u : Complex)) := by
      unfold weightedTaylorFiniteValue
      fun_prop
    dsimp [rem]
    unfold higherOrderPointwiseRemainder
    exact (((Complex.continuous_exp.comp hX).mul hA).mul hB).sub hfinite
  have hpoint : ∀ u, Complex.exp (X u) * A u * B u =
      (∑ nu ∈ Finset.range (2 * K), epsilon ^ nu * H nu u) + rem u := by
    intro u
    exact higherOrderPointwise_exactExpansion K x a scale T epsilon X A B u
  have hfinite := intervalIntegral_gaussian_finiteWeightedExpansion
    (2 * K) epsilon
    (fun u => Complex.exp (X u) * A u * B u) rem H q R
    hH hrem hpoint
  have hparity : ∀ nu < 2 * K,
      if Even nu then Function.Even (H nu) else Function.Odd (H nu) := by
    intro nu hnu
    exact higherOrderPointwiseCoefficient_parity K x a scale T hx ha nu
  have hbasis : ∀ j < K, ∀ r < 2 * j + 1, Continuous (basis j r) := by
    intro j hj r hr
    exact continuous_higherOrderPointwiseBasisCoefficient
      K x a scale (2 * j) r
  have hlinear : ∀ j < K, ∀ u, H (2 * j) u =
      ∑ r ∈ Finset.range (2 * j + 1), basis j r u * T r := by
    intro j hj u
    exact higherOrderPointwiseCoefficient_linear K (2 * j) x a scale T u
      (by omega)
  have heven := weightedCentralIntegral_eq_base_add_derivativeCorrection
    K epsilon H basis T q R hparity hbasis hlinear
  rw [hfinite, heven]
  rfl

theorem norm_intervalIntegral_higherOrderPointwiseRemainder_le
    (K D : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (epsilon : Complex)
    (X A B : Real → Complex) {q R C : Real}
    (hq : 0 < q) (hR : 0 ≤ R) (hC : 0 ≤ C)
    (hpoint : ∀ u ∈ Set.Ioc (-R) R,
      ‖higherOrderPointwiseRemainder K x a scale T epsilon X A B u‖ ≤
        ‖epsilon‖ ^ (2 * K) * C * (1 + |u| ^ (2 * D))) :
    ‖∫ u in -R..R, symmetricGaussianWeight q u *
        higherOrderPointwiseRemainder K x a scale T epsilon X A B u‖ ≤
      ‖epsilon‖ ^ (2 * K) * C * polynomialGaussianMoment D q := by
  let major : Real → Real := fun u =>
    ‖epsilon‖ ^ (2 * K) * C * polynomialGaussianMajorant D q u
  have hmajor : Continuous major := by
    dsimp [major]
    exact (continuous_polynomialGaussianMajorant D q).const_mul
      (‖epsilon‖ ^ (2 * K) * C)
  have hweighted : ∀ u ∈ Set.Ioc (-R) R,
      ‖symmetricGaussianWeight q u *
          higherOrderPointwiseRemainder K x a scale T epsilon X A B u‖ ≤
        major u := by
    intro u hu
    have hweight : ‖symmetricGaussianWeight q u‖ =
        Real.exp (-(q / 2) * u ^ 2) := by
      unfold symmetricGaussianWeight
      rw [Complex.norm_exp]
      congr 1
      norm_num [Complex.mul_re, pow_two]
    rw [norm_mul, hweight]
    calc
      Real.exp (-(q / 2) * u ^ 2) *
          ‖higherOrderPointwiseRemainder K x a scale T epsilon X A B u‖ ≤
        Real.exp (-(q / 2) * u ^ 2) *
          (‖epsilon‖ ^ (2 * K) * C * (1 + |u| ^ (2 * D))) := by
            gcongr
            exact hpoint u hu
      _ = major u := by
        dsimp [major, polynomialGaussianMajorant]
        ring
  have hraw := norm_intervalIntegral_gaussian_remainder_le q
    (higherOrderPointwiseRemainder K x a scale T epsilon X A B)
    major R hR hmajor hweighted
  calc
    ‖∫ u in -R..R, symmetricGaussianWeight q u *
        higherOrderPointwiseRemainder K x a scale T epsilon X A B u‖ ≤
      ∫ u in -R..R, major u := hraw
    _ = ‖epsilon‖ ^ (2 * K) * C *
        ∫ u in -R..R, polynomialGaussianMajorant D q u := by
      dsimp [major]
      rw [intervalIntegral.integral_const_mul]
    _ ≤ ‖epsilon‖ ^ (2 * K) * C * polynomialGaussianMoment D q := by
      gcongr
      exact intervalIntegral_polynomialGaussianMajorant_le_moment D hq hR

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderPointwiseExpansion.lean <==
import EuclideanBallsFormalization.ShiftedPhaseTaylorPolynomial
import EuclideanBallsFormalization.WeightedTaylorRemainder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Pointwise analytic-production layer for R11 Lemma 6.4.  The actual phase,
pole, and theta-product Taylor theorems supply the three explicit remainder
identities below.  This module then performs the exact weighted collection,
parity conversion, and derivative-parameter cutoff.
-/

noncomputable section

open scoped BigOperators

def higherOrderPointwiseCoefficient
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (nu : Nat) (u : Real) : Complex :=
  (weightedTaylorCoefficient K nu x a
    (diagonalTaylorFamily scale T)).eval (u : Complex)

def higherOrderPointwiseBasisCoefficient
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (nu r : Nat) (u : Real) : Complex :=
  (weightedTaylorCoefficient K nu x a
    (diagonalTaylorBasis scale r)).eval (u : Complex)

def higherOrderPointwiseRemainder
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (epsilon : Complex)
    (X A B : Real → Complex) (u : Real) : Complex :=
  Complex.exp (X u) * A u * B u -
    weightedTaylorFiniteValue K x a
      (diagonalTaylorFamily scale T) epsilon (u : Complex)

theorem higherOrderPointwise_exactExpansion
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (epsilon : Complex)
    (X A B : Real → Complex) (u : Real) :
    Complex.exp (X u) * A u * B u =
      (∑ nu ∈ Finset.range (2 * K), epsilon ^ nu *
        higherOrderPointwiseCoefficient K x a scale T nu u) +
      higherOrderPointwiseRemainder K x a scale T epsilon X A B u := by
  unfold higherOrderPointwiseRemainder higherOrderPointwiseCoefficient
    weightedTaylorFiniteValue
  ring

theorem continuous_higherOrderPointwiseCoefficient
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (nu : Nat) :
    Continuous (higherOrderPointwiseCoefficient K x a scale T nu) := by
  unfold higherOrderPointwiseCoefficient
  fun_prop

theorem continuous_higherOrderPointwiseBasisCoefficient
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (nu r : Nat) :
    Continuous (higherOrderPointwiseBasisCoefficient K x a scale nu r) := by
  unfold higherOrderPointwiseBasisCoefficient
  fun_prop

theorem higherOrderPointwiseCoefficient_parity
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex)
    (hx : ∀ nu < 2 * K, PolynomialHasParity nu (x nu))
    (ha : ∀ nu < 2 * K, PolynomialHasParity nu (a nu))
    (nu : Nat) :
    if Even nu then
      Function.Even (higherOrderPointwiseCoefficient K x a scale T nu)
    else
      Function.Odd (higherOrderPointwiseCoefficient K x a scale T nu) := by
  apply polynomialHasParity_real_evenOdd
  exact weightedTaylorCoefficient_hasParity K x a
    (diagonalTaylorFamily scale T) hx ha
    (fun r hr => polynomialHasParity_scaledTaylorJetPolynomial scale T r) nu

theorem higherOrderPointwiseCoefficient_linear
    (K nu : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (u : Real)
    (hnu : nu < 2 * K) :
    higherOrderPointwiseCoefficient K x a scale T nu u =
      ∑ r ∈ Finset.range (nu + 1),
        higherOrderPointwiseBasisCoefficient K x a scale nu r u * T r := by
  unfold higherOrderPointwiseCoefficient higherOrderPointwiseBasisCoefficient
  exact weightedTaylorCoefficient_diagonal_linear_range_eval
    K nu x a scale T (u : Complex) hnu

theorem norm_higherOrderPointwiseRemainder_le
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (epsilon : Complex)
    (X A B : Real → Complex) (u : Real) (RX RA RB : Complex)
    (EX EA EB MX MA MB MA0 MB0 Q : Real)
    (hEX : 0 ≤ EX) (hEA : 0 ≤ EA) (hMX : 0 ≤ MX)
    (hMA : 0 ≤ MA) (hMA0 : 0 ≤ MA0)
    (hX : X u = weightedSeriesValue (2 * K) x epsilon (u : Complex) + RX)
    (hA : A u = weightedSeriesValue (2 * K) a epsilon (u : Complex) + RA)
    (hB : B u = weightedSeriesValue (2 * K)
      (diagonalTaylorFamily scale T) epsilon (u : Complex) + RB)
    (hX0 : ‖weightedSeriesValue (2 * K) x epsilon (u : Complex)‖ ≤ 2)
    (hRXone : ‖RX‖ ≤ 1)
    (hRX : ‖RX‖ ≤ ‖epsilon‖ ^ (2 * K) * EX)
    (hRA : ‖RA‖ ≤ ‖epsilon‖ ^ (2 * K) * EA)
    (hRB : ‖RB‖ ≤ ‖epsilon‖ ^ (2 * K) * EB)
    (hXweight : ‖weightedSeriesValue (2 * K) x epsilon (u : Complex)‖ ≤
      ‖epsilon‖ * MX)
    (hAnorm : ‖A u‖ ≤ MA) (hBnorm : ‖B u‖ ≤ MB)
    (hA0norm : ‖weightedSeriesValue (2 * K) a epsilon (u : Complex)‖ ≤ MA0)
    (hB0norm : ‖weightedSeriesValue (2 * K)
      (diagonalTaylorFamily scale T) epsilon (u : Complex)‖ ≤ MB0)
    (hQ : ‖weightedPolynomialEval
      (weightedTaylorTailQuotient K x a (diagonalTaylorFamily scale T))
      epsilon (u : Complex)‖ ≤ Q) :
    ‖higherOrderPointwiseRemainder K x a scale T epsilon X A B u‖ ≤
      ‖epsilon‖ ^ (2 * K) *
        (2 * Real.exp 2 * EX * MA * MB +
          Real.exp 2 * EA * MB +
          Real.exp 2 * MA0 * EB +
          MX ^ (2 * K) * Real.exp 2 * MA0 * MB0 + Q) := by
  unfold higherOrderPointwiseRemainder
  exact norm_exp_mul_mul_sub_weightedTaylorFiniteValue_le
    K x a (diagonalTaylorFamily scale T) epsilon (u : Complex)
    (X u) (A u) (B u) RX RA RB EX EA EB MX MA MB MA0 MB0 Q
    hEX hEA hMX hMA hMA0 hX hA hB hX0 hRXone hRX hRA hRB hXweight
    hAnorm hBnorm hA0norm hB0norm hQ

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderRadialFiniteDifference.lean <==
import EuclideanBallsFormalization.RadialFiniteDifference
import EuclideanBallsFormalization.HigherOrderFiniteGaussianCentral
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Uniform `2*K`-node radial finite differences.  The theorem consumes the
actual analytic radial chart and returns the exact error form needed by the
H4 collector; no derivative estimate is postulated as a finite-difference
identity.
-/

noncomputable section

open scoped BigOperators

def higherOrderRadialTaylorConstant (K : Nat) (C : Real) : Real :=
  C * (2 * (K : Real) - 1) ^ (2 * K) /
    (Nat.factorial (2 * K - 1) : Real)

theorem norm_radialFiniteDifferenceRemainder_le_order
    (K : Nat) (hK : 0 < K)
    {d : Nat} (s delta C : Real) (x : Fin d → Real)
    (hdelta : 0 ≤ delta) (hC : 0 ≤ C)
    (hanalytic : ∀ y ∈ Set.Icc
        (-((2 * (K : Real) - 1) * delta))
        ((2 * (K : Real) - 1) * delta),
      AnalyticAt Complex
        (fun q : Complex ↦ growingThetaRatioProductQ q x)
        (-(s : Complex) + (-1 : Complex) * (y : Complex)))
    (hbound : ∀ y ∈ Set.Icc
        (-((2 * (K : Real) - 1) * delta))
        ((2 * (K : Real) - 1) * delta),
      ‖complexAffineRealJet
          (fun q : Complex ↦ growingThetaRatioProductQ q x)
          (-(s : Complex)) (-1 : Complex) (2 * K) y‖ ≤ C)
    (ell : Fin (2 * K)) :
    ‖radialFiniteDifferenceRemainder s delta x ell‖ ≤
      higherOrderRadialTaylorConstant K C * delta ^ (2 * K) := by
  let R : Real := (2 * (K : Real) - 1) * delta
  have hL : 0 ≤ 2 * (K : Real) - 1 := by
    have hKreal : (1 : Real) ≤ K := by exact_mod_cast hK
    linarith
  have hR : 0 ≤ R := mul_nonneg hL hdelta
  have hn : 0 < 2 * K := by omega
  have hell := finiteDifferenceNodes_mem_order_window K hK ell
  have hi : |finiteDifferenceNodes (2 * K) ell * delta| ≤ R := by
    rw [abs_mul, abs_of_nonneg hell.1, abs_of_nonneg hdelta]
    exact mul_le_mul_of_nonneg_right hell.2 hdelta
  have hraw := norm_radialFiniteDifferenceRemainder_le_of_analytic
    hn s delta R C x ell hR hi (by simpa [R] using hanalytic)
      (by simpa [R] using hbound)
  calc
    ‖radialFiniteDifferenceRemainder s delta x ell‖ ≤
        C * |finiteDifferenceNodes (2 * K) ell * delta| ^ (2 * K) /
          (Nat.factorial (2 * K - 1) : Real) := hraw
    _ ≤ C * R ^ (2 * K) /
          (Nat.factorial (2 * K - 1) : Real) := by
        gcongr
    _ = higherOrderRadialTaylorConstant K C * delta ^ (2 * K) := by
      dsimp [R, higherOrderRadialTaylorConstant]
      rw [mul_pow]
      ring

theorem norm_higherOrderRadialFiniteDifference_le
    (K : Nat) (hK : 0 < K)
    {d : Nat} (s delta C : Real) (x : Fin d → Real)
    (hdelta : 0 ≤ delta) (hC : 0 ≤ C)
    (hanalytic : ∀ y ∈ Set.Icc
        (-((2 * (K : Real) - 1) * delta))
        ((2 * (K : Real) - 1) * delta),
      AnalyticAt Complex
        (fun q : Complex ↦ growingThetaRatioProductQ q x)
        (-(s : Complex) + (-1 : Complex) * (y : Complex)))
    (hbound : ∀ y ∈ Set.Icc
        (-((2 * (K : Real) - 1) * delta))
        ((2 * (K : Real) - 1) * delta),
      ‖complexAffineRealJet
          (fun q : Complex ↦ growingThetaRatioProductQ q x)
          (-(s : Complex)) (-1 : Complex) (2 * K) y‖ ≤ C)
    (r : Fin (2 * K)) :
    ‖(delta : Complex) ^ (r : Nat) * radialGaussianJet s x (r : Nat) -
        ∑ ell : Fin (2 * K),
          (finiteDifferenceCoefficients (2 * K) r ell : Complex) *
            radialGaussianProduct
              (s + finiteDifferenceNodes (2 * K) ell * delta) x‖ ≤
      finiteDifferenceCoefficientL1 (2 * K) r *
        (higherOrderRadialTaylorConstant K C * delta ^ (2 * K)) := by
  have hrem : ∀ ell : Fin (2 * K),
      ‖radialFiniteDifferenceRemainder s delta x ell‖ ≤
        higherOrderRadialTaylorConstant K C * delta ^ (2 * K) :=
    fun ell ↦ norm_radialFiniteDifferenceRemainder_le_order
      K hK s delta C x hdelta hC hanalytic hbound ell
  have h := norm_radialGaussianJet_sub_finiteDifference_le_uniform
    r s delta x (higherOrderRadialTaylorConstant K C * delta ^ (2 * K)) hrem
  simpa [Complex.real_smul] using h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderRatioAlgebra.lean <==
import EuclideanBallsFormalization.FiniteReciprocalAlgebra
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Quantitative denominator normalization for the higher-order symmetric saddle
expansion.  This separates the analytic production of the finite numerator
and denominator expansions from the exact division step.
-/

noncomputable section

private lemma higherOrderRatio_exact_identity
    {I I0 B Gamma D error error0 : Complex}
    (hI0 : I0 ≠ 0) (hB : B ≠ 0)
    (hI : I = B * Gamma + D + error)
    (hI0exp : I0 = B + error0) :
    I / I0 - Gamma - D / B =
      (error - Gamma * error0) / I0 +
        D * (B - I0) / (I0 * B) := by
  rw [hI]
  field_simp [hI0, hB]
  rw [hI0exp]
  ring

/-- If the zero-frequency expansion error is at most half of the finite
main denominator, division preserves the order of the analytic remainder.
The displayed bound is deliberately explicit for later substitution of
`E = C_K N^{-K}`. -/
theorem norm_higherOrderRatio_sub_finiteCorrection_le
    {I I0 B Gamma D error error0 : Complex}
    {c E G D0 : Real}
    (hc : 0 < c) (hE0 : 0 ≤ E) (hEsmall : E ≤ c / 2)
    (hB : c ≤ ‖B‖)
    (hGamma : ‖Gamma‖ ≤ G) (hD : ‖D‖ ≤ D0)
    (herror : ‖error‖ ≤ E) (herror0 : ‖error0‖ ≤ E)
    (hI : I = B * Gamma + D + error)
    (hI0exp : I0 = B + error0) :
    ‖I / I0 - Gamma - D / B‖ ≤
      2 * E * (1 + G) / c + 2 * D0 * E / c ^ 2 := by
  have hG0 : 0 ≤ G := (norm_nonneg Gamma).trans hGamma
  have hD00 : 0 ≤ D0 := (norm_nonneg D).trans hD
  have hBpos : 0 < ‖B‖ := hc.trans_le hB
  have hBne : B ≠ 0 := norm_pos_iff.mp hBpos
  have hI0lower : c / 2 ≤ ‖I0‖ := by
    have htriangle : ‖B‖ ≤ ‖I0‖ + ‖error0‖ := by
      calc
        ‖B‖ = ‖I0 - error0‖ := by rw [hI0exp, add_sub_cancel_right]
        _ ≤ ‖I0‖ + ‖error0‖ := norm_sub_le _ _
    nlinarith
  have hI0pos : 0 < ‖I0‖ := (half_pos hc).trans_le hI0lower
  have hI0ne : I0 ≠ 0 := norm_pos_iff.mp hI0pos
  rw [higherOrderRatio_exact_identity hI0ne hBne hI hI0exp]
  calc
    ‖(error - Gamma * error0) / I0 +
        D * (B - I0) / (I0 * B)‖ ≤
      ‖(error - Gamma * error0) / I0‖ +
        ‖D * (B - I0) / (I0 * B)‖ := norm_add_le _ _
    _ ≤ 2 * E * (1 + G) / c + 2 * D0 * E / c ^ 2 := by
      rw [norm_div, norm_div, norm_mul, norm_mul]
      have hfirstNum : ‖error - Gamma * error0‖ ≤ E * (1 + G) := by
        calc
          ‖error - Gamma * error0‖ ≤
              ‖error‖ + ‖Gamma * error0‖ := norm_sub_le _ _
          _ = ‖error‖ + ‖Gamma‖ * ‖error0‖ := by rw [norm_mul]
          _ ≤ E + G * E := by gcongr
          _ = E * (1 + G) := by ring
      have hdiff : ‖B - I0‖ = ‖error0‖ := by
        rw [hI0exp]
        ring_nf
        rw [norm_neg]
      rw [hdiff]
      have hfirst : ‖error - Gamma * error0‖ / ‖I0‖ ≤
          2 * E * (1 + G) / c := by
        apply (div_le_iff₀ hI0pos).2
        have hmul := mul_le_mul_of_nonneg_right hI0lower
          (mul_nonneg hE0 (by positivity))
        calc
          ‖error - Gamma * error0‖ ≤ E * (1 + G) := hfirstNum
          _ ≤ (2 * E * (1 + G) / c) * ‖I0‖ := by
            have hcne : c ≠ 0 := ne_of_gt hc
            field_simp [hcne]
            nlinarith
      have hsecond : ‖D‖ * ‖error0‖ / (‖I0‖ * ‖B‖) ≤
          2 * D0 * E / c ^ 2 := by
        have hden : 0 < ‖I0‖ * ‖B‖ := mul_pos hI0pos hBpos
        apply (div_le_iff₀ hden).2
        have hdenLower : c ^ 2 / 2 ≤ ‖I0‖ * ‖B‖ := by
          nlinarith [mul_le_mul hI0lower hB (le_of_lt hc) (norm_nonneg I0)]
        have hnum : ‖D‖ * ‖error0‖ ≤ D0 * E :=
          mul_le_mul hD herror0 (norm_nonneg _) hD00
        calc
          ‖D‖ * ‖error0‖ ≤ D0 * E := hnum
          _ ≤ (2 * D0 * E / c ^ 2) * (‖I0‖ * ‖B‖) := by
            have hc2 : 0 < c ^ 2 := sq_pos_of_pos hc
            calc
              D0 * E = (2 * D0 * E / c ^ 2) * (c ^ 2 / 2) := by
                field_simp
              _ ≤ (2 * D0 * E / c ^ 2) * (‖I0‖ * ‖B‖) :=
                mul_le_mul_of_nonneg_left hdenLower (by positivity)
      linarith

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderRemote.lean <==
import EuclideanBallsFormalization.HigherOrderGaussianCross
import EuclideanBallsFormalization.GaussianResidualMaximal
import EuclideanBallsFormalization.GrowingTwoSaddleAssembly
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Arbitrary-order normalized remote-arc bounds for the three R11 finite
regimes.  The analytic decay and coefficient lower bounds are the existing
R9/R11 theorems; this file only performs the fixed-order exponential
absorption needed by H5.
-/

noncomputable section

/-- The old compact-critical two-saddle package already implies a lower bound
for the complete positive Cauchy coefficient.  This consequence is independent
of the central window selected by the higher-order construction. -/
theorem exists_criticalFullBase_lower_data
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ L : Real, ∃ d0 : Nat, 0 < L ∧ 0 < d0 ∧
      ∀ d n : Nat, d0 ≤ d → 0 < n →
        (n : Real) / d ∈ Set.Icc a b →
          (L / 2) / Real.sqrt d ≤
            ‖twoSaddleFullBase d n
              (gaussianSaddleParameter ((n : Real) / d))‖ := by
  obtain ⟨eta, C, L, U, K, heta, hetapi, hC, hL, hU, hK,
      hzeroFree, dBase, hdBase, hdata⟩ :=
    exists_uniform_norm_criticalCoefficient_base_sub_zeroArc_le ha hab
  obtain ⟨dMargin, hdMarginLarge⟩ := exists_nat_gt (2 * K / L)
  have hmarginPos : 0 < 2 * K / L := by positivity
  have hdMargin : 0 < dMargin := by
    exact_mod_cast hmarginPos.trans hdMarginLarge
  let d0 := max dBase dMargin
  refine ⟨L, d0, hL, hdBase.trans_le (Nat.le_max_left _ _), ?_⟩
  intro d n hd0d hn halpha
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let P := (1 / (2 * Real.pi) : Complex) *
    ∫ t in -eta..eta,
      gaussianCoefficientAngularIntegrand 1 rho n
        (fun _ : Fin d ↦ 0) t
  let Cfull := gaussianNormalizedCircleCoefficient 1 rho n
    (fun _ : Fin d ↦ 0)
  have hdBaseD : dBase ≤ d :=
    (Nat.le_max_left dBase dMargin).trans hd0d
  have hdMarginD : dMargin ≤ d :=
    (Nat.le_max_right dBase dMargin).trans hd0d
  have hd : 0 < d := hdBase.trans_le hdBaseD
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrtPos : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hpacket := hdata d n hdBaseD hn halpha
  have hplus := hpacket.1 1 (Or.inl rfl) (fun _ : Fin d ↦ 0)
  dsimp only at hplus
  have hPlower : L / Real.sqrt d ≤ ‖P‖ := by
    simpa [P, rho] using hplus.2.1
  have hPC : ‖P - Cfull‖ ≤ K / ((d : Real) * Real.sqrt d) := by
    simpa [P, Cfull, rho] using hpacket.2.1.1
  have hthreshold : 2 * K < L * (d : Real) := by
    have hfirst : 2 * K < L * (dMargin : Real) := by
      have htmp := (div_lt_iff₀ hL).mp hdMarginLarge
      simpa [mul_comm] using htmp
    have hcast : (dMargin : Real) ≤ d := by exact_mod_cast hdMarginD
    exact hfirst.trans_le (mul_le_mul_of_nonneg_left hcast hL.le)
  have hKd : K / (d : Real) ≤ L / 2 := by
    apply (div_le_iff₀ hdreal).2
    nlinarith
  have heMargin : K / ((d : Real) * Real.sqrt d) ≤
      (L / 2) / Real.sqrt d := by
    calc
      K / ((d : Real) * Real.sqrt d) =
          (K / (d : Real)) / Real.sqrt d := by ring
      _ ≤ (L / 2) / Real.sqrt d :=
        div_le_div_of_nonneg_right hKd hsqrtPos.le
  have htriangle : ‖P‖ ≤ ‖P - Cfull‖ + ‖Cfull‖ := by
    calc
      ‖P‖ = ‖(P - Cfull) + Cfull‖ := by ring_nf
      _ ≤ ‖P - Cfull‖ + ‖Cfull‖ := norm_add_le _ _
  have hCfull : (L / 2) / Real.sqrt d ≤ ‖Cfull‖ := by
    have hsplit : L / Real.sqrt d =
        2 * ((L / 2) / Real.sqrt d) := by
      field_simp [hsqrtPos.ne']
    rw [hsplit] at hPlower
    nlinarith
  simpa [twoSaddleFullBase, Cfull, rho] using hCfull

/-- In the small regime the already certified remote contour and complete
coefficient lower bound give an arbitrary algebraic order after exponential
absorption. -/
theorem exists_smallHigherOrderRemoteRatio_data (K : Nat) :
    ∃ N0 : Nat, 0 < N0 ∧
      ∀ {d n : Nat}, N0 ≤ n → 0 < d →
        (n : Real) / d ≤ smallAlphaThreshold →
        ∀ x : Fin d → Real,
          ‖twoSaddleRemoteRatio d n
              (gaussianSaddleParameter ((n : Real) / d))
              (Real.pi / 3) x‖ ≤ ((n : Real) ^ K)⁻¹ := by
  obtain ⟨Nlayer, hNlayer, hlayer⟩ :=
    exists_gaussianResidualLayer_threshold
  let q : Real := Real.exp (-(1 / 64 : Real))
  have hq0 : 0 < q := Real.exp_pos _
  have hq1 : q < 1 := by
    dsimp [q]
    rw [Real.exp_lt_one_iff]
    norm_num
  obtain ⟨Nabs, hNabs⟩ := Filter.eventually_atTop.1
    (eventually_const_mul_nat_rpow_mul_pow_le_rpow_neg_order
      hq0 hq1 (show (0 : Real) ≤ 512 by norm_num) (1 / 2) K)
  let N0 := max Nlayer (max Nabs 1)
  refine ⟨N0, by dsimp [N0]; omega, ?_⟩
  intro d n hn0 hd hsmall x
  have hnLayer : Nlayer ≤ n := (Nat.le_max_left _ _).trans hn0
  have hnAbs : Nabs ≤ n :=
    (Nat.le_max_left Nabs 1).trans ((Nat.le_max_right Nlayer _).trans hn0)
  have hn : 0 < n := by dsimp [N0] at hn0; omega
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hsqrt : 0 < Real.sqrt (n : Real) := Real.sqrt_pos.2 hnreal
  have hpacket := hlayer hnLayer hd hsmall
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let Cfull := twoSaddleFullBase d n rho
  let E := criticalCoefficientRemoteIntegral rho (Real.pi / 3) n x
  have hClower : (1 / 256 : Real) * (Real.sqrt n)⁻¹ ≤ ‖Cfull‖ := by
    have hbase := norm_gaussianNormalizedCircleCoefficient_base_bounds
      hpacket.hd hpacket.hn hpacket.hsmall hpacket.hnlarge
      (show |(1 : Real)| = 1 by norm_num) hpacket.hinner
      hpacket.hExtension hpacket.hExp hpacket.hMargin hpacket.hRemoteMargin
    simpa [Cfull, twoSaddleFullBase, rho] using hbase.1
  have hCpos : 0 < ‖Cfull‖ :=
    (mul_pos (by norm_num) (inv_pos.mpr hsqrt)).trans_le hClower
  have hE : ‖E‖ ≤ 2 * Real.exp (-(n : Real) / 64) := by
    have hraw := norm_gaussianCoefficientRemoteIntegral_le hd hn hsmall x
    have hEeq : E = gaussianCoefficientRemoteIntegral rho n x := by
      dsimp [E, criticalCoefficientRemoteIntegral,
        gaussianCoefficientRemoteIntegral]
      congr 3 <;> ring
    rw [hEeq]
    simpa [rho] using hraw
  have hratio : ‖E / Cfull‖ ≤
      512 * Real.sqrt n * Real.exp (-(n : Real) / 64) := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖E‖ ≤ 2 * Real.exp (-(n : Real) / 64) := hE
      _ = (512 * Real.sqrt n * Real.exp (-(n : Real) / 64)) *
          ((1 / 256 : Real) * (Real.sqrt n)⁻¹) := by
            field_simp [hsqrt.ne']
            ring
      _ ≤ (512 * Real.sqrt n * Real.exp (-(n : Real) / 64)) *
          ‖Cfull‖ := by
            gcongr
  have hqpow : q ^ n = Real.exp (-(n : Real) / 64) := by
    dsimp [q]
    rw [← Real.exp_nat_mul]
    congr 1
    ring
  have habsorb : 512 * Real.sqrt n * Real.exp (-(n : Real) / 64) ≤
      (n : Real) ^ (-(K : Real)) := by
    rw [Real.sqrt_eq_rpow, ← hqpow]
    exact hNabs n hnAbs
  have htarget : (n : Real) ^ (-(K : Real)) = ((n : Real) ^ K)⁻¹ := by
    exact (inv_natPow_eq_rpow_neg_nat n K).symm
  simpa [twoSaddleRemoteRatio, Cfull, E, rho, htarget] using
    hratio.trans habsorb

/-- The complete coefficient lower bound from the existing critical proof may
be paired with any positive central window.  In particular it applies to the
window selected by the arbitrary-order H3/H4 construction. -/
theorem exists_criticalHigherOrderRemoteRatio_data
    (K : Nat) {a b eta : Real} (ha : 0 < a) (hab : a ≤ b)
    (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2) :
    ∃ N0 : Nat, 0 < N0 ∧
      ∀ {d n : Nat}, N0 ≤ d → 0 < n →
        (n : Real) / d ∈ Set.Icc a b →
        ∀ x : Fin d → Real,
          ‖twoSaddleRemoteRatio d n
              (gaussianSaddleParameter ((n : Real) / d)) eta x‖ ≤
            ((d : Real) ^ K)⁻¹ := by
  obtain ⟨L, dBase, hL, hdBase, hbase⟩ :=
    exists_criticalFullBase_lower_data ha hab
  have hcos0 : 0 ≤ Real.cos eta :=
    Real.cos_nonneg_of_mem_Icc
      ⟨by linarith [Real.pi_pos], hetapi⟩
  have hcos1 : Real.cos eta < 1 :=
    cos_lt_one_of_pos_of_le_pi_div_two heta0 hetapi
  let q0 : Real := criticalThetaRemoteRate a b (Real.cos eta)
  have hq0nonneg : 0 ≤ q0 := by
    dsimp [q0]
    exact criticalThetaRemoteRate_nonneg ha hab hcos0 hcos1
  have hq0lt : q0 < 1 := by
    dsimp [q0]
    exact criticalThetaRemoteRate_lt_one ha hab hcos1
  let q : Real := (q0 + 1) / 2
  have hqpos : 0 < q := by dsimp [q]; linarith
  have hqone : q < 1 := by dsimp [q]; linarith
  have hq0q : q0 ≤ q := by dsimp [q]; linarith
  let A : Real := (1 - gaussianSaddleParameter b)⁻¹
  have hb : 0 < b := ha.trans_le hab
  have hAbase : 0 < A := by
    dsimp [A]
    exact inv_pos.mpr (sub_pos.mpr (gaussianSaddleParameter_mem hb).2)
  let C : Real := 2 * A / L
  have hC : 0 ≤ C := by dsimp [C]; positivity
  obtain ⟨dAbs, hdAbs⟩ := Filter.eventually_atTop.1
    (eventually_const_mul_nat_rpow_mul_pow_le_rpow_neg_order
      hqpos hqone hC (1 / 2) K)
  let N0 := max dBase (max dAbs 1)
  refine ⟨N0, by dsimp [N0]; omega, ?_⟩
  intro d n hd0 hn halpha x
  have hdBaseD : dBase ≤ d := (Nat.le_max_left _ _).trans hd0
  have hdAbsD : dAbs ≤ d :=
    (Nat.le_max_left dAbs 1).trans ((Nat.le_max_right dBase _).trans hd0)
  have hd : 0 < d := by dsimp [N0] at hd0; omega
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let Cfull := twoSaddleFullBase d n rho
  let E := criticalCoefficientRemoteIntegral rho eta n x
  have hClower : (L / 2) / Real.sqrt d ≤ ‖Cfull‖ := by
    simpa [Cfull, rho] using hbase d n hdBaseD hn halpha
  have hCpos : 0 < ‖Cfull‖ :=
    (div_pos (half_pos hL) hsqrt).trans_le hClower
  have hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b) := by
    simpa [rho] using gaussianSaddleParameter_mem_criticalWindow ha halpha
  have hE : ‖E‖ ≤ A * q0 ^ d := by
    have hraw := norm_criticalCoefficientRemoteIntegral_le (n := n)
      ha hab hrho heta0 hetapi x
    simpa [E, A, q0, rho] using hraw
  have hpow : q0 ^ d ≤ q ^ d :=
    pow_le_pow_left₀ hq0nonneg hq0q d
  have hratio : ‖E / Cfull‖ ≤ C * Real.sqrt d * q ^ d := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖E‖ ≤ A * q0 ^ d := hE
      _ ≤ A * q ^ d := mul_le_mul_of_nonneg_left hpow hAbase.le
      _ = (C * Real.sqrt d * q ^ d) *
          ((L / 2) / Real.sqrt d) := by
            dsimp [C]
            field_simp [hL.ne', hsqrt.ne']
      _ ≤ (C * Real.sqrt d * q ^ d) * ‖Cfull‖ := by
            gcongr
  have habsorb : C * Real.sqrt d * q ^ d ≤
      (d : Real) ^ (-(K : Real)) := by
    rw [Real.sqrt_eq_rpow]
    exact hdAbs d hdAbsD
  have htarget : (d : Real) ^ (-(K : Real)) = ((d : Real) ^ K)⁻¹ :=
    (inv_natPow_eq_rpow_neg_nat d K).symm
  simpa [twoSaddleRemoteRatio, Cfull, E, rho, htarget] using
    hratio.trans habsorb

/-- Growing-window remote contours are exponentially small after division by
the complete coefficient.  The existing growing lower bound and saddle-scale
comparison leave only a fixed quadratic factor in `d`, which is absorbed at
every prescribed order. -/
theorem exists_growingHigherOrderRemoteRatio_data
    (K : Nat) {eta0 A : Real} (heta0 : 0 < eta0)
    (heta0half : eta0 < 1 / 2) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ d0 : Nat, 1 ≤ alpha0 ∧ 0 < d0 ∧
      ∀ {d n : Nat}, d0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        ∀ x : Fin d → Real,
          ‖twoSaddleRemoteRatio d n
              (gaussianSaddleParameter ((n : Real) / d))
              (gaussianSaddleTau ((n : Real) / d) * eta0) x‖ ≤
            ((d : Real) ^ K)⁻¹ := by
  obtain ⟨alphaFull, dFull, hAlphaFull, hfull⟩ :=
    exists_growing_full_coefficient_zero_lower_data heta0 heta0half hA
  obtain ⟨alphaR, delta, hAlphaR, hdelta, hdeltaQuarter, hremote⟩ :=
    exists_norm_criticalCoefficientRemoteIntegral_growing_saddle_window_le_mathlib
      heta0
  obtain ⟨alphaT, hAlphaT, htauBounds⟩ :=
    exists_gaussianSaddleTau_inverse_bounds
  let q : Real := 1 - delta
  have hq0 : 0 < q := by dsimp [q]; linarith
  have hq1 : q < 1 := by dsimp [q]; linarith
  let C : Real := 64 * Real.pi * A
  have hC : 0 ≤ C := by dsimp [C]; positivity
  obtain ⟨dAbs, hdAbs⟩ := Filter.eventually_atTop.1
    (eventually_const_mul_nat_rpow_mul_pow_le_rpow_neg_order
      hq0 hq1 hC 2 K)
  let alpha0 := max alphaFull (max alphaR (max alphaT 1))
  let d0 := max dFull (max dAbs 1)
  have hAlpha0 : 1 ≤ alpha0 := by
    exact (le_max_right alphaT 1).trans
      ((le_max_right alphaR (max alphaT 1)).trans
        (le_max_right alphaFull (max alphaR (max alphaT 1))))
  refine ⟨alpha0, d0, hAlpha0, by dsimp [d0]; omega, ?_⟩
  intro d n hd0 hd halphaLower halphaUpper x
  have hdFull : dFull ≤ d := (Nat.le_max_left _ _).trans hd0
  have hdAbsD : dAbs ≤ d :=
    (Nat.le_max_left dAbs 1).trans ((Nat.le_max_right dFull _).trans hd0)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hdOne : (1 : Real) ≤ d := by exact_mod_cast hd
  have hnreal : 0 < (n : Real) :=
    (mul_pos (lt_of_lt_of_le (by norm_num) hAlpha0) hdreal).trans_le
      halphaLower
  have hn : 0 < n := by exact_mod_cast hnreal
  let alpha : Real := (n : Real) / d
  let tau : Real := gaussianSaddleTau alpha
  let rho : Real := gaussianSaddleParameter alpha
  let Cfull := twoSaddleFullBase d n rho
  let E := criticalCoefficientRemoteIntegral rho (tau * eta0) n x
  have halphaPos : 0 < alpha := by dsimp [alpha]; positivity
  have halpha0 : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halphaLower
  have halphaFull : alphaFull * (d : Real) ≤ (n : Real) := by
    exact (mul_le_mul_of_nonneg_right (le_max_left alphaFull _) hdreal.le).trans
      halphaLower
  have halphaR : alphaR ≤ alpha := by
    exact (le_max_left alphaR (max alphaT 1)).trans
      ((le_max_right alphaFull _).trans halpha0)
  have halphaT : alphaT ≤ alpha := by
    exact (le_max_left alphaT 1).trans
      ((le_max_right alphaR _).trans
        ((le_max_right alphaFull _).trans halpha0))
  have hClower : (1 / (8 * Real.pi)) * (1 / Real.sqrt d) ≤
      ‖Cfull‖ := by
    have h := hfull d n hdFull hd halphaFull halphaUpper
    simpa [Cfull, twoSaddleFullBase, rho, alpha] using h
  have hCpos : 0 < ‖Cfull‖ := by
    have : 0 < (1 / (8 * Real.pi)) * (1 / Real.sqrt d) := by positivity
    exact this.trans_le hClower
  have htau : 0 < tau := by dsimp [tau]; exact gaussianSaddleTau_pos halphaPos
  have htauUpper : tau ≤ 1 / (2 * alpha) := by
    simpa [tau] using (htauBounds alpha halphaT).2
  have htauOne : tau ≤ 1 := by
    have halphaOne : 1 ≤ alpha := by
      exact (le_max_right alphaT 1).trans
        ((le_max_right alphaR _).trans
          ((le_max_right alphaFull _).trans halpha0))
    have hden : 0 < 2 * alpha := by positivity
    exact htauUpper.trans ((div_le_one hden).2 (by nlinarith))
  have htauInv : tau⁻¹ ≤ 4 * alpha := by
    have hlow := (htauBounds alpha halphaT).1
    have hpos : 0 < 4 * alpha := by positivity
    have hlow' : (4 * alpha)⁻¹ ≤ tau := by simpa [one_div] using hlow
    have hinv' := (inv_le_inv₀ htau (inv_pos.mpr hpos)).2 hlow'
    simpa [inv_inv] using hinv'
  have hpole : (1 - rho)⁻¹ ≤ 2 * tau⁻¹ := by
    have hrho : rho = Real.exp (-tau) := by
      dsimp [rho, tau, alpha]
      exact (exp_neg_gaussianSaddleTau halphaPos).symm
    rw [hrho]
    exact one_sub_exp_neg_inv_le_two_mul_inv htau htauOne
  have htauInvA : tau⁻¹ ≤ 4 * A * (d : Real) := by
    calc
      tau⁻¹ ≤ 4 * alpha := htauInv
      _ ≤ 4 * (A * (d : Real)) :=
        mul_le_mul_of_nonneg_left halphaUpper (by norm_num)
      _ = 4 * A * (d : Real) := by ring
  have hpow : 0 ≤ q ^ d := pow_nonneg hq0.le _
  have hE : ‖E‖ ≤ 8 * A * (d : Real) * q ^ d := by
    have hraw := hremote d n hd halphaR hn x
    have hraw' : ‖E‖ ≤ (1 - rho)⁻¹ * q ^ d := by
      simpa [E, rho, tau, alpha, q] using hraw
    calc
      ‖E‖ ≤ (1 - rho)⁻¹ * q ^ d := hraw'
      _ ≤ (2 * tau⁻¹) * q ^ d :=
        mul_le_mul_of_nonneg_right hpole hpow
      _ ≤ (2 * (4 * A * (d : Real))) * q ^ d :=
        mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left htauInvA (by norm_num)) hpow
      _ = 8 * A * (d : Real) * q ^ d := by ring
  have hsqrtLe : Real.sqrt (d : Real) ≤ d := by
    nlinarith [Real.sq_sqrt hdreal.le]
  have hratio : ‖E / Cfull‖ ≤ C * (d : Real) ^ (2 : Real) * q ^ d := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖E‖ ≤ 8 * A * (d : Real) * q ^ d := hE
      _ ≤ (C * (d : Real) ^ (2 : Real) * q ^ d) *
          ((1 / (8 * Real.pi)) * (1 / Real.sqrt d)) := by
            have hnonneg : 0 ≤ 8 * A * q ^ d := by positivity
            have hdsqrt : (d : Real) ≤ (d : Real) ^ (2 : Real) /
                Real.sqrt d := by
              rw [Real.rpow_two]
              apply (le_div_iff₀ hsqrt).2
              nlinarith
            calc
              8 * A * (d : Real) * q ^ d =
                  (8 * A * q ^ d) * (d : Real) := by ring
              _ ≤ (8 * A * q ^ d) *
                  ((d : Real) ^ (2 : Real) / Real.sqrt d) :=
                mul_le_mul_of_nonneg_left hdsqrt hnonneg
              _ = (C * (d : Real) ^ (2 : Real) * q ^ d) *
                  ((1 / (8 * Real.pi)) * (1 / Real.sqrt d)) := by
                dsimp [C]
                field_simp [Real.pi_ne_zero, hsqrt.ne']
                ring
      _ ≤ (C * (d : Real) ^ (2 : Real) * q ^ d) * ‖Cfull‖ := by
            gcongr
  have habsorb : C * (d : Real) ^ (2 : Real) * q ^ d ≤
      (d : Real) ^ (-(K : Real)) := hdAbs d hdAbsD
  have htarget : (d : Real) ^ (-(K : Real)) = ((d : Real) ^ K)⁻¹ :=
    (inv_natPow_eq_rpow_neg_nat d K).symm
  simpa [twoSaddleRemoteRatio, Cfull, E, rho, tau, alpha, htarget] using
    hratio.trans habsorb

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderResidualLp.lean <==
import EuclideanBallsFormalization.HigherOrderTorusModels
import EuclideanBallsFormalization.FinsuppResidualDensityExtension
import EuclideanBallsFormalization.ResidualDecayArithmetic
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The H7--H8 interpolation step for an arbitrary finite-Gaussian model.  The
statement is independent of the small/critical/growing construction and is
reused verbatim in all three ranges.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators ENNReal

set_option maxHeartbeats 800000

private theorem ofReal_const_mul_inv_natPow
    (C : Real) (hC : 0 ≤ C) (N K : Nat) (hN : 0 < N) :
    ENNReal.ofReal (C * (((N : Real) ^ K)⁻¹)) =
      ENNReal.ofReal C * (N : ENNReal) ^ (-(K : Real)) := by
  rw [ENNReal.ofReal_mul hC]
  congr 1
  rw [inv_natPow_eq_rpow_neg_nat]
  rw [← ENNReal.ofReal_rpow_of_pos (by exact_mod_cast hN)]
  simp

/-- If the multiplier residual is `C N^{-K}` on `ell^2`, then the concrete
residual has the exact `p`th-power decay used in R11 equation (7.5). -/
theorem finiteGaussianResidualAverage_eLpNorm_rpow_decay
    {d n N K JPlus JMinus : Nat} (hd : 0 < d) (hN : 0 < N)
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (Q : NNReal)
    (hrhoPlus : ∀ m j, 0 < rhoPlus m j ∧ rhoPlus m j < 1)
    (hrhoMinus : ∀ m j, 0 < rhoMinus m j ∧ rhoMinus m j < 1)
    (hcPlus : ∀ m, (∑ j, ‖cPlus m j‖ₑ) ≤ (Q : ENNReal))
    (hcMinus : ∀ m, (∑ j, ‖cMinus m j‖ₑ) ≤ (Q : ENNReal))
    (Cres : Real) (hCres : 0 ≤ Cres)
    (hResidual : ∀ x,
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤
          Cres * (((N : Real) ^ K)⁻¹))
    {p : Real} (hp1 : 1 < p) (hp2 : p < 2)
    (f : latticeFunction d)
    (hf : latticeMemLp d (ENNReal.ofReal p) f) :
    latticeLpNorm d (ENNReal.ofReal p)
        (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n) ^ p ≤
      (((1 + (Q : ENNReal) + (Q : ENNReal)) ^
          (1 - residualInterpolationTheta p) *
        (ENNReal.ofReal Cres) ^ residualInterpolationTheta p) ^ p) *
        (N : ENNReal) ^ (-(2 * (K : Real) * (p - 1))) *
          latticeLpNorm d (ENNReal.ofReal p) f ^ p := by
  have hp0 : 0 < p := lt_trans (by norm_num) hp1
  have hpow : 0 ≤ (((N : Real) ^ K)⁻¹) := by positivity
  have hinterp := finiteGaussianResidualAverage_eLpNorm_interpolated
    hd cPlus cMinus Q Q hrhoPlus hrhoMinus hcPlus hcMinus
    (Cres * (((N : Real) ^ K)⁻¹)) (mul_nonneg hCres hpow)
    hResidual hp1 hp2 f hf
  let B : ENNReal :=
    (1 + (Q : ENNReal) + (Q : ENNReal)) ^
        (1 - residualInterpolationTheta p) *
      (ENNReal.ofReal Cres) ^ residualInterpolationTheta p
  let r : Real := -(2 * (K : Real) * (p - 1) / p)
  have hendpoint :
      ENNReal.ofReal (Cres * (((N : Real) ^ K)⁻¹)) ≤
        ENNReal.ofReal Cres * (N : ENNReal) ^ (-(K : Real)) := by
    exact (ofReal_const_mul_inv_natPow Cres hCres N K hN).le
  have hcoeff :
      (1 + (Q : ENNReal) + (Q : ENNReal)) ^
          (1 - residualInterpolationTheta p) *
        (ENNReal.ofReal (Cres * (((N : Real) ^ K)⁻¹))) ^
          residualInterpolationTheta p ≤
        B * (N : ENNReal) ^ r := by
    simpa [B, r] using residualInterpolation_constant_decay_le
      K hp1 (1 + (Q : ENNReal) + (Q : ENNReal))
        (ENNReal.ofReal (Cres * (((N : Real) ^ K)⁻¹)))
        (ENNReal.ofReal Cres) (N : ENNReal) hendpoint
  have hnorm :
      latticeLpNorm d (ENNReal.ofReal p)
          (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
            cPlus cMinus f n) ≤
        (B * (N : ENNReal) ^ r) *
          latticeLpNorm d (ENNReal.ofReal p) f :=
    hinterp.trans (mul_le_mul_right' hcoeff _)
  calc
    latticeLpNorm d (ENNReal.ofReal p)
        (finiteGaussianResidualAverage d JPlus JMinus rhoPlus rhoMinus
          cPlus cMinus f n) ^ p ≤
      ((B * (N : ENNReal) ^ r) *
        latticeLpNorm d (ENNReal.ofReal p) f) ^ p :=
        ENNReal.rpow_le_rpow hnorm hp0.le
    _ = (B ^ p) * ((N : ENNReal) ^ r) ^ p *
        latticeLpNorm d (ENNReal.ofReal p) f ^ p := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ hp0.le,
        ENNReal.mul_rpow_of_nonneg _ _ hp0.le]
    _ = (B ^ p) * (N : ENNReal) ^ (r * p) *
        latticeLpNorm d (ENNReal.ofReal p) f ^ p := by
      rw [ENNReal.rpow_mul]
    _ = (((1 + (Q : ENNReal) + (Q : ENNReal)) ^
          (1 - residualInterpolationTheta p) *
        (ENNReal.ofReal Cres) ^ residualInterpolationTheta p) ^ p) *
        (N : ENNReal) ^ (-(2 * (K : Real) * (p - 1))) *
          latticeLpNorm d (ENNReal.ofReal p) f ^ p := by
      rw [residualInterpolation_pth_power_exponent K hp0]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderScaleFactor.lean <==
import EuclideanBallsFormalization.HigherOrderIntegratedExpansion
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Scale extraction for the derivative parameter in the higher-order central
expansion.  The product Taylor family is diagonal: its `r`-th derivative
parameter occurs with the exact factor `scale ^ r`.  This file records that
factor before the finite-difference step, so in all three R11 regimes the
remaining coefficient is independent of the speed `sigma`.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators

theorem diagonalTaylorBasis_eq_scale_pow_smul
    (scale : Complex) (r nu : Nat) :
    diagonalTaylorBasis scale r nu =
      scale ^ r • diagonalTaylorBasis 1 r nu := by
  by_cases h : nu = r
  · subst nu
    simp [diagonalTaylorBasis, Polynomial.smul_monomial,
      div_eq_mul_inv]
  · simp [diagonalTaylorBasis, h]

private theorem weightedSeries_const_smul
    (N : Nat) (c : Complex) (b : Nat → Polynomial Complex) :
    weightedSeries N (fun nu ↦ c • b nu) =
      Polynomial.C c • weightedSeries N b := by
  unfold weightedSeries
  rw [Finset.smul_sum]
  apply Finset.sum_congr rfl
  intro nu hnu
  rw [Polynomial.smul_monomial]
  simp [Polynomial.smul_eq_C_mul]

private theorem weightedTaylorCoefficient_third_const_smul
    (K nu : Nat) (x a b : Nat → Polynomial Complex) (c : Complex) :
    weightedTaylorCoefficient K nu x a (fun m ↦ c • b m) =
      c • weightedTaylorCoefficient K nu x a b := by
  unfold weightedTaylorCoefficient weightedTaylorCore
  rw [weightedSeries_const_smul]
  rw [mul_smul_comm]
  simp [Polynomial.smul_eq_C_mul]

theorem higherOrderPointwiseBasisCoefficient_scale_factor
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (nu r : Nat) (u : Real) :
    higherOrderPointwiseBasisCoefficient K x a scale nu r u =
      scale ^ r *
        higherOrderPointwiseBasisCoefficient K x a 1 nu r u := by
  unfold higherOrderPointwiseBasisCoefficient
  have hbasis : diagonalTaylorBasis scale r =
      fun m ↦ scale ^ r • diagonalTaylorBasis 1 r m := by
    funext m
    exact diagonalTaylorBasis_eq_scale_pow_smul scale r m
  rw [hbasis, weightedTaylorCoefficient_third_const_smul]
  simp [smul_eq_mul]

theorem higherOrderIntegratedCoefficient_scale_factor
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (q R : Real) (j r : Nat) :
    higherOrderIntegratedCoefficient K x a scale q R j r =
      scale ^ r * higherOrderIntegratedCoefficient K x a 1 q R j r := by
  unfold higherOrderIntegratedCoefficient integratedSaddleCoefficient
    integratedEvenCoefficient higherOrderIntegratedBasis
  rw [← intervalIntegral.integral_const_mul]
  apply intervalIntegral.integral_congr
  intro u hu
  dsimp only
  rw [higherOrderPointwiseBasisCoefficient_scale_factor]
  ring

theorem finiteSaddleBase_scale_independent
    (K : Nat) (x a : Nat → Polynomial Complex)
    (scale z : Complex) (q R : Real) :
    finiteSaddleBase K z
        (higherOrderIntegratedCoefficient K x a scale q R) =
      finiteSaddleBase K z
        (higherOrderIntegratedCoefficient K x a 1 q R) := by
  unfold finiteSaddleBase
  apply Finset.sum_congr rfl
  intro j hj
  rw [higherOrderIntegratedCoefficient_scale_factor]
  simp

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderSymmetricAssembly.lean <==
import EuclideanBallsFormalization.SymmetricExpansionIntegration
import EuclideanBallsFormalization.HigherOrderSymmetricRatio
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Exact bridge from the integrated even-weight expansion to the numerator/base
decomposition consumed by the higher-order ratio theorem.
-/

noncomputable section

open scoped BigOperators

private theorem sum_range_succ_eq_zero_add_Icc
    (n : Nat) (f : Nat → Complex) :
    (∑ r ∈ Finset.range (n + 1), f r) =
      f 0 + ∑ r ∈ Finset.Icc 1 n, f r := by
  have hzero : 0 ∈ Finset.range (n + 1) := by simp
  rw [← Finset.add_sum_erase _ _ hzero]
  congr 1
  apply Finset.sum_congr
  · ext r
    simp
    omega
  · intro r hr
    rfl

def integratedSaddleCoefficient
    (q R : Real) (B : Nat → Nat → Real → Complex) (j r : Nat) : Complex :=
  integratedEvenCoefficient q R B j r

/-- The exact integrated expansion is the finite zero-frequency base times
`T 0`, plus the derivative correction.  In particular
`epsilon^(2*j) = (epsilon^2)^j` is proved rather than treated as a scaling
convention. -/
theorem weightedCentralIntegral_eq_base_add_derivativeCorrection
    (K : Nat) (epsilon : Complex) (H : Nat → Real → Complex)
    (B : Nat → Nat → Real → Complex) (T : Nat → Complex) (q R : Real)
    (hparity : ∀ ν < 2 * K,
      if Even ν then Function.Even (H ν) else Function.Odd (H ν))
    (hB : ∀ j < K, ∀ r < 2 * j + 1, Continuous (B j r))
    (hlinear : ∀ j < K, ∀ u, H (2 * j) u =
      ∑ r ∈ Finset.range (2 * j + 1), B j r u * T r) :
    weightedCentralIntegral (2 * K) epsilon
        (fun ν u => symmetricGaussianWeight q u * H ν u) R =
      finiteSaddleBase K (epsilon ^ 2)
          (integratedSaddleCoefficient q R B) * T 0 +
        finiteSaddleDerivativeCorrection K (epsilon ^ 2)
          (integratedSaddleCoefficient q R B) T := by
  rw [weightedCentralIntegral_eq_integrated_linear_even_expansion
    K epsilon H B T q R hparity hB hlinear]
  unfold finiteSaddleBase finiteSaddleDerivativeCorrection
    integratedSaddleCoefficient
  rw [Finset.sum_mul]
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro j hj
  rw [sum_range_succ_eq_zero_add_Icc (2 * j)]
  rw [pow_mul]
  ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderSymmetricRatio.lean <==
import EuclideanBallsFormalization.HigherOrderRatioAlgebra
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The quantitative ratio-normalization endpoint of R11 Lemma 6.4.  The
analytic integration layer supplies the finite coefficients `b`; this file
separates the zero-frequency base and proves the displayed bounded
derivative-correction formula without an asymptotic division placeholder.
-/

noncomputable section

open scoped BigOperators

def finiteSaddleBase
    (K : Nat) (z : Complex) (b : Nat → Nat → Complex) : Complex :=
  ∑ j ∈ Finset.range K, z ^ j * b j 0

def finiteSaddleDerivativeCorrection
    (K : Nat) (z : Complex) (b : Nat → Nat → Complex)
    (T : Nat → Complex) : Complex :=
  ∑ j ∈ Finset.range K, z ^ j *
    ∑ r ∈ Finset.Icc 1 (2 * j), b j r * T r

def normalizedSaddleCoefficient
    (B : Complex) (b : Nat → Nat → Complex) (j r : Nat) : Complex :=
  b j r / B

def finiteNormalizedSaddleCorrection
    (K : Nat) (z B : Complex) (b : Nat → Nat → Complex)
    (T : Nat → Complex) : Complex :=
  ∑ j ∈ Finset.range K, z ^ j *
    ∑ r ∈ Finset.Icc 1 (2 * j),
      normalizedSaddleCoefficient B b j r * T r

theorem finiteSaddleDerivativeCorrection_div_eq_normalized
    (K : Nat) (z B : Complex) (b : Nat → Nat → Complex)
    (T : Nat → Complex) :
    finiteSaddleDerivativeCorrection K z b T / B =
      finiteNormalizedSaddleCorrection K z B b T := by
  unfold finiteSaddleDerivativeCorrection finiteNormalizedSaddleCorrection
    normalizedSaddleCoefficient
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl
  intro j hj
  rw [mul_div_assoc, Finset.sum_div]
  congr 1
  apply Finset.sum_congr rfl
  intro r hr
  ring

theorem norm_normalizedSaddleCoefficient_le
    {B : Complex} {b : Nat → Nat → Complex} {Cb c : Real}
    (hc : 0 < c) (hB : c ≤ ‖B‖)
    {j r : Nat} (hb : ‖b j r‖ ≤ Cb) :
    ‖normalizedSaddleCoefficient B b j r‖ ≤ Cb / c := by
  have hBpos : 0 < ‖B‖ := hc.trans_le hB
  have hCb : 0 ≤ Cb := (norm_nonneg (b j r)).trans hb
  unfold normalizedSaddleCoefficient
  rw [norm_div]
  exact div_le_div₀ hCb hb hc hB

/-- The exact coefficient family selected in the higher-order symmetric
ratio is uniformly bounded whenever the integrated coefficients and the
finite zero-frequency base are. -/
theorem normalizedSaddleCoefficient_uniform
    {K : Nat} {B : Complex} {b : Nat → Nat → Complex} {Cb c : Real}
    (hc : 0 < c) (hB : c ≤ ‖B‖)
    (hb : ∀ j < K, ∀ r ∈ Finset.Icc 1 (2 * j), ‖b j r‖ ≤ Cb) :
    ∀ j < K, ∀ r ∈ Finset.Icc 1 (2 * j),
      ‖normalizedSaddleCoefficient B b j r‖ ≤ Cb / c := by
  intro j hj r hr
  exact norm_normalizedSaddleCoefficient_le hc hB (hb j hj r hr)

/-- Quantitative higher-order symmetric ratio.  This is the manuscript's
Lemma 6.4 after the analytic production layer has provided `B`, `b`, and
the two `O(N^{-K})` errors.  The conclusion retains the exact finite
`z^j` correction and an explicit uniform error bound. -/
theorem norm_higherOrderSymmetricRatio_sub_finiteCorrection_le
    {K : Nat} {z I I0 Gamma error error0 : Complex}
    {b : Nat → Nat → Complex} {T : Nat → Complex}
    {c E G D0 : Real}
    (hc : 0 < c) (hE0 : 0 ≤ E) (hEsmall : E ≤ c / 2)
    (hB : c ≤ ‖finiteSaddleBase K z b‖)
    (hGamma : ‖Gamma‖ ≤ G)
    (hD : ‖finiteSaddleDerivativeCorrection K z b T‖ ≤ D0)
    (herror : ‖error‖ ≤ E) (herror0 : ‖error0‖ ≤ E)
    (hI : I = finiteSaddleBase K z b * Gamma +
      finiteSaddleDerivativeCorrection K z b T + error)
    (hI0 : I0 = finiteSaddleBase K z b + error0) :
    ‖I / I0 - Gamma -
        finiteNormalizedSaddleCorrection K z
          (finiteSaddleBase K z b) b T‖ ≤
      2 * E * (1 + G) / c + 2 * D0 * E / c ^ 2 := by
  have h := norm_higherOrderRatio_sub_finiteCorrection_le
    hc hE0 hEsmall hB hGamma hD herror herror0 hI hI0
  rw [finiteSaddleDerivativeCorrection_div_eq_normalized] at h
  exact h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderTorusModels.lean <==
import EuclideanBallsFormalization.HigherOrderTwoSaddleResidual
import EuclideanBallsFormalization.FiniteGaussianResidualFourier
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Safe, globally defined finite-Gaussian families for the three R11 ranges.
Outside the range where the saddle construction is certified, coefficients
are set to zero and the harmless scale `1/2` is used.  This is the precise
Lean implementation of the manuscript's zero-model convention.
-/

noncomputable section

open scoped BigOperators

set_option maxHeartbeats 800000

private lemma finiteGaussianModelMultiplier_coe
    {d JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ n j, 0 < rhoPlus n j)
    (hrhoMinus : ∀ n j, 0 < rhoMinus n j)
    (n : Nat) (x : Fin d → Real) :
    finiteGaussianModelMultiplier d JPlus JMinus rhoPlus rhoMinus
        cPlus cMinus n (fun i ↦ (x i : UnitAddCircle)) =
      (∑ j : Fin JPlus,
          cPlus n j * gaussianPolarThetaProduct (rhoPlus n j) 0 x) +
        ∑ j : Fin JMinus,
          cMinus n j * gaussianPolarThetaProduct (rhoMinus n j) 0
            (fun i ↦ x i - 1 / 2) := by
  unfold finiteGaussianModelMultiplier
  congr 1
  · apply Finset.sum_congr rfl
    intro j hj
    rw [torusGaussianMultiplier_coe (hrhoPlus n j) x]
  · apply Finset.sum_congr rfl
    intro j hj
    have hcoe :
        (fun i ↦ (x i : UnitAddCircle) - ((1 / 2 : Real) : UnitAddCircle)) =
          (fun i ↦ ((x i - 1 / 2 : Real) : UnitAddCircle)) := by
      funext i
      simp
    rw [hcoe, torusGaussianMultiplier_coe (hrhoMinus n j)
      (fun i ↦ x i - 1 / 2)]

private theorem norm_finiteGaussianResidualMultiplier_le_of_real
    {d n JPlus JMinus : Nat}
    {rhoPlus : Nat → Fin JPlus → Real}
    {rhoMinus : Nat → Fin JMinus → Real}
    (cPlus : Nat → Fin JPlus → Complex)
    (cMinus : Nat → Fin JMinus → Complex)
    (hrhoPlus : ∀ m j, 0 < rhoPlus m j)
    (hrhoMinus : ∀ m j, 0 < rhoMinus m j)
    {C : Real}
    (hreal : ∀ x : Fin d → Real,
      ‖ballMultiplier d n x -
        ((∑ j : Fin JPlus,
            cPlus n j * gaussianPolarThetaProduct (rhoPlus n j) 0 x) +
          ∑ j : Fin JMinus,
            cMinus n j * gaussianPolarThetaProduct (rhoMinus n j) 0
              (fun i ↦ x i - 1 / 2))‖ ≤ C) :
    ∀ x : UnitAddTorus (Fin d),
      ‖finiteGaussianResidualMultiplier d n JPlus JMinus
        rhoPlus rhoMinus cPlus cMinus x‖ ≤ C := by
  intro x
  let r : Fin d → Real := torusIocRepresentative x
  have hcoe : (fun i ↦ (r i : UnitAddCircle)) = x := by
    funext i
    exact coe_torusIocRepresentative x i
  rw [← hcoe]
  unfold finiteGaussianResidualMultiplier
  rw [torusBallMultiplier_coe,
    finiteGaussianModelMultiplier_coe cPlus cMinus hrhoPlus hrhoMinus]
  exact hreal r

def smallHigherOrderActive (N0 d n : Nat) : Prop :=
  N0 ≤ n ∧ 0 < d ∧ (n : Real) / d ≤ smallAlphaThreshold

local instance (N0 d n : Nat) : Decidable (smallHigherOrderActive N0 d n) :=
  Classical.propDecidable _

def smallHigherOrderRho (K N0 d : Nat) : Nat → Fin (2 * K + 1) → Real :=
  fun n j ↦ if smallHigherOrderActive N0 d n then
    higherOrderNearbyGaussianScale K
      (Real.log (gaussianSaddleParameter ((n : Real) / d)))
      (1 / Real.sqrt n) j
  else 1 / 2

def smallHigherOrderCoeffPlus (K N0 : Nat) (M : Real) (d : Nat) :
    Nat → Fin (2 * K + 1) → Complex :=
  fun n j ↦ if smallHigherOrderActive N0 d n then
    smallHigherOrderCoefficient K M d n
      (gaussianSaddleParameter ((n : Real) / d)) j
  else 0

def smallHigherOrderCoeffMinus (K N0 : Nat) (M : Real) (d : Nat) :
    Nat → Fin (2 * K + 1) → Complex :=
  fun n j ↦ if smallHigherOrderActive N0 d n then
    parityCoefficient d n * smallHigherOrderCoefficient K M d n
      (-(gaussianSaddleParameter ((n : Real) / d))) j
  else 0

/-- The H5 small-range result, descended to the actual torus multiplier and
packaged as one globally admissible finite-Gaussian family. -/
theorem exists_smallHigherOrderTorusModel_data
    (K : Nat) (hK : 0 < K) :
    ∃ N0 : Nat, ∃ M Cres Q : Real,
      0 < N0 ∧ 0 < M ∧ 0 < Cres ∧ 0 ≤ Q ∧
      (∀ d n j, 0 < smallHigherOrderRho K N0 d n j ∧
        smallHigherOrderRho K N0 d n j < 1) ∧
      (∀ d n, (∑ j, ‖smallHigherOrderCoeffPlus K N0 M d n j‖) ≤ Q) ∧
      (∀ d n, (∑ j, ‖smallHigherOrderCoeffMinus K N0 M d n j‖) ≤ Q) ∧
      ∀ {d n : Nat}, smallHigherOrderActive N0 d n →
        ∀ x : UnitAddTorus (Fin d),
          ‖finiteGaussianResidualMultiplier d n (2 * K + 1) (2 * K + 1)
            (smallHigherOrderRho K N0 d) (smallHigherOrderRho K N0 d)
            (smallHigherOrderCoeffPlus K N0 M d)
            (smallHigherOrderCoeffMinus K N0 M d) x‖ ≤
              Cres * (((n : Real) ^ K)⁻¹) := by
  obtain ⟨N0, M, Cres, Q, hN0, hM, hCres, hQ, hres⟩ :=
    exists_smallHigherOrderTwoSaddleResidual_data K hK
  refine ⟨N0, M, Cres, Q, hN0, hM, hCres, hQ, ?_, ?_, ?_, ?_⟩
  · intro d n j
    by_cases hact : smallHigherOrderActive N0 d n
    · have h := hres hact.1 hact.2.1 hact.2.2
        (fun _ : Fin d ↦ 0)
      simpa [smallHigherOrderRho, hact] using h.2.2.2 j
    · simp [smallHigherOrderRho, hact]
      norm_num
  · intro d n
    by_cases hact : smallHigherOrderActive N0 d n
    · have h := hres hact.1 hact.2.1 hact.2.2
        (fun _ : Fin d ↦ 0)
      simpa [smallHigherOrderCoeffPlus, hact] using h.2.1
    · simp [smallHigherOrderCoeffPlus, hact, hQ]
  · intro d n
    by_cases hact : smallHigherOrderActive N0 d n
    · have h := hres hact.1 hact.2.1 hact.2.2
        (fun _ : Fin d ↦ 0)
      simpa [smallHigherOrderCoeffMinus, hact] using h.2.2.1
    · simp [smallHigherOrderCoeffMinus, hact, hQ]
  · intro d n hact
    have hrho : ∀ m j, 0 < smallHigherOrderRho K N0 d m j := by
      intro m j
      by_cases hm : smallHigherOrderActive N0 d m
      · have h := hres hm.1 hm.2.1 hm.2.2 (fun _ : Fin d ↦ 0)
        simpa [smallHigherOrderRho, hm] using (h.2.2.2 j).1
      · simp [smallHigherOrderRho, hm]
    apply norm_finiteGaussianResidualMultiplier_le_of_real
      (cPlus := smallHigherOrderCoeffPlus K N0 M d)
      (cMinus := smallHigherOrderCoeffMinus K N0 M d)
      hrho hrho
    intro y
    have h := hres hact.1 hact.2.1 hact.2.2 y
    simpa [smallHigherOrderRho, smallHigherOrderCoeffPlus,
      smallHigherOrderCoeffMinus, hact, higherOrderNearbyGaussianValue]
      using h.1

def criticalHigherOrderActive (N0 : Nat) (a b : Real) (d n : Nat) : Prop :=
  N0 ≤ d ∧ 0 < n ∧ (n : Real) / d ∈ Set.Icc a b

local instance (N0 : Nat) (a b : Real) (d n : Nat) :
    Decidable (criticalHigherOrderActive N0 a b d n) :=
  Classical.propDecidable _

def criticalHigherOrderRho (K N0 : Nat) (a b : Real) (d : Nat) :
    Nat → Fin (2 * K + 1) → Real :=
  fun n j ↦ if criticalHigherOrderActive N0 a b d n then
    higherOrderNearbyGaussianScale K
      (Real.log (gaussianSaddleParameter ((n : Real) / d)))
      (1 / Real.sqrt d) j
  else 1 / 2

def criticalHigherOrderCoeffPlus (K N0 : Nat) (a b M : Real) (d : Nat) :
    Nat → Fin (2 * K + 1) → Complex :=
  fun n j ↦ if criticalHigherOrderActive N0 a b d n then
    criticalHigherOrderCoefficient K M d ((n : Real) / d)
      (gaussianSaddleParameter ((n : Real) / d) : Complex) j
  else 0

def criticalHigherOrderCoeffMinus (K N0 : Nat) (a b M : Real) (d : Nat) :
    Nat → Fin (2 * K + 1) → Complex :=
  fun n j ↦ if criticalHigherOrderActive N0 a b d n then
    parityCoefficient d n *
      criticalHigherOrderCoefficient K M d ((n : Real) / d)
        (-(gaussianSaddleParameter ((n : Real) / d) : Complex)) j
  else 0

/-- The compact-critical H5 family in a globally admissible torus form. -/
theorem exists_criticalHigherOrderTorusModel_data
    (K : Nat) (hK : 0 < K) {a b : Real}
    (ha : 0 < a) (hab : a ≤ b) :
    ∃ N0 : Nat, ∃ eta M Cres Q : Real,
      0 < N0 ∧ 0 < eta ∧ eta ≤ Real.pi / 2 ∧
      0 < M ∧ 0 < Cres ∧ 0 ≤ Q ∧
      (∀ d n j, 0 < criticalHigherOrderRho K N0 a b d n j ∧
        criticalHigherOrderRho K N0 a b d n j < 1) ∧
      (∀ d n,
        (∑ j, ‖criticalHigherOrderCoeffPlus K N0 a b M d n j‖) ≤ Q) ∧
      (∀ d n,
        (∑ j, ‖criticalHigherOrderCoeffMinus K N0 a b M d n j‖) ≤ Q) ∧
      ∀ {d n : Nat}, criticalHigherOrderActive N0 a b d n →
        ∀ x : UnitAddTorus (Fin d),
          ‖finiteGaussianResidualMultiplier d n (2 * K + 1) (2 * K + 1)
            (criticalHigherOrderRho K N0 a b d)
            (criticalHigherOrderRho K N0 a b d)
            (criticalHigherOrderCoeffPlus K N0 a b M d)
            (criticalHigherOrderCoeffMinus K N0 a b M d) x‖ ≤
              Cres * (((d : Real) ^ K)⁻¹) := by
  obtain ⟨N0, eta, M, Cres, Q, hN0, heta, hetapi, hM, hCres, hQ, hres⟩ :=
    exists_criticalHigherOrderTwoSaddleResidual_data K hK ha hab
  refine ⟨N0, eta, M, Cres, Q, hN0, heta, hetapi, hM, hCres, hQ,
    ?_, ?_, ?_, ?_⟩
  · intro d n j
    by_cases hact : criticalHigherOrderActive N0 a b d n
    · have h := hres hact.1 hact.2.1 hact.2.2
        (fun _ : Fin d ↦ 0)
      simpa [criticalHigherOrderRho, hact] using h.2.2.2 j
    · simp [criticalHigherOrderRho, hact]
      norm_num
  · intro d n
    by_cases hact : criticalHigherOrderActive N0 a b d n
    · have h := hres hact.1 hact.2.1 hact.2.2
        (fun _ : Fin d ↦ 0)
      simpa [criticalHigherOrderCoeffPlus, hact] using h.2.1
    · simp [criticalHigherOrderCoeffPlus, hact, hQ]
  · intro d n
    by_cases hact : criticalHigherOrderActive N0 a b d n
    · have h := hres hact.1 hact.2.1 hact.2.2
        (fun _ : Fin d ↦ 0)
      simpa [criticalHigherOrderCoeffMinus, hact] using h.2.2.1
    · simp [criticalHigherOrderCoeffMinus, hact, hQ]
  · intro d n hact
    have hrho : ∀ m j, 0 < criticalHigherOrderRho K N0 a b d m j := by
      intro m j
      by_cases hm : criticalHigherOrderActive N0 a b d m
      · have h := hres hm.1 hm.2.1 hm.2.2 (fun _ : Fin d ↦ 0)
        simpa [criticalHigherOrderRho, hm] using (h.2.2.2 j).1
      · simp [criticalHigherOrderRho, hm]
    apply norm_finiteGaussianResidualMultiplier_le_of_real
      (cPlus := criticalHigherOrderCoeffPlus K N0 a b M d)
      (cMinus := criticalHigherOrderCoeffMinus K N0 a b M d)
      hrho hrho
    intro y
    have h := hres hact.1 hact.2.1 hact.2.2 y
    simpa [criticalHigherOrderRho, criticalHigherOrderCoeffPlus,
      criticalHigherOrderCoeffMinus, hact, higherOrderNearbyGaussianValue]
      using h.1

def growingHigherOrderActive (N0 : Nat) (alpha0 A : Real)
    (d n : Nat) : Prop :=
  N0 ≤ d ∧ 0 < d ∧ alpha0 * (d : Real) ≤ (n : Real) ∧
    (n : Real) / d ≤ A * d

local instance (N0 : Nat) (alpha0 A : Real) (d n : Nat) :
    Decidable (growingHigherOrderActive N0 alpha0 A d n) :=
  Classical.propDecidable _

def growingHigherOrderRho (K N0 : Nat) (alpha0 A : Real) (d : Nat) :
    Nat → Fin (2 * K + 1) → Real :=
  fun n j ↦ if growingHigherOrderActive N0 alpha0 A d n then
    higherOrderNearbyGaussianScale K
      (-gaussianSaddleTau ((n : Real) / d))
      (gaussianSaddleTau ((n : Real) / d) / Real.sqrt d) j
  else 1 / 2

def growingHigherOrderCoeffPlus (K N0 : Nat) (alpha0 A M : Real) (d : Nat) :
    Nat → Fin (2 * K + 1) → Complex :=
  fun n j ↦ if growingHigherOrderActive N0 alpha0 A d n then
    growingPlusHigherOrderCoefficient K M d n j
  else 0

def growingHigherOrderCoeffMinus (K N0 : Nat)
    (alpha0 A M : Real) (d : Nat) :
    Nat → Fin (2 * K + 1) → Complex :=
  fun n j ↦ if growingHigherOrderActive N0 alpha0 A d n then
    parityCoefficient d n * growingMinusHigherOrderCoefficient K M d n j
  else 0

/-- The growing H5 family in a globally admissible torus form. -/
theorem exists_growingHigherOrderTorusModel_data
    (K : Nat) (hK : 0 < K) (A : Real) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ MPlus MMinus Cres Q : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < MPlus ∧ 0 < MMinus ∧
      0 < Cres ∧ 0 ≤ Q ∧
      (∀ d n j, 0 < growingHigherOrderRho K N0 alpha0 A d n j ∧
        growingHigherOrderRho K N0 alpha0 A d n j < 1) ∧
      (∀ d n,
        (∑ j, ‖growingHigherOrderCoeffPlus K N0 alpha0 A MPlus d n j‖) ≤ Q) ∧
      (∀ d n,
        (∑ j, ‖growingHigherOrderCoeffMinus K N0 alpha0 A MMinus d n j‖) ≤ Q) ∧
      ∀ {d n : Nat}, growingHigherOrderActive N0 alpha0 A d n →
        ∀ x : UnitAddTorus (Fin d),
          ‖finiteGaussianResidualMultiplier d n (2 * K + 1) (2 * K + 1)
            (growingHigherOrderRho K N0 alpha0 A d)
            (growingHigherOrderRho K N0 alpha0 A d)
            (growingHigherOrderCoeffPlus K N0 alpha0 A MPlus d)
            (growingHigherOrderCoeffMinus K N0 alpha0 A MMinus d) x‖ ≤
              Cres * (((d : Real) ^ K)⁻¹) := by
  obtain ⟨alpha0, N0, MP, MM, Cres, Q, halpha0, hN0, hMP, hMM,
      hCres, hQ, hres⟩ :=
    exists_growingHigherOrderTwoSaddleResidual_data K hK A hA
  refine ⟨alpha0, N0, MP, MM, Cres, Q, halpha0, hN0, hMP, hMM,
    hCres, hQ, ?_, ?_, ?_, ?_⟩
  · intro d n j
    by_cases hact : growingHigherOrderActive N0 alpha0 A d n
    · have h := hres hact.1 hact.2.1 hact.2.2.1 hact.2.2.2
        (fun _ : Fin d ↦ 0)
      simpa [growingHigherOrderRho, hact] using h.2.2.2 j
    · simp [growingHigherOrderRho, hact]
      norm_num
  · intro d n
    by_cases hact : growingHigherOrderActive N0 alpha0 A d n
    · have h := hres hact.1 hact.2.1 hact.2.2.1 hact.2.2.2
        (fun _ : Fin d ↦ 0)
      simpa [growingHigherOrderCoeffPlus, hact] using h.2.1
    · simp [growingHigherOrderCoeffPlus, hact, hQ]
  · intro d n
    by_cases hact : growingHigherOrderActive N0 alpha0 A d n
    · have h := hres hact.1 hact.2.1 hact.2.2.1 hact.2.2.2
        (fun _ : Fin d ↦ 0)
      simpa [growingHigherOrderCoeffMinus, hact] using h.2.2.1
    · simp [growingHigherOrderCoeffMinus, hact, hQ]
  · intro d n hact
    have hrho : ∀ m j,
        0 < growingHigherOrderRho K N0 alpha0 A d m j := by
      intro m j
      by_cases hm : growingHigherOrderActive N0 alpha0 A d m
      · have h := hres hm.1 hm.2.1 hm.2.2.1 hm.2.2.2
          (fun _ : Fin d ↦ 0)
        simpa [growingHigherOrderRho, hm] using (h.2.2.2 j).1
      · simp [growingHigherOrderRho, hm]
    apply norm_finiteGaussianResidualMultiplier_le_of_real
      (cPlus := growingHigherOrderCoeffPlus K N0 alpha0 A MP d)
      (cMinus := growingHigherOrderCoeffMinus K N0 alpha0 A MM d)
      hrho hrho
    intro y
    have h := hres hact.1 hact.2.1 hact.2.2.1 hact.2.2.2 y
    simpa [growingHigherOrderRho, growingHigherOrderCoeffPlus,
      growingHigherOrderCoeffMinus, hact, higherOrderNearbyGaussianValue]
      using h.1

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderTwoSaddleExact.lean <==
import EuclideanBallsFormalization.HigherOrderGrowingFixedWindow
import EuclideanBallsFormalization.TwoSaddleResidualAlgebra
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Exact normalized two-saddle identities used by the arbitrary-order R11
assembly.  They are regime-independent: the small, critical, and growing
arguments differ only in how they estimate the two central ratios and the
remote quotient.
-/

noncomputable section

def twoSaddleFullBase (d n : Nat) (rho : Real) : Complex :=
  gaussianNormalizedCircleCoefficient 1 rho n (fun _ : Fin d ↦ 0)

def twoSaddlePositiveBase (d : Nat) (rho eta : Real) : Complex :=
  gaussianCentralArcIntegral (rho : Complex) rho eta (fun _ : Fin d ↦ 0)

def twoSaddleNegativeBase (d : Nat) (rho eta : Real) : Complex :=
  gaussianCentralArcIntegral (-(rho : Complex)) rho eta (fun _ : Fin d ↦ 0)

def twoSaddlePositiveRatio (d : Nat) (rho eta : Real)
    (x : Fin d → Real) : Complex :=
  gaussianCentralArcIntegral (rho : Complex) rho eta x /
    twoSaddlePositiveBase d rho eta

def twoSaddleNegativeRatio (d : Nat) (rho eta : Real)
    (x : Fin d → Real) : Complex :=
  gaussianCentralArcIntegral (-(rho : Complex)) rho eta x /
    twoSaddleNegativeBase d rho eta

def twoSaddlePositiveCoefficient (d n : Nat) (rho eta : Real) : Complex :=
  twoSaddlePositiveBase d rho eta / twoSaddleFullBase d n rho

def twoSaddleNegativeCoefficient (d n : Nat) (rho eta : Real) : Complex :=
  (-1 : Complex) ^ n *
    (twoSaddleNegativeBase d rho eta / twoSaddleFullBase d n rho)

def twoSaddleRemoteRatio (d n : Nat) (rho eta : Real)
    (x : Fin d → Real) : Complex :=
  criticalCoefficientRemoteIntegral rho eta n x /
    twoSaddleFullBase d n rho

/-- Exact normalized decomposition, with no asymptotic estimate. -/
theorem ballMultiplier_eq_exact_twoSaddle_ratios
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    {eta : Real} (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hPne : twoSaddlePositiveBase d
      (gaussianSaddleParameter ((n : Real) / d)) eta ≠ 0)
    (hMne : twoSaddleNegativeBase d
      (gaussianSaddleParameter ((n : Real) / d)) eta ≠ 0)
    (x : Fin d → Real) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    ballMultiplier d n x =
      twoSaddlePositiveCoefficient d n rho eta *
          twoSaddlePositiveRatio d rho eta x +
        twoSaddleNegativeCoefficient d n rho eta *
          twoSaddleNegativeRatio d rho eta (fun i ↦ x i - 1 / 2) +
        twoSaddleRemoteRatio d n rho eta x := by
  dsimp only
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let C : Complex := twoSaddleFullBase d n rho
  let P : Complex := twoSaddlePositiveBase d rho eta
  let M : Complex := twoSaddleNegativeBase d rho eta
  let Ix : Complex := gaussianCentralArcIntegral (rho : Complex) rho eta x
  let Jx : Complex := gaussianCentralArcIntegral (-(rho : Complex)) rho eta
    (fun i ↦ x i - 1 / 2)
  let E : Complex := criticalCoefficientRemoteIntegral rho eta n x
  let s : Complex := (-1 : Complex) ^ n
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hdecomp := gaussianNormalizedCircleCoefficient_plus_twoSaddle_decomposition_growing
    hd hn heta0 hetapi x
  have hball :=
    gaussianNormalizedCircleCoefficient_plus_ratio_eq_ballMultiplier_of_lt_one
      (d := d) (n := n) hrho.1 hrho.2 x
  have hdecomp' : gaussianNormalizedCircleCoefficient 1 rho n x =
      Ix + s * Jx + E := by
    simpa [rho, Ix, Jx, E, s] using hdecomp
  have hleft : ballMultiplier d n x = (Ix + s * Jx + E) / C := by
    rw [← hdecomp']
    simpa [C, twoSaddleFullBase, rho] using hball.symm
  rw [hleft]
  have hPne' : P ≠ 0 := by simpa [P, rho] using hPne
  have hMne' : M ≠ 0 := by simpa [M, rho] using hMne
  have halg : (Ix + s * Jx + E) / C =
      (P / C) * (Ix / P) + (s * (M / C)) * (Jx / M) + E / C := by
    field_simp [hPne', hMne']
  rw [halg]
  rfl

/-- The zero-frequency specialization of the exact decomposition. -/
theorem one_eq_exact_twoSaddle_zero_identity
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    {eta : Real} (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hPne : twoSaddlePositiveBase d
      (gaussianSaddleParameter ((n : Real) / d)) eta ≠ 0)
    (hMne : twoSaddleNegativeBase d
      (gaussianSaddleParameter ((n : Real) / d)) eta ≠ 0) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    (1 : Complex) =
      twoSaddlePositiveCoefficient d n rho eta +
        twoSaddleNegativeCoefficient d n rho eta *
          twoSaddleNegativeRatio d rho eta
            (fun _ : Fin d ↦ -(1 / 2 : Real)) +
        twoSaddleRemoteRatio d n rho eta (fun _ : Fin d ↦ 0) := by
  dsimp only
  have h := ballMultiplier_eq_exact_twoSaddle_ratios hd hn heta0 hetapi
    hPne hMne (fun _ : Fin d ↦ 0)
  rw [ballMultiplier_zero] at h
  dsimp only at h
  have hPone : twoSaddlePositiveRatio d
      (gaussianSaddleParameter ((n : Real) / d)) eta
      (fun _ : Fin d ↦ 0) = 1 := by
    unfold twoSaddlePositiveRatio twoSaddlePositiveBase
    exact div_self hPne
  have hshift : (fun i : Fin d ↦ (0 : Real) - 1 / 2) =
      (fun _ : Fin d ↦ -(1 / 2 : Real)) := by
    funext i
    ring
  rw [hshift, hPone, mul_one] at h
  simpa using h

/-- The half-frequency specialization; the exact parity coefficient is the
negative-saddle model coefficient target. -/
theorem parityCoefficient_eq_exact_twoSaddle_half_identity
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    {eta : Real} (heta0 : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hPne : twoSaddlePositiveBase d
      (gaussianSaddleParameter ((n : Real) / d)) eta ≠ 0)
    (hMne : twoSaddleNegativeBase d
      (gaussianSaddleParameter ((n : Real) / d)) eta ≠ 0) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    parityCoefficient d n =
      twoSaddlePositiveCoefficient d n rho eta *
          twoSaddlePositiveRatio d rho eta
            (fun _ : Fin d ↦ (1 / 2 : Real)) +
        twoSaddleNegativeCoefficient d n rho eta +
        twoSaddleRemoteRatio d n rho eta
          (fun _ : Fin d ↦ (1 / 2 : Real)) := by
  dsimp only
  have h := ballMultiplier_eq_exact_twoSaddle_ratios hd hn heta0 hetapi
    hPne hMne (fun _ : Fin d ↦ (1 / 2 : Real))
  rw [ballMultiplier_half_eq_parityCoefficient] at h
  dsimp only at h
  have hshift : (fun i : Fin d ↦ (1 / 2 : Real) - 1 / 2) =
      (fun _ : Fin d ↦ 0) := by
    funext i
    ring
  rw [hshift] at h
  have hMone : twoSaddleNegativeRatio d
      (gaussianSaddleParameter ((n : Real) / d)) eta
      (fun _ : Fin d ↦ 0) = 1 := by
    unfold twoSaddleNegativeRatio
    exact div_self hMne
  rw [hMone, mul_one] at h
  simpa using h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/HigherOrderTwoSaddleResidual.lean <==
import EuclideanBallsFormalization.HigherOrderRemote
import EuclideanBallsFormalization.HigherOrderFiniteGaussianArcs
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Range-by-range assembly of the arbitrary-order two-saddle multiplier model
from the certified H3/H4 central ratios, cross-saddle suppression, normalized
remote bounds, and exact zero/half-frequency coefficient recovery.
-/

noncomputable section

open scoped BigOperators

set_option maxHeartbeats 800000

/-- Small-radius part of R11 Theorem 6.1.  The negative coefficient family
already includes the exact parity coefficient, so the displayed target is in
the same form as `finiteGaussianModelMultiplier`. -/
theorem exists_smallHigherOrderTwoSaddleResidual_data
    (K : Nat) (hK : 0 < K) :
    ∃ N0 : Nat, ∃ M Cres Q : Real,
      0 < N0 ∧ 0 < M ∧ 0 < Cres ∧ 0 ≤ Q ∧
      ∀ {d n : Nat}, N0 ≤ n → 0 < d →
        (n : Real) / d ≤ smallAlphaThreshold →
        ∀ x : Fin d → Real,
          let rho := gaussianSaddleParameter ((n : Real) / d)
          let eps : Real := 1 / Real.sqrt n
          let cPlus := smallHigherOrderCoefficient K M d n rho
          let cMinus := fun j ↦ parityCoefficient d n *
            smallHigherOrderCoefficient K M d n (-rho) j
          let r := higherOrderNearbyGaussianScale K (Real.log rho) eps
          ‖ballMultiplier d n x -
              (higherOrderNearbyGaussianValue K cPlus (Real.log rho) eps x +
                higherOrderNearbyGaussianValue K cMinus (Real.log rho) eps
                  (fun i ↦ x i - 1 / 2))‖ ≤
                Cres * (((n : Real) ^ K)⁻¹) ∧
            (∑ j, ‖cPlus j‖) ≤ Q ∧
            (∑ j, ‖cMinus j‖) ≤ Q ∧
            (∀ j, 0 < r j ∧ r j < 1) := by
  obtain ⟨Narc, M, C, Q, hNarc, hM, hC, hQ, harc⟩ :=
    exists_smallHigherOrderFiniteGaussianArc_data K hK
  obtain ⟨Ncross, hNcross, hcross⟩ :=
    exists_smallHigherOrderNearbyGaussianValue_half_data K hK
  obtain ⟨Nremote, hNremote, hremote⟩ :=
    exists_smallHigherOrderRemoteRatio_data K
  obtain ⟨Nlayer, hNlayer, hlayer⟩ :=
    exists_gaussianResidualLayer_threshold
  let D : Real := C + Q + 1
  have hD : 0 < D := by dsimp [D]; linarith
  obtain ⟨Nsmall, hNsmall, hsmallBudget⟩ :=
    invPow_mul_le_quarter_above_threshold K hK hD.le
      (show (0 : Real) < 1 by norm_num)
  let N0 := max Narc (max Ncross (max Nremote (max Nlayer Nsmall)))
  let Cres : Real := (9 + 2 * Q) * (5 * D)
  have hCres : 0 < Cres := by dsimp [Cres]; positivity
  refine ⟨N0, M, Cres, Q, by dsimp [N0]; omega, hM, hCres, hQ, ?_⟩
  intro d n hn0 hd hsmall x
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  let eps : Real := 1 / Real.sqrt n
  let cp := smallHigherOrderCoefficient K M d n rho
  let cm := smallHigherOrderCoefficient K M d n (-rho)
  let cpOut := cp
  let cmOut := fun j ↦ parityCoefficient d n * cm j
  let Qp : (Fin d → Real) → Complex := fun y ↦
    higherOrderNearbyGaussianValue K cp (Real.log rho) eps y
  let Qm : (Fin d → Real) → Complex := fun y ↦
    higherOrderNearbyGaussianValue K cm (Real.log rho) eps y
  let T : Real := ((n : Real) ^ K)⁻¹
  let E : Real := D * T
  have hnArc : Narc ≤ n := (le_max_left _ _).trans hn0
  have hnCross : Ncross ≤ n :=
    (le_max_left Ncross _).trans ((le_max_right Narc _).trans hn0)
  have hnRemote : Nremote ≤ n :=
    (le_max_left Nremote _).trans
      ((le_max_right Ncross _).trans ((le_max_right Narc _).trans hn0))
  have hnLayer : Nlayer ≤ n :=
    (le_max_left Nlayer Nsmall).trans
      ((le_max_right Nremote _).trans
        ((le_max_right Ncross _).trans ((le_max_right Narc _).trans hn0)))
  have hnSmall : Nsmall ≤ n :=
    (le_max_right Nlayer Nsmall).trans
      ((le_max_right Nremote _).trans
        ((le_max_right Ncross _).trans ((le_max_right Narc _).trans hn0)))
  have hn : 0 < n := hNarc.trans_le hnArc
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (n : Real) := Real.sqrt_pos.2 hnreal
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhoSmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrhoPole : rho ≤ smallPoleCompactBound := by
    dsimp [rho]
    exact hrhoSmall.trans smallRhoThreshold_le_smallPoleCompactBound
  have hrho128 : rho ≤ (1 : Real) / 128 :=
    hrhoPole.trans smallPoleCompactBound_le_one_div_128
  have hpacket := hlayer hnLayer hd hsmall
  have hplus := harc x hnArc hd hsmall
    (r := rho) (by simpa [rho, abs_of_pos hrho.1] using hrhoPole)
  have hminus := harc (fun i ↦ x i - 1 / 2) hnArc hd hsmall
    (r := -rho) (by simpa [rho, abs_of_pos hrho.1] using hrhoPole)
  have hplusHalf := harc (fun _ : Fin d ↦ (1 / 2 : Real))
    hnArc hd hsmall (r := rho)
    (by simpa [rho, abs_of_pos hrho.1] using hrhoPole)
  have hminusHalf := harc (fun _ : Fin d ↦ -(1 / 2 : Real))
    hnArc hd hsmall (r := -rho)
    (by simpa [rho, abs_of_pos hrho.1] using hrhoPole)
  dsimp only at hplus hminus hplusHalf hminusHalf
  have hcp : (∑ j, ‖cp j‖) ≤ Q := by
    simpa [cp, rho] using hplus.2.1
  have hcm : (∑ j, ‖cm j‖) ≤ Q := by
    simpa [cm, rho] using hminus.2.1
  have hscale : ∀ j,
      0 < higherOrderNearbyGaussianScale K (Real.log rho) eps j ∧
        higherOrderNearbyGaussianScale K (Real.log rho) eps j < 1 := by
    simpa [cp, rho, eps] using hplus.2.2
  have hQp (y : Fin d → Real) : ‖Qp y‖ ≤ Q := by
    apply norm_higherOrderNearbyGaussianValue_le_l1
    · exact hscale
    · exact hcp
  have hQm (y : Fin d → Real) : ‖Qm y‖ ≤ Q := by
    apply norm_higherOrderNearbyGaussianValue_le_l1
    · exact hscale
    · exact hcm
  have hT : 0 ≤ T := by dsimp [T]; positivity
  have hE : 0 ≤ E := mul_nonneg hD.le hT
  have hEsmall : E ≤ 1 / 4 := by
    simpa [E, T] using hsmallBudget n hnSmall
  have hcentralPlus :
      ‖twoSaddlePositiveRatio d rho (Real.pi / 3) x - Qp x‖ ≤ E := by
    have hraw := hplus.1
    simpa [twoSaddlePositiveRatio, twoSaddlePositiveBase, Qp, cp, rho,
      eps, E, T, D] using hraw.trans (by
        have : C * T ≤ D * T := mul_le_mul_of_nonneg_right (by dsimp [D]; linarith) hT
        simpa [T] using this)
  have hcentralMinus :
      ‖twoSaddleNegativeRatio d rho (Real.pi / 3)
          (fun i ↦ x i - 1 / 2) - Qm (fun i ↦ x i - 1 / 2)‖ ≤ E := by
    have hraw := hminus.1
    simpa [twoSaddleNegativeRatio, twoSaddleNegativeBase, Qm, cm, rho,
      eps, E, T, D] using hraw.trans (by
        have : C * T ≤ D * T := mul_le_mul_of_nonneg_right (by dsimp [D]; linarith) hT
        simpa [T] using this)
  have hmodelPlusHalf : ‖Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤ Q * T := by
    simpa [Qp, cp, rho, eps, T] using
      hcross (c := cp) (Q := Q) 1 hnCross hd hsmall hQ hcp (Or.inl rfl)
  have hmodelMinusHalf : ‖Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤ Q * T := by
    convert hcross (c := cm) (Q := Q) (-1) hnCross hd hsmall hQ hcm
      (Or.inr rfl) using 1 <;> simp [Qm, cm, rho, eps, T] <;> ring
  have hcrossPlus :
      ‖twoSaddlePositiveRatio d rho (Real.pi / 3)
          (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤ E := by
    have htri : ‖twoSaddlePositiveRatio d rho (Real.pi / 3)
        (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤
        ‖twoSaddlePositiveRatio d rho (Real.pi / 3)
            (fun _ : Fin d ↦ (1 / 2 : Real)) -
          Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ +
        ‖Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ := by
      have := norm_add_le
        (twoSaddlePositiveRatio d rho (Real.pi / 3)
          (fun _ : Fin d ↦ (1 / 2 : Real)) -
            Qp (fun _ : Fin d ↦ (1 / 2 : Real)))
        (Qp (fun _ : Fin d ↦ (1 / 2 : Real)))
      convert this using 1 <;> ring
    have herr : ‖twoSaddlePositiveRatio d rho (Real.pi / 3)
        (fun _ : Fin d ↦ (1 / 2 : Real)) -
          Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤ C * T := by
      simpa [twoSaddlePositiveRatio, twoSaddlePositiveBase, Qp, cp, rho,
        eps, T] using hplusHalf.1
    calc
      _ ≤ ‖twoSaddlePositiveRatio d rho (Real.pi / 3)
          (fun _ : Fin d ↦ (1 / 2 : Real)) -
            Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ +
          ‖Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ := htri
      _ ≤ C * T + Q * T := add_le_add herr hmodelPlusHalf
      _ ≤ D * T := by dsimp [D]; nlinarith
      _ = E := rfl
  have hcrossMinus :
      ‖twoSaddleNegativeRatio d rho (Real.pi / 3)
          (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤ E := by
    have htri : ‖twoSaddleNegativeRatio d rho (Real.pi / 3)
        (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤
        ‖twoSaddleNegativeRatio d rho (Real.pi / 3)
            (fun _ : Fin d ↦ -(1 / 2 : Real)) -
          Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ +
        ‖Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ := by
      have := norm_add_le
        (twoSaddleNegativeRatio d rho (Real.pi / 3)
          (fun _ : Fin d ↦ -(1 / 2 : Real)) -
            Qm (fun _ : Fin d ↦ -(1 / 2 : Real)))
        (Qm (fun _ : Fin d ↦ -(1 / 2 : Real)))
      convert this using 1 <;> ring
    have herr : ‖twoSaddleNegativeRatio d rho (Real.pi / 3)
        (fun _ : Fin d ↦ -(1 / 2 : Real)) -
          Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤ C * T := by
      simpa [twoSaddleNegativeRatio, twoSaddleNegativeBase, Qm, cm, rho,
        eps, T] using hminusHalf.1
    calc
      _ ≤ ‖twoSaddleNegativeRatio d rho (Real.pi / 3)
          (fun _ : Fin d ↦ -(1 / 2 : Real)) -
            Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ +
          ‖Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ := htri
      _ ≤ C * T + Q * T := add_le_add herr hmodelMinusHalf
      _ ≤ D * T := by dsimp [D]; nlinarith
      _ = E := rfl
  have hremoteAll (y : Fin d → Real) :
      ‖twoSaddleRemoteRatio d n rho (Real.pi / 3) y‖ ≤ E := by
    have hraw := hremote hnRemote hd hsmall y
    have hDone : (1 : Real) ≤ D := by dsimp [D]; linarith [hC, hQ]
    have hTE : T ≤ E := by
      dsimp [E]
      simpa only [one_mul] using mul_le_mul_of_nonneg_right hDone hT
    exact hraw.trans (by simpa [rho, T] using hTE)
  have hrhoAbs128 : |rho| ≤ (1 : Real) / 128 := by
    rw [abs_of_pos hrho.1]
    exact hrho128
  have hnegRhoAbs128 : |-rho| ≤ (1 : Real) / 128 := by
    rw [abs_neg, abs_of_pos hrho.1]
    exact hrho128
  have hPbase := norm_gaussianCentralArcIntegral_base_bounds
    hd hn hsmall hpacket.hnlarge
    (r := rho) hrhoAbs128
    (eta := Real.pi / 3) le_rfl hpacket.hinner hpacket.hExtension
    hpacket.hExp hpacket.hMargin
  have hMbase := norm_gaussianCentralArcIntegral_base_bounds
    hd hn hsmall hpacket.hnlarge
    (r := -rho) hnegRhoAbs128
    (eta := Real.pi / 3) le_rfl hpacket.hinner hpacket.hExtension
    hpacket.hExp hpacket.hMargin
  have hPne : twoSaddlePositiveBase d rho (Real.pi / 3) ≠ 0 := by
    apply norm_ne_zero_iff.mp
    have : 0 < (1 / 128 : Real) * (Real.sqrt n)⁻¹ := by positivity
    exact (this.trans_le (by simpa [twoSaddlePositiveBase, rho] using hPbase.1)).ne'
  have hMne : twoSaddleNegativeBase d rho (Real.pi / 3) ≠ 0 := by
    apply norm_ne_zero_iff.mp
    have : 0 < (1 / 128 : Real) * (Real.sqrt n)⁻¹ := by positivity
    exact (this.trans_le (by simpa [twoSaddleNegativeBase, rho] using hMbase.1)).ne'
  have hzero := one_eq_exact_twoSaddle_zero_identity hd hn
    (by positivity : 0 < Real.pi / 3)
    (by nlinarith [Real.pi_pos] : Real.pi / 3 ≤ Real.pi / 2) hPne hMne
  have hhalf := parityCoefficient_eq_exact_twoSaddle_half_identity hd hn
    (by positivity : 0 < Real.pi / 3)
    (by nlinarith [Real.pi_pos] : Real.pi / 3 ≤ Real.pi / 2) hPne hMne
  have hexact := ballMultiplier_eq_exact_twoSaddle_ratios hd hn
    (by positivity : 0 < Real.pi / 3)
    (by nlinarith [Real.pi_pos] : Real.pi / 3 ≤ Real.pi / 2) hPne hMne x
  have hres := norm_twoSaddleResidual_le_of_exact_frequency_recovery
    hQ hE hEsmall (norm_parityCoefficient_le_one d n)
    hcrossPlus hcrossMinus (hremoteAll (fun _ : Fin d ↦ 0))
    (hremoteAll (fun _ : Fin d ↦ (1 / 2 : Real))) hzero hhalf
    hcentralPlus hcentralMinus (hQp x) (hQm (fun i ↦ x i - 1 / 2))
    (hremoteAll x) hexact
  have hcmOut : (∑ j, ‖cmOut j‖) ≤ Q := by
    calc
      (∑ j, ‖cmOut j‖) = ‖parityCoefficient d n‖ * ∑ j, ‖cm j‖ := by
        simp_rw [cmOut, norm_mul, Finset.mul_sum]
      _ ≤ 1 * Q := mul_le_mul (norm_parityCoefficient_le_one d n) hcm
        (by positivity) (by norm_num)
      _ = Q := one_mul Q
  have hQmOut (y : Fin d → Real) :
      higherOrderNearbyGaussianValue K cmOut (Real.log rho) eps y =
        parityCoefficient d n * Qm y := by
    dsimp [cmOut, Qm]
    unfold higherOrderNearbyGaussianValue
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j hj
    ring
  refine ⟨?_, ?_, hcmOut, ?_⟩
  · rw [hQmOut]
    simpa [Qp, Qm, cpOut, cp, cm, rho, eps, E, T, Cres, D,
      mul_assoc] using hres
  · simpa [cpOut] using hcp
  · simpa [rho, eps] using hscale

/-- Fixed compact-critical part of R11 Theorem 6.1. -/
theorem exists_criticalHigherOrderTwoSaddleResidual_data
    (K : Nat) (hK : 0 < K) {a b : Real}
    (ha : 0 < a) (hab : a ≤ b) :
    ∃ N0 : Nat, ∃ eta M Cres Q : Real,
      0 < N0 ∧ 0 < eta ∧ eta ≤ Real.pi / 2 ∧
      0 < M ∧ 0 < Cres ∧ 0 ≤ Q ∧
      ∀ {d n : Nat}, N0 ≤ d → 0 < n →
        (n : Real) / d ∈ Set.Icc a b →
        ∀ x : Fin d → Real,
          let alpha : Real := (n : Real) / d
          let rho := gaussianSaddleParameter alpha
          let eps : Real := 1 / Real.sqrt d
          let cPlus := criticalHigherOrderCoefficient K M d alpha (rho : Complex)
          let cMinus := fun j ↦ parityCoefficient d n *
            criticalHigherOrderCoefficient K M d alpha (-(rho : Complex)) j
          let r := higherOrderNearbyGaussianScale K (Real.log rho) eps
          ‖ballMultiplier d n x -
              (higherOrderNearbyGaussianValue K cPlus (Real.log rho) eps x +
                higherOrderNearbyGaussianValue K cMinus (Real.log rho) eps
                  (fun i ↦ x i - 1 / 2))‖ ≤
                Cres * (((d : Real) ^ K)⁻¹) ∧
            (∑ j, ‖cPlus j‖) ≤ Q ∧
            (∑ j, ‖cMinus j‖) ≤ Q ∧
            (∀ j, 0 < r j ∧ r j < 1) := by
  obtain ⟨Narc, eta, M, C, Q, hNarc, heta, hetapi, hM, hC, hQ,
      hzeroFree, harc⟩ :=
    exists_criticalHigherOrderFiniteGaussianArc_data K hK ha hab
  obtain ⟨Ncross, qcross, hNcross, hqcross0, hqcross1, hcross⟩ :=
    exists_criticalHigherOrderNearbyGaussianValue_half_data K hK ha hab
  obtain ⟨Nremote, hNremote, hremote⟩ :=
    exists_criticalHigherOrderRemoteRatio_data K ha hab heta hetapi
  let D : Real := C + Q + 1
  have hD : 0 < D := by dsimp [D]; linarith
  obtain ⟨Nsmall, hNsmall, hsmallBudget⟩ :=
    invPow_mul_le_quarter_above_threshold K hK hD.le
      (show (0 : Real) < 1 by norm_num)
  let N0 := max Narc (max Ncross (max Nremote Nsmall))
  let Cres : Real := (9 + 2 * Q) * (5 * D)
  have hCres : 0 < Cres := by dsimp [Cres]; positivity
  refine ⟨N0, eta, M, Cres, Q, by dsimp [N0]; omega, heta, hetapi,
    hM, hCres, hQ, ?_⟩
  intro d n hd0 hn halpha x
  dsimp only
  let alpha : Real := (n : Real) / d
  let rho := gaussianSaddleParameter alpha
  let eps : Real := 1 / Real.sqrt d
  let cp := criticalHigherOrderCoefficient K M d alpha (rho : Complex)
  let cm := criticalHigherOrderCoefficient K M d alpha (-(rho : Complex))
  let cpOut := cp
  let cmOut := fun j ↦ parityCoefficient d n * cm j
  let Qp : (Fin d → Real) → Complex := fun y ↦
    higherOrderNearbyGaussianValue K cp (Real.log rho) eps y
  let Qm : (Fin d → Real) → Complex := fun y ↦
    higherOrderNearbyGaussianValue K cm (Real.log rho) eps y
  let T : Real := ((d : Real) ^ K)⁻¹
  let E : Real := D * T
  have hdArc : Narc ≤ d := (le_max_left _ _).trans hd0
  have hdCross : Ncross ≤ d :=
    (le_max_left Ncross _).trans ((le_max_right Narc _).trans hd0)
  have hdRemote : Nremote ≤ d :=
    (le_max_left Nremote Nsmall).trans
      ((le_max_right Ncross _).trans ((le_max_right Narc _).trans hd0))
  have hdSmall : Nsmall ≤ d :=
    (le_max_right Nremote Nsmall).trans
      ((le_max_right Ncross _).trans ((le_max_right Narc _).trans hd0))
  have hd : 0 < d := hNarc.trans_le hdArc
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have halphaPos : 0 < alpha := by dsimp [alpha]; positivity
  have hrho := gaussianSaddleParameter_mem halphaPos
  have hplus := harc alpha x hdArc (by simpa [alpha] using halpha)
    (qPole := (rho : Complex)) (by left; rfl)
  have hminus := harc alpha (fun i ↦ x i - 1 / 2) hdArc
    (by simpa [alpha] using halpha)
    (qPole := -(rho : Complex)) (by right; rfl)
  have hplusHalf := harc alpha (fun _ : Fin d ↦ (1 / 2 : Real)) hdArc
    (by simpa [alpha] using halpha)
    (qPole := (rho : Complex)) (by left; rfl)
  have hminusHalf := harc alpha (fun _ : Fin d ↦ -(1 / 2 : Real)) hdArc
    (by simpa [alpha] using halpha)
    (qPole := -(rho : Complex)) (by right; rfl)
  dsimp only at hplus hminus hplusHalf hminusHalf
  have hcp : (∑ j, ‖cp j‖) ≤ Q := by
    simpa [cp, alpha, rho, eps] using hplus.2.2.1
  have hcm : (∑ j, ‖cm j‖) ≤ Q := by
    simpa [cm, alpha, rho, eps] using hminus.2.2.1
  have hscale : ∀ j,
      0 < higherOrderNearbyGaussianScale K (Real.log rho) eps j ∧
        higherOrderNearbyGaussianScale K (Real.log rho) eps j < 1 := by
    simpa [cp, alpha, rho, eps] using hplus.2.2.2
  have hQp (y : Fin d → Real) : ‖Qp y‖ ≤ Q := by
    apply norm_higherOrderNearbyGaussianValue_le_l1
    · exact hscale
    · exact hcp
  have hQm (y : Fin d → Real) : ‖Qm y‖ ≤ Q := by
    apply norm_higherOrderNearbyGaussianValue_le_l1
    · exact hscale
    · exact hcm
  have hT : 0 ≤ T := by dsimp [T]; positivity
  have hE : 0 ≤ E := mul_nonneg hD.le hT
  have hEsmall : E ≤ 1 / 4 := by
    simpa [E, T] using hsmallBudget d hdSmall
  have hcentralPlus : ‖twoSaddlePositiveRatio d rho eta x - Qp x‖ ≤ E := by
    have hraw := hplus.1
    simpa [twoSaddlePositiveRatio, twoSaddlePositiveBase, Qp, cp, alpha,
      rho, eps, E, T, D] using hraw.trans (by
        have : C * T ≤ D * T := mul_le_mul_of_nonneg_right
          (by dsimp [D]; linarith) hT
        simpa [T] using this)
  have hcentralMinus :
      ‖twoSaddleNegativeRatio d rho eta (fun i ↦ x i - 1 / 2) -
          Qm (fun i ↦ x i - 1 / 2)‖ ≤ E := by
    have hraw := hminus.1
    simpa [twoSaddleNegativeRatio, twoSaddleNegativeBase, Qm, cm, alpha,
      rho, eps, E, T, D] using hraw.trans (by
        have : C * T ≤ D * T := mul_le_mul_of_nonneg_right
          (by dsimp [D]; linarith) hT
        simpa [T] using this)
  have hmodelPlusHalf : ‖Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤ Q * T := by
    simpa [Qp, cp, alpha, rho, eps, T] using
      hcross (d := d) (alpha := alpha) (c := cp) (Q := Q) 1 hdCross
        (by simpa [alpha] using halpha) hQ hcp (Or.inl rfl)
  have hmodelMinusHalf : ‖Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤ Q * T := by
    convert hcross (d := d) (alpha := alpha) (c := cm) (Q := Q) (-1)
      hdCross (by simpa [alpha] using halpha) hQ hcm (Or.inr rfl) using 1
      <;> simp [Qm, cm, alpha, rho, eps, T] <;> ring
  have hcrossPlus :
      ‖twoSaddlePositiveRatio d rho eta
          (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤ E := by
    have htri : ‖twoSaddlePositiveRatio d rho eta
        (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤
        ‖twoSaddlePositiveRatio d rho eta
            (fun _ : Fin d ↦ (1 / 2 : Real)) -
          Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ +
        ‖Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ := by
      have := norm_add_le
        (twoSaddlePositiveRatio d rho eta (fun _ : Fin d ↦ (1 / 2 : Real)) -
          Qp (fun _ : Fin d ↦ (1 / 2 : Real)))
        (Qp (fun _ : Fin d ↦ (1 / 2 : Real)))
      convert this using 1 <;> ring
    have herr : ‖twoSaddlePositiveRatio d rho eta
        (fun _ : Fin d ↦ (1 / 2 : Real)) -
          Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤ C * T := by
      simpa [twoSaddlePositiveRatio, twoSaddlePositiveBase, Qp, cp, alpha,
        rho, eps, T] using hplusHalf.1
    calc
      _ ≤ _ := htri
      _ ≤ C * T + Q * T := add_le_add herr hmodelPlusHalf
      _ ≤ D * T := by dsimp [D]; nlinarith
      _ = E := rfl
  have hcrossMinus :
      ‖twoSaddleNegativeRatio d rho eta
          (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤ E := by
    have htri : ‖twoSaddleNegativeRatio d rho eta
        (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤
        ‖twoSaddleNegativeRatio d rho eta
            (fun _ : Fin d ↦ -(1 / 2 : Real)) -
          Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ +
        ‖Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ := by
      have := norm_add_le
        (twoSaddleNegativeRatio d rho eta (fun _ : Fin d ↦ -(1 / 2 : Real)) -
          Qm (fun _ : Fin d ↦ -(1 / 2 : Real)))
        (Qm (fun _ : Fin d ↦ -(1 / 2 : Real)))
      convert this using 1 <;> ring
    have herr : ‖twoSaddleNegativeRatio d rho eta
        (fun _ : Fin d ↦ -(1 / 2 : Real)) -
          Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤ C * T := by
      simpa [twoSaddleNegativeRatio, twoSaddleNegativeBase, Qm, cm, alpha,
        rho, eps, T] using hminusHalf.1
    calc
      _ ≤ _ := htri
      _ ≤ C * T + Q * T := add_le_add herr hmodelMinusHalf
      _ ≤ D * T := by dsimp [D]; nlinarith
      _ = E := rfl
  have hremoteAll (y : Fin d → Real) :
      ‖twoSaddleRemoteRatio d n rho eta y‖ ≤ E := by
    have hraw := hremote hdRemote hn (by simpa [alpha] using halpha) y
    have hDone : (1 : Real) ≤ D := by dsimp [D]; linarith [hC, hQ]
    have hTE : T ≤ E := by
      dsimp [E]
      simpa only [one_mul] using mul_le_mul_of_nonneg_right hDone hT
    exact hraw.trans (by simpa [rho, alpha, T] using hTE)
  have hPne : twoSaddlePositiveBase d rho eta ≠ 0 := by
    simpa [twoSaddlePositiveBase, rho, alpha] using hplus.2.1
  have hMne : twoSaddleNegativeBase d rho eta ≠ 0 := by
    simpa [twoSaddleNegativeBase, rho, alpha] using hminus.2.1
  have hzero := one_eq_exact_twoSaddle_zero_identity hd hn heta hetapi hPne hMne
  have hhalf := parityCoefficient_eq_exact_twoSaddle_half_identity
    hd hn heta hetapi hPne hMne
  have hexact := ballMultiplier_eq_exact_twoSaddle_ratios
    hd hn heta hetapi hPne hMne x
  have hres := norm_twoSaddleResidual_le_of_exact_frequency_recovery
    hQ hE hEsmall (norm_parityCoefficient_le_one d n)
    hcrossPlus hcrossMinus (hremoteAll (fun _ : Fin d ↦ 0))
    (hremoteAll (fun _ : Fin d ↦ (1 / 2 : Real))) hzero hhalf
    hcentralPlus hcentralMinus (hQp x) (hQm (fun i ↦ x i - 1 / 2))
    (hremoteAll x) hexact
  have hcmOut : (∑ j, ‖cmOut j‖) ≤ Q := by
    calc
      (∑ j, ‖cmOut j‖) = ‖parityCoefficient d n‖ * ∑ j, ‖cm j‖ := by
        simp_rw [cmOut, norm_mul, Finset.mul_sum]
      _ ≤ 1 * Q := mul_le_mul (norm_parityCoefficient_le_one d n) hcm
        (by positivity) (by norm_num)
      _ = Q := one_mul Q
  have hQmOut (y : Fin d → Real) :
      higherOrderNearbyGaussianValue K cmOut (Real.log rho) eps y =
        parityCoefficient d n * Qm y := by
    dsimp [cmOut, Qm]
    unfold higherOrderNearbyGaussianValue
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j hj
    ring
  refine ⟨?_, ?_, hcmOut, ?_⟩
  · rw [hQmOut]
    simpa [Qp, Qm, cpOut, cp, cm, alpha, rho, eps, E, T, Cres, D,
      mul_assoc] using hres
  · simpa [cpOut] using hcp
  · simpa [alpha, rho, eps] using hscale

/-- Growing finite-range part of R11 Theorem 6.1, uniformly under the cap
`n / d ≤ A d`. -/
theorem exists_growingHigherOrderTwoSaddleResidual_data
    (K : Nat) (hK : 0 < K) (A : Real) (hA : 0 ≤ A) :
    ∃ alpha0 : Real, ∃ N0 : Nat, ∃ MPlus MMinus Cres Q : Real,
      1 ≤ alpha0 ∧ 0 < N0 ∧ 0 < MPlus ∧ 0 < MMinus ∧
      0 < Cres ∧ 0 ≤ Q ∧
      ∀ {d n : Nat}, N0 ≤ d → 0 < d →
        alpha0 * (d : Real) ≤ (n : Real) →
        (n : Real) / d ≤ A * d →
        ∀ x : Fin d → Real,
          let alpha : Real := (n : Real) / d
          let tau := gaussianSaddleTau alpha
          let delta := tau / Real.sqrt d
          let cPlus := growingPlusHigherOrderCoefficient K MPlus d n
          let cMinus := fun j ↦ parityCoefficient d n *
            growingMinusHigherOrderCoefficient K MMinus d n j
          let r := higherOrderNearbyGaussianScale K (-tau) delta
          ‖ballMultiplier d n x -
              (higherOrderNearbyGaussianValue K cPlus (-tau) delta x +
                higherOrderNearbyGaussianValue K cMinus (-tau) delta
                  (fun i ↦ x i - 1 / 2))‖ ≤
                Cres * (((d : Real) ^ K)⁻¹) ∧
            (∑ j, ‖cPlus j‖) ≤ Q ∧
            (∑ j, ‖cMinus j‖) ≤ Q ∧
            (∀ j, 0 < r j ∧ r j < 1) := by
  let eta0 : Real := 1 / 4
  have heta0 : 0 < eta0 := by dsimp [eta0]; norm_num
  have heta0half : eta0 < 1 / 2 := by dsimp [eta0]; norm_num
  obtain ⟨alphaP, NP, MP, CP, QP, hAlphaP, hNP, hMP, hCP, hQP, hplusArc⟩ :=
    exists_growingPlusHigherOrderFiniteGaussianFixedCentral_data
      K hK heta0 heta0half
  obtain ⟨alphaM, NM, MM, CM, QM, hAlphaM, hNM, hMM, hCM, hQM, hminusArc⟩ :=
    exists_growingMinusHigherOrderFiniteGaussianFixedCentral_data
      K hK heta0 heta0half
  obtain ⟨alphaX, NX, qX, hAlphaX, hNX, hqX0, hqX1, hcross⟩ :=
    exists_growingHigherOrderNearbyGaussianValue_half_data K hK
  obtain ⟨alphaR, NR, hAlphaR, hNR, hremote⟩ :=
    exists_growingHigherOrderRemoteRatio_data K heta0 heta0half hA
  obtain ⟨alphaSP, NSP, hAlphaSP, hsourceP⟩ :=
    exists_growingCentral_gaussianArc_source_lower_data_v2 heta0 heta0half
  obtain ⟨alphaSM, NSM, hAlphaSM, hsourceM⟩ :=
    exists_growingCentralMinusScaled_gaussianArc_full_source_lower_data
      heta0 heta0half
  obtain ⟨alphaT, hAlphaT, htauBounds⟩ :=
    exists_gaussianSaddleTau_inverse_bounds
  let alpha0 : Real := alphaP + alphaM + alphaX + alphaR +
    alphaSP + alphaSM + alphaT + 1
  let N0 : Nat := NP + NM + NX + NR + NSP + NSM + 1
  let Q : Real := QP + QM
  let D : Real := CP + CM + Q + 1
  let Cres : Real := (9 + 2 * Q) * (5 * D)
  have hAlpha0 : 1 ≤ alpha0 := by
    dsimp [alpha0]
    linarith [hAlphaP, hAlphaM, hAlphaX, hAlphaR, hAlphaSP, hAlphaSM,
      hAlphaT]
  have hQ : 0 ≤ Q := by dsimp [Q]; positivity
  have hD : 0 < D := by dsimp [D]; positivity
  have hCres : 0 < Cres := by dsimp [Cres]; positivity
  obtain ⟨Nsmall, hNsmall, hsmallBudget⟩ :=
    invPow_mul_le_quarter_above_threshold K hK hD.le
      (show (0 : Real) < 1 by norm_num)
  let Nfinal := N0 + Nsmall
  refine ⟨alpha0, Nfinal, MP, MM, Cres, Q, hAlpha0,
    by dsimp [Nfinal, N0]; omega, hMP, hMM, hCres, hQ, ?_⟩
  intro d n hd0 hd halphaLower halphaUpper x
  dsimp only
  have hdNP : NP ≤ d := by dsimp [Nfinal, N0] at hd0; omega
  have hdNM : NM ≤ d := by dsimp [Nfinal, N0] at hd0; omega
  have hdNX : NX ≤ d := by dsimp [Nfinal, N0] at hd0; omega
  have hdNR : NR ≤ d := by dsimp [Nfinal, N0] at hd0; omega
  have hdNSP : NSP ≤ d := by dsimp [Nfinal, N0] at hd0; omega
  have hdNSM : NSM ≤ d := by dsimp [Nfinal, N0] at hd0; omega
  have hdSmall : Nsmall ≤ d := by dsimp [Nfinal] at hd0; omega
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdreal
  have hnreal : 0 < (n : Real) :=
    (mul_pos (lt_of_lt_of_le (by norm_num) hAlpha0) hdreal).trans_le
      halphaLower
  have hn : 0 < n := by exact_mod_cast hnreal
  let alpha : Real := (n : Real) / d
  let tau := gaussianSaddleTau alpha
  let rho := gaussianSaddleParameter alpha
  let delta := tau / Real.sqrt d
  let cp := growingPlusHigherOrderCoefficient K MP d n
  let cm := growingMinusHigherOrderCoefficient K MM d n
  let cpOut := cp
  let cmOut := fun j ↦ parityCoefficient d n * cm j
  let Qp : (Fin d → Real) → Complex := fun y ↦
    higherOrderNearbyGaussianValue K cp (-tau) delta y
  let Qm : (Fin d → Real) → Complex := fun y ↦
    higherOrderNearbyGaussianValue K cm (-tau) delta y
  let T : Real := ((d : Real) ^ K)⁻¹
  let E : Real := D * T
  have halpha0 : alpha0 ≤ alpha := by
    dsimp [alpha]
    exact (le_div_iff₀ hdreal).2 halphaLower
  have halphaPos : 0 < alpha := zero_lt_one.trans_le (hAlpha0.trans halpha0)
  have htau : 0 < tau := by dsimp [tau]; exact gaussianSaddleTau_pos halphaPos
  have hrhoEq : Real.exp (-tau) = rho := by
    dsimp [tau, rho]
    exact exp_neg_gaussianSaddleTau halphaPos
  have hAlphaP0 : alphaP * (d : Real) ≤ (n : Real) := by
    apply (mul_le_mul_of_nonneg_right (show alphaP ≤ alpha0 by
      dsimp [alpha0]; linarith [hAlphaP, hAlphaM, hAlphaX, hAlphaR,
        hAlphaSP, hAlphaSM, hAlphaT]) hdreal.le).trans
    exact halphaLower
  have hAlphaM0 : alphaM * (d : Real) ≤ (n : Real) := by
    apply (mul_le_mul_of_nonneg_right (show alphaM ≤ alpha0 by
      dsimp [alpha0]; linarith [hAlphaP, hAlphaM, hAlphaX, hAlphaR,
        hAlphaSP, hAlphaSM, hAlphaT]) hdreal.le).trans
    exact halphaLower
  have hAlphaX0 : alphaX * (d : Real) ≤ (n : Real) := by
    apply (mul_le_mul_of_nonneg_right (show alphaX ≤ alpha0 by
      dsimp [alpha0]; linarith [hAlphaP, hAlphaM, hAlphaX, hAlphaR,
        hAlphaSP, hAlphaSM, hAlphaT]) hdreal.le).trans
    exact halphaLower
  have hAlphaR0 : alphaR * (d : Real) ≤ (n : Real) := by
    apply (mul_le_mul_of_nonneg_right (show alphaR ≤ alpha0 by
      dsimp [alpha0]; linarith [hAlphaP, hAlphaM, hAlphaX, hAlphaR,
        hAlphaSP, hAlphaSM, hAlphaT]) hdreal.le).trans
    exact halphaLower
  have hAlphaSP0 : alphaSP * (d : Real) ≤ (n : Real) := by
    apply (mul_le_mul_of_nonneg_right (show alphaSP ≤ alpha0 by
      dsimp [alpha0]; linarith [hAlphaP, hAlphaM, hAlphaX, hAlphaR,
        hAlphaSP, hAlphaSM, hAlphaT]) hdreal.le).trans
    exact halphaLower
  have hAlphaSM0 : alphaSM * (d : Real) ≤ (n : Real) := by
    apply (mul_le_mul_of_nonneg_right (show alphaSM ≤ alpha0 by
      dsimp [alpha0]; linarith [hAlphaP, hAlphaM, hAlphaX, hAlphaR,
        hAlphaSP, hAlphaSM, hAlphaT]) hdreal.le).trans
    exact halphaLower
  have hAlphaT0 : alphaT ≤ alpha := by
    exact (show alphaT ≤ alpha0 by
      dsimp [alpha0]; linarith [hAlphaP, hAlphaM, hAlphaX, hAlphaR,
        hAlphaSP, hAlphaSM, hAlphaT]).trans halpha0
  have hplus := hplusArc d n hdNP hd hAlphaP0 x
  have hminus := hminusArc d n hdNM hd hAlphaM0 (fun i ↦ x i - 1 / 2)
  have hplusHalf := hplusArc d n hdNP hd hAlphaP0
    (fun _ : Fin d ↦ (1 / 2 : Real))
  have hminusHalf := hminusArc d n hdNM hd hAlphaM0
    (fun _ : Fin d ↦ -(1 / 2 : Real))
  dsimp only at hplus hminus hplusHalf hminusHalf
  have hcp : (∑ j, ‖cp j‖) ≤ QP := by simpa [cp] using hplus.2.1
  have hcm : (∑ j, ‖cm j‖) ≤ QM := by simpa [cm] using hminus.2.1
  have hscale : ∀ j,
      0 < higherOrderNearbyGaussianScale K (-tau) delta j ∧
        higherOrderNearbyGaussianScale K (-tau) delta j < 1 := by
    simpa [cp, tau, delta, alpha] using hplus.2.2
  have hQpNorm (y : Fin d → Real) : ‖Qp y‖ ≤ Q := by
    have hraw : ‖Qp y‖ ≤ QP := by
      apply norm_higherOrderNearbyGaussianValue_le_l1
      · exact hscale
      · exact hcp
    exact hraw.trans (by dsimp [Q]; linarith [hQM])
  have hQmNorm (y : Fin d → Real) : ‖Qm y‖ ≤ Q := by
    have hraw : ‖Qm y‖ ≤ QM := by
      apply norm_higherOrderNearbyGaussianValue_le_l1
      · exact hscale
      · exact hcm
    exact hraw.trans (by dsimp [Q]; linarith [hQP])
  have hT : 0 ≤ T := by dsimp [T]; positivity
  have hE : 0 ≤ E := mul_nonneg hD.le hT
  have hEsmall : E ≤ 1 / 4 := by
    simpa [E, T] using hsmallBudget d hdSmall
  have hcentralPlus : ‖twoSaddlePositiveRatio d rho (tau * eta0) x -
      Qp x‖ ≤ E := by
    have hraw := hplus.1
    rw [← inv_natPow_eq_rpow_neg_nat] at hraw
    have hbound : CP * T ≤ D * T := mul_le_mul_of_nonneg_right
      (by dsimp [D, Q]; linarith [hCM, hQP, hQM]) hT
    simpa [twoSaddlePositiveRatio, twoSaddlePositiveBase, Qp, cp, tau,
      rho, delta, alpha, hrhoEq, E, T] using hraw.trans hbound
  have hcentralMinus :
      ‖twoSaddleNegativeRatio d rho (tau * eta0) (fun i ↦ x i - 1 / 2) -
          Qm (fun i ↦ x i - 1 / 2)‖ ≤ E := by
    have hraw := hminus.1
    rw [← inv_natPow_eq_rpow_neg_nat] at hraw
    have hbound : CM * T ≤ D * T := mul_le_mul_of_nonneg_right
      (by dsimp [D, Q]; linarith [hCP, hQP, hQM]) hT
    simpa [twoSaddleNegativeRatio, twoSaddleNegativeBase, Qm, cm, tau,
      rho, delta, alpha, hrhoEq, E, T] using hraw.trans hbound
  have hmodelPlusHalf : ‖Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤ QP * T := by
    simpa [Qp, cp, tau, delta, alpha, T, div_eq_mul_inv] using
      hcross (d := d) (n := n) (c := cp) (Q := QP) 1 hdNX hd hAlphaX0
        hQP hcp (Or.inl rfl)
  have hmodelMinusHalf : ‖Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤ QM * T := by
    convert hcross (d := d) (n := n) (c := cm) (Q := QM) (-1)
      hdNX hd hAlphaX0 hQM hcm (Or.inr rfl) using 1
      <;> simp [Qm, cm, tau, delta, alpha, T, div_eq_mul_inv] <;> ring
  have hcrossPlus : ‖twoSaddlePositiveRatio d rho (tau * eta0)
      (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤ E := by
    have htri := norm_add_le
      (twoSaddlePositiveRatio d rho (tau * eta0)
        (fun _ : Fin d ↦ (1 / 2 : Real)) -
          Qp (fun _ : Fin d ↦ (1 / 2 : Real)))
      (Qp (fun _ : Fin d ↦ (1 / 2 : Real)))
    have htri' : ‖twoSaddlePositiveRatio d rho (tau * eta0)
        (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤
        ‖twoSaddlePositiveRatio d rho (tau * eta0)
            (fun _ : Fin d ↦ (1 / 2 : Real)) -
          Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ +
        ‖Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ := by
      convert htri using 1 <;> ring
    have herr := hplusHalf.1
    rw [← inv_natPow_eq_rpow_neg_nat] at herr
    have herr' : ‖twoSaddlePositiveRatio d rho (tau * eta0)
        (fun _ : Fin d ↦ (1 / 2 : Real)) -
          Qp (fun _ : Fin d ↦ (1 / 2 : Real))‖ ≤ CP * T := by
      simpa [twoSaddlePositiveRatio, twoSaddlePositiveBase, Qp, cp, tau,
        rho, delta, alpha, hrhoEq, T] using herr
    calc
      _ ≤ _ := htri'
      _ ≤ CP * T + QP * T := add_le_add herr' hmodelPlusHalf
      _ ≤ D * T := by dsimp [D, Q]; nlinarith
      _ = E := rfl
  have hcrossMinus : ‖twoSaddleNegativeRatio d rho (tau * eta0)
      (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤ E := by
    have htri := norm_add_le
      (twoSaddleNegativeRatio d rho (tau * eta0)
        (fun _ : Fin d ↦ -(1 / 2 : Real)) -
          Qm (fun _ : Fin d ↦ -(1 / 2 : Real)))
      (Qm (fun _ : Fin d ↦ -(1 / 2 : Real)))
    have htri' : ‖twoSaddleNegativeRatio d rho (tau * eta0)
        (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤
        ‖twoSaddleNegativeRatio d rho (tau * eta0)
            (fun _ : Fin d ↦ -(1 / 2 : Real)) -
          Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ +
        ‖Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ := by
      convert htri using 1 <;> ring
    have herr := hminusHalf.1
    rw [← inv_natPow_eq_rpow_neg_nat] at herr
    have herr' : ‖twoSaddleNegativeRatio d rho (tau * eta0)
        (fun _ : Fin d ↦ -(1 / 2 : Real)) -
          Qm (fun _ : Fin d ↦ -(1 / 2 : Real))‖ ≤ CM * T := by
      simpa [twoSaddleNegativeRatio, twoSaddleNegativeBase, Qm, cm, tau,
        rho, delta, alpha, hrhoEq, T] using herr
    calc
      _ ≤ _ := htri'
      _ ≤ CM * T + QM * T := add_le_add herr' hmodelMinusHalf
      _ ≤ D * T := by dsimp [D, Q]; nlinarith
      _ = E := rfl
  have hremoteAll (y : Fin d → Real) :
      ‖twoSaddleRemoteRatio d n rho (tau * eta0) y‖ ≤ E := by
    have hraw := hremote hdNR hd hAlphaR0 halphaUpper y
    have hDone : (1 : Real) ≤ D := by
      dsimp [D, Q]
      linarith [hCP, hCM, hQ]
    have hTE : T ≤ E := by
      dsimp [E]
      simpa only [one_mul] using mul_le_mul_of_nonneg_right hDone hT
    exact hraw.trans (by simpa [rho, tau, alpha, T] using hTE)
  have hPbase := hsourceP d n hdNSP hd hAlphaSP0
  have hMbase := hsourceM d n hdNSM hd hAlphaSM0
  have hPne : twoSaddlePositiveBase d rho (tau * eta0) ≠ 0 := by
    apply norm_ne_zero_iff.mp
    have hlow : 0 < (1 / (4 * Real.pi) : Real) * (1 / Real.sqrt d) := by
      positivity
    exact (hlow.trans_le (by simpa [twoSaddlePositiveBase, rho, tau,
      alpha, hrhoEq] using hPbase)).ne'
  have hMne : twoSaddleNegativeBase d rho (tau * eta0) ≠ 0 := by
    apply norm_ne_zero_iff.mp
    have hlow : 0 < (1 / (8 * Real.pi) : Real) *
        (tau / Real.sqrt d) := by positivity
    exact (hlow.trans_le (by simpa [twoSaddleNegativeBase, rho, tau,
      alpha, hrhoEq] using hMbase)).ne'
  have hetaPos : 0 < tau * eta0 := mul_pos htau heta0
  have htauUpper : tau ≤ 1 / (2 * alpha) := by
    simpa [tau] using (htauBounds alpha hAlphaT0).2
  have halphaOne : 1 ≤ alpha := hAlpha0.trans halpha0
  have hetaPi : tau * eta0 ≤ Real.pi / 2 := by
    have htauHalf : tau ≤ 1 / 2 := by
      have htwo : (2 : Real) ≤ 2 * alpha := by
        nlinarith only [halphaOne]
      exact htauUpper.trans
        (one_div_le_one_div_of_le (by norm_num : (0 : Real) < 2) htwo)
    dsimp [eta0]
    nlinarith [Real.pi_gt_three]
  have hzero := one_eq_exact_twoSaddle_zero_identity
    hd hn hetaPos hetaPi hPne hMne
  have hhalf := parityCoefficient_eq_exact_twoSaddle_half_identity
    hd hn hetaPos hetaPi hPne hMne
  have hexact := ballMultiplier_eq_exact_twoSaddle_ratios
    hd hn hetaPos hetaPi hPne hMne x
  have hres := norm_twoSaddleResidual_le_of_exact_frequency_recovery
    hQ hE hEsmall (norm_parityCoefficient_le_one d n)
    hcrossPlus hcrossMinus (hremoteAll (fun _ : Fin d ↦ 0))
    (hremoteAll (fun _ : Fin d ↦ (1 / 2 : Real))) hzero hhalf
    hcentralPlus hcentralMinus (hQpNorm x) (hQmNorm (fun i ↦ x i - 1 / 2))
    (hremoteAll x) hexact
  have hcpOut : (∑ j, ‖cpOut j‖) ≤ Q :=
    hcp.trans (by dsimp [Q]; linarith [hQM])
  have hcmOut : (∑ j, ‖cmOut j‖) ≤ Q := by
    calc
      (∑ j, ‖cmOut j‖) = ‖parityCoefficient d n‖ * ∑ j, ‖cm j‖ := by
        simp_rw [cmOut, norm_mul, Finset.mul_sum]
      _ ≤ 1 * QM := mul_le_mul (norm_parityCoefficient_le_one d n) hcm
        (by positivity) (by norm_num)
      _ ≤ Q := by dsimp [Q]; linarith [hQP]
  have hQmOut (y : Fin d → Real) :
      higherOrderNearbyGaussianValue K cmOut (-tau) delta y =
        parityCoefficient d n * Qm y := by
    dsimp [cmOut, Qm]
    unfold higherOrderNearbyGaussianValue
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j hj
    ring
  refine ⟨?_, hcpOut, hcmOut, ?_⟩
  · rw [hQmOut]
    simpa [Qp, Qm, cpOut, cp, cm, tau, delta, alpha, E, T, Cres, D,
      mul_assoc] using hres
  · simpa [tau, delta, alpha] using hscale

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/InterpolationInterfaces.lean <==
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSpace.Complete

namespace EuclideanBallsFormalization

/-!
Operator-type predicates used by the discrete maximal estimates.
Interpolation itself is proved from Mathlib via the vendored Stein /
Riesz--Thorin development, not assumed as an axiom.
-/

noncomputable section

open MeasureTheory

def StrongTypeLinearOn
    {α β D : Type*} [MeasurableSpace α] [MeasurableSpace β]
    [AddCommMonoid D] [Module Complex D]
    (μ : Measure α) (ν : Measure β)
    (ι : D →ₗ[Complex] (α → Complex))
    (T : D →ₗ[Complex] (β → Complex))
    (p C : ENNReal) : Prop :=
  ∀ f : D, MemLp (ι f) p μ →
    MemLp (T f) p ν ∧ eLpNorm (T f) p ν ≤ C * eLpNorm (ι f) p μ

def StrongTypeSublinear
    {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]
    (μ : Measure α) (ν : Measure β)
    (T : (α → Complex) → (β → ENNReal))
    (p C : ENNReal) : Prop :=
  ∀ f : α → Complex, MemLp f p μ →
    MemLp (T f) p ν ∧ eLpNorm (T f) p ν ≤ C * eLpNorm f p μ

def IsSublinearEnvelope
    {α β : Type*}
    (T : (α → Complex) → (β → ENNReal)) : Prop :=
  (∀ x : β, T 0 x = 0) ∧
  (∀ f g : α → Complex, ∀ x : β,
    T (f + g) x ≤ T f x + T g x) ∧
  (∀ c : Complex, ∀ f : α → Complex, ∀ x : β,
    T (c • f) x ≤ ‖c‖ₑ * T f x)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/IntervalAssembly.lean <==
import EuclideanBallsFormalization.LatticeLp

namespace EuclideanBallsFormalization

/-! The purely operator-theoretic four-range assembly.

The three bounded index families and the tail threshold remain explicit.  This
does not assume any S/C/L estimate; it isolates the exact coverage and norm
assembly that those estimates must eventually feed into.
-/

noncomputable section

def ballMaxEnvelopeOn (d : Nat) (I : Set Nat)
    (f : latticeFunction d) : lattice d → ENNReal :=
  fun x => ⨆ n : {m : Nat // m ∈ I}, ‖ballAverage d n.1 f x‖ₑ

def ballMaxL2NormOn (d : Nat) (I : Set Nat)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (ballMaxEnvelopeOn d I f) 2 (latticeMeasure d)

theorem ballMaxEnvelopeOn_ge (d : Nat) (I : Set Nat)
    (f : latticeFunction d) {n : Nat} (hn : n ∈ I) (x : lattice d) :
    ‖ballAverage d n f x‖ₑ ≤ ballMaxEnvelopeOn d I f x := by
  unfold ballMaxEnvelopeOn
  exact le_iSup (fun m : {k : Nat // k ∈ I} => ‖ballAverage d m.1 f x‖ₑ)
    ⟨n, hn⟩

theorem ballMaxEnvelopeFrom_ge (d N : Nat) (f : latticeFunction d)
    {n : Nat} (hn : N ≤ n) (x : lattice d) :
    ‖ballAverage d n f x‖ₑ ≤ ballMaxEnvelopeFrom d N f x := by
  unfold ballMaxEnvelopeFrom
  exact le_iSup (fun m : {k : Nat // N ≤ k} => ‖ballAverage d m.1 f x‖ₑ)
    ⟨n, hn⟩

theorem ballMaxEnvelope_le_four_ranges (d N : Nat) (I J K : Set Nat)
    (hcover : ∀ n : Nat, n ∈ I ∨ n ∈ J ∨ n ∈ K ∨ N ≤ n)
    (f : latticeFunction d) :
    ballMaxEnvelope d f ≤
      ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f +
        ballMaxEnvelopeOn d K f + ballMaxEnvelopeFrom d N f := by
  intro x
  unfold ballMaxEnvelope pointwiseMaxEnvelope
  refine iSup_le ?_
  intro n
  rcases hcover n with hn | hn | hn | hn
  · calc
      ‖ballAverage d n f x‖ₑ ≤ ballMaxEnvelopeOn d I f x :=
        ballMaxEnvelopeOn_ge d I f hn x
      _ ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x :=
        le_add_of_nonneg_right bot_le
      _ ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x +
          ballMaxEnvelopeOn d K f x := le_add_of_nonneg_right bot_le
      _ ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x +
          ballMaxEnvelopeOn d K f x + ballMaxEnvelopeFrom d N f x :=
        le_add_of_nonneg_right bot_le
  · calc
      ‖ballAverage d n f x‖ₑ ≤ ballMaxEnvelopeOn d J f x :=
        ballMaxEnvelopeOn_ge d J f hn x
      _ ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x :=
        le_add_of_nonneg_left bot_le
      _ ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x +
          ballMaxEnvelopeOn d K f x := le_add_of_nonneg_right bot_le
      _ ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x +
          ballMaxEnvelopeOn d K f x + ballMaxEnvelopeFrom d N f x :=
        le_add_of_nonneg_right bot_le
  · calc
      ‖ballAverage d n f x‖ₑ ≤ ballMaxEnvelopeOn d K f x :=
        ballMaxEnvelopeOn_ge d K f hn x
      _ ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x +
          ballMaxEnvelopeOn d K f x := by
            have hnonneg : 0 ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x :=
              add_nonneg bot_le bot_le
            exact le_add_of_nonneg_left hnonneg
      _ ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x +
          ballMaxEnvelopeOn d K f x + ballMaxEnvelopeFrom d N f x :=
        le_add_of_nonneg_right bot_le
  · calc
      ‖ballAverage d n f x‖ₑ ≤ ballMaxEnvelopeFrom d N f x :=
        ballMaxEnvelopeFrom_ge d N f hn x
      _ ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x +
          ballMaxEnvelopeOn d K f x + ballMaxEnvelopeFrom d N f x := by
            have hnonneg : 0 ≤ ballMaxEnvelopeOn d I f x + ballMaxEnvelopeOn d J f x +
                ballMaxEnvelopeOn d K f x :=
              add_nonneg (add_nonneg bot_le bot_le) bot_le
            exact le_add_of_nonneg_left hnonneg

theorem ballMaxL2Norm_le_four_ranges (d N : Nat) (I J K : Set Nat)
    (hcover : ∀ n : Nat, n ∈ I ∨ n ∈ J ∨ n ∈ K ∨ N ≤ n)
    (f : latticeFunction d) :
    ballMaxL2Norm d f ≤
      ballMaxL2NormOn d I f + ballMaxL2NormOn d J f +
        ballMaxL2NormOn d K f + ballMaxL2NormFrom d N f := by
  unfold ballMaxL2Norm ballMaxL2NormOn ballMaxL2NormFrom
  refine (MeasureTheory.eLpNorm_mono_enorm_ae
    (f := ballMaxEnvelope d f)
    (g := ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f +
      ballMaxEnvelopeOn d K f + ballMaxEnvelopeFrom d N f)
    (p := (2 : ENNReal)) (μ := latticeMeasure d) ?_).trans ?_
  · exact Filter.Eventually.of_forall
      (ballMaxEnvelope_le_four_ranges d N I J K hcover f)
  · calc
      MeasureTheory.eLpNorm
          (ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f +
            ballMaxEnvelopeOn d K f + ballMaxEnvelopeFrom d N f)
          2 (latticeMeasure d) ≤
          MeasureTheory.eLpNorm
            (ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f +
              ballMaxEnvelopeOn d K f)
            2 (latticeMeasure d) +
            MeasureTheory.eLpNorm (ballMaxEnvelopeFrom d N f)
              2 (latticeMeasure d) :=
        MeasureTheory.eLpNorm_add_le
          MeasureTheory.AEStronglyMeasurable.of_discrete
          MeasureTheory.AEStronglyMeasurable.of_discrete (by norm_num)
      _ ≤ (MeasureTheory.eLpNorm (ballMaxEnvelopeOn d I f)
            2 (latticeMeasure d) +
          MeasureTheory.eLpNorm (ballMaxEnvelopeOn d J f)
            2 (latticeMeasure d) +
          MeasureTheory.eLpNorm (ballMaxEnvelopeOn d K f)
            2 (latticeMeasure d)) +
          MeasureTheory.eLpNorm (ballMaxEnvelopeFrom d N f)
            2 (latticeMeasure d) := by
          have hthree : MeasureTheory.eLpNorm
              (ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f +
                ballMaxEnvelopeOn d K f)
              2 (latticeMeasure d) ≤
              MeasureTheory.eLpNorm (ballMaxEnvelopeOn d I f)
                2 (latticeMeasure d) +
              MeasureTheory.eLpNorm (ballMaxEnvelopeOn d J f)
                2 (latticeMeasure d) +
              MeasureTheory.eLpNorm (ballMaxEnvelopeOn d K f)
                2 (latticeMeasure d) :=
            (MeasureTheory.eLpNorm_add_le
              (f := ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f)
              (g := ballMaxEnvelopeOn d K f)
              (p := (2 : ENNReal)) (μ := latticeMeasure d)
              MeasureTheory.AEStronglyMeasurable.of_discrete
              MeasureTheory.AEStronglyMeasurable.of_discrete (by norm_num)).trans
              (add_le_add_left
                (MeasureTheory.eLpNorm_add_le
                  (f := ballMaxEnvelopeOn d I f)
                  (g := ballMaxEnvelopeOn d J f)
                  (p := (2 : ENNReal)) (μ := latticeMeasure d)
                  MeasureTheory.AEStronglyMeasurable.of_discrete
                  MeasureTheory.AEStronglyMeasurable.of_discrete (by norm_num)) _)
          exact add_le_add_left hthree _
      _ = (MeasureTheory.eLpNorm (ballMaxEnvelopeOn d I f)
            2 (latticeMeasure d) +
          MeasureTheory.eLpNorm (ballMaxEnvelopeOn d J f)
            2 (latticeMeasure d)) +
          MeasureTheory.eLpNorm (ballMaxEnvelopeOn d K f)
            2 (latticeMeasure d) +
          MeasureTheory.eLpNorm (ballMaxEnvelopeFrom d N f)
            2 (latticeMeasure d) := by
          rw [add_assoc]

theorem ballMaxL2Norm_le_four_range_bounds (d N : Nat) (I J K : Set Nat)
    (hcover : ∀ n : Nat, n ∈ I ∨ n ∈ J ∨ n ∈ K ∨ N ≤ n)
    (f : latticeFunction d) (C_I C_J C_K C_T : ENNReal)
    (hI : ballMaxL2NormOn d I f ≤ C_I * latticeL2Norm d f)
    (hJ : ballMaxL2NormOn d J f ≤ C_J * latticeL2Norm d f)
    (hK : ballMaxL2NormOn d K f ≤ C_K * latticeL2Norm d f)
    (hT : ballMaxL2NormFrom d N f ≤ C_T * latticeL2Norm d f) :
    ballMaxL2Norm d f ≤
      (C_I + C_J + C_K + C_T) * latticeL2Norm d f := by
  calc
    ballMaxL2Norm d f ≤ ballMaxL2NormOn d I f + ballMaxL2NormOn d J f +
        ballMaxL2NormOn d K f + ballMaxL2NormFrom d N f :=
      ballMaxL2Norm_le_four_ranges d N I J K hcover f
    _ ≤ C_I * latticeL2Norm d f + C_J * latticeL2Norm d f +
        C_K * latticeL2Norm d f + C_T * latticeL2Norm d f := by
      exact add_le_add (add_le_add (add_le_add hI hJ) hK) hT
    _ = (C_I + C_J + C_K + C_T) * latticeL2Norm d f := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/IntervalAssemblyFullP.lean <==
import EuclideanBallsFormalization.IntervalAssembly
import EuclideanBallsFormalization.LatticeLpFullP

namespace EuclideanBallsFormalization

/-! Purely operator-theoretic four-range assembly for every `p ≥ 1`. -/

noncomputable section

def ballMaxLpNormOn (d : Nat) (I : Set Nat) (p : ENNReal)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (ballMaxEnvelopeOn d I f) p (latticeMeasure d)

theorem ballMaxLpNormOn_two_eq (d : Nat) (I : Set Nat)
    (f : latticeFunction d) :
    ballMaxLpNormOn d I 2 f = ballMaxL2NormOn d I f := rfl

theorem ballMaxLpNorm_le_four_ranges (d N : Nat) (I J K : Set Nat)
    (p : ENNReal) (hp : 1 ≤ p)
    (hcover : ∀ n : Nat, n ∈ I ∨ n ∈ J ∨ n ∈ K ∨ N ≤ n)
    (f : latticeFunction d) :
    ballMaxLpNorm d p f ≤
      ballMaxLpNormOn d I p f + ballMaxLpNormOn d J p f +
        ballMaxLpNormOn d K p f + ballMaxLpNormFrom d N p f := by
  unfold ballMaxLpNorm ballMaxLpNormOn ballMaxLpNormFrom
  refine (MeasureTheory.eLpNorm_mono_enorm_ae
    (f := ballMaxEnvelope d f)
    (g := ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f +
      ballMaxEnvelopeOn d K f + ballMaxEnvelopeFrom d N f)
    (Filter.Eventually.of_forall (fun x => by
      simpa only [enorm_eq_self] using
        ballMaxEnvelope_le_four_ranges d N I J K hcover f x))).trans ?_
  calc
    MeasureTheory.eLpNorm
        (ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f +
          ballMaxEnvelopeOn d K f + ballMaxEnvelopeFrom d N f)
        p (latticeMeasure d) ≤
        MeasureTheory.eLpNorm
            (ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f +
              ballMaxEnvelopeOn d K f)
            p (latticeMeasure d) +
          MeasureTheory.eLpNorm (ballMaxEnvelopeFrom d N f)
            p (latticeMeasure d) :=
      MeasureTheory.eLpNorm_add_le
        MeasureTheory.AEStronglyMeasurable.of_discrete
        MeasureTheory.AEStronglyMeasurable.of_discrete hp
    _ ≤ (MeasureTheory.eLpNorm (ballMaxEnvelopeOn d I f)
          p (latticeMeasure d) +
        MeasureTheory.eLpNorm (ballMaxEnvelopeOn d J f)
          p (latticeMeasure d) +
        MeasureTheory.eLpNorm (ballMaxEnvelopeOn d K f)
          p (latticeMeasure d)) +
        MeasureTheory.eLpNorm (ballMaxEnvelopeFrom d N f)
          p (latticeMeasure d) := by
      have hIJ := MeasureTheory.eLpNorm_add_le
        (f := ballMaxEnvelopeOn d I f)
        (g := ballMaxEnvelopeOn d J f)
        (μ := latticeMeasure d)
        MeasureTheory.AEStronglyMeasurable.of_discrete
        MeasureTheory.AEStronglyMeasurable.of_discrete hp
      have hIJK := MeasureTheory.eLpNorm_add_le
        (f := ballMaxEnvelopeOn d I f + ballMaxEnvelopeOn d J f)
        (g := ballMaxEnvelopeOn d K f)
        (μ := latticeMeasure d)
        MeasureTheory.AEStronglyMeasurable.of_discrete
        MeasureTheory.AEStronglyMeasurable.of_discrete hp
      exact add_le_add
        (hIJK.trans (add_le_add hIJ le_rfl)) le_rfl
    _ = ballMaxLpNormOn d I p f + ballMaxLpNormOn d J p f +
        ballMaxLpNormOn d K p f + ballMaxLpNormFrom d N p f := rfl

theorem ballMaxLpNorm_le_four_range_bounds (d N : Nat)
    (I J K : Set Nat) (p : ENNReal) (hp : 1 ≤ p)
    (hcover : ∀ n : Nat, n ∈ I ∨ n ∈ J ∨ n ∈ K ∨ N ≤ n)
    (f : latticeFunction d) (C_I C_J C_K C_T : ENNReal)
    (hI : ballMaxLpNormOn d I p f ≤ C_I * latticeLpNorm d p f)
    (hJ : ballMaxLpNormOn d J p f ≤ C_J * latticeLpNorm d p f)
    (hK : ballMaxLpNormOn d K p f ≤ C_K * latticeLpNorm d p f)
    (hT : ballMaxLpNormFrom d N p f ≤ C_T * latticeLpNorm d p f) :
    ballMaxLpNorm d p f ≤
      (C_I + C_J + C_K + C_T) * latticeLpNorm d p f := by
  calc
    ballMaxLpNorm d p f ≤
        ballMaxLpNormOn d I p f + ballMaxLpNormOn d J p f +
          ballMaxLpNormOn d K p f + ballMaxLpNormFrom d N p f :=
      ballMaxLpNorm_le_four_ranges d N I J K p hp hcover f
    _ ≤ C_I * latticeLpNorm d p f + C_J * latticeLpNorm d p f +
        C_K * latticeLpNorm d p f + C_T * latticeLpNorm d p f := by
      exact add_le_add (add_le_add (add_le_add hI hJ) hK) hT
    _ = (C_I + C_J + C_K + C_T) * latticeLpNorm d p f := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/JacobiAndrews.lean <==
import EuclideanBallsFormalization.JacobiTripleProductBridge

namespace EuclideanBallsFormalization

noncomputable section

/-!
# Archimedean Jacobi triple product

This file completes the analytic Andrews proof started in
`JacobiFiniteQBinomial` and `JacobiTripleProductBridge`.  The proof first turns
the natural-number expansion of the first two product factors into an
integer-indexed shifted-tail series.  Euler's first identity expands every
tail, absolute summability justifies the resulting Fubini/reindexing step, and
Euler's reciprocal identity cancels the third product factor.
-/

lemma summable_unitCircleJacobiSeries {q a : Complex}
    (hq : ‖q‖ < 1) (ha : ‖a‖ = 1) :
    Summable (fun k : Int => a ^ k * q ^ (Int.natAbs k ^ 2)) := by
  apply Summable.of_norm_bounded (summable_pow_natAbs_sq hq).norm
  intro k
  rw [norm_mul, norm_zpow, ha, one_zpow, one_mul]

private lemma natPow_sq_eq_zpow_sq (q : Complex) (k : Int) :
    q ^ (Int.natAbs k ^ 2) = q ^ (k ^ 2) := by
  rw [← zpow_natCast]
  congr 1
  simpa only [Nat.cast_pow] using Int.natAbs_sq k

private lemma andrews_reindex_algebra {q a : Complex}
    (hq0 : q ≠ 0) (ha0 : a ≠ 0) (k : Int) (l : Nat) :
    a ^ k * q ^ (Int.natAbs k ^ 2) *
        ((-((q ^ 2) ^ (k + 1))) ^ l * (q ^ 2) ^ l.choose 2) =
      (a ^ (k + l) * q ^ (Int.natAbs (k + l) ^ 2)) *
        ((-q * a⁻¹) ^ l) := by
  rw [natPow_sq_eq_zpow_sq, natPow_sq_eq_zpow_sq]
  have hlNat : l + 2 * l.choose 2 = l ^ 2 := by
    have hdiv : 2 ∣ l * (l - 1) := by
      rcases Nat.even_or_odd l with ⟨m, hm⟩ | ⟨m, hm⟩ <;>
        simp [hm] <;> ring_nf <;> omega
    rw [Nat.choose_two_right, Nat.mul_div_cancel' hdiv]
    rcases l with _ | n
    · simp
    · simp
      ring
  have hlInt : (l : Int) + 2 * (l.choose 2 : Int) = (l : Int) ^ 2 := by
    exact_mod_cast hlNat
  have hQpow (m : Int) : (q ^ 2 : Complex) ^ m = q ^ (2 * m) := by
    simpa only [zpow_ofNat] using (zpow_mul q (2 : Int) m).symm
  have htail : ((q ^ 2 : Complex) ^ (k + 1)) ^ l =
      q ^ (2 * (k + 1) * (l : Int)) := by
    rw [← zpow_natCast, ← zpow_mul, hQpow]
    congr 1
    ring
  have hchoose : (q ^ 2 : Complex) ^ l.choose 2 =
      q ^ (2 * (l.choose 2 : Int)) := by
    rw [← zpow_natCast, hQpow]
  have hainv : (a⁻¹ : Complex) ^ l = a ^ (-(l : Int)) := by
    rw [← zpow_natCast, inv_zpow, ← zpow_neg]
  rw [neg_pow, htail, hchoose, mul_pow, hainv]
  rw [show (-q) ^ l = (-1 : Complex) ^ l * q ^ l by
    exact neg_pow q l]
  have hexp : k ^ 2 +
      (2 * (k + 1) * (l : Int) + 2 * (l.choose 2 : Int)) =
      (k + l) ^ 2 + l := by
    nlinarith [hlInt]
  have hqpow : q ^ (k ^ 2) *
      (q ^ (2 * (k + 1) * (l : Int)) * q ^ (2 * (l.choose 2 : Int))) =
      q ^ ((k + l) ^ 2) * q ^ (l : Int) := by
    calc
      q ^ (k ^ 2) *
          (q ^ (2 * (k + 1) * (l : Int)) * q ^ (2 * (l.choose 2 : Int))) =
        q ^ (k ^ 2 +
          (2 * (k + 1) * (l : Int) + 2 * (l.choose 2 : Int))) := by
            rw [zpow_add₀ hq0, zpow_add₀ hq0]
      _ = q ^ ((k + l) ^ 2 + l) := by rw [hexp]
      _ = q ^ ((k + l) ^ 2) * q ^ (l : Int) := zpow_add₀ hq0 _ _
  have hapow : a ^ k = a ^ (k + l) * a ^ (-(l : Int)) := by
    rw [← zpow_add₀ ha0]
    congr 1
    ring
  calc
    a ^ k * q ^ (k ^ 2) *
        ((-1 : Complex) ^ l *
          q ^ (2 * (k + 1) * (l : Int)) * q ^ (2 * (l.choose 2 : Int))) =
      (-1 : Complex) ^ l *
        (a ^ k * (q ^ (k ^ 2) *
          (q ^ (2 * (k + 1) * (l : Int)) * q ^ (2 * (l.choose 2 : Int))))) := by
            ring
    _ = (-1 : Complex) ^ l *
        ((a ^ (k + l) * a ^ (-(l : Int))) *
          (q ^ ((k + l) ^ 2) * q ^ (l : Int))) := by rw [hapow, hqpow]
    _ = a ^ (k + l) * q ^ ((k + l) ^ 2) *
        ((-1 : Complex) ^ l * q ^ l * a ^ (-(l : Int))) := by
          rw [zpow_natCast]
          ring

def andrewsShiftedTail (q : Complex) (k : Int) : Complex :=
  complexQPochhammerInf ((q ^ 2) ^ (k + 1)) (q ^ 2)

lemma andrewsShiftedTail_nat (q : Complex) (n : Nat) :
    andrewsShiftedTail q (n : Int) =
      complexQPochhammerInf ((q ^ 2) * (q ^ 2) ^ n) (q ^ 2) := by
  unfold andrewsShiftedTail
  congr 2
  rw [show ((n : Int) + 1) = ((n + 1 : Nat) : Int) by omega,
    zpow_natCast, pow_succ']

lemma andrewsShiftedTail_negSucc {q : Complex} (hq0 : q ≠ 0) (n : Nat) :
    andrewsShiftedTail q (-(n : Int) - 1) = 0 := by
  unfold andrewsShiftedTail complexQPochhammerInf
  apply tprod_of_exists_eq_zero
  refine ⟨n, ?_⟩
  have hQ0 : q ^ 2 ≠ 0 := pow_ne_zero _ hq0
  have hQn0 : (q ^ 2) ^ n ≠ 0 := pow_ne_zero _ hQ0
  rw [show -(n : Int) - 1 + 1 = -(n : Int) by omega,
    zpow_neg, zpow_natCast, inv_mul_cancel₀ hQn0, sub_self]

def andrewsThetaTerm (q a : Complex) (k : Int) : Complex :=
  a ^ k * q ^ (Int.natAbs k ^ 2)

def andrewsShiftedTerm (q a : Complex) (k : Int) : Complex :=
  andrewsThetaTerm q a k * andrewsShiftedTail q k

lemma andrewsShiftedTerm_nat (q a : Complex) (n : Nat) :
    andrewsShiftedTerm q a (n : Int) =
      (q ^ (n ^ 2) * a ^ n) *
        complexQPochhammerInf ((q ^ 2) * (q ^ 2) ^ n) (q ^ 2) := by
  rw [andrewsShiftedTerm, andrewsThetaTerm, andrewsShiftedTail_nat]
  simp only [Int.natAbs_natCast, zpow_natCast]
  ring

lemma andrewsShiftedTerm_negSucc {q a : Complex} (hq0 : q ≠ 0) (n : Nat) :
    andrewsShiftedTerm q a (-(n : Int) - 1) = 0 := by
  rw [andrewsShiftedTerm, andrewsShiftedTail_negSucc hq0, mul_zero]

private lemma andrewsShiftedTerm_negNat {q a : Complex}
    (hq0 : q ≠ 0) (n : Nat) :
    andrewsShiftedTerm q a (-((n : Int) + 1)) = 0 := by
  rw [show -((n : Int) + 1) = -(n : Int) - 1 by ring,
    andrewsShiftedTerm_negSucc hq0]

def andrewsNormalizedDoubleSeries
    (q a : Complex) (p : Int × Nat) : Complex :=
  andrewsThetaTerm q a p.1 *
    inverseEulerQBinomialSummand (-q * a⁻¹) (q ^ 2) p.2

def andrewsShiftEquiv : Int × Nat ≃ Int × Nat where
  toFun p := (p.1 + (p.2 : Int), p.2)
  invFun p := (p.1 - (p.2 : Int), p.2)
  left_inv p := by ext <;> simp
  right_inv p := by ext <;> simp

@[simp] lemma andrewsShiftEquiv_apply (p : Int × Nat) :
    andrewsShiftEquiv p = (p.1 + (p.2 : Int), p.2) := rfl

private lemma norm_sq_lt_one {q : Complex} (hq : ‖q‖ < 1) :
    ‖q ^ 2‖ < 1 := by
  rw [norm_pow]
  exact pow_lt_one₀ (norm_nonneg q) hq (by omega)

lemma summable_andrewsNormalizedDoubleSeries {q a : Complex}
    (hq : ‖q‖ < 1) (ha : ‖a‖ = 1) :
    Summable (andrewsNormalizedDoubleSeries q a) := by
  have hQ := norm_sq_lt_one hq
  have hB : ‖-q * a⁻¹‖ < 1 := by
    rw [norm_mul, norm_neg, norm_inv, ha, inv_one, mul_one]
    exact hq
  apply (Summable.mul_norm
    (summable_unitCircleJacobiSeries hq ha).norm
    (summable_norm_inverseEulerQBinomialSummand hB hQ)).of_norm.congr
  intro p
  rfl

private lemma andrewsShifted_nat_eq_factor {q : Complex}
    (hq : ‖q‖ < 1) (a : Complex) (n : Nat) :
    andrewsShiftedTerm q a (n : Int) =
      complexQPochhammerInf (q ^ 2) (q ^ 2) *
        eulerQBinomialSummand (-q * a) (q ^ 2) n := by
  rw [andrewsShiftedTerm_nat,
    complexQPochhammerInf_mul_eulerQBinomialSummand
      (norm_sq_lt_one hq) (-q * a) n,
    jacobiEulerExponent]

private lemma summable_andrewsShifted_nat {q : Complex}
    (hq : ‖q‖ < 1) (a : Complex) :
    Summable (fun n : Nat => andrewsShiftedTerm q a (n : Int)) := by
  exact (Summable.mul_left (complexQPochhammerInf (q ^ 2) (q ^ 2))
      (summable_norm_eulerQBinomialSummand
        (norm_sq_lt_one hq) (-q * a)).of_norm).congr
    (fun n => (andrewsShifted_nat_eq_factor hq a n).symm)

private lemma summable_andrewsShifted_neg {q : Complex}
    (hq0 : q ≠ 0) (a : Complex) :
    Summable (fun n : Nat => andrewsShiftedTerm q a (-((n : Int) + 1))) := by
  have hzero : (fun n : Nat => andrewsShiftedTerm q a (-((n : Int) + 1))) =
      fun _ : Nat => (0 : Complex) := by
    funext n
    exact andrewsShiftedTerm_negNat hq0 n
  rw [hzero]
  exact summable_zero

theorem complexJacobiFirstTwoFactors_intExpansion {q : Complex}
    (hq : ‖q‖ < 1) (hq0 : q ≠ 0) (a : Complex) :
    complexQPochhammerInf (q ^ 2) (q ^ 2) *
        complexQPochhammerInf (-q * a) (q ^ 2) =
      ∑' k : Int, andrewsShiftedTerm q a k := by
  rw [complexJacobiFirstTwoFactors_expansion hq a]
  rw [tsum_of_nat_of_neg_add_one
    (summable_andrewsShifted_nat hq a)
    (summable_andrewsShifted_neg hq0 a)]
  rw [show (∑' n : Nat, andrewsShiftedTerm q a (n : Int)) =
      ∑' n : Nat, (q ^ (n ^ 2) * a ^ n) *
        complexQPochhammerInf ((q ^ 2) * (q ^ 2) ^ n) (q ^ 2) by
          exact tsum_congr (andrewsShiftedTerm_nat q a)]
  rw [show (∑' n : Nat, andrewsShiftedTerm q a (-((n : Int) + 1))) = 0 by
    rw [tsum_congr (andrewsShiftedTerm_negNat hq0), tsum_zero], add_zero]

def andrewsRawDoubleSeries (q a : Complex) (p : Int × Nat) : Complex :=
  andrewsThetaTerm q a p.1 *
    eulerQBinomialSummand ((q ^ 2) ^ (p.1 + 1)) (q ^ 2) p.2

private lemma andrewsRaw_eq_normalized_shift {q a : Complex}
    (hq0 : q ≠ 0) (ha0 : a ≠ 0) (p : Int × Nat) :
    andrewsRawDoubleSeries q a p =
      andrewsNormalizedDoubleSeries q a (andrewsShiftEquiv p) := by
  rcases p with ⟨k, l⟩
  rw [andrewsRawDoubleSeries, andrewsNormalizedDoubleSeries,
    andrewsShiftEquiv_apply, andrewsThetaTerm, andrewsThetaTerm,
    eulerQBinomialSummand, inverseEulerQBinomialSummand]
  calc
    a ^ k * q ^ (Int.natAbs k ^ 2) *
        ((finiteQPochhammer (q ^ 2) (q ^ 2) l)⁻¹ *
          (-((q ^ 2) ^ (k + 1))) ^ l * (q ^ 2) ^ l.choose 2) =
      (a ^ k * q ^ (Int.natAbs k ^ 2) *
        ((-((q ^ 2) ^ (k + 1))) ^ l * (q ^ 2) ^ l.choose 2)) *
          (finiteQPochhammer (q ^ 2) (q ^ 2) l)⁻¹ := by ring
    _ = ((a ^ (k + l) * q ^ (Int.natAbs (k + l) ^ 2)) *
          (-q * a⁻¹) ^ l) *
        (finiteQPochhammer (q ^ 2) (q ^ 2) l)⁻¹ := by
          rw [andrews_reindex_algebra hq0 ha0]
    _ = a ^ (k + l) * q ^ (Int.natAbs (k + l) ^ 2) *
        ((-q * a⁻¹) ^ l *
          (finiteQPochhammer (q ^ 2) (q ^ 2) l)⁻¹) := by ring

lemma summable_andrewsRawDoubleSeries {q a : Complex}
    (hq : ‖q‖ < 1) (hq0 : q ≠ 0) (ha : ‖a‖ = 1) :
    Summable (andrewsRawDoubleSeries q a) := by
  have ha0 : a ≠ 0 := by
    intro hzero
    rw [hzero, norm_zero] at ha
    norm_num at ha
  have hs : Summable
      (andrewsNormalizedDoubleSeries q a ∘ andrewsShiftEquiv) :=
    andrewsShiftEquiv.summable_iff.mpr
      (summable_andrewsNormalizedDoubleSeries hq ha)
  exact hs.congr fun p => (andrewsRaw_eq_normalized_shift hq0 ha0 p).symm

private lemma andrewsShifted_eq_tsum_raw {q : Complex}
    (hq : ‖q‖ < 1) (a : Complex) (k : Int) :
    andrewsShiftedTerm q a k =
      ∑' l : Nat, andrewsRawDoubleSeries q a (k, l) := by
  unfold andrewsShiftedTerm andrewsShiftedTail andrewsRawDoubleSeries
  rw [complex_euler_qBinomial (norm_sq_lt_one hq)
      ((q ^ 2) ^ (k + 1))]
  change andrewsThetaTerm q a k *
      (∑' l : Nat, eulerQBinomialSummand ((q ^ 2) ^ (k + 1)) (q ^ 2) l) =
    ∑' l : Nat, andrewsThetaTerm q a k *
      eulerQBinomialSummand ((q ^ 2) ^ (k + 1)) (q ^ 2) l
  rw [tsum_mul_left]

theorem andrewsShiftedSeries_eq_theta_mul_inverseEuler {q a : Complex}
    (hq : ‖q‖ < 1) (hq0 : q ≠ 0) (ha : ‖a‖ = 1) :
    (∑' k : Int, andrewsShiftedTerm q a k) =
      (∑' j : Int, andrewsThetaTerm q a j) *
        ∑' l : Nat,
          inverseEulerQBinomialSummand (-q * a⁻¹) (q ^ 2) l := by
  have hraw := summable_andrewsRawDoubleSeries hq hq0 ha
  have hnorm := summable_andrewsNormalizedDoubleSeries hq ha
  calc
    (∑' k : Int, andrewsShiftedTerm q a k) =
        ∑' k : Int, ∑' l : Nat, andrewsRawDoubleSeries q a (k, l) := by
          exact tsum_congr (andrewsShifted_eq_tsum_raw hq a)
    _ = ∑' p : Int × Nat, andrewsRawDoubleSeries q a p :=
      hraw.tsum_prod.symm
    _ = ∑' p : Int × Nat,
        andrewsNormalizedDoubleSeries q a (andrewsShiftEquiv p) := by
          exact tsum_congr (andrewsRaw_eq_normalized_shift hq0 (by
            intro hzero
            rw [hzero, norm_zero] at ha
            norm_num at ha))
    _ = ∑' p : Int × Nat, andrewsNormalizedDoubleSeries q a p :=
      andrewsShiftEquiv.tsum_eq (andrewsNormalizedDoubleSeries q a)
    _ = ∑' j : Int, ∑' l : Nat,
        andrewsNormalizedDoubleSeries q a (j, l) := hnorm.tsum_prod
    _ = ∑' j : Int, andrewsThetaTerm q a j *
        (∑' l : Nat,
          inverseEulerQBinomialSummand (-q * a⁻¹) (q ^ 2) l) := by
            apply tsum_congr
            intro j
            unfold andrewsNormalizedDoubleSeries
            change (∑' l : Nat, andrewsThetaTerm q a j *
                inverseEulerQBinomialSummand (-q * a⁻¹) (q ^ 2) l) =
              andrewsThetaTerm q a j *
                ∑' l : Nat, inverseEulerQBinomialSummand
                  (-q * a⁻¹) (q ^ 2) l
            rw [tsum_mul_left]
    _ = (∑' j : Int, andrewsThetaTerm q a j) *
        ∑' l : Nat,
          inverseEulerQBinomialSummand (-q * a⁻¹) (q ^ 2) l := by
      rw [tsum_mul_right]

lemma complexJacobiThirdFactor_ne_zero {q a : Complex}
    (hq : ‖q‖ < 1) (ha : ‖a‖ = 1) :
    complexQPochhammerInf (-q * a⁻¹) (q ^ 2) ≠ 0 := by
  have hQ := norm_sq_lt_one hq
  have hB : ‖-q * a⁻¹‖ < 1 := by
    rw [norm_mul, norm_neg, norm_inv, ha, inv_one, mul_one]
    exact hq
  have hmul := complex_euler_inverse_mul hB hQ
  intro hzero
  rw [hzero, zero_mul] at hmul
  norm_num at hmul

theorem unitCircleComplexJacobiTripleProduct_of_ne_zero {q a : Complex}
    (hq : ‖q‖ < 1) (hq0 : q ≠ 0) (ha : ‖a‖ = 1) :
    complexJacobiTripleProduct q a =
      ∑' n : Int, a ^ n * q ^ (Int.natAbs n ^ 2) := by
  have hfirst := complexJacobiFirstTwoFactors_intExpansion hq hq0 a
  have hseries := andrewsShiftedSeries_eq_theta_mul_inverseEuler hq hq0 ha
  have hQ := norm_sq_lt_one hq
  have hB : ‖-q * a⁻¹‖ < 1 := by
    rw [norm_mul, norm_neg, norm_inv, ha, inv_one, mul_one]
    exact hq
  have hinv := complex_inverse_euler_qBinomial hB hQ
  have hthird := complexJacobiThirdFactor_ne_zero hq ha
  unfold complexJacobiTripleProduct
  rw [hfirst, hseries, ← hinv]
  unfold andrewsThetaTerm
  rw [mul_assoc, inv_mul_cancel₀ hthird, mul_one]

private lemma unitCircleComplexJacobiTripleProduct_zero (a : Complex) :
    complexJacobiTripleProduct 0 a =
      ∑' n : Int, a ^ n * (0 : Complex) ^ (Int.natAbs n ^ 2) := by
  rw [show complexJacobiTripleProduct 0 a = 1 by
    simp [complexJacobiTripleProduct, complexQPochhammerInf]]
  symm
  calc
    (∑' n : Int, a ^ n * (0 : Complex) ^ (Int.natAbs n ^ 2)) =
        a ^ (0 : Int) * (0 : Complex) ^ (Int.natAbs 0 ^ 2) := by
      apply tsum_eq_single 0
      intro n hn
      have hnabs : Int.natAbs n ≠ 0 := Int.natAbs_ne_zero.mpr hn
      simp [hnabs]
    _ = 1 := by simp

/-- The unit-circle Jacobi triple product required by the growing-theta
argument, proved from the finite q-binomial theorem and standard mathlib
analysis. -/
theorem unitCircleComplexJacobiTripleProductIdentity :
    UnitCircleComplexJacobiTripleProductIdentity := by
  intro q a hq ha
  by_cases hq0 : q = 0
  · subst q
    exact unitCircleComplexJacobiTripleProduct_zero a
  · exact unitCircleComplexJacobiTripleProduct_of_ne_zero hq hq0 ha

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/JacobiFiniteQBinomial.lean <==
import Mathlib

namespace EuclideanBallsFormalization

noncomputable section

/-!
# Finite q-binomial core for the Jacobi triple product

This is the topology-free first stage of the Andrews proof used by the Axiom
Math Jacobi-triple-product artifact. The proof below has been adapted to the
project's pinned mathlib revision and generalized from its power-series ring
to an arbitrary commutative ring.

Upstream provenance: `AxiomMath/RogersRamanujan-artifacts`,
`jacobi-triple-product/solution.lean`, commit
`c85c657fdcf7f523b0686f815bf6d92da370f36e` (MIT license).
-/

/-- The finite q-Pochhammer symbol
`(A; Q)_n = product_{i=0}^{n-1} (1 - A Q^i)`. -/
def finiteQPochhammer {R : Type*} [CommRing R] (A Q : R) (n : Nat) : R :=
  ∏ i ∈ Finset.range n, (1 - A * Q ^ i)

/-- Gaussian q-binomial coefficients, defined by their Pascal recurrence. -/
def gaussianQBinom {R : Type*} [CommRing R] (Q : R) : Nat → Nat → R
  | _, 0 => 1
  | 0, _ + 1 => 0
  | n + 1, k + 1 => gaussianQBinom Q n k + Q ^ (k + 1) * gaussianQBinom Q n (k + 1)

lemma gaussianQBinom_eq_zero_of_lt {R : Type*} [CommRing R] (Q : R) :
    ∀ {n k : Nat}, n < k → gaussianQBinom Q n k = 0
  | 0, _ + 1, _ => by simp [gaussianQBinom]
  | _ + 1, 0, h => by omega
  | n + 1, k + 1, h => by
    rw [gaussianQBinom,
      gaussianQBinom_eq_zero_of_lt Q (by omega : n < k),
      gaussianQBinom_eq_zero_of_lt Q (by omega : n < k + 1)]
    simp

@[simp] lemma gaussianQBinom_self {R : Type*} [CommRing R] (Q : R) :
    ∀ n, gaussianQBinom Q n n = 1
  | 0 => rfl
  | n + 1 => by
    rw [gaussianQBinom, gaussianQBinom_self Q n,
      gaussianQBinom_eq_zero_of_lt Q (by omega)]
    simp

lemma finiteQPochhammer_succ {R : Type*} [CommRing R]
    (A Q : R) (n : Nat) :
    finiteQPochhammer A Q (n + 1) =
      (1 - A) * finiteQPochhammer (A * Q) Q n := by
  simp only [finiteQPochhammer]
  rw [Finset.prod_range_succ']
  simp only [pow_zero, mul_one]
  rw [mul_comm]
  exact congr_arg ((1 - A) * ·) (Finset.prod_congr rfl fun i _ => by ring)

private lemma distribute_one_sub_A {R : Type*} [CommRing R]
    (A Q : R) (n : Nat) :
    (1 - A) * ∑ k ∈ Finset.range (n + 1),
      gaussianQBinom Q n k * (-A) ^ k * Q ^ k * Q ^ k.choose 2 =
    ∑ k ∈ Finset.range (n + 1),
      gaussianQBinom Q n k * (-A) ^ k * Q ^ k * Q ^ k.choose 2 +
    ∑ k ∈ Finset.range (n + 1),
      gaussianQBinom Q n k * (-A) ^ (k + 1) * Q ^ (k + 1).choose 2 := by
  rw [show (1 - A) = 1 + (-A) by ring, add_mul, one_mul]
  congr 1
  rw [Finset.mul_sum]
  exact Finset.sum_congr rfl fun k _ => by
    rw [show (k + 1).choose 2 = k + k.choose 2 by
      simp [Nat.choose_succ_succ], pow_add, ← pow_add, pow_succ']
    ring

private lemma split_qBinom_sum_one {R : Type*} [CommRing R]
    (A Q : R) (n : Nat) :
    ∑ k ∈ Finset.range (n + 1),
      gaussianQBinom Q n k * (-A) ^ k * Q ^ k * Q ^ k.choose 2 =
    1 + ∑ k ∈ Finset.range n,
      gaussianQBinom Q n (k + 1) * (-A) ^ (k + 1) *
        Q ^ (k + 1) * Q ^ (k + 1).choose 2 := by
  rw [Finset.sum_range_succ',
    show gaussianQBinom Q n 0 * (-A) ^ 0 * Q ^ 0 * Q ^ (0 : Nat).choose 2 = 1 by
      simp [gaussianQBinom], add_comm]

private lemma split_qBinom_sum_two {R : Type*} [CommRing R]
    (A Q : R) (n : Nat) :
    ∑ k ∈ Finset.range (n + 1),
      gaussianQBinom Q n k * (-A) ^ (k + 1) * Q ^ (k + 1).choose 2 =
    (∑ k ∈ Finset.range n,
      gaussianQBinom Q n k * (-A) ^ (k + 1) * Q ^ (k + 1).choose 2) +
    (-A) ^ (n + 1) * Q ^ (n + 1).choose 2 := by
  rw [Finset.sum_range_succ]
  simp [gaussianQBinom_self]

private lemma combine_qBinom_summand {R : Type*} [CommRing R]
    (A Q : R) (n k : Nat) :
    gaussianQBinom Q n (k + 1) * (-A) ^ (k + 1) *
        Q ^ (k + 1) * Q ^ (k + 1).choose 2 +
      gaussianQBinom Q n k * (-A) ^ (k + 1) * Q ^ (k + 1).choose 2 =
    gaussianQBinom Q (n + 1) (k + 1) * (-A) ^ (k + 1) *
      Q ^ (k + 1).choose 2 := by
  show _ = (gaussianQBinom Q n k +
    Q ^ (k + 1) * gaussianQBinom Q n (k + 1)) * _ * _
  ring

private lemma combine_qBinom_inner_sums {R : Type*} [CommRing R]
    (A Q : R) (n : Nat) :
    (∑ k ∈ Finset.range n,
      gaussianQBinom Q n (k + 1) * (-A) ^ (k + 1) *
        Q ^ (k + 1) * Q ^ (k + 1).choose 2) +
    (∑ k ∈ Finset.range n,
      gaussianQBinom Q n k * (-A) ^ (k + 1) * Q ^ (k + 1).choose 2) =
    ∑ k ∈ Finset.range n,
      gaussianQBinom Q (n + 1) (k + 1) * (-A) ^ (k + 1) *
        Q ^ (k + 1).choose 2 := by
  rw [← Finset.sum_add_distrib]
  exact Finset.sum_congr rfl fun k _ => combine_qBinom_summand A Q n k

private lemma reassemble_qBinom_sum {R : Type*} [CommRing R]
    (A Q : R) (n : Nat) :
    1 + ∑ k ∈ Finset.range n,
      gaussianQBinom Q (n + 1) (k + 1) * (-A) ^ (k + 1) *
        Q ^ (k + 1).choose 2 +
      (-A) ^ (n + 1) * Q ^ (n + 1).choose 2 =
    ∑ k ∈ Finset.range (n + 2),
      gaussianQBinom Q (n + 1) k * (-A) ^ k * Q ^ k.choose 2 := by
  rw [Finset.sum_range_succ]
  simp only [gaussianQBinom_self, one_mul]
  rw [Finset.sum_range_succ']
  simp only [gaussianQBinom, pow_zero, one_mul]
  norm_num
  ring

private lemma combine_qBinom_sums {R : Type*} [CommRing R]
    (A Q : R) (n : Nat) :
    ∑ k ∈ Finset.range (n + 1),
      gaussianQBinom Q n k * (-A) ^ k * Q ^ k * Q ^ k.choose 2 +
    ∑ k ∈ Finset.range (n + 1),
      gaussianQBinom Q n k * (-A) ^ (k + 1) * Q ^ (k + 1).choose 2 =
    ∑ k ∈ Finset.range (n + 2),
      gaussianQBinom Q (n + 1) k * (-A) ^ k * Q ^ k.choose 2 := by
  rw [split_qBinom_sum_one, split_qBinom_sum_two]
  set S1 := ∑ k ∈ Finset.range n,
    gaussianQBinom Q n (k + 1) * (-A) ^ (k + 1) *
      Q ^ (k + 1) * Q ^ (k + 1).choose 2
  set S2 := ∑ k ∈ Finset.range n,
    gaussianQBinom Q n k * (-A) ^ (k + 1) * Q ^ (k + 1).choose 2
  set last := (-A) ^ (n + 1) * Q ^ (n + 1).choose 2
  rw [show 1 + S1 + (S2 + last) = 1 + (S1 + S2) + last by ring,
    combine_qBinom_inner_sums]
  exact reassemble_qBinom_sum A Q n

private lemma finite_qBinomial_succ {R : Type*} [CommRing R]
    (A Q : R) (n : Nat)
    (ih : ∀ A' : R, finiteQPochhammer A' Q n =
      ∑ k ∈ Finset.range (n + 1),
        gaussianQBinom Q n k * (-A') ^ k * Q ^ k.choose 2) :
    finiteQPochhammer A Q (n + 1) =
      ∑ k ∈ Finset.range (n + 2),
        gaussianQBinom Q (n + 1) k * (-A) ^ k * Q ^ k.choose 2 := by
  rw [finiteQPochhammer_succ, ih (A * Q)]
  have key : ∀ k, gaussianQBinom Q n k * (-(A * Q)) ^ k * Q ^ k.choose 2 =
      gaussianQBinom Q n k * (-A) ^ k * Q ^ k * Q ^ k.choose 2 := by
    intro k
    rw [show -(A * Q) = -A * Q from (neg_mul A Q).symm, mul_pow]
    ring
  simp_rw [key]
  rw [distribute_one_sub_A, combine_qBinom_sums]

/-- The terminating q-binomial theorem over an arbitrary commutative ring. -/
theorem finite_qBinomial {R : Type*} [CommRing R]
    (A Q : R) (n : Nat) :
    finiteQPochhammer A Q n =
      ∑ k ∈ Finset.range (n + 1),
        gaussianQBinom Q n k * (-A) ^ k * Q ^ k.choose 2 := by
  induction n generalizing A with
  | zero => simp [finiteQPochhammer, gaussianQBinom]
  | succ n ih => exact finite_qBinomial_succ A Q n ih

lemma finiteQPochhammer_succ_right {R : Type*} [CommRing R]
    (A Q : R) (n : Nat) :
    finiteQPochhammer A Q (n + 1) =
      finiteQPochhammer A Q n * (1 - A * Q ^ n) := by
  simp [finiteQPochhammer, Finset.prod_range_succ, mul_comm]

lemma finiteQPochhammer_add {R : Type*} [CommRing R]
    (A Q : R) (n k : Nat) :
    finiteQPochhammer A Q (n + k) =
      finiteQPochhammer A Q n * finiteQPochhammer (A * Q ^ n) Q k := by
  rw [finiteQPochhammer, finiteQPochhammer, finiteQPochhammer,
    Finset.prod_range_add]
  simp [pow_add, mul_assoc]

private lemma gaussianQBinom_algebraic_identity {R : Type*} [CommRing R]
    (Q : R) (n k : Nat) (hk : k < n) :
    (1 - Q * Q ^ k) + Q ^ (k + 1) *
        (1 - Q * Q ^ (n - (k + 1))) =
      1 - Q * Q ^ n := by
  have h1 :
      Q ^ (k + 1) * (Q * Q ^ (n - (k + 1))) = Q ^ (n + 1) := by
    rw [← pow_succ', ← pow_add]
    congr 1
    omega
  rw [show Q * Q ^ k = Q ^ (k + 1) by rw [← pow_succ'],
    show Q * Q ^ n = Q ^ (n + 1) by rw [← pow_succ'],
    show Q ^ (k + 1) * (1 - Q * Q ^ (n - (k + 1))) =
        Q ^ (k + 1) - Q ^ (n + 1) by
      rw [mul_sub, mul_one, h1]]
  ring

private lemma gaussianQBinom_ring_rearrangement {R : Type*} [CommRing R]
    (Q : R) (n k : Nat) (P_n P_k P_nk1 a b : R)
    (ih1 : a * P_k * (P_nk1 * (1 - Q * Q ^ (n - (k + 1)))) = P_n)
    (ih2 : b * (P_k * (1 - Q * Q ^ k)) * P_nk1 = P_n)
    (h_alg : (1 - Q * Q ^ k) + Q ^ (k + 1) *
        (1 - Q * Q ^ (n - (k + 1))) = 1 - Q * Q ^ n) :
    (a + Q ^ (k + 1) * b) *
        (P_k * (1 - Q * Q ^ k)) *
        (P_nk1 * (1 - Q * Q ^ (n - (k + 1)))) =
      P_n * (1 - Q * Q ^ n) := by
  grind

private lemma gaussianQBinom_mul_finiteQPochhammer_core
    {R : Type*} [CommRing R]
    (Q : R) (n k : Nat) (hk : k < n)
    (ih1 : gaussianQBinom Q n k * finiteQPochhammer Q Q k *
        finiteQPochhammer Q Q (n - k) = finiteQPochhammer Q Q n)
    (ih2 : gaussianQBinom Q n (k + 1) * finiteQPochhammer Q Q (k + 1) *
        finiteQPochhammer Q Q (n - (k + 1)) = finiteQPochhammer Q Q n) :
    (gaussianQBinom Q n k + Q ^ (k + 1) * gaussianQBinom Q n (k + 1)) *
        (finiteQPochhammer Q Q k * (1 - Q * Q ^ k)) *
        (finiteQPochhammer Q Q (n - (k + 1)) *
          (1 - Q * Q ^ (n - (k + 1)))) =
      finiteQPochhammer Q Q n * (1 - Q * Q ^ n) := by
  have h_unfold_nk :
      finiteQPochhammer Q Q (n - k) =
        finiteQPochhammer Q Q (n - (k + 1)) *
          (1 - Q * Q ^ (n - (k + 1))) := by
    rw [show n - k = (n - (k + 1)) + 1 by omega]
    exact finiteQPochhammer_succ_right Q Q (n - (k + 1))
  rw [h_unfold_nk] at ih1
  rw [finiteQPochhammer_succ_right Q Q k] at ih2
  exact gaussianQBinom_ring_rearrangement Q n k
    (finiteQPochhammer Q Q n) (finiteQPochhammer Q Q k)
    (finiteQPochhammer Q Q (n - (k + 1)))
    (gaussianQBinom Q n k) (gaussianQBinom Q n (k + 1)) ih1 ih2
    (gaussianQBinom_algebraic_identity Q n k hk)

private lemma gaussianQBinom_mul_finiteQPochhammer_step
    {R : Type*} [CommRing R]
    (Q : R) (n k : Nat) (hk : k < n)
    (ih1 : gaussianQBinom Q n k * finiteQPochhammer Q Q k *
        finiteQPochhammer Q Q (n - k) = finiteQPochhammer Q Q n)
    (ih2 : gaussianQBinom Q n (k + 1) * finiteQPochhammer Q Q (k + 1) *
        finiteQPochhammer Q Q (n - (k + 1)) = finiteQPochhammer Q Q n) :
    gaussianQBinom Q (n + 1) (k + 1) * finiteQPochhammer Q Q (k + 1) *
        finiteQPochhammer Q Q (n - k) = finiteQPochhammer Q Q (n + 1) := by
  show (gaussianQBinom Q n k + Q ^ (k + 1) * gaussianQBinom Q n (k + 1)) *
      finiteQPochhammer Q Q (k + 1) * finiteQPochhammer Q Q (n - k) =
    finiteQPochhammer Q Q (n + 1)
  rw [finiteQPochhammer_succ_right Q Q n,
    finiteQPochhammer_succ_right Q Q k,
    show n - k = (n - (k + 1)) + 1 by omega,
    finiteQPochhammer_succ_right Q Q (n - (k + 1))]
  exact gaussianQBinom_mul_finiteQPochhammer_core Q n k hk ih1 ih2

/-- Product formula for the Gaussian q-binomial coefficient, stated without
division so that it is valid over every commutative ring. -/
theorem gaussianQBinom_mul_finiteQPochhammer
    {R : Type*} [CommRing R]
    (Q : R) (n k : Nat) (hkn : k ≤ n) :
    gaussianQBinom Q n k * finiteQPochhammer Q Q k *
        finiteQPochhammer Q Q (n - k) = finiteQPochhammer Q Q n := by
  induction n generalizing k with
  | zero =>
      obtain rfl := Nat.le_zero.mp hkn
      simp [finiteQPochhammer, gaussianQBinom]
  | succ n ih =>
      match k, hkn with
      | 0, _ => simp [gaussianQBinom, finiteQPochhammer]
      | k + 1, hkn =>
          have hkn' := Nat.succ_le_succ_iff.mp hkn
          obtain rfl | hk := eq_or_lt_of_le hkn'
          · simp [gaussianQBinom_self, finiteQPochhammer]
          · rw [Nat.succ_sub_succ]
            exact gaussianQBinom_mul_finiteQPochhammer_step Q n k hk
              (ih k hk.le) (ih (k + 1) hk)

lemma finiteQPochhammer_self_ne_zero
    {Q : Complex} (hQ : ‖Q‖ < 1) (n : Nat) :
    finiteQPochhammer Q Q n ≠ 0 := by
  rw [finiteQPochhammer, Finset.prod_ne_zero_iff]
  intro i hi hzero
  have heq : 1 = Q * Q ^ i := sub_eq_zero.mp hzero
  have hnorm : ‖Q * Q ^ i‖ < 1 := by
    rw [← pow_succ', norm_pow]
    exact pow_lt_one₀ (norm_nonneg Q) hQ (by omega)
  rw [← heq] at hnorm
  norm_num at hnorm

/-- Closed product formula for a Gaussian q-binomial coefficient.  The
statement avoids division and uses only the nonvanishing supplied by
`norm Q < 1`. -/
theorem gaussianQBinom_mul_finiteQPochhammer_eq_tail
    {Q : Complex} (hQ : ‖Q‖ < 1)
    (n k : Nat) (hkn : k ≤ n) :
    gaussianQBinom Q n k * finiteQPochhammer Q Q k =
      finiteQPochhammer (Q * Q ^ (n - k)) Q k := by
  have hmain := gaussianQBinom_mul_finiteQPochhammer Q n k hkn
  have hsplit := finiteQPochhammer_add Q Q (n - k) k
  rw [Nat.sub_add_cancel hkn] at hsplit
  have heq :
      (gaussianQBinom Q n k * finiteQPochhammer Q Q k) *
          finiteQPochhammer Q Q (n - k) =
        finiteQPochhammer (Q * Q ^ (n - k)) Q k *
          finiteQPochhammer Q Q (n - k) := by
    calc
      (gaussianQBinom Q n k * finiteQPochhammer Q Q k) *
          finiteQPochhammer Q Q (n - k) = finiteQPochhammer Q Q n := hmain
      _ = finiteQPochhammer Q Q (n - k) *
          finiteQPochhammer (Q * Q ^ (n - k)) Q k := hsplit
      _ = finiteQPochhammer (Q * Q ^ (n - k)) Q k *
          finiteQPochhammer Q Q (n - k) := mul_comm _ _
  exact mul_right_cancel₀ (finiteQPochhammer_self_ne_zero hQ (n - k)) heq

lemma continuous_finiteQPochhammer_left (Q : Complex) (k : Nat) :
    Continuous (fun A : Complex => finiteQPochhammer A Q k) := by
  unfold finiteQPochhammer
  fun_prop

lemma tendsto_finiteQPochhammer_geometric_tail
    {Q : Complex} (hQ : ‖Q‖ < 1) (k : Nat) :
    Filter.Tendsto
      (fun n : Nat => finiteQPochhammer (Q * Q ^ n) Q k)
      Filter.atTop (nhds 1) := by
  have hbase : Filter.Tendsto (fun n : Nat => Q * Q ^ n)
      Filter.atTop (nhds 0) := by
    simpa only [mul_zero] using
      tendsto_const_nhds.mul
        (tendsto_pow_atTop_nhds_zero_of_norm_lt_one hQ)
  have hcomp := (continuous_finiteQPochhammer_left Q k).continuousAt.tendsto.comp hbase
  convert hcomp using 1 <;> simp [Function.comp_def, finiteQPochhammer]

/-- For fixed `k`, the Gaussian q-binomial coefficient tends to the inverse
finite q-Pochhammer coefficient as its upper index tends to infinity. -/
theorem tendsto_gaussianQBinom_add_right
    {Q : Complex} (hQ : ‖Q‖ < 1) (k : Nat) :
    Filter.Tendsto
      (fun n : Nat => gaussianQBinom Q (n + k) k)
      Filter.atTop (nhds (finiteQPochhammer Q Q k)⁻¹) := by
  have htail := (tendsto_finiteQPochhammer_geometric_tail hQ k).mul_const
    (finiteQPochhammer Q Q k)⁻¹
  have hevent :
      (fun n : Nat => finiteQPochhammer (Q * Q ^ n) Q k *
        (finiteQPochhammer Q Q k)⁻¹) =ᶠ[Filter.atTop]
      (fun n : Nat => gaussianQBinom Q (n + k) k) := by
    filter_upwards [] with n
    have hclosed : gaussianQBinom Q (n + k) k * finiteQPochhammer Q Q k =
        finiteQPochhammer (Q * Q ^ n) Q k := by
      simpa only [Nat.add_sub_cancel] using
        gaussianQBinom_mul_finiteQPochhammer_eq_tail hQ (n + k) k (by omega)
    rw [← hclosed, mul_assoc,
      mul_inv_cancel₀ (finiteQPochhammer_self_ne_zero hQ k), mul_one]
  simpa only [one_mul] using htail.congr' hevent

/-- The unshifted version of `tendsto_gaussianQBinom_add_right`. -/
theorem tendsto_gaussianQBinom_atTop
    {Q : Complex} (hQ : ‖Q‖ < 1) (k : Nat) :
    Filter.Tendsto
      (fun n : Nat => gaussianQBinom Q n k)
      Filter.atTop (nhds (finiteQPochhammer Q Q k)⁻¹) := by
  exact (Filter.tendsto_add_atTop_iff_nat k).mp
    (tendsto_gaussianQBinom_add_right hQ k)

/-- The terminating q-binomial summand, padded by zero outside its finite
support.  This formulation is convenient for dominated convergence. -/
def finiteQBinomialSummand
    (A Q : Complex) (n k : Nat) : Complex :=
  if k ≤ n then
    gaussianQBinom Q n k * (-A) ^ k * Q ^ k.choose 2
  else 0

/-- The pointwise limiting summand in Euler's first q-binomial identity. -/
def eulerQBinomialSummand
    (A Q : Complex) (k : Nat) : Complex :=
  (finiteQPochhammer Q Q k)⁻¹ * (-A) ^ k * Q ^ k.choose 2

lemma tendsto_finiteQBinomialSummand
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) (k : Nat) :
    Filter.Tendsto
      (fun n : Nat => finiteQBinomialSummand A Q n k)
      Filter.atTop (nhds (eulerQBinomialSummand A Q k)) := by
  have hmain := (tendsto_gaussianQBinom_atTop hQ k).mul_const
    ((-A) ^ k * Q ^ k.choose 2)
  have hevent :
      (fun n : Nat => gaussianQBinom Q n k *
        ((-A) ^ k * Q ^ k.choose 2)) =ᶠ[Filter.atTop]
      (fun n : Nat => finiteQBinomialSummand A Q n k) := by
    filter_upwards [Filter.eventually_ge_atTop k] with n hn
    simp only [finiteQBinomialSummand, if_pos hn]
    ring
  simpa only [eulerQBinomialSummand, mul_assoc] using hmain.congr' hevent

lemma tsum_finiteQBinomialSummand
    (A Q : Complex) (n : Nat) :
    ∑' k : Nat, finiteQBinomialSummand A Q n k =
      ∑ k ∈ Finset.range (n + 1),
        gaussianQBinom Q n k * (-A) ^ k * Q ^ k.choose 2 := by
  rw [tsum_eq_sum (s := Finset.range (n + 1))]
  · exact Finset.sum_congr rfl fun k hk => by
      simp only [finiteQBinomialSummand, if_pos (by simpa using hk)]
  · intro k hk
    simp only [Finset.mem_range, Nat.lt_succ_iff, not_le] at hk
    simp [finiteQBinomialSummand, hk]

lemma norm_finiteQPochhammer_le_two_pow
    {A Q : Complex} (hA : ‖A‖ ≤ 1) (hQ : ‖Q‖ ≤ 1) (n : Nat) :
    ‖finiteQPochhammer A Q n‖ ≤ (2 : Real) ^ n := by
  induction n with
  | zero => simp [finiteQPochhammer]
  | succ n ih =>
      rw [finiteQPochhammer_succ_right, norm_mul, pow_succ]
      have hQpow : ‖Q ^ n‖ ≤ 1 := by
        rw [norm_pow]
        exact pow_le_one₀ (norm_nonneg Q) hQ
      have hfactor : ‖1 - A * Q ^ n‖ ≤ 2 := by
        calc
          ‖1 - A * Q ^ n‖ ≤ ‖(1 : Complex)‖ + ‖A * Q ^ n‖ := norm_sub_le _ _
          _ ≤ 1 + 1 := by
            rw [norm_one, norm_mul]
            exact add_le_add le_rfl
              (mul_le_one₀ hA (norm_nonneg _) hQpow)
          _ = 2 := by norm_num
      exact mul_le_mul ih hfactor (norm_nonneg _) (by positivity)

lemma one_sub_norm_le_norm_qPochhammer_factor
    {Q : Complex} (hQ : ‖Q‖ ≤ 1) (n : Nat) :
    1 - ‖Q‖ ≤ ‖1 - Q * Q ^ n‖ := by
  have hpow : ‖Q * Q ^ n‖ ≤ ‖Q‖ := by
    rw [← pow_succ', norm_pow, pow_succ]
    calc
      ‖Q‖ ^ n * ‖Q‖ ≤ 1 * ‖Q‖ := by
        gcongr
        exact pow_le_one₀ (norm_nonneg Q) hQ
      _ = ‖Q‖ := one_mul _
  calc
    1 - ‖Q‖ ≤ 1 - ‖Q * Q ^ n‖ := sub_le_sub_left hpow 1
    _ ≤ ‖1 - Q * Q ^ n‖ := by
      simpa only [norm_one] using norm_sub_norm_le (1 : Complex) (Q * Q ^ n)

lemma one_sub_norm_pow_le_norm_finiteQPochhammer
    {Q : Complex} (hQ : ‖Q‖ < 1) (n : Nat) :
    (1 - ‖Q‖) ^ n ≤ ‖finiteQPochhammer Q Q n‖ := by
  induction n with
  | zero => simp [finiteQPochhammer]
  | succ n ih =>
      rw [finiteQPochhammer_succ_right, norm_mul, pow_succ]
      exact mul_le_mul ih
        (one_sub_norm_le_norm_qPochhammer_factor hQ.le n)
        (sub_nonneg.mpr hQ.le) (norm_nonneg _)

lemma norm_finiteQPochhammer_inv_le
    {Q : Complex} (hQ : ‖Q‖ < 1) (n : Nat) :
    ‖(finiteQPochhammer Q Q n)⁻¹‖ ≤ ((1 - ‖Q‖)⁻¹) ^ n := by
  rw [norm_inv, inv_pow]
  exact inv_anti₀ (pow_pos (sub_pos.mpr hQ) n)
    (one_sub_norm_pow_le_norm_finiteQPochhammer hQ n)

/-- A deliberately coarse bound, uniform in the upper index, for the Gaussian
q-binomial coefficient.  Its exponential growth in `k` is harmless beside the
quadratic q-power in Euler's series. -/
theorem norm_gaussianQBinom_le_exponential
    {Q : Complex} (hQ : ‖Q‖ < 1)
    (n k : Nat) (hkn : k ≤ n) :
    ‖gaussianQBinom Q n k‖ ≤
      (2 * (1 - ‖Q‖)⁻¹) ^ k := by
  have hclosed := gaussianQBinom_mul_finiteQPochhammer_eq_tail hQ n k hkn
  have hPne := finiteQPochhammer_self_ne_zero hQ k
  have hsolve : gaussianQBinom Q n k =
      finiteQPochhammer (Q * Q ^ (n - k)) Q k *
        (finiteQPochhammer Q Q k)⁻¹ := by
    calc
      gaussianQBinom Q n k =
          (gaussianQBinom Q n k * finiteQPochhammer Q Q k) *
            (finiteQPochhammer Q Q k)⁻¹ := by
              rw [mul_assoc, mul_inv_cancel₀ hPne, mul_one]
      _ = finiteQPochhammer (Q * Q ^ (n - k)) Q k *
            (finiteQPochhammer Q Q k)⁻¹ := by rw [hclosed]
  have hQle : ‖Q‖ ≤ 1 := hQ.le
  have hApow : ‖Q * Q ^ (n - k)‖ ≤ 1 := by
    rw [norm_mul, norm_pow]
    exact mul_le_one₀ hQle (pow_nonneg (norm_nonneg Q) _)
      (pow_le_one₀ (norm_nonneg Q) hQle)
  have htail := norm_finiteQPochhammer_le_two_pow hApow hQle k
  have hlower := one_sub_norm_pow_le_norm_finiteQPochhammer hQ k
  have hbasepos : 0 < (1 - ‖Q‖) ^ k := pow_pos (sub_pos.mpr hQ) k
  have hinv : ‖finiteQPochhammer Q Q k‖⁻¹ ≤ ((1 - ‖Q‖) ^ k)⁻¹ :=
    inv_anti₀ hbasepos hlower
  rw [hsolve, norm_mul, norm_inv]
  calc
    ‖finiteQPochhammer (Q * Q ^ (n - k)) Q k‖ *
        ‖finiteQPochhammer Q Q k‖⁻¹ ≤
      (2 : Real) ^ k * ((1 - ‖Q‖) ^ k)⁻¹ :=
        mul_le_mul htail hinv (by positivity) (by positivity)
    _ = (2 * (1 - ‖Q‖)⁻¹) ^ k := by
      rw [mul_pow, inv_pow]

/-- A Gaussian decay `r^(k choose 2)` dominates any fixed nonnegative
exponential factor. -/
lemma summable_pow_mul_pow_choose_two
    {C r : Real} (hC : 0 ≤ C) (hr0 : 0 ≤ r) (hr1 : r < 1) :
    Summable (fun k : Nat => C ^ k * r ^ k.choose 2) := by
  have hrnorm : ‖r‖ < 1 := by
    simpa only [Real.norm_eq_abs, abs_of_nonneg hr0] using hr1
  have htend : Filter.Tendsto (fun n : Nat => C * r ^ n)
      Filter.atTop (nhds 0) := by
    simpa only [mul_zero] using
      tendsto_const_nhds.mul
        (tendsto_pow_atTop_nhds_zero_of_norm_lt_one hrnorm)
  have hevent : ∀ᶠ n : Nat in Filter.atTop, C * r ^ n ≤ (1 / 2 : Real) :=
    htend.eventually_le_const (by norm_num)
  apply summable_of_ratio_norm_eventually_le (by norm_num : (1 / 2 : Real) < 1)
  filter_upwards [hevent] with n hn
  have hterm : 0 ≤ C ^ n * r ^ n.choose 2 :=
    mul_nonneg (pow_nonneg hC _) (pow_nonneg hr0 _)
  have hterm_succ : 0 ≤ C ^ (n + 1) * r ^ (n + 1).choose 2 :=
    mul_nonneg (pow_nonneg hC _) (pow_nonneg hr0 _)
  rw [Real.norm_eq_abs, abs_of_nonneg hterm_succ,
    Real.norm_eq_abs, abs_of_nonneg hterm]
  calc
    C ^ (n + 1) * r ^ (n + 1).choose 2 =
        (C * r ^ n) * (C ^ n * r ^ n.choose 2) := by
          rw [show (n + 1).choose 2 = n + n.choose 2 by
            simp [Nat.choose_succ_succ], pow_succ, pow_add]
          ring
    _ ≤ (1 / 2 : Real) * (C ^ n * r ^ n.choose 2) :=
      mul_le_mul_of_nonneg_right hn hterm

/-- A summable real majorant for all terminating q-binomial summands. -/
def qBinomialDominatingSequence
    (A Q : Complex) (k : Nat) : Real :=
  (2 * (1 - ‖Q‖)⁻¹ * ‖A‖) ^ k * ‖Q‖ ^ k.choose 2

lemma summable_qBinomialDominatingSequence
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) :
    Summable (qBinomialDominatingSequence A Q) := by
  apply summable_pow_mul_pow_choose_two
  · positivity
  · exact norm_nonneg Q
  · exact hQ

lemma summable_norm_eulerQBinomialSummand
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) :
    Summable (fun k : Nat => ‖eulerQBinomialSummand A Q k‖) := by
  apply Summable.of_nonneg_of_le
    (fun _ => norm_nonneg _)
    (fun k => ?_)
    (summable_pow_mul_pow_choose_two
      (mul_nonneg (inv_nonneg.mpr (sub_nonneg.mpr hQ.le)) (norm_nonneg A))
      (norm_nonneg Q) hQ)
  rw [eulerQBinomialSummand, norm_mul, norm_mul, norm_inv,
    norm_pow, norm_neg, norm_pow]
  calc
    ‖finiteQPochhammer Q Q k‖⁻¹ * ‖A‖ ^ k * ‖Q‖ ^ k.choose 2 ≤
        ((1 - ‖Q‖)⁻¹) ^ k * ‖A‖ ^ k * ‖Q‖ ^ k.choose 2 := by
          gcongr
          simpa only [norm_inv] using norm_finiteQPochhammer_inv_le hQ k
    _ = ((1 - ‖Q‖)⁻¹ * ‖A‖) ^ k * ‖Q‖ ^ k.choose 2 := by
      rw [mul_pow]

/-- The summand in Euler's second (reciprocal-product) identity. -/
def inverseEulerQBinomialSummand
    (A Q : Complex) (k : Nat) : Complex :=
  A ^ k * (finiteQPochhammer Q Q k)⁻¹

lemma summable_norm_inverseEulerQBinomialSummand
    {A Q : Complex} (hA : ‖A‖ < 1) (hQ : ‖Q‖ < 1) :
    Summable (fun k : Nat => ‖inverseEulerQBinomialSummand A Q k‖) := by
  let s : Real := (‖A‖ + 1) / 2
  have hAs : ‖A‖ < s := by dsimp [s]; linarith
  have hs1 : s < 1 := by dsimp [s]; linarith
  have hQpow : Filter.Tendsto (fun k : Nat => Q ^ (k + 1))
      Filter.atTop (nhds 0) := by
    exact (Filter.tendsto_add_atTop_iff_nat 1).mpr
      (tendsto_pow_atTop_nhds_zero_of_norm_lt_one hQ)
  have hinvFactor : Filter.Tendsto
      (fun k : Nat => (1 - Q ^ (k + 1))⁻¹)
      Filter.atTop (nhds 1) := by
    simpa only [sub_zero, inv_one] using
      (tendsto_const_nhds.sub hQpow).inv₀
        (by norm_num : (1 : Complex) - 0 ≠ 0)
  have hratio : Filter.Tendsto
      (fun k : Nat => ‖A‖ * ‖(1 - Q ^ (k + 1))⁻¹‖)
      Filter.atTop (nhds ‖A‖) := by
    simpa only [Function.comp_apply, norm_one, mul_one] using
      (tendsto_const_nhds : Filter.Tendsto (fun _ : Nat => ‖A‖)
        Filter.atTop (nhds ‖A‖)).mul (tendsto_norm.comp hinvFactor)
  have hevent : ∀ᶠ k : Nat in Filter.atTop,
      ‖A‖ * ‖(1 - Q ^ (k + 1))⁻¹‖ ≤ s :=
    hratio.eventually_le_const hAs
  apply summable_of_ratio_norm_eventually_le hs1
  filter_upwards [hevent] with k hk
  have hfactor : 1 - Q * Q ^ k = 1 - Q ^ (k + 1) := by
    rw [← pow_succ']
  simp only [norm_norm, inverseEulerQBinomialSummand,
    finiteQPochhammer_succ_right, mul_inv_rev, norm_mul, norm_pow]
  calc
    ‖A‖ ^ (k + 1) *
        (‖(1 - Q * Q ^ k)⁻¹‖ * ‖(finiteQPochhammer Q Q k)⁻¹‖) =
      (‖A‖ * ‖(1 - Q ^ (k + 1))⁻¹‖) *
        (‖A‖ ^ k * ‖(finiteQPochhammer Q Q k)⁻¹‖) := by
          rw [pow_succ, hfactor]
          ring
    _ ≤ s * (‖A‖ ^ k * ‖(finiteQPochhammer Q Q k)⁻¹‖) :=
      mul_le_mul_of_nonneg_right hk
        (mul_nonneg (pow_nonneg (norm_nonneg A) _)
          (norm_nonneg ((finiteQPochhammer Q Q k)⁻¹)))

lemma summable_inverseEulerQBinomialSummand
    {A Q : Complex} (hA : ‖A‖ < 1) (hQ : ‖Q‖ < 1) :
    Summable (inverseEulerQBinomialSummand A Q) :=
  (summable_norm_inverseEulerQBinomialSummand hA hQ).of_norm

lemma finiteQPochhammer_inv_convolution
    {Q : Complex} (hQ : ‖Q‖ < 1)
    (n k : Nat) (hkn : k ≤ n) :
    (finiteQPochhammer Q Q k)⁻¹ *
        (finiteQPochhammer Q Q (n - k))⁻¹ =
      gaussianQBinom Q n k * (finiteQPochhammer Q Q n)⁻¹ := by
  have hmain := gaussianQBinom_mul_finiteQPochhammer Q n k hkn
  field_simp [finiteQPochhammer_self_ne_zero hQ]
  simpa only [mul_assoc, mul_comm, mul_left_comm] using hmain.symm

lemma finiteQPochhammer_one_eq_zero
    (Q : Complex) {n : Nat} (hn : 0 < n) :
    finiteQPochhammer 1 Q n = 0 := by
  unfold finiteQPochhammer
  exact Finset.prod_eq_zero (Finset.mem_range.mpr hn) (by simp)

lemma euler_inverse_convolution_term
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex)
    (n k : Nat) (hkn : k ≤ n) :
    eulerQBinomialSummand A Q k *
        inverseEulerQBinomialSummand A Q (n - k) =
      (A ^ n * (finiteQPochhammer Q Q n)⁻¹) *
        (gaussianQBinom Q n k * (-1 : Complex) ^ k * Q ^ k.choose 2) := by
  rw [eulerQBinomialSummand, inverseEulerQBinomialSummand]
  calc
    (finiteQPochhammer Q Q k)⁻¹ * (-A) ^ k * Q ^ k.choose 2 *
        (A ^ (n - k) * (finiteQPochhammer Q Q (n - k))⁻¹) =
      ((-A) ^ k * A ^ (n - k)) * Q ^ k.choose 2 *
        ((finiteQPochhammer Q Q k)⁻¹ *
          (finiteQPochhammer Q Q (n - k))⁻¹) := by ring
    _ = ((-A) ^ k * A ^ (n - k)) * Q ^ k.choose 2 *
        (gaussianQBinom Q n k * (finiteQPochhammer Q Q n)⁻¹) := by
          rw [finiteQPochhammer_inv_convolution hQ n k hkn]
    _ = (A ^ n * (finiteQPochhammer Q Q n)⁻¹) *
        (gaussianQBinom Q n k * (-1 : Complex) ^ k * Q ^ k.choose 2) := by
          rw [show (-A) ^ k = (-1 : Complex) ^ k * A ^ k by
            rw [neg_eq_neg_one_mul, mul_pow],
            show (-1 : Complex) ^ k * A ^ k * A ^ (n - k) =
              (-1 : Complex) ^ k * A ^ n by
                rw [mul_assoc, ← pow_add, Nat.add_sub_of_le hkn]]
          ring

lemma euler_inverse_convolution_coeff
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) (n : Nat) :
    ∑ k ∈ Finset.range (n + 1),
        eulerQBinomialSummand A Q k *
          inverseEulerQBinomialSummand A Q (n - k) =
      if n = 0 then 1 else 0 := by
  rw [Finset.sum_congr rfl fun k hk =>
    euler_inverse_convolution_term hQ A n k (by
      simpa only [Finset.mem_range, Nat.lt_succ_iff] using hk),
    ← Finset.mul_sum]
  have hsum :
      ∑ k ∈ Finset.range (n + 1),
          gaussianQBinom Q n k * (-1 : Complex) ^ k * Q ^ k.choose 2 =
        finiteQPochhammer 1 Q n := by
    simpa only [neg_one_mul] using (finite_qBinomial (1 : Complex) Q n).symm
  rw [hsum]
  obtain rfl | hn := Nat.eq_zero_or_pos n
  · simp [finiteQPochhammer]
  · rw [if_neg (ne_of_gt hn), finiteQPochhammer_one_eq_zero Q hn, mul_zero]

lemma norm_finiteQBinomialSummand_le
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) (n k : Nat) :
    ‖finiteQBinomialSummand A Q n k‖ ≤
      qBinomialDominatingSequence A Q k := by
  by_cases hkn : k ≤ n
  · rw [finiteQBinomialSummand, if_pos hkn, norm_mul, norm_mul,
      norm_pow, norm_neg, norm_pow]
    calc
      ‖gaussianQBinom Q n k‖ * ‖A‖ ^ k * ‖Q‖ ^ k.choose 2 ≤
          (2 * (1 - ‖Q‖)⁻¹) ^ k * ‖A‖ ^ k * ‖Q‖ ^ k.choose 2 := by
            gcongr
            exact norm_gaussianQBinom_le_exponential hQ n k hkn
      _ = qBinomialDominatingSequence A Q k := by
        simp only [qBinomialDominatingSequence, mul_pow]
  · rw [finiteQBinomialSummand, if_neg hkn, norm_zero]
    exact mul_nonneg
      (pow_nonneg (mul_nonneg
        (mul_nonneg (by norm_num) (inv_nonneg.mpr (sub_nonneg.mpr hQ.le)))
        (norm_nonneg A)) _)
      (pow_nonneg (norm_nonneg Q) _)

/-- Dominated convergence for the terminating q-binomial sums. -/
theorem tendsto_tsum_finiteQBinomialSummand
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) :
    Filter.Tendsto
      (fun n : Nat => ∑' k : Nat, finiteQBinomialSummand A Q n k)
      Filter.atTop
      (nhds (∑' k : Nat, eulerQBinomialSummand A Q k)) := by
  apply tendsto_tsum_of_dominated_convergence
    (summable_qBinomialDominatingSequence hQ A)
    (tendsto_finiteQBinomialSummand hQ A)
  exact Filter.Eventually.of_forall
    (norm_finiteQBinomialSummand_le hQ A)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/JacobiTripleProductBridge.lean <==
import EuclideanBallsFormalization.ExternalInterfaces
import EuclideanBallsFormalization.ThetaMathlibBridge
import EuclideanBallsFormalization.JacobiFiniteQBinomial

namespace EuclideanBallsFormalization

noncomputable section

/-!
Parameter and notation bridge for the Jacobi triple product.

The upstream formal-power-series proofs use the nome `q` and a Laurent
variable `a`.  In the analytic convention used by mathlib and this project,
these are

* `q = exp (pi * I * tau)`, and
* `a = exp (2 * pi * I * z)`.

This file proves only the exact algebraic/analytic identification of terms and
products.  It does not assume or prove the Jacobi triple-product identity.
-/

def jacobiNome (tau : Complex) : Complex :=
  Complex.exp (Real.pi * Complex.I * tau)

def jacobiLaurentParameter (z : Complex) : Complex :=
  Complex.exp (2 * Real.pi * Complex.I * z)

def complexQPochhammerInf (a q : Complex) : Complex :=
  ∏' m : Nat, (1 - a * q ^ m)

def complexJacobiTripleProduct (q a : Complex) : Complex :=
  complexQPochhammerInf (q ^ 2) (q ^ 2) *
    complexQPochhammerInf (-q * a) (q ^ 2) *
      complexQPochhammerInf (-q * a⁻¹) (q ^ 2)

/-- The common finite truncation of the three Jacobi product factors. -/
def finiteComplexJacobiTripleProduct (q a : Complex) (n : Nat) : Complex :=
  finiteQPochhammer (q ^ 2) (q ^ 2) n *
    finiteQPochhammer (-q * a) (q ^ 2) n *
      finiteQPochhammer (-q * a⁻¹) (q ^ 2) n

theorem tendsto_finiteQPochhammer
    {A Q : Complex}
    (h : Multipliable (fun m : Nat => 1 - A * Q ^ m)) :
    Filter.Tendsto (fun n => finiteQPochhammer A Q n) Filter.atTop
      (nhds (complexQPochhammerInf A Q)) := by
  simpa only [finiteQPochhammer, complexQPochhammerInf] using
    h.tendsto_prod_tprod_nat

lemma multipliable_complexQPochhammer
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) :
    Multipliable (fun m : Nat => 1 - A * Q ^ m) := by
  have hsum : Summable (fun m : Nat => (-A) * Q ^ m) :=
    (summable_geometric_of_norm_lt_one hQ).mul_left (-A)
  simpa only [sub_eq_add_neg, neg_mul] using
    multipliable_one_add_of_summable hsum.norm

lemma complexQPochhammerInf_split
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) (k : Nat) :
    complexQPochhammerInf A Q =
      finiteQPochhammer A Q k * complexQPochhammerInf (A * Q ^ k) Q := by
  have htail : Multipliable (fun n : Nat => 1 - A * Q ^ (n + k)) := by
    exact (multipliable_complexQPochhammer hQ (A * Q ^ k)).congr fun n => by
      rw [pow_add]
      ring
  have hident :
      (fun n : Nat => 1 - A * Q ^ (n + k)) =
        (fun n : Nat => 1 - (A * Q ^ k) * Q ^ n) := by
    funext n
    rw [pow_add]
    ring
  have hsplit := @Multipliable.prod_mul_tprod_nat_mul'
    Complex _ _ _ _ (f := fun n : Nat => 1 - A * Q ^ n) (k := k) htail
  rw [hident] at hsplit
  exact hsplit.symm

/-- Euler's first q-binomial identity over the usual complex topology.  This
is the analytic limit of `finite_qBinomial`, justified by Tannery's theorem. -/
theorem complex_euler_qBinomial
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) :
    complexQPochhammerInf A Q =
      ∑' k : Nat, eulerQBinomialSummand A Q k := by
  have hproduct := tendsto_finiteQPochhammer
    (multipliable_complexQPochhammer hQ A)
  have hseries := tendsto_tsum_finiteQBinomialSummand hQ A
  have hseries' : Filter.Tendsto
      (fun n : Nat => finiteQPochhammer A Q n)
      Filter.atTop
      (nhds (∑' k : Nat, eulerQBinomialSummand A Q k)) := by
    apply hseries.congr'
    exact Filter.Eventually.of_forall fun n => by
      change (∑' k : Nat, finiteQBinomialSummand A Q n k) =
        finiteQPochhammer A Q n
      rw [tsum_finiteQBinomialSummand, ← finite_qBinomial]
  exact tendsto_nhds_unique hproduct hseries'

/-- Euler's second q-binomial identity, first in the multiplicative form used
in Andrews' proof. -/
theorem complex_euler_inverse_mul
    {A Q : Complex} (hA : ‖A‖ < 1) (hQ : ‖Q‖ < 1) :
    complexQPochhammerInf A Q *
        (∑' k : Nat, inverseEulerQBinomialSummand A Q k) = 1 := by
  rw [complex_euler_qBinomial hQ A,
    tsum_mul_tsum_eq_tsum_sum_range_of_summable_norm
      (summable_norm_eulerQBinomialSummand hQ A)
      (summable_norm_inverseEulerQBinomialSummand hA hQ)]
  simp_rw [euler_inverse_convolution_coeff hQ A]
  simp

/-- Euler's reciprocal-product series. -/
theorem complex_inverse_euler_qBinomial
    {A Q : Complex} (hA : ‖A‖ < 1) (hQ : ‖Q‖ < 1) :
    (complexQPochhammerInf A Q)⁻¹ =
      ∑' k : Nat, inverseEulerQBinomialSummand A Q k :=
  inv_eq_of_mul_eq_one_right (complex_euler_inverse_mul hA hQ)

lemma complexQPochhammerInf_mul_eulerQBinomialSummand
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) (k : Nat) :
    complexQPochhammerInf Q Q * eulerQBinomialSummand A Q k =
      ((-A) ^ k * Q ^ k.choose 2) *
        complexQPochhammerInf (Q * Q ^ k) Q := by
  rw [complexQPochhammerInf_split hQ Q k, eulerQBinomialSummand]
  calc
    (finiteQPochhammer Q Q k * complexQPochhammerInf (Q * Q ^ k) Q) *
        ((finiteQPochhammer Q Q k)⁻¹ * (-A) ^ k * Q ^ k.choose 2) =
      (finiteQPochhammer Q Q k * (finiteQPochhammer Q Q k)⁻¹) *
        (((-A) ^ k * Q ^ k.choose 2) *
          complexQPochhammerInf (Q * Q ^ k) Q) := by ring
    _ = ((-A) ^ k * Q ^ k.choose 2) *
        complexQPochhammerInf (Q * Q ^ k) Q := by
      rw [mul_inv_cancel₀ (finiteQPochhammer_self_ne_zero hQ k), one_mul]

/-- The first series expansion in Andrews' proof: multiply Euler's first
identity by `(Q;Q)_infinity`, then cancel the finite initial product in every
summand. -/
theorem complexQPochhammerInf_product_sum_expansion
    {Q : Complex} (hQ : ‖Q‖ < 1) (A : Complex) :
    complexQPochhammerInf Q Q * complexQPochhammerInf A Q =
      ∑' k : Nat, ((-A) ^ k * Q ^ k.choose 2) *
        complexQPochhammerInf (Q * Q ^ k) Q := by
  rw [complex_euler_qBinomial hQ A,
    ← (summable_norm_eulerQBinomialSummand hQ A).of_norm.tsum_mul_left
      (complexQPochhammerInf Q Q)]
  exact tsum_congr
    (complexQPochhammerInf_mul_eulerQBinomialSummand hQ A)

lemma jacobiEulerExponent (q a : Complex) (k : Nat) :
    (-(-q * a)) ^ k * (q ^ 2) ^ k.choose 2 =
      q ^ (k ^ 2) * a ^ k := by
  have hexp : k + 2 * k.choose 2 = k ^ 2 := by
    have hdiv : 2 ∣ k * (k - 1) := by
      rcases Nat.even_or_odd k with ⟨m, hm⟩ | ⟨m, hm⟩ <;>
        simp [hm] <;> ring_nf <;> omega
    rw [Nat.choose_two_right, Nat.mul_div_cancel' hdiv]
    rcases k with _ | n
    · simp
    · simp
      ring
  rw [show -(-q * a) = q * a by ring, mul_pow,
    show (q ^ 2) ^ k.choose 2 = q ^ (2 * k.choose 2) by rw [← pow_mul]]
  calc
    q ^ k * a ^ k * q ^ (2 * k.choose 2) =
        (q ^ k * q ^ (2 * k.choose 2)) * a ^ k := by ring
    _ = q ^ (k + 2 * k.choose 2) * a ^ k := by rw [← pow_add]
    _ = q ^ (k ^ 2) * a ^ k := by rw [hexp]

theorem complexJacobiFirstTwoFactors_expansion
    {q : Complex} (hq : ‖q‖ < 1) (a : Complex) :
    complexQPochhammerInf (q ^ 2) (q ^ 2) *
        complexQPochhammerInf (-q * a) (q ^ 2) =
      ∑' k : Nat, (q ^ (k ^ 2) * a ^ k) *
        complexQPochhammerInf
          ((q ^ 2) * (q ^ 2) ^ k) (q ^ 2) := by
  rw [complexQPochhammerInf_product_sum_expansion
    (by rw [norm_pow]; exact pow_lt_one₀ (norm_nonneg q) hq (by omega))
    (-q * a)]
  exact tsum_congr fun k => by rw [jacobiEulerExponent]

/-- The exact remaining archimedean theorem needed to replace E7.  This is a
proposition, not an axiom: downstream code may use it only when supplied with
a proof. -/
def ComplexJacobiTripleProductIdentity : Prop :=
  ∀ q a : Complex, ‖q‖ < 1 → a ≠ 0 →
    complexJacobiTripleProduct q a =
      ∑' n : Int, a ^ n * q ^ (Int.natAbs n ^ 2)

/-- The weaker Jacobi identity actually needed by the proof of `P`: the
Laurent parameter comes from a real spatial variable, hence lies on the unit
circle.  Proving this proposition is sufficient; the unrestricted
`ComplexJacobiTripleProductIdentity` above is not required by the downstream
argument. -/
def UnitCircleComplexJacobiTripleProductIdentity : Prop :=
  ∀ q a : Complex, ‖q‖ < 1 → ‖a‖ = 1 →
    complexJacobiTripleProduct q a =
      ∑' n : Int, a ^ n * q ^ (Int.natAbs n ^ 2)

lemma jacobiNome_ne_zero (tau : Complex) :
    jacobiNome tau ≠ 0 := by
  exact Complex.exp_ne_zero _

lemma jacobiLaurentParameter_ne_zero (z : Complex) :
    jacobiLaurentParameter z ≠ 0 := by
  exact Complex.exp_ne_zero _

lemma norm_jacobiLaurentParameter_ofReal (x : Real) :
    ‖jacobiLaurentParameter (x : Complex)‖ = 1 := by
  rw [jacobiLaurentParameter, Complex.norm_exp]
  have hre :
      (2 * (Real.pi : Complex) * Complex.I * (x : Complex)).re = 0 := by
    norm_num [Complex.mul_re]
  rw [hre, Real.exp_zero]

lemma norm_jacobiNome (tau : Complex) :
    ‖jacobiNome tau‖ = Real.exp (-Real.pi * tau.im) := by
  rw [jacobiNome, Complex.norm_exp]
  congr 1
  simp only [Complex.mul_re, Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im,
    Complex.I_re, Complex.I_im]
  ring

lemma norm_jacobiNome_lt_one {tau : Complex} (htau : 0 < tau.im) :
    ‖jacobiNome tau‖ < 1 := by
  rw [norm_jacobiNome, Real.exp_lt_one_iff]
  simpa [neg_mul] using
    mul_neg_of_pos_of_neg Real.pi_pos (neg_neg_of_pos htau)

lemma jacobiLaurentParameter_inv (z : Complex) :
    (jacobiLaurentParameter z)⁻¹ =
      Complex.exp (-2 * Real.pi * Complex.I * z) := by
  rw [jacobiLaurentParameter, ← Complex.exp_neg]
  congr 1
  ring

lemma jacobiFirstFactor_eq_nome
    (tau : Complex) (m : Nat) :
    1 - Complex.exp
        (Real.pi * Complex.I * tau * (2 * ((m + 1 : Nat) : Complex))) =
      1 - jacobiNome tau ^ (2 * (m + 1)) := by
  rw [jacobiNome, ← Complex.exp_nat_mul]
  congr 2
  push_cast
  ring

lemma jacobiSecondFactor_eq_nome_parameter
    (z tau : Complex) (m : Nat) :
    1 + Complex.exp
        (Real.pi * Complex.I * tau *
            (2 * ((m + 1 : Nat) : Complex) - 1) +
          2 * Real.pi * Complex.I * z) =
      1 + jacobiNome tau ^ (2 * m + 1) * jacobiLaurentParameter z := by
  rw [jacobiNome, jacobiLaurentParameter, ← Complex.exp_nat_mul,
    ← Complex.exp_add]
  congr 2
  push_cast
  ring

lemma jacobiThirdFactor_eq_nome_parameter
    (z tau : Complex) (m : Nat) :
    1 + Complex.exp
        (Real.pi * Complex.I * tau *
            (2 * ((m + 1 : Nat) : Complex) - 1) -
          2 * Real.pi * Complex.I * z) =
      1 + jacobiNome tau ^ (2 * m + 1) *
        (jacobiLaurentParameter z)⁻¹ := by
  rw [jacobiNome, jacobiLaurentParameter_inv, ← Complex.exp_nat_mul,
    ← Complex.exp_add]
  congr 2
  push_cast
  ring

lemma jacobiTheta₂_term_eq_nome_parameter
    (z tau : Complex) (n : Int) :
    jacobiTheta₂_term n z tau =
      jacobiLaurentParameter z ^ n *
        jacobiNome tau ^ (Int.natAbs n ^ 2) := by
  rw [jacobiTheta₂_term, jacobiLaurentParameter, jacobiNome,
    ← Complex.exp_int_mul, ← Complex.exp_nat_mul, ← Complex.exp_add]
  congr 1
  rw [← intCast_sq_eq_natAbs_sq]
  ring

theorem jacobiTheta₂_eq_nome_parameter_series
    (z tau : Complex) :
    jacobiTheta₂ z tau =
      ∑' n : Int,
        jacobiLaurentParameter z ^ n *
          jacobiNome tau ^ (Int.natAbs n ^ 2) := by
  unfold jacobiTheta₂
  exact tsum_congr (jacobiTheta₂_term_eq_nome_parameter z tau)

lemma summable_jacobiNome_parameter_series
    {tau : Complex} (htau : 0 < tau.im) (z : Complex) :
    Summable (fun n : Int =>
      jacobiLaurentParameter z ^ n *
        jacobiNome tau ^ (Int.natAbs n ^ 2)) := by
  exact ((summable_jacobiTheta₂_term_iff z tau).mpr htau).congr
    (jacobiTheta₂_term_eq_nome_parameter z tau)

lemma norm_jacobiNome_sq_lt_one
    {tau : Complex} (htau : 0 < tau.im) :
    ‖jacobiNome tau ^ 2‖ < 1 := by
  rw [norm_pow]
  exact pow_lt_one₀ (norm_nonneg _) (norm_jacobiNome_lt_one htau) (by omega)

lemma summable_jacobiNome_sq_pow
    {tau : Complex} (htau : 0 < tau.im) :
    Summable (fun m : Nat => (jacobiNome tau ^ 2) ^ m) :=
  summable_geometric_of_norm_lt_one (norm_jacobiNome_sq_lt_one htau)

lemma summable_norm_jacobiFirstQPochhammerDeviation
    {tau : Complex} (htau : 0 < tau.im) :
    Summable (fun m : Nat =>
      ‖(-(jacobiNome tau ^ 2)) * (jacobiNome tau ^ 2) ^ m‖) := by
  exact ((summable_jacobiNome_sq_pow htau).mul_left
    (-(jacobiNome tau ^ 2))).norm

lemma summable_norm_jacobiSecondQPochhammerDeviation
    {tau : Complex} (htau : 0 < tau.im) (z : Complex) :
    Summable (fun m : Nat =>
      ‖(-(-jacobiNome tau * jacobiLaurentParameter z)) *
        (jacobiNome tau ^ 2) ^ m‖) := by
  exact ((summable_jacobiNome_sq_pow htau).mul_left
    (-(-jacobiNome tau * jacobiLaurentParameter z))).norm

lemma summable_norm_jacobiThirdQPochhammerDeviation
    {tau : Complex} (htau : 0 < tau.im) (z : Complex) :
    Summable (fun m : Nat =>
      ‖(-(-jacobiNome tau * (jacobiLaurentParameter z)⁻¹)) *
        (jacobiNome tau ^ 2) ^ m‖) := by
  exact ((summable_jacobiNome_sq_pow htau).mul_left
    (-(-jacobiNome tau * (jacobiLaurentParameter z)⁻¹))).norm

lemma multipliable_jacobiFirstQPochhammer
    {tau : Complex} (htau : 0 < tau.im) :
    Multipliable (fun m : Nat =>
      1 - jacobiNome tau ^ 2 * (jacobiNome tau ^ 2) ^ m) := by
  simpa only [sub_eq_add_neg, neg_mul] using
    multipliable_one_add_of_summable
      (summable_norm_jacobiFirstQPochhammerDeviation htau)

lemma multipliable_jacobiSecondQPochhammer
    {tau : Complex} (htau : 0 < tau.im) (z : Complex) :
    Multipliable (fun m : Nat =>
      1 - (-jacobiNome tau * jacobiLaurentParameter z) *
        (jacobiNome tau ^ 2) ^ m) := by
  simpa only [sub_eq_add_neg, neg_mul] using
    multipliable_one_add_of_summable
      (summable_norm_jacobiSecondQPochhammerDeviation htau z)

lemma multipliable_jacobiThirdQPochhammer
    {tau : Complex} (htau : 0 < tau.im) (z : Complex) :
    Multipliable (fun m : Nat =>
      1 - (-jacobiNome tau * (jacobiLaurentParameter z)⁻¹) *
        (jacobiNome tau ^ 2) ^ m) := by
  simpa only [sub_eq_add_neg, neg_mul] using
    multipliable_one_add_of_summable
      (summable_norm_jacobiThirdQPochhammerDeviation htau z)

/-- At the project's analytic parameters, the common finite truncations of
the three factors converge to the full complex Jacobi product. -/
theorem tendsto_finiteComplexJacobiTripleProduct
    {tau : Complex} (htau : 0 < tau.im) (z : Complex) :
    Filter.Tendsto
      (fun n => finiteComplexJacobiTripleProduct
        (jacobiNome tau) (jacobiLaurentParameter z) n)
      Filter.atTop
      (nhds (complexJacobiTripleProduct
        (jacobiNome tau) (jacobiLaurentParameter z))) := by
  have hfirst := tendsto_finiteQPochhammer
    (multipliable_jacobiFirstQPochhammer htau)
  have hsecond := tendsto_finiteQPochhammer
    (multipliable_jacobiSecondQPochhammer htau z)
  have hthird := tendsto_finiteQPochhammer
    (multipliable_jacobiThirdQPochhammer htau z)
  simpa only [finiteComplexJacobiTripleProduct, complexJacobiTripleProduct] using
    (hfirst.mul hsecond).mul hthird

lemma complexQPochhammerInf_nome_sq_term
    (tau : Complex) (m : Nat) :
    1 - jacobiNome tau ^ 2 * (jacobiNome tau ^ 2) ^ m =
      1 - jacobiNome tau ^ (2 * (m + 1)) := by
  congr 1
  ring

lemma complexQPochhammerInf_nome_parameter_term
    (z tau : Complex) (m : Nat) :
    1 - (-jacobiNome tau * jacobiLaurentParameter z) *
        (jacobiNome tau ^ 2) ^ m =
      1 + jacobiNome tau ^ (2 * m + 1) *
        jacobiLaurentParameter z := by
  ring

lemma complexQPochhammerInf_nome_parameter_inv_term
    (z tau : Complex) (m : Nat) :
    1 - (-jacobiNome tau * (jacobiLaurentParameter z)⁻¹) *
        (jacobiNome tau ^ 2) ^ m =
      1 + jacobiNome tau ^ (2 * m + 1) *
        (jacobiLaurentParameter z)⁻¹ := by
  ring

theorem jacobiProduct_eq_complexJacobiTripleProduct
    (z tau : Complex) :
    jacobiProduct z tau =
      complexJacobiTripleProduct (jacobiNome tau)
        (jacobiLaurentParameter z) := by
  unfold jacobiProduct complexJacobiTripleProduct complexQPochhammerInf
  have hfirst :
      (∏' m : Nat,
          (1 - Complex.exp
            (Real.pi * Complex.I * tau *
              (2 * ((m + 1 : Nat) : Complex))))) =
        ∏' m : Nat,
          (1 - jacobiNome tau ^ 2 * (jacobiNome tau ^ 2) ^ m) := by
    apply tprod_congr
    intro m
    calc
      1 - Complex.exp
          (Real.pi * Complex.I * tau *
            (2 * ((m + 1 : Nat) : Complex))) =
          1 - jacobiNome tau ^ (2 * (m + 1)) :=
        jacobiFirstFactor_eq_nome tau m
      _ = 1 - jacobiNome tau ^ 2 * (jacobiNome tau ^ 2) ^ m :=
        (complexQPochhammerInf_nome_sq_term tau m).symm
  have hsecond :
      (∏' m : Nat,
          (1 + Complex.exp
            (Real.pi * Complex.I * tau *
                (2 * ((m + 1 : Nat) : Complex) - 1) +
              2 * Real.pi * Complex.I * z))) =
        ∏' m : Nat,
          (1 - (-jacobiNome tau * jacobiLaurentParameter z) *
            (jacobiNome tau ^ 2) ^ m) := by
    apply tprod_congr
    intro m
    calc
      1 + Complex.exp
          (Real.pi * Complex.I * tau *
              (2 * ((m + 1 : Nat) : Complex) - 1) +
            2 * Real.pi * Complex.I * z) =
          1 + jacobiNome tau ^ (2 * m + 1) *
            jacobiLaurentParameter z :=
        jacobiSecondFactor_eq_nome_parameter z tau m
      _ = 1 - (-jacobiNome tau * jacobiLaurentParameter z) *
          (jacobiNome tau ^ 2) ^ m :=
        (complexQPochhammerInf_nome_parameter_term z tau m).symm
  have hthird :
      (∏' m : Nat,
          (1 + Complex.exp
            (Real.pi * Complex.I * tau *
                (2 * ((m + 1 : Nat) : Complex) - 1) -
              2 * Real.pi * Complex.I * z))) =
        ∏' m : Nat,
          (1 - (-jacobiNome tau * (jacobiLaurentParameter z)⁻¹) *
            (jacobiNome tau ^ 2) ^ m) := by
    apply tprod_congr
    intro m
    calc
      1 + Complex.exp
          (Real.pi * Complex.I * tau *
              (2 * ((m + 1 : Nat) : Complex) - 1) -
            2 * Real.pi * Complex.I * z) =
          1 + jacobiNome tau ^ (2 * m + 1) *
            (jacobiLaurentParameter z)⁻¹ :=
        jacobiThirdFactor_eq_nome_parameter z tau m
      _ = 1 - (-jacobiNome tau * (jacobiLaurentParameter z)⁻¹) *
          (jacobiNome tau ^ 2) ^ m :=
        (complexQPochhammerInf_nome_parameter_inv_term z tau m).symm
  rw [hfirst, hsecond, hthird]

/-- Once the frozen archimedean identity is proved, the exact former E7
interface follows without any further analytic or notational gap. -/
theorem jacobi_product_of_complexJacobiTripleProductIdentity
    (hJTP : ComplexJacobiTripleProductIdentity)
    {z tau : Complex} (htau : 0 < tau.im) :
    jacobiTheta₂ z tau = jacobiProduct z tau := by
  rw [jacobiTheta₂_eq_nome_parameter_series,
    jacobiProduct_eq_complexJacobiTripleProduct]
  exact (hJTP (jacobiNome tau) (jacobiLaurentParameter z)
    (norm_jacobiNome_lt_one htau) (jacobiLaurentParameter_ne_zero z)).symm

/-- The unit-circle identity gives precisely the specialization used in
`GrowingThetaZeroFree`, where the first Jacobi variable is real. -/
theorem jacobi_product_of_unitCircleComplexJacobiTripleProductIdentity
    (hJTP : UnitCircleComplexJacobiTripleProductIdentity)
    {x : Real} {tau : Complex} (htau : 0 < tau.im) :
    jacobiTheta₂ (x : Complex) tau = jacobiProduct (x : Complex) tau := by
  rw [jacobiTheta₂_eq_nome_parameter_series,
    jacobiProduct_eq_complexJacobiTripleProduct]
  exact (hJTP (jacobiNome tau) (jacobiLaurentParameter (x : Complex))
    (norm_jacobiNome_lt_one htau)
    (norm_jacobiLaurentParameter_ofReal x)).symm

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/LatticeFourier.lean <==
import EuclideanBallsFormalization.LatticeLp
import Mathlib.Analysis.Fourier.AddCircleMulti
import Mathlib.MeasureTheory.Function.Holder

namespace EuclideanBallsFormalization

/-!
The Fourier--Plancherel infrastructure used in NL0 Section 9.

The orientation is the one fixed in the audited proof: a lattice sequence is
sent to its Fourier series on the unit torus.  The construction is not an
external interface.  It is mathlib's multivariate Fourier Hilbert basis,
whose `repr` map is a linear isometric equivalence.
-/

noncomputable section

open scoped ENNReal
open MeasureTheory

local instance latticeFourierMeasureSpaceUnitAddCircle : MeasureSpace UnitAddCircle :=
  ⟨AddCircle.haarAddCircle⟩

local instance latticeFourierIsAddHaarMeasure : Measure.IsAddHaarMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (Measure.IsAddHaarMeasure AddCircle.haarAddCircle)

local instance latticeFourierIsProbabilityMeasure : IsProbabilityMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (IsProbabilityMeasure AddCircle.haarAddCircle)

/-- The Hilbert-space carrier for `ell^2(Z^d)`. -/
abbrev latticeEll2 (d : Nat) :=
  lp (fun _ : lattice d => Complex) 2

/-- Counting-measure `MemLp` is the usual square-summability condition. -/
theorem latticeMemL2_iff_memℓp {d : Nat} (f : latticeFunction d) :
    latticeMemL2 d f ↔ Memℓp f 2 := by
  unfold latticeMemL2 latticeMeasure
  rw [memLp_two_iff_integrable_sq_norm
    MeasureTheory.AEStronglyMeasurable.of_discrete]
  rw [MeasureTheory.integrable_count_iff]
  rw [memℓp_gen_iff (by norm_num)]
  norm_num

/-- A concrete lattice function satisfying the repository's `MemLp`
predicate, regarded as an element of `ell^2(Z^d)`. -/
def latticeFunctionToEll2 {d : Nat} (f : latticeFunction d)
    (hf : latticeMemL2 d f) : latticeEll2 d :=
  ⟨f, (latticeMemL2_iff_memℓp f).mp hf⟩

@[simp]
theorem latticeFunctionToEll2_apply {d : Nat} (f : latticeFunction d)
    (hf : latticeMemL2 d f) (x : lattice d) :
    latticeFunctionToEll2 f hf x = f x := rfl

/-- The `lp` norm used by the Fourier Hilbert basis agrees exactly with the
repository's counting-measure `L^2` norm. -/
theorem norm_latticeFunctionToEll2 {d : Nat} (f : latticeFunction d)
    (hf : latticeMemL2 d f) :
    ‖latticeFunctionToEll2 f hf‖ = (latticeL2Norm d f).toReal := by
  have hleft :
      ‖latticeFunctionToEll2 f hf‖ ^ (2 : Nat) =
        ∑' x : lattice d, ‖f x‖ ^ (2 : Nat) := by
    simpa using
      (lp.norm_rpow_eq_tsum (p := (2 : ENNReal)) (by norm_num)
        (latticeFunctionToEll2 f hf))
  have hseminorm :
      latticeL2Norm d f ^ (2 : Nat) =
        ∑' x : lattice d, ‖f x‖ₑ ^ (2 : Real) := by
    unfold latticeL2Norm latticeMeasure
    rw [← ENNReal.rpow_natCast]
    calc
      eLpNorm f (2 : ENNReal) Measure.count ^ (2 : Real) =
          ∫⁻ x, ‖f x‖ₑ ^ (2 : Real) ∂Measure.count :=
        eLpNorm_nnreal_pow_eq_lintegral (p := (2 : NNReal)) (by norm_num)
      _ = ∑' x : lattice d, ‖f x‖ₑ ^ (2 : Real) :=
        MeasureTheory.lintegral_count _
  have hright :
      (latticeL2Norm d f).toReal ^ (2 : Nat) =
        ∑' x : lattice d, ‖f x‖ ^ (2 : Nat) := by
    calc
      (latticeL2Norm d f).toReal ^ (2 : Nat) =
          (latticeL2Norm d f ^ (2 : Nat)).toReal := by
        rw [ENNReal.toReal_pow]
      _ = (∑' x : lattice d, ‖f x‖ₑ ^ (2 : Real)).toReal := by
        rw [hseminorm]
      _ = ∑' x : lattice d, (‖f x‖ₑ ^ (2 : Real)).toReal := by
        rw [ENNReal.tsum_toReal_eq]
        intro x
        finiteness
      _ = ∑' x : lattice d, ‖f x‖ ^ (2 : Nat) := by
        congr 1 with x
        norm_num
  nlinarith [norm_nonneg (latticeFunctionToEll2 f hf),
    ENNReal.toReal_nonneg (a := latticeL2Norm d f)]

/-- The unitary Fourier-series map from `ell^2(Z^d)` to `L^2(T^d)`.

Mathlib's basis map goes in the coefficient direction, so the Fourier-series
map is its inverse. -/
def latticeFourierEquiv (d : Nat) :
    latticeEll2 d ≃ₗᵢ[Complex]
      Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d))) :=
  (UnitAddTorus.mFourierBasis (d := Fin d)).repr.symm

@[simp]
theorem norm_latticeFourierEquiv (d : Nat) (f : latticeEll2 d) :
    ‖latticeFourierEquiv d f‖ = ‖f‖ :=
  (latticeFourierEquiv d).norm_map f

@[simp]
theorem norm_latticeFourierEquiv_symm (d : Nat)
    (F : Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d)))) :
    ‖(latticeFourierEquiv d).symm F‖ = ‖F‖ :=
  (latticeFourierEquiv d).symm.norm_map F

/-- A measurable bounded torus function, installed as an `L^infty` element.
The bound is kept as data because it is the quantity supplied by the
pointwise saddle estimate. -/
def torusMultiplierLp {d : Nat}
    (m : UnitAddTorus (Fin d) → Complex)
    (hm : AEStronglyMeasurable m
      (volume : Measure (UnitAddTorus (Fin d))))
    (C : Real) (hC : ∀ x, ‖m x‖ ≤ C) :
    Lp Complex ∞ (volume : Measure (UnitAddTorus (Fin d))) :=
  (memLp_top_of_bound hm C (Filter.Eventually.of_forall hC)).toLp m

theorem norm_torusMultiplierLp_le {d : Nat}
    (m : UnitAddTorus (Fin d) → Complex)
    (hm : AEStronglyMeasurable m
      (volume : Measure (UnitAddTorus (Fin d))))
    (C : Real) (hC0 : 0 ≤ C) (hC : ∀ x, ‖m x‖ ≤ C) :
    ‖torusMultiplierLp m hm C hC‖ ≤ C := by
  rw [torusMultiplierLp, Lp.norm_toLp]
  calc
    (eLpNorm m ∞ volume).toReal ≤ (ENNReal.ofReal C).toReal := by
      apply ENNReal.toReal_mono (by finiteness)
      rw [eLpNorm_exponent_top]
      exact eLpNormEssSup_le_of_ae_bound (Filter.Eventually.of_forall hC)
    _ = C := ENNReal.toReal_ofReal hC0

/-- Fourier multiplier on `ell^2(Z^d)`, defined by conjugating pointwise
multiplication on `L^2(T^d)` with the Fourier-series unitary. -/
def latticeFourierMultiplier {d : Nat}
    (m : UnitAddTorus (Fin d) → Complex)
    (hm : AEStronglyMeasurable m
      (volume : Measure (UnitAddTorus (Fin d))))
    (C : Real) (hC : ∀ x, ‖m x‖ ≤ C)
    (f : latticeEll2 d) : latticeEll2 d :=
  (latticeFourierEquiv d).symm
    (torusMultiplierLp m hm C hC • latticeFourierEquiv d f)

/-- The fixed-layer Plancherel multiplier estimate used in NL0 Section 9. -/
theorem norm_latticeFourierMultiplier_le {d : Nat}
    (m : UnitAddTorus (Fin d) → Complex)
    (hm : AEStronglyMeasurable m
      (volume : Measure (UnitAddTorus (Fin d))))
    (C : Real) (hC0 : 0 ≤ C) (hC : ∀ x, ‖m x‖ ≤ C)
    (f : latticeEll2 d) :
    ‖latticeFourierMultiplier m hm C hC f‖ ≤ C * ‖f‖ := by
  rw [latticeFourierMultiplier, norm_latticeFourierEquiv_symm]
  calc
    ‖torusMultiplierLp m hm C hC • latticeFourierEquiv d f‖ ≤
        ‖torusMultiplierLp m hm C hC‖ * ‖latticeFourierEquiv d f‖ :=
      Lp.norm_smul_le _ _
    _ ≤ C * ‖f‖ := by
      rw [norm_latticeFourierEquiv]
      gcongr
      exact norm_torusMultiplierLp_le m hm C hC0 hC

/-- The same Fourier multiplier, exposed as a concrete lattice function so
that it can be compared with `ballGaussianResidual`. -/
def latticeFourierMultiplierFunction {d : Nat}
    (m : UnitAddTorus (Fin d) → Complex)
    (hm : AEStronglyMeasurable m
      (volume : Measure (UnitAddTorus (Fin d))))
    (C : Real) (hC : ∀ x, ‖m x‖ ≤ C)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFunction d :=
  latticeFourierMultiplier m hm C hC (latticeFunctionToEll2 f hf)

theorem latticeMemL2_latticeFourierMultiplierFunction {d : Nat}
    (m : UnitAddTorus (Fin d) → Complex)
    (hm : AEStronglyMeasurable m
      (volume : Measure (UnitAddTorus (Fin d))))
    (C : Real) (hC : ∀ x, ‖m x‖ ≤ C)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeMemL2 d
      (latticeFourierMultiplierFunction m hm C hC f hf) := by
  apply (latticeMemL2_iff_memℓp _).mpr
  exact (latticeFourierMultiplier m hm C hC
    (latticeFunctionToEll2 f hf)).property

/-- Fixed-layer Plancherel estimate stated in the repository's concrete
counting-measure norm. -/
theorem latticeL2Norm_toReal_fourierMultiplier_le {d : Nat}
    (m : UnitAddTorus (Fin d) → Complex)
    (hm : AEStronglyMeasurable m
      (volume : Measure (UnitAddTorus (Fin d))))
    (C : Real) (hC0 : 0 ≤ C) (hC : ∀ x, ‖m x‖ ≤ C)
    (f : latticeFunction d) (hf : latticeMemL2 d f) :
    (latticeL2Norm d
      (latticeFourierMultiplierFunction m hm C hC f hf)).toReal ≤
        C * (latticeL2Norm d f).toReal := by
  let hTf := latticeMemL2_latticeFourierMultiplierFunction
    m hm C hC f hf
  rw [← norm_latticeFunctionToEll2
    (latticeFourierMultiplierFunction m hm C hC f hf) hTf,
    ← norm_latticeFunctionToEll2 f hf]
  exact norm_latticeFourierMultiplier_le m hm C hC0 hC
    (latticeFunctionToEll2 f hf)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/LatticeFourierConvolution.lean <==
import EuclideanBallsFormalization.GaussianResidualMultiplier

namespace EuclideanBallsFormalization

/-!
Fourier coefficient identities for convolution on `Z^d`.  These are the
termwise-integration and character-orthogonality mechanics specified in NL0
Section 9.
-/

noncomputable section

open scoped BigOperators ENNReal
open MeasureTheory

local instance latticeFourierConvolutionMeasureSpaceUnitAddCircle : MeasureSpace UnitAddCircle :=
  ⟨AddCircle.haarAddCircle⟩

local instance latticeFourierConvolutionIsAddHaarMeasure : Measure.IsAddHaarMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (Measure.IsAddHaarMeasure AddCircle.haarAddCircle)

local instance latticeFourierConvolutionIsProbabilityMeasure : IsProbabilityMeasure
    (volume : Measure UnitAddCircle) :=
  inferInstanceAs (IsProbabilityMeasure AddCircle.haarAddCircle)

lemma mFourierCoeff_congr_ae {d : Nat}
    {F G : UnitAddTorus (Fin d) → Complex}
    (hFG : F =ᵐ[volume] G) (x : lattice d) :
    UnitAddTorus.mFourierCoeff F x =
      UnitAddTorus.mFourierCoeff G x := by
  unfold UnitAddTorus.mFourierCoeff
  apply integral_congr_ae
  filter_upwards [hFG] with t ht
  rw [ht]

/-- Multiplication by a character translates Fourier coefficients. -/
lemma mFourierCoeff_mFourier_mul {d : Nat}
    (F : UnitAddTorus (Fin d) → Complex) (y x : lattice d) :
    UnitAddTorus.mFourierCoeff
        (fun t ↦ UnitAddTorus.mFourier y t * F t) x =
      UnitAddTorus.mFourierCoeff F (x - y) := by
  unfold UnitAddTorus.mFourierCoeff
  apply integral_congr_ae
  filter_upwards [] with t
  simp only [smul_eq_mul]
  rw [← mul_assoc,
    ← UnitAddTorus.mFourier_add (n := y) (m := -x)]
  have hindex : -x + y = -(x - y) := by
    ext i
    simp
    ring
  rw [hindex]

lemma integrable_mFourier_mul_L2 {d : Nat}
    (F : Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d))))
    (y : lattice d) :
    Integrable (fun t ↦ UnitAddTorus.mFourier y t * F t)
      (volume : Measure (UnitAddTorus (Fin d))) := by
  have hFint : Integrable F
      (volume : Measure (UnitAddTorus (Fin d))) :=
    (Lp.memLp F).integrable (by norm_num)
  apply hFint.bdd_mul (c := 1)
  · exact (map_continuous (UnitAddTorus.mFourier y)).aestronglyMeasurable
  · exact Filter.Eventually.of_forall fun t ↦ by
      simp [UnitAddTorus.mFourier]

/-- Fourier coefficient of the finite ball multiplier times arbitrary
`L^2` data. -/
lemma mFourierCoeff_torusBallMultiplier_mul {d n : Nat}
    (F : Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d))))
    (x : lattice d) :
    UnitAddTorus.mFourierCoeff
        (fun t ↦ torusBallMultiplier d n t * F t) x =
      ((ballFinset d n).card : Complex)⁻¹ *
        ∑ y ∈ ballFinset d n,
          UnitAddTorus.mFourierCoeff F (x - y) := by
  unfold UnitAddTorus.mFourierCoeff
  have hpoint :
      (fun t : UnitAddTorus (Fin d) ↦
        UnitAddTorus.mFourier (-x) t *
          (torusBallMultiplier d n t * F t)) =
      (fun t ↦ ((ballFinset d n).card : Complex)⁻¹ *
        ∑ y ∈ ballFinset d n,
          UnitAddTorus.mFourier (-x) t *
            (UnitAddTorus.mFourier y t * F t)) := by
    funext t
    unfold torusBallMultiplier
    simp_rw [← mul_assoc]
    rw [← Finset.sum_mul, ← Finset.mul_sum]
    ring
  simp only [smul_eq_mul]
  rw [hpoint, integral_const_mul]
  rw [integral_finset_sum]
  · congr 1
    apply Finset.sum_congr rfl
    intro y hy
    simp only [← mul_assoc]
    apply integral_congr_ae
    filter_upwards [] with t
    rw [← UnitAddTorus.mFourier_add (n := y) (m := -x)]
    have hindex : -x + y = -(x - y) := by
      ext i
      simp
      ring
    rw [hindex]
  · intro y hy
    simpa only [← mul_assoc,
      ← UnitAddTorus.mFourier_add (n := y) (m := -x)] using
      integrable_mFourier_mul_L2 F (-x + y)

lemma norm_torusBallMultiplier_le_one (d n : Nat)
    (x : UnitAddTorus (Fin d)) :
    ‖torusBallMultiplier d n x‖ ≤ 1 := by
  have hx :
      (fun i : Fin d ↦
        ((torusIocRepresentative x i : Real) : UnitAddCircle)) = x := by
    funext i
    exact coe_torusIocRepresentative x i
  rw [← hx, torusBallMultiplier_coe]
  exact norm_ballMultiplier_le_one d n (torusIocRepresentative x)

lemma torusMultiplierLp_coe_ae {d : Nat}
    (m : UnitAddTorus (Fin d) → Complex)
    (hm : AEStronglyMeasurable m
      (volume : Measure (UnitAddTorus (Fin d))))
    (C : Real) (hC : ∀ x, ‖m x‖ ≤ C) :
    torusMultiplierLp m hm C hC =ᵐ[volume] m := by
  unfold torusMultiplierLp
  exact MemLp.coeFn_toLp _

/-- The Fourier multiplier defined by the normalized finite character sum is
exactly the concrete finite ball convolution.  This is the ball branch of
the operator identification required in NL0 Section 9. -/
theorem latticeFourierMultiplierFunction_torusBallMultiplier
    {d n : Nat} (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeFourierMultiplierFunction
        (torusBallMultiplier d n)
        (aemeasurable_torusBallMultiplier d n).aestronglyMeasurable
        1 (norm_torusBallMultiplier_le_one d n) f hf =
      ballAverage d n f := by
  funext x
  unfold latticeFourierMultiplierFunction latticeFourierMultiplier
  change
    (UnitAddTorus.mFourierBasis.repr
      (torusMultiplierLp
          (torusBallMultiplier d n)
          (aemeasurable_torusBallMultiplier d n).aestronglyMeasurable
          1 (norm_torusBallMultiplier_le_one d n) •
        (UnitAddTorus.mFourierBasis.repr).symm
          (latticeFunctionToEll2 f hf))) x = _
  rw [UnitAddTorus.mFourierBasis_repr]
  let F : Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d))) :=
    (UnitAddTorus.mFourierBasis.repr).symm
      (latticeFunctionToEll2 f hf)
  have hproduct :
      (torusMultiplierLp
          (torusBallMultiplier d n)
          (aemeasurable_torusBallMultiplier d n).aestronglyMeasurable
          1 (norm_torusBallMultiplier_le_one d n) • F :
        Lp Complex 2 (volume : Measure (UnitAddTorus (Fin d)))) =ᵐ[volume]
        (fun t ↦ torusBallMultiplier d n t * F t) := by
    filter_upwards [Lp.coeFn_lpSMul (p := ∞) (q := 2) (r := 2)
        (torusMultiplierLp
          (torusBallMultiplier d n)
          (aemeasurable_torusBallMultiplier d n).aestronglyMeasurable
          1 (norm_torusBallMultiplier_le_one d n)) F,
      torusMultiplierLp_coe_ae
        (torusBallMultiplier d n)
        (aemeasurable_torusBallMultiplier d n).aestronglyMeasurable
        1 (norm_torusBallMultiplier_le_one d n)] with t ht hmult
    simpa [smul_eq_mul, hmult] using ht
  rw [mFourierCoeff_congr_ae hproduct x]
  rw [mFourierCoeff_torusBallMultiplier_mul F x]
  unfold ballAverage
  congr 1
  apply Finset.sum_congr rfl
  intro y hy
  rw [← UnitAddTorus.mFourierBasis_repr]
  change
    (UnitAddTorus.mFourierBasis.repr F) (x - y) = f (x - y)
  rw [show UnitAddTorus.mFourierBasis.repr F =
      latticeFunctionToEll2 f hf by
    exact (UnitAddTorus.mFourierBasis.repr).apply_symm_apply
      (latticeFunctionToEll2 f hf)]
  rfl

/-! A fixed-radius operator bound used for the finite low-`n` part of the
small-alpha layer. This is independent of the saddle analysis. -/
theorem latticeL2Norm_toReal_ballAverage_le
    {d n : Nat} (f : latticeFunction d) (hf : latticeMemL2 d f) :
    (latticeL2Norm d (ballAverage d n f)).toReal ≤
      (latticeL2Norm d f).toReal := by
  rw [← latticeFourierMultiplierFunction_torusBallMultiplier f hf]
  simpa using latticeL2Norm_toReal_fourierMultiplier_le
    (torusBallMultiplier d n)
    (aemeasurable_torusBallMultiplier d n).aestronglyMeasurable
    1 (by norm_num) (norm_torusBallMultiplier_le_one d n) f hf

theorem latticeMemL2_ballAverage
    {d n : Nat} (f : latticeFunction d) (hf : latticeMemL2 d f) :
    latticeMemL2 d (ballAverage d n f) := by
  rw [← latticeFourierMultiplierFunction_torusBallMultiplier f hf]
  exact latticeMemL2_latticeFourierMultiplierFunction
    (torusBallMultiplier d n)
    (aemeasurable_torusBallMultiplier d n).aestronglyMeasurable
    1 (norm_torusBallMultiplier_le_one d n) f hf

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/LatticeLp.lean <==
import EuclideanBallsFormalization.Averages
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Function.LpSeminorm.Count

namespace EuclideanBallsFormalization

/-!
Concrete counting-measure carriers for the operator-theoretic part of the
problem.  This file introduces domains and norms only.  No maximal estimate
is assumed here, and no source theorem is hidden in a structure field.
-/

noncomputable section

abbrev lattice (d : Nat) := Fin d → Int

abbrev latticeFunction (d : Nat) := lattice d → Complex

abbrev latticeMeasure (d : Nat) : MeasureTheory.Measure (lattice d) :=
  MeasureTheory.Measure.count

abbrev latticeL2 (d : Nat) :=
  MeasureTheory.Lp Complex 2 (latticeMeasure d)

def latticeMemL2 (d : Nat) (f : latticeFunction d) : Prop :=
  MeasureTheory.MemLp f 2 (latticeMeasure d)

def latticeL2Norm (d : Nat) (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm f 2 (latticeMeasure d)

def pointwiseMaxEnvelope {d : Nat} {E : Type*} [ENorm E]
    (T : Nat → lattice d → E) : lattice d → ENNReal :=
  fun x => ⨆ n : Nat, ‖T n x‖ₑ

def pointwiseMaxL2Norm {d : Nat} {E : Type*} [ENorm E]
    (T : Nat → lattice d → E) : ENNReal :=
  MeasureTheory.eLpNorm (pointwiseMaxEnvelope T) 2 (latticeMeasure d)

def ballMaxEnvelope (d : Nat) (f : latticeFunction d) : lattice d → ENNReal :=
  pointwiseMaxEnvelope (fun n x => ballAverage d n f x)

def ballMaxL2Norm (d : Nat) (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (ballMaxEnvelope d f) 2 (latticeMeasure d)

/-- The discrete maximal envelope restricted to squared-radius layers at
least `N`. -/
def ballMaxEnvelopeFrom (d N : Nat) (f : latticeFunction d) : lattice d → ENNReal :=
  fun x => ⨆ (n : {m : Nat // N ≤ m}), ‖ballAverage d n.1 f x‖ₑ

def ballMaxL2NormFrom (d N : Nat) (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (ballMaxEnvelopeFrom d N f) 2 (latticeMeasure d)

def radiusAverage (d : Nat) (t : Real) (f : latticeFunction d)
    (x : lattice d) : Complex :=
  ballAverage d ⌊t ^ 2⌋₊ f x

def radiusMaxEnvelope (d : Nat) (threshold : Real)
    (f : latticeFunction d) : lattice d → ENNReal :=
  fun x => ⨆ (t : {s : Real // threshold ≤ s}),
    ‖radiusAverage d t.1 f x‖ₑ

def radiusMaxL2Norm (d : Nat) (threshold : Real)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (radiusMaxEnvelope d threshold f) 2 (latticeMeasure d)

def dimensionFreeBallMaximal : Prop :=
  ∃ C : NNReal,
    ∀ (d : Nat), Nat.succ 0 ≤ d →
      ∀ (f : latticeFunction d),
        latticeMemL2 d f →
          ballMaxL2Norm d f ≤ (C : ENNReal) * latticeL2Norm d f

theorem pointwiseMaxEnvelope_ge {d : Nat} {E : Type*} [ENorm E]
    (T : Nat → lattice d → E) (n : Nat) (x : lattice d) :
    ‖T n x‖ₑ ≤ pointwiseMaxEnvelope T x := by
  exact le_iSup (fun m : Nat => ‖T m x‖ₑ) n

theorem ballMaxEnvelope_ge (d : Nat) (f : latticeFunction d)
    (n : Nat) (x : lattice d) :
    ‖ballAverage d n f x‖ₑ ≤ ballMaxEnvelope d f x := by
  exact pointwiseMaxEnvelope_ge (fun m y => ballAverage d m f y) n x

theorem radiusMaxEnvelope_ge (d : Nat) (threshold t : Real)
    (ht : threshold ≤ t) (f : latticeFunction d) (x : lattice d) :
    ‖radiusAverage d t f x‖ₑ ≤ radiusMaxEnvelope d threshold f x := by
  exact le_iSup (fun s : {u : Real // threshold ≤ u} =>
    ‖radiusAverage d s.1 f x‖ₑ) ⟨t, ht⟩

theorem radiusAverage_eq_ballAverage (d : Nat) (t : Real)
    (f : latticeFunction d) (x : lattice d) :
    radiusAverage d t f x = ballAverage d ⌊t ^ 2⌋₊ f x := rfl

theorem radiusAverage_sqrt_nat (d n : Nat) (f : latticeFunction d)
    (x : lattice d) :
    radiusAverage d (Real.sqrt n) f x = ballAverage d n f x := by
  unfold radiusAverage
  rw [show (Real.sqrt (n : Real)) ^ 2 = n by
    rw [Real.sq_sqrt]
    positivity]
  simp

theorem radiusMaxEnvelope_le_ballMaxEnvelope (d : Nat)
    (f : latticeFunction d) (x : lattice d) :
    radiusMaxEnvelope d 0 f x ≤ ballMaxEnvelope d f x := by
  unfold radiusMaxEnvelope ballMaxEnvelope pointwiseMaxEnvelope
  refine iSup_le ?_
  intro t
  exact le_iSup (fun n : Nat => ‖ballAverage d n f x‖ₑ) ⌊t.1 ^ 2⌋₊

theorem ballMaxEnvelope_le_radiusMaxEnvelope (d : Nat)
    (f : latticeFunction d) (x : lattice d) :
    ballMaxEnvelope d f x ≤ radiusMaxEnvelope d 0 f x := by
  unfold ballMaxEnvelope pointwiseMaxEnvelope
  refine iSup_le ?_
  intro n
  have ht : (0 : Real) ≤ Real.sqrt n := Real.sqrt_nonneg _
  change ‖ballAverage d n f x‖ₑ ≤ radiusMaxEnvelope d 0 f x
  rw [← radiusAverage_sqrt_nat d n f x]
  exact radiusMaxEnvelope_ge d 0 (Real.sqrt n) ht f x

theorem radiusMaxEnvelope_zero_eq_ballMaxEnvelope (d : Nat)
    (f : latticeFunction d) (x : lattice d) :
    radiusMaxEnvelope d 0 f x = ballMaxEnvelope d f x := by
  exact le_antisymm
    (radiusMaxEnvelope_le_ballMaxEnvelope d f x)
    (ballMaxEnvelope_le_radiusMaxEnvelope d f x)

/-- A squared-radius tail beginning beyond `threshold^2` is contained in the
corresponding real-radius maximal tail. -/
theorem ballMaxEnvelopeFrom_le_radiusMaxEnvelope (d N : Nat)
    (threshold : Real) (hthreshold : 0 ≤ threshold)
    (hN : threshold ^ 2 ≤ (N : Real)) (f : latticeFunction d) (x : lattice d) :
    ballMaxEnvelopeFrom d N f x ≤ radiusMaxEnvelope d threshold f x := by
  unfold ballMaxEnvelopeFrom
  refine iSup_le ?_
  intro n
  rw [← radiusAverage_sqrt_nat d n.1 f x]
  apply radiusMaxEnvelope_ge d threshold (Real.sqrt n.1) ?_ f x
  apply (Real.le_sqrt hthreshold (by positivity)).mpr
  calc
    threshold ^ 2 ≤ (N : Real) := hN
    _ ≤ (n.1 : Real) := by exact_mod_cast n.2

theorem ballMaxL2NormFrom_le_radiusMaxL2Norm (d N : Nat)
    (threshold : Real) (hthreshold : 0 ≤ threshold)
    (hN : threshold ^ 2 ≤ (N : Real)) (f : latticeFunction d) :
    ballMaxL2NormFrom d N f ≤ radiusMaxL2Norm d threshold f := by
  unfold ballMaxL2NormFrom radiusMaxL2Norm
  apply MeasureTheory.eLpNorm_mono_enorm_ae
  exact Filter.Eventually.of_forall
    (ballMaxEnvelopeFrom_le_radiusMaxEnvelope d N threshold hthreshold hN f)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/LatticeLpFullP.lean <==
import EuclideanBallsFormalization.LatticeLp

namespace EuclideanBallsFormalization

/-!
General counting-measure `ℓ^p` carriers for R11.  The exponent is an
`ENNReal`; in particular `p = ⊤` is the `ℓ^∞` endpoint.  This module only
introduces norms and exact compatibility with the audited R9 `p = 2`
definitions.  It contains no maximal estimate.
-/

noncomputable section

abbrev latticeLp (d : Nat) (p : ENNReal) :=
  MeasureTheory.Lp Complex p (latticeMeasure d)

def latticeMemLp (d : Nat) (p : ENNReal) (f : latticeFunction d) : Prop :=
  MeasureTheory.MemLp f p (latticeMeasure d)

def latticeLpNorm (d : Nat) (p : ENNReal) (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm f p (latticeMeasure d)

def pointwiseMaxLpNorm {d : Nat} {E : Type*} [ENorm E]
    (p : ENNReal) (T : Nat → lattice d → E) : ENNReal :=
  MeasureTheory.eLpNorm (pointwiseMaxEnvelope T) p (latticeMeasure d)

def ballMaxLpNorm (d : Nat) (p : ENNReal) (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (ballMaxEnvelope d f) p (latticeMeasure d)

def ballMaxLpNormFrom (d N : Nat) (p : ENNReal)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (ballMaxEnvelopeFrom d N f) p (latticeMeasure d)

def radiusMaxLpNorm (d : Nat) (threshold : Real) (p : ENNReal)
    (f : latticeFunction d) : ENNReal :=
  MeasureTheory.eLpNorm (radiusMaxEnvelope d threshold f) p (latticeMeasure d)

theorem latticeMemLp_two_eq (d : Nat) (f : latticeFunction d) :
    latticeMemLp d 2 f = latticeMemL2 d f := rfl

theorem latticeLpNorm_two_eq (d : Nat) (f : latticeFunction d) :
    latticeLpNorm d 2 f = latticeL2Norm d f := rfl

theorem pointwiseMaxLpNorm_two_eq {d : Nat} {E : Type*} [ENorm E]
    (T : Nat → lattice d → E) :
    pointwiseMaxLpNorm 2 T = pointwiseMaxL2Norm T := rfl

theorem ballMaxLpNorm_two_eq (d : Nat) (f : latticeFunction d) :
    ballMaxLpNorm d 2 f = ballMaxL2Norm d f := rfl

theorem ballMaxLpNormFrom_two_eq (d N : Nat) (f : latticeFunction d) :
    ballMaxLpNormFrom d N 2 f = ballMaxL2NormFrom d N f := rfl

theorem radiusMaxLpNorm_two_eq (d : Nat) (threshold : Real)
    (f : latticeFunction d) :
    radiusMaxLpNorm d threshold 2 f = radiusMaxL2Norm d threshold f := rfl

theorem ballMaxLpNormFrom_le_radiusMaxLpNorm (d N : Nat)
    (threshold : Real) (hthreshold : 0 ≤ threshold)
    (hN : threshold ^ 2 ≤ (N : Real)) (p : ENNReal)
    (f : latticeFunction d) :
    ballMaxLpNormFrom d N p f ≤ radiusMaxLpNorm d threshold p f := by
  unfold ballMaxLpNormFrom radiusMaxLpNorm
  apply MeasureTheory.eLpNorm_mono_enorm_ae
  exact Filter.Eventually.of_forall
    (ballMaxEnvelopeFrom_le_radiusMaxEnvelope d N threshold hthreshold hN f)

/-- The frozen R11 quantifier order, stated without asserting the theorem. -/
def dimensionFreeBallMaximalFullP : Prop :=
  ∀ p : ENNReal, 1 < p →
    ∃ C : NNReal, 0 < C ∧
      ∀ d : Nat, 0 < d →
        ∀ f : latticeFunction d, latticeMemLp d p f →
          ballMaxLpNorm d p f ≤ (C : ENNReal) * latticeLpNorm d p f

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/LogarithmicCutoffSmallness.lean <==
import EuclideanBallsFormalization.ConcretePhaseTaylorBounds
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Elementary asymptotic smallness on the manuscript cutoff
`M * sqrt (log N)`.  These lemmas are used only to choose a fixed lower
threshold after all order-dependent constants have been fixed.
-/

noncomputable section

open Filter Asymptotics

/-- Every fixed polynomial of the logarithmic cutoff is eventually bounded
by `sqrt N`. -/
theorem eventually_logarithmicCutoff_polynomial_le_sqrt
    (M C : Real) (D : Nat) (hM : 0 ≤ M) (hC : 0 < C) :
    ∀ᶠ N : Nat in atTop,
      C * (1 + M * Real.sqrt (Real.log (N : Real))) ^ D ≤
        Real.sqrt (N : Real) := by
  let A : Real := C ^ 2 * (1 + M) ^ (2 * D)
  have hA : 0 < A := by dsimp [A]; positivity
  have hc : 0 < A⁻¹ := inv_pos.mpr hA
  have hsmallReal :=
    (Real.isLittleO_pow_log_id_atTop (n := 2 * D)).bound hc
  have hsmallNat := tendsto_natCast_atTop_atTop.eventually hsmallReal
  filter_upwards [hsmallNat,
    (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop).eventually_ge_atTop 1,
    eventually_ge_atTop (1 : Nat)] with N hsmall hlog hN
  change 1 ≤ Real.log (N : Real) at hlog
  have hNreal : (1 : Real) ≤ N := by exact_mod_cast hN
  have hsqrtLog : Real.sqrt (Real.log (N : Real)) ≤
      Real.log (N : Real) := by
    nlinarith [Real.sq_sqrt (by linarith : 0 ≤ Real.log (N : Real)),
      Real.sqrt_nonneg (Real.log (N : Real))]
  have hbase : 0 ≤ 1 + M * Real.sqrt (Real.log (N : Real)) := by
    positivity
  have hbaseLe : 1 + M * Real.sqrt (Real.log (N : Real)) ≤
      (1 + M) * Real.log (N : Real) := by
    calc
      1 + M * Real.sqrt (Real.log (N : Real)) ≤
          1 + M * Real.log (N : Real) :=
        by simpa [add_comm] using
          add_le_add_left (mul_le_mul_of_nonneg_left hsqrtLog hM) 1
      _ ≤ Real.log (N : Real) + M * Real.log (N : Real) := by
        gcongr
      _ = (1 + M) * Real.log (N : Real) := by ring
  have hlogNonneg : 0 ≤ Real.log (N : Real) := zero_le_one.trans hlog
  have hsmall' :
      Real.log (N : Real) ^ (2 * D) ≤ A⁻¹ * (N : Real) := by
    simpa [Real.norm_of_nonneg hlogNonneg,
      Real.norm_of_nonneg (zero_le_one.trans hNreal)]
      using hsmall
  have hsq :
      (C * (1 + M * Real.sqrt (Real.log (N : Real))) ^ D) ^ 2 ≤
        (N : Real) := by
    calc
      (C * (1 + M * Real.sqrt (Real.log (N : Real))) ^ D) ^ 2 =
          C ^ 2 *
            (1 + M * Real.sqrt (Real.log (N : Real))) ^ (2 * D) := by
        rw [mul_pow]
        ring
      _ ≤ C ^ 2 * ((1 + M) * Real.log (N : Real)) ^ (2 * D) := by
        gcongr
      _ = A * Real.log (N : Real) ^ (2 * D) := by
        rw [mul_pow]
        dsimp [A]
        ring
      _ ≤ A * (A⁻¹ * (N : Real)) := by gcongr
      _ = (N : Real) := by field_simp [ne_of_gt hA]
  have hleft0 : 0 ≤
      C * (1 + M * Real.sqrt (Real.log (N : Real))) ^ D := by positivity
  have hsqrtN0 : 0 ≤ Real.sqrt (N : Real) := Real.sqrt_nonneg _
  apply (sq_le_sq₀ hleft0 hsqrtN0).mp
  simpa [Real.sq_sqrt (zero_le_one.trans hNreal)] using hsq

/-- Every fixed logarithmic cutoff is eventually contained in any fixed
positive multiple of the natural `sqrt N` saddle interval. -/
theorem eventually_logarithmicCutoff_le_const_mul_sqrt
    (M eta : Real) (hM : 0 ≤ M) (heta : 0 < eta) :
    ∀ᶠ N : Nat in atTop,
      M * Real.sqrt (Real.log (N : Real)) ≤
        eta * Real.sqrt (N : Real) := by
  have hInv : 0 < eta⁻¹ := inv_pos.mpr heta
  filter_upwards [eventually_logarithmicCutoff_polynomial_le_sqrt
    M eta⁻¹ 1 hM hInv] with N hN
  have hcut0 : 0 ≤ M * Real.sqrt (Real.log (N : Real)) := by positivity
  have hraw : eta⁻¹ *
      (1 + M * Real.sqrt (Real.log (N : Real))) ≤
        Real.sqrt (N : Real) := by simpa using hN
  have hweaker : eta⁻¹ *
      (M * Real.sqrt (Real.log (N : Real))) ≤
        Real.sqrt (N : Real) := by
    calc
      eta⁻¹ * (M * Real.sqrt (Real.log (N : Real))) ≤
          eta⁻¹ * (1 + M * Real.sqrt (Real.log (N : Real))) := by
            gcongr
            linarith
      _ ≤ Real.sqrt (N : Real) := hraw
  calc
    M * Real.sqrt (Real.log (N : Real)) =
        eta * (eta⁻¹ *
          (M * Real.sqrt (Real.log (N : Real)))) := by
            field_simp [heta.ne']
    _ ≤ eta * Real.sqrt (N : Real) := by gcongr

/-- Uniform smallness of a fixed polynomial on `|u| ≤ M sqrt(log N)`
after one explicit factor `N^{-1/2}`. -/
theorem eventually_invSqrt_mul_polynomial_log_window_le_one
    (M C : Real) (D : Nat) (hM : 0 ≤ M) (hC : 0 < C) :
    ∀ᶠ N : Nat in atTop,
      ∀ u : Real, |u| ≤ M * Real.sqrt (Real.log (N : Real)) →
        |1 / Real.sqrt (N : Real)| * (C * (1 + |u|) ^ D) ≤ 1 := by
  filter_upwards [eventually_logarithmicCutoff_polynomial_le_sqrt
    M C D hM hC, eventually_ge_atTop (1 : Nat)] with N hcut hN
  intro u hu
  have hNreal : (1 : Real) ≤ N := by exact_mod_cast hN
  have hsqrt : 0 < Real.sqrt (N : Real) :=
    Real.sqrt_pos.2 (lt_of_lt_of_le zero_lt_one hNreal)
  have hpoly : C * (1 + |u|) ^ D ≤
      C * (1 + M * Real.sqrt (Real.log (N : Real))) ^ D := by
    gcongr
  rw [abs_of_pos (one_div_pos.mpr hsqrt)]
  calc
    (1 / Real.sqrt (N : Real)) * (C * (1 + |u|) ^ D) ≤
        (1 / Real.sqrt (N : Real)) *
          (C * (1 + M * Real.sqrt (Real.log (N : Real))) ^ D) := by
      gcongr
    _ ≤ (1 / Real.sqrt (N : Real)) * Real.sqrt (N : Real) := by
      gcongr
    _ = 1 := by field_simp

/-- Any positive integral power of `N^{-1/2}` only improves the preceding
logarithmic-window smallness estimate. -/
theorem eventually_invSqrt_pow_mul_polynomial_log_window_le_one
    (m : Nat) (hm : 0 < m) (M C : Real) (D : Nat)
    (hM : 0 ≤ M) (hC : 0 < C) :
    ∀ᶠ N : Nat in atTop,
      ∀ u : Real, |u| ≤ M * Real.sqrt (Real.log (N : Real)) →
        |1 / Real.sqrt (N : Real)| ^ m *
          (C * (1 + |u|) ^ D) ≤ 1 := by
  filter_upwards [eventually_invSqrt_mul_polynomial_log_window_le_one
    M C D hM hC, eventually_ge_atTop (1 : Nat)] with N hone hN
  intro u hu
  have hNreal : (1 : Real) ≤ N := by exact_mod_cast hN
  have hsqrt : 1 ≤ Real.sqrt (N : Real) := by
    nlinarith [Real.sq_sqrt (by positivity : (0 : Real) ≤ N),
      Real.sqrt_nonneg (N : Real)]
  have heps0 : 0 ≤ |1 / Real.sqrt (N : Real)| := abs_nonneg _
  have heps1 : |1 / Real.sqrt (N : Real)| ≤ 1 := by
    rw [abs_of_nonneg (by positivity : 0 ≤ 1 / Real.sqrt (N : Real))]
    exact (div_le_one (Real.sqrt_pos.2 (by positivity))).2 hsqrt
  have hpow : |1 / Real.sqrt (N : Real)| ^ m ≤
      |1 / Real.sqrt (N : Real)| := by
    simpa using pow_le_pow_of_le_one heps0 heps1 hm
  calc
    |1 / Real.sqrt (N : Real)| ^ m * (C * (1 + |u|) ^ D) ≤
        |1 / Real.sqrt (N : Real)| * (C * (1 + |u|) ^ D) := by
      gcongr
    _ ≤ 1 := hone u hu

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/MainAxiomReport.lean <==
import EuclideanBallsFormalization.MainTheorem

open EuclideanBallsFormalization

/-!
Focused axiom report for the manuscript theorem.  After `lake build`, run

```
lake build EuclideanBallsFormalization.MainAxiomReport
```

The printed list should contain only Lean/mathlib foundational axioms together
with the two registered source interfaces:
`external_gaussian_maximal_full_p` and
`external_large_radius_ball_maximal_full_p`.
-/

#print axioms full_radius_euclidean_ball_maximal_inequalities
#print axioms exists_ballMaximal_full_p
#print axioms exists_global_ball_maximal_theorem_P


==> anc/EuclideanBallsFormalization/MainTheorem.lean <==
import EuclideanBallsFormalization.FinalFullPAssembly

namespace EuclideanBallsFormalization

/-!
The target theorem of `../EuclideanBalls.tex`, labelled `thm:main`.

The manuscript writes the maximal operator as a supremum over real radii
`t ≥ 0`.  Because `|y|^2` is an integer for `y ∈ ℤ^d`, that supremum coincides
with the supremum over squared-radius layers `n ∈ ℕ` used here; see
`radiusBall_eq_ball_floor` and the envelope comparison in `LatticeLp`.
-/

/-- Full-radius dimension-free maximal inequalities for discrete Euclidean
balls: for every `1 < p ≤ ∞` there is a constant `C_p`, independent of
dimension, such that
`‖sup_n |M_{d,n} f|‖_{ℓ^p(ℤ^d)} ≤ C_p ‖f‖_{ℓ^p(ℤ^d)}`. -/
theorem full_radius_euclidean_ball_maximal_inequalities
    (p : ENNReal) (hp : 1 < p) :
    ∃ C_p : NNReal, 0 < C_p ∧
      ∀ d : Nat, 0 < d → ∀ f : latticeFunction d,
        latticeMemLp d p f →
          ballMaxLpNorm d p f ≤
            (C_p : ENNReal) * latticeLpNorm d p f :=
  exists_ballMaximal_full_p p hp

theorem full_radius_euclidean_ball_maximal_inequalities_certified :
    dimensionFreeBallMaximalFullP :=
  dimensionFreeBallMaximalFullP_certified

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/Multipliers.lean <==
import EuclideanBallsFormalization.ParityCoefficient

namespace EuclideanBallsFormalization

/-! Finite Fourier-character sums for the normalized ball average. -/

noncomputable def latticeCharacter {d : Nat} (y : Fin d → Int)
    (xi : Fin d → Real) : Complex :=
  Complex.exp (2 * Real.pi * Complex.I *
    ∑ i, (y i : Complex) * (xi i : Complex))

noncomputable def ballMultiplier (d n : Nat) (xi : Fin d → Real) : Complex :=
  ((ballFinset d n).card : Complex)⁻¹ *
    ∑ y ∈ ballFinset d n, latticeCharacter y xi

lemma exp_pi_I_int_eq_natAbs_pow (m : Int) :
    Complex.exp ((m : Complex) * (Real.pi * Complex.I)) =
      (-1 : Complex) ^ Int.natAbs m := by
  rw [Complex.exp_int_mul, Complex.exp_pi_mul_I]
  cases m with
  | ofNat n => simp
  | negSucc n =>
    simp only [Int.natAbs_negSucc, zpow_negSucc]
    rw [← inv_pow]
    norm_num

theorem latticeCharacter_half_eq_parityCharacter {d : Nat} (y : Fin d → Int) :
    latticeCharacter y (fun _ => (1 / 2 : Real)) = parityCharacter y := by
  unfold latticeCharacter parityCharacter
  have hsum :
      (∑ i : Fin d, (y i : Complex) * ((1 / 2 : Real) : Complex)) =
        ((∑ i : Fin d, y i : Int) : Complex) / 2 := by
    rw [← Finset.sum_mul]
    norm_num
    rw [← Int.cast_sum]
    ring
  rw [hsum]
  have harg :
      2 * (Real.pi : Complex) * Complex.I *
          (((∑ i : Fin d, y i : Int) : Complex) / 2) =
        ((∑ i : Fin d, y i : Int) : Complex) * (Real.pi * Complex.I) := by
    ring
  rw [harg]
  exact exp_pi_I_int_eq_natAbs_pow _

theorem ballMultiplier_half_eq_parityCoefficient (d n : Nat) :
    ballMultiplier d n (fun _ => (1 / 2 : Real)) = parityCoefficient d n := by
  unfold ballMultiplier parityCoefficient
  congr 1
  apply Finset.sum_congr rfl
  intro y hy
  rw [latticeCharacter_half_eq_parityCharacter]

theorem latticeCharacter_sub {d : Nat} (x y : Fin d → Int) (xi : Fin d → Real) :
    latticeCharacter (x - y) xi = latticeCharacter x xi * latticeCharacter y (-xi) := by
  unfold latticeCharacter
  rw [← Complex.exp_add]
  congr 1
  have hsum :
      (∑ i : Fin d, ((x - y) i : Complex) * (xi i : Complex)) =
        (∑ i : Fin d, (x i : Complex) * (xi i : Complex)) +
          ∑ i : Fin d, (y i : Complex) * ((-xi i : Real) : Complex) := by
    calc
      (∑ i : Fin d, ((x - y) i : Complex) * (xi i : Complex)) =
          ∑ i : Fin d, ((x i : Complex) * (xi i : Complex) +
            (y i : Complex) * ((-xi i : Real) : Complex)) := by
              apply Finset.sum_congr rfl
              intro i hi
              simp only [Pi.sub_apply]
              push_cast
              ring
      _ = (∑ i : Fin d, (x i : Complex) * (xi i : Complex)) +
          ∑ i : Fin d, (y i : Complex) * ((-xi i : Real) : Complex) := by
            rw [Finset.sum_add_distrib]
  rw [hsum]
  simp only [Pi.neg_apply]
  ring

theorem ballAverage_character_eq_multiplier {d n : Nat}
    (xi : Fin d → Real) (x : Fin d → Int) :
    ballAverage d n (fun y : Fin d → Int => latticeCharacter y xi) x =
      ballMultiplier d n (-xi) * latticeCharacter x xi := by
  unfold ballAverage ballMultiplier
  change ((ballFinset d n).card : Complex)⁻¹ *
      ∑ y ∈ ballFinset d n, latticeCharacter (x - y) xi =
        (((ballFinset d n).card : Complex)⁻¹ *
          ∑ y ∈ ballFinset d n, latticeCharacter y (-xi)) * latticeCharacter x xi
  simp_rw [latticeCharacter_sub]
  calc
    ((ballFinset d n).card : Complex)⁻¹ *
        ∑ y ∈ ballFinset d n, latticeCharacter x xi * latticeCharacter y (-xi) =
        ((ballFinset d n).card : Complex)⁻¹ *
          (latticeCharacter x xi * ∑ y ∈ ballFinset d n, latticeCharacter y (-xi)) := by
            rw [← Finset.mul_sum]
    _ = (((ballFinset d n).card : Complex)⁻¹ *
          ∑ y ∈ ballFinset d n, latticeCharacter y (-xi)) * latticeCharacter x xi := by
            ring

theorem norm_latticeCharacter {d : Nat} (y : Fin d → Int)
    (xi : Fin d → Real) :
    ‖latticeCharacter y xi‖ = 1 := by
  unfold latticeCharacter
  rw [Complex.norm_exp]
  simp

theorem norm_ballMultiplier_le_one (d n : Nat) (xi : Fin d → Real) :
    ‖ballMultiplier d n xi‖ ≤ 1 := by
  unfold ballMultiplier
  rw [norm_mul, norm_inv]
  have hcard : (0 : ℝ) < (ballFinset d n).card := by
    exact_mod_cast ballFinset_card_pos d n
  have hsum : ‖∑ y ∈ ballFinset d n, latticeCharacter y xi‖ ≤
      (ballFinset d n).card := by
    calc
      ‖∑ y ∈ ballFinset d n, latticeCharacter y xi‖ ≤
          ∑ y ∈ ballFinset d n, ‖latticeCharacter y xi‖ := by
            exact norm_sum_le _ _
      _ = (ballFinset d n).card := by simp [norm_latticeCharacter]
  rw [Complex.norm_natCast]
  exact (inv_mul_le_iff₀ hcard).mpr (by simpa [mul_comm] using hsum)

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/NearbyRadialJetBounds.lean <==
import EuclideanBallsFormalization.RadialAnalyticity
import EuclideanBallsFormalization.SmallProductFullOrder
import EuclideanBallsFormalization.CriticalWindowFullOrder
import EuclideanBallsFormalization.NearbyRealScaleGeometry
import EuclideanBallsFormalization.PolarPhaseJetUniform
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Uniform arbitrary-order radial derivative bounds on the real nearby scales
used by H4.  The small and critical estimates are transported from the
already certified polar `tau` derivatives; the growing estimate uses the
scaled `q` derivative and the exact `tau/2` comparability.
-/

noncomputable section

private theorem exp_neg_pi_le_three_div_2048 :
    Real.exp (-Real.pi) ≥ (3 / 2048 : Real) := by
  have hpi4 : Real.pi < 4 := Real.pi_lt_four
  have hexpPi : Real.exp Real.pi < (81 : Real) := by
    calc
      Real.exp Real.pi < Real.exp 4 := Real.exp_lt_exp.mpr hpi4
      _ = Real.exp 1 ^ 4 := by
        simpa using (Real.exp_nat_mul 1 4)
      _ < 3 ^ 4 := pow_lt_pow_left₀ Real.exp_one_lt_three
        (Real.exp_pos 1).le (by norm_num)
      _ = 81 := by norm_num
  rw [Real.exp_neg]
  have h81 : (81 : Real) < 2048 / 3 := by norm_num
  have hpos : 0 < Real.exp Real.pi := Real.exp_pos _
  have hinv : (1 / (2048 / 3) : Real) < 1 / Real.exp Real.pi :=
    one_div_lt_one_div_of_lt hpos (hexpPi.trans h81)
  have hratio : (1 / (2048 / 3) : Real) = 3 / 2048 := by norm_num
  rw [hratio] at hinv
  simpa [one_div] using hinv.le

private theorem three_div_2048_le_small_derivative_radius :
    (3 / 2048 : Real) ≤ Real.exp (-Real.pi / 12) / 128 := by
  have hpi12 : Real.pi / 12 < 1 := by
    nlinarith [Real.pi_lt_four]
  have hexp : Real.exp (Real.pi / 12) < 3 :=
    (Real.exp_lt_exp.mpr hpi12).trans Real.exp_one_lt_three
  have hinv : (1 / 3 : Real) < Real.exp (-Real.pi / 12) := by
    have hneg : -Real.pi / 12 = -(Real.pi / 12) := by ring
    rw [hneg, Real.exp_neg]
    have hinv' : (1 / 3 : Real) < 1 / Real.exp (Real.pi / 12) :=
      one_div_lt_one_div_of_lt (Real.exp_pos _) hexp
    simpa [one_div] using hinv'
  calc
    (3 / 2048 : Real) ≤ (1 / 3 : Real) / 128 := by norm_num
    _ ≤ Real.exp (-Real.pi / 12) / 128 := by gcongr

theorem small_shifted_rho_bounds
    {rho y : Real} (hrho : 0 < rho) (hrhoSmall : rho ≤ smallRhoThreshold)
    (hy : |y| ≤ 1) :
    let rho' := rho * Real.exp y
    0 < rho' ∧ rho' ≤ (3 / 2048 : Real) ∧ rho' < 1 := by
  dsimp only
  have hy1 : y ≤ 1 := le_of_abs_le hy
  have hexp : Real.exp y ≤ Real.exp 1 := Real.exp_le_exp.mpr hy1
  have hexp3 : Real.exp y < 3 := hexp.trans_lt Real.exp_one_lt_three
  have hsmall : rho ≤ (1 / 2048 : Real) := by
    simpa [smallRhoThreshold] using hrhoSmall
  constructor
  · positivity
  constructor
  · calc
      rho * Real.exp y ≤ (1 / 2048 : Real) * Real.exp y := by gcongr
      _ ≤ (1 / 2048 : Real) * 3 := by gcongr
      _ = 3 / 2048 := by ring
  · calc
      rho * Real.exp y ≤ 3 / 2048 := by
        calc
          rho * Real.exp y ≤ (1 / 2048 : Real) * Real.exp y := by gcongr
          _ ≤ (1 / 2048 : Real) * 3 := by gcongr
          _ = 3 / 2048 := by ring
      _ < 1 := by norm_num

theorem log_small_shifted_rho
    {rho y : Real} (hrho : 0 < rho) :
    Real.log (rho * Real.exp y) = Real.log rho + y := by
  rw [Real.log_mul (ne_of_gt hrho) (ne_of_gt (Real.exp_pos y)),
    Real.log_exp]

theorem exists_C_smallNearbyRadialJet_le
    (m : Nat) :
    ∃ C : Real, 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho y : Real},
        0 < rho → rho ≤ smallRhoThreshold → |y| ≤ 1 →
        ‖complexAffineRealJet
            (fun q : Complex ↦ growingThetaRatioProductQ q x)
            (-(Real.log rho : Complex)) (-1 : Complex) m y‖ ≤ C := by
  obtain ⟨Cder, c, hCder, hc, hder⟩ :=
    exists_C_norm_iteratedDeriv_smallThetaRatioProductTau_le m
  let chart : Complex := -Complex.I * ((1 / Real.pi : Real) : Complex)
  let C : Real := ‖chart‖ ^ m * Cder
  have hC : 0 < C := by
    dsimp [C]
    have hpi : Real.pi ≠ 0 := ne_of_gt Real.pi_pos
    have hchart : chart ≠ 0 := by
      dsimp [chart]
      exact mul_ne_zero (neg_ne_zero.mpr Complex.I_ne_zero)
        (Complex.ofReal_ne_zero.mpr (one_div_ne_zero hpi))
    exact mul_pos (pow_pos (norm_pos_iff.mpr hchart) _) hCder
  refine ⟨C, hC, ?_⟩
  intro d x rho y hrho hrhoSmall hy
  let rho' : Real := rho * Real.exp y
  obtain ⟨hrho', hrho'Bound, hrho'One⟩ :=
    small_shifted_rho_bounds hrho hrhoSmall hy
  have himOne : 1 ≤ (gaussianPolarTau rho' 0).im := by
    rw [gaussianPolarTau_im]
    apply (le_div_iff₀ Real.pi_pos).2
    have hlog : Real.log rho' ≤ -Real.pi := by
      rw [← Real.exp_le_exp, Real.exp_log hrho']
      exact hrho'Bound.trans exp_neg_pi_le_three_div_2048
    linarith
  have hsmall : Real.exp (-Real.pi * (gaussianPolarTau rho' 0).im) ≤
      Real.exp (-Real.pi / 12) / 128 := by
    rw [exp_neg_pi_gaussianPolarTau_im hrho']
    exact hrho'Bound.trans three_div_2048_le_small_derivative_radius
  have hphase : |Real.pi * (gaussianPolarTau rho' 0).re| ≤
      Real.pi / 6 := by
    rw [pi_mul_gaussianPolarTau_re]
    simp
    positivity
  have hderiv := hder x himOne hsmall hphase
  have henergy : 0 ≤ smallThetaProductEnergy x :=
    smallThetaProductEnergy_nonneg x
  have hexp : Real.exp (-(c * rho' * smallThetaProductEnergy x)) ≤ 1 := by
    rw [← Real.exp_zero]
    apply Real.exp_le_exp.mpr
    have : 0 ≤ c * rho' * smallThetaProductEnergy x := by positivity
    linarith
  rw [exp_neg_pi_gaussianPolarTau_im hrho'] at hderiv
  have hderiv' : ‖iteratedDeriv m
      (fun w : Complex ↦ analyticThetaRatioProductTau w x)
      (gaussianPolarTau rho' 0)‖ ≤ Cder := by
    exact hderiv.trans (by
      simpa only [mul_one] using mul_le_mul_of_nonneg_left hexp hCder.le)
  let Rlocal : Real := -Real.log rho' / 2
  have hlogNeg : Real.log rho' < 0 := Real.log_neg hrho' hrho'One
  have hRlocal : 0 < Rlocal := by dsimp [Rlocal]; linarith
  have hanalytic : ∀ v ∈ Set.Ioo (-Rlocal) Rlocal,
      AnalyticAt Complex
        (fun tau : Complex ↦ analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho' 0 + chart * (v : Complex)) := by
    intro v hv
    apply analyticAt_analyticThetaRatioProductTau_of_im_pos x
    dsimp [chart]
    rw [gaussianPolarTau_im]
    simp [Complex.mul_im]
    have hvUpper : v < -Real.log rho' / 2 := hv.2
    have hpi : 0 < Real.pi := Real.pi_pos
    rw [inv_mul_eq_div]
    exact (div_lt_div_iff_of_pos_right hpi).2 (by linarith)
  have hrad := norm_radialGaussianJet_log_le_of_polar_derivative
    hrho' hRlocal x m (by simpa [chart] using hanalytic) hderiv'
  rw [complexAffineRealJet_radial_shift]
  rw [← log_small_shifted_rho hrho]
  simpa [rho', C, chart] using hrad

theorem critical_shifted_rho_bounds
    {a b rho y eta : Real} (ha : 0 < a) (hab : a ≤ b)
    (hrho : rho ∈ Set.Icc (gaussianSaddleParameter a)
      (gaussianSaddleParameter b))
    (heta : eta ≤ min
      (Real.log (gaussianSaddleParameter a) -
        Real.log (gaussianSaddleParameter (a / 2)))
      (Real.log (gaussianSaddleParameter (b + 1)) -
        Real.log (gaussianSaddleParameter b)) / 2)
    (hy : |y| ≤ eta) :
    let rho' := rho * Real.exp y
    rho' ∈ Set.Icc (gaussianSaddleParameter (a / 2))
      (gaussianSaddleParameter (b + 1)) ∧ 0 < rho' ∧ rho' < 1 := by
  dsimp only
  have ha2 : 0 < a / 2 := by positivity
  have hb : 0 < b := ha.trans_le hab
  have hb1 : 0 < b + 1 := by linarith
  have hr0 := gaussianSaddleParameter_mem ha2
  have hra := gaussianSaddleParameter_mem ha
  have hrb := gaussianSaddleParameter_mem hb
  have hr1 := gaussianSaddleParameter_mem hb1
  have hrho0 : 0 < rho := hra.1.trans_le hrho.1
  have hyLower : -eta ≤ y := neg_le_of_abs_le hy
  have hyUpper : y ≤ eta := le_of_abs_le hy
  have hetaLower : eta ≤
      (Real.log (gaussianSaddleParameter a) -
        Real.log (gaussianSaddleParameter (a / 2))) / 2 :=
    heta.trans (div_le_div_of_nonneg_right (min_le_left _ _) (by norm_num))
  have hetaUpper : eta ≤
      (Real.log (gaussianSaddleParameter (b + 1)) -
        Real.log (gaussianSaddleParameter b)) / 2 :=
    heta.trans (div_le_div_of_nonneg_right (min_le_right _ _) (by norm_num))
  have hlogRhoLower : Real.log (gaussianSaddleParameter a) ≤
      Real.log rho := Real.strictMonoOn_log.monotoneOn hra.1 hrho0 hrho.1
  have hlogRhoUpper : Real.log rho ≤
      Real.log (gaussianSaddleParameter b) :=
    Real.strictMonoOn_log.monotoneOn hrho0 hrb.1 hrho.2
  have hlogLower : Real.log (gaussianSaddleParameter (a / 2)) ≤
      Real.log rho + y := by linarith
  have hlogUpper : Real.log rho + y ≤
      Real.log (gaussianSaddleParameter (b + 1)) := by linarith
  have hlogEq : Real.log (rho * Real.exp y) = Real.log rho + y :=
    log_small_shifted_rho hrho0
  have hrho'0 : 0 < rho * Real.exp y := by positivity
  have hlower : gaussianSaddleParameter (a / 2) ≤ rho * Real.exp y := by
    rw [← Real.exp_log hr0.1, ← Real.exp_log hrho'0, hlogEq]
    exact Real.exp_le_exp.mpr hlogLower
  have hupper : rho * Real.exp y ≤ gaussianSaddleParameter (b + 1) := by
    rw [← Real.exp_log hrho'0, hlogEq, ← Real.exp_log hr1.1]
    exact Real.exp_le_exp.mpr hlogUpper
  exact ⟨⟨hlower, hupper⟩, hrho'0, hupper.trans_lt hr1.2⟩

theorem exists_eta_C_criticalNearbyRadialJet_le
    (m : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C : Real, 0 < eta ∧ 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho y : Real},
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        |y| ≤ eta →
        ‖complexAffineRealJet
            (fun q : Complex ↦ growingThetaRatioProductQ q x)
            (-(Real.log rho : Complex)) (-1 : Complex) m y‖ ≤ C := by
  have ha2 : 0 < a / 2 := by positivity
  have hb : 0 < b := ha.trans_le hab
  have hb1 : 0 < b + 1 := by linarith
  have hlowerStrict : gaussianSaddleParameter (a / 2) <
      gaussianSaddleParameter a :=
    strictMonoOn_gaussianSaddleParameter ha2 ha (by linarith)
  have hupperStrict : gaussianSaddleParameter b <
      gaussianSaddleParameter (b + 1) :=
    strictMonoOn_gaussianSaddleParameter hb hb1 (by linarith)
  have hlogLower : 0 < Real.log (gaussianSaddleParameter a) -
      Real.log (gaussianSaddleParameter (a / 2)) := by
    have := Real.strictMonoOn_log (gaussianSaddleParameter_mem ha2).1
      (gaussianSaddleParameter_mem ha).1 hlowerStrict
    linarith
  have hlogUpper : 0 < Real.log (gaussianSaddleParameter (b + 1)) -
      Real.log (gaussianSaddleParameter b) := by
    have := Real.strictMonoOn_log (gaussianSaddleParameter_mem hb).1
      (gaussianSaddleParameter_mem hb1).1 hupperStrict
    linarith
  let eta : Real := min
    (Real.log (gaussianSaddleParameter a) -
      Real.log (gaussianSaddleParameter (a / 2)))
    (Real.log (gaussianSaddleParameter (b + 1)) -
      Real.log (gaussianSaddleParameter b)) / 2
  have heta : 0 < eta := by dsimp [eta]; positivity
  obtain ⟨etaPhase, Cder, c, hetaPhase, hCder, hc, hder⟩ :=
    exists_eta_C_norm_iteratedDeriv_criticalThetaRatioProductTau_le
      m ha2 (by linarith : a / 2 ≤ b + 1)
  let chart : Complex := -Complex.I * ((1 / Real.pi : Real) : Complex)
  let C : Real := ‖chart‖ ^ m * Cder
  have hC : 0 < C := by
    have hpi : Real.pi ≠ 0 := ne_of_gt Real.pi_pos
    have hchart : chart ≠ 0 := by
      dsimp [chart]
      exact mul_ne_zero (neg_ne_zero.mpr Complex.I_ne_zero)
        (Complex.ofReal_ne_zero.mpr (one_div_ne_zero hpi))
    exact mul_pos (pow_pos (norm_pos_iff.mpr hchart) _) hCder
  refine ⟨eta, C, heta, hC, ?_⟩
  intro d x rho y hrho hy
  let rho' : Real := rho * Real.exp y
  obtain ⟨hrho'Window, hrho'0, hrho'1⟩ :=
    critical_shifted_rho_bounds ha hab hrho (by simp [eta]) hy
  have hraw := hder (tau := gaussianPolarTau rho' 0) x (by
      rw [exp_neg_pi_gaussianPolarTau_im hrho'0]
      exact hrho'Window) (by
      rw [pi_mul_gaussianPolarTau_re]
      simpa using hetaPhase.le)
  have henergy : 0 ≤ criticalThetaProductEnergy x :=
    criticalThetaProductEnergy_nonneg x
  have hexp : Real.exp (-(c * criticalThetaProductEnergy x)) ≤ 1 := by
    rw [← Real.exp_zero]
    apply Real.exp_le_exp.mpr
    nlinarith [mul_nonneg hc.le henergy]
  have hderiv : ‖iteratedDeriv m
      (fun w : Complex ↦ analyticThetaRatioProductTau w x)
      (gaussianPolarTau rho' 0)‖ ≤ Cder :=
    hraw.trans (by
      simpa only [mul_one] using mul_le_mul_of_nonneg_left hexp hCder.le)
  let Rlocal : Real := -Real.log rho' / 2
  have hRlocal : 0 < Rlocal := by
    have := Real.log_neg hrho'0 hrho'1
    dsimp [Rlocal]
    linarith
  have hanalytic : ∀ v ∈ Set.Ioo (-Rlocal) Rlocal,
      AnalyticAt Complex
        (fun tau : Complex ↦ analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho' 0 + chart * (v : Complex)) := by
    intro v hv
    apply analyticAt_analyticThetaRatioProductTau_of_im_pos x
    dsimp [chart]
    rw [gaussianPolarTau_im]
    simp [Complex.mul_im]
    have hvUpper : v < -Real.log rho' / 2 := hv.2
    have hpi : 0 < Real.pi := Real.pi_pos
    rw [inv_mul_eq_div]
    exact (div_lt_div_iff_of_pos_right hpi).2 (by
      have := Real.log_neg hrho'0 hrho'1
      linarith)
  have hrad := norm_radialGaussianJet_log_le_of_polar_derivative
    hrho'0 hRlocal x m (by simpa [chart] using hanalytic) hderiv
  rw [complexAffineRealJet_radial_shift]
  rw [← log_small_shifted_rho
    ((gaussianSaddleParameter_mem ha).1.trans_le hrho.1)]
  simpa [rho', C, chart] using hrad

theorem exists_tau0_C_growingNearbyScaledRadialJet_le
    (m : Nat) {L : Real} (hL : 0 ≤ L) :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 / 3 ∧ 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {tau ell : Real},
        0 < tau → tau ≤ tau0 → 0 < d → 4 * L ^ 2 ≤ d → |ell| ≤ L →
        ‖(tau : Complex) ^ m *
          complexAffineRealJet
            (fun q : Complex ↦ growingThetaRatioProductQ q x)
            (tau : Complex) (-1 : Complex) m
            (ell * tau / Real.sqrt d)‖ ≤ C := by
  obtain ⟨tau0, Cder, c, htau0, htau0Third, hCder, hc, hder⟩ :=
    exists_C_shiftedGrowingProductDerivative_le m
      (eta := 0) (L := L) (by norm_num) (by norm_num) hL
  let C : Real := 2 ^ m * Cder
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨tau0, C, htau0, htau0Third, hC, ?_⟩
  intro d x tau ell htau htauLe hd hdLarge hell
  let tau' : Real := nearbyGrowingTau tau d ell
  have htau' : 0 < tau' :=
    nearbyGrowingTau_pos (d := (d : Real)) htau hL (by exact_mod_cast hd)
      (by exact_mod_cast hdLarge) hell
  have hcomp := nearbyGrowingTau_mem_comparable (d := (d : Real)) htau hL
    (by exact_mod_cast hd) (by exact_mod_cast hdLarge) hell
  have hraw := hder x htau htauLe hd hdLarge hell
  have henergy : 0 ≤ growingThetaProductEnergy x :=
    growingThetaProductEnergy_nonneg x
  have hexp : Real.exp (-(c / tau') * growingThetaProductEnergy x) ≤ 1 := by
    rw [← Real.exp_zero]
    apply Real.exp_le_exp.mpr
    have hcdiv : 0 ≤ c / tau' := div_nonneg hc.le htau'.le
    nlinarith [mul_nonneg hcdiv henergy]
  have hsource : ‖(tau' : Complex) ^ m *
      iteratedDeriv m
        (fun q : Complex ↦ growingThetaRatioProductQ q x)
        (tau' : Complex)‖ ≤ Cder := by
    have hraw' : ‖(tau' : Complex) ^ m *
        iteratedDeriv m
          (fun q : Complex ↦ growingThetaRatioProductQ q x)
          (tau' : Complex)‖ ≤
        Cder * Real.exp (-(c / tau') * growingThetaProductEnergy x) := by
      simpa [tau', growingThetaParameter] using hraw
    exact hraw'.trans (by
      simpa only [mul_one] using mul_le_mul_of_nonneg_left hexp hCder.le)
  have hpoint : (tau : Complex) + (-1 : Complex) *
      ((ell * tau / Real.sqrt d : Real) : Complex) = (tau' : Complex) := by
    apply Complex.ext
    · simp [tau', nearbyGrowingTau]
      ring
    · simp
  have htarget : ‖(tau : Complex) ^ m *
        complexAffineRealJet
          (fun q : Complex ↦ growingThetaRatioProductQ q x)
          (tau : Complex) (-1 : Complex) m
          (ell * tau / Real.sqrt d)‖ =
      tau ^ m * ‖iteratedDeriv m
        (fun q : Complex ↦ growingThetaRatioProductQ q x)
        (tau' : Complex)‖ := by
    unfold complexAffineRealJet
    rw [hpoint]
    simp [norm_mul, norm_pow, abs_of_pos htau]
  have hsourceEq : ‖(tau' : Complex) ^ m *
        iteratedDeriv m
          (fun q : Complex ↦ growingThetaRatioProductQ q x)
          (tau' : Complex)‖ =
      tau' ^ m * ‖iteratedDeriv m
        (fun q : Complex ↦ growingThetaRatioProductQ q x)
        (tau' : Complex)‖ := by
    rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos htau']
  have htauLe : tau ≤ 2 * tau' := by
    dsimp [tau']
    linarith [hcomp.1]
  have hpow : tau ^ m ≤ (2 * tau') ^ m := by gcongr
  rw [htarget]
  calc
    tau ^ m * ‖iteratedDeriv m
        (fun q : Complex ↦ growingThetaRatioProductQ q x)
        (tau' : Complex)‖ ≤
      (2 * tau') ^ m * ‖iteratedDeriv m
        (fun q : Complex ↦ growingThetaRatioProductQ q x)
        (tau' : Complex)‖ := by gcongr
    _ = 2 ^ m * (tau' ^ m * ‖iteratedDeriv m
        (fun q : Complex ↦ growingThetaRatioProductQ q x)
        (tau' : Complex)‖) := by rw [mul_pow]; ring
    _ ≤ 2 ^ m * Cder := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      rw [← hsourceEq]
      exact hsource
    _ = C := by rfl

theorem exists_tau0_C_growingNearbyScaledRadialJet_interval_le
    (m : Nat) {L : Real} (hL : 0 ≤ L) :
    ∃ tau0 C : Real, 0 < tau0 ∧ tau0 ≤ 1 / 3 ∧ 0 < C ∧
      ∀ {d : Nat} (x : Fin d → Real) {tau y : Real},
        0 < tau → tau ≤ tau0 → 0 < d → 4 * L ^ 2 ≤ d →
        |y| ≤ L * tau / Real.sqrt d →
        ‖(tau : Complex) ^ m *
          complexAffineRealJet
            (fun q : Complex ↦ growingThetaRatioProductQ q x)
            (tau : Complex) (-1 : Complex) m y‖ ≤ C := by
  obtain ⟨tau0, C, htau0, htau0Third, hC, hbound⟩ :=
    exists_tau0_C_growingNearbyScaledRadialJet_le m hL
  refine ⟨tau0, C, htau0, htau0Third, hC, ?_⟩
  intro d x tau y htau htauLe hd hdLarge hy
  have hdReal : (0 : Real) < d := by exact_mod_cast hd
  have hsqrt : 0 < Real.sqrt (d : Real) := Real.sqrt_pos.2 hdReal
  let ell : Real := y * Real.sqrt d / tau
  have hell : |ell| ≤ L := by
    dsimp [ell]
    rw [abs_div, abs_mul, abs_of_pos hsqrt, abs_of_pos htau]
    apply (div_le_iff₀ htau).2
    have hy' := mul_le_mul_of_nonneg_right hy hsqrt.le
    rw [div_mul_cancel₀ _ (ne_of_gt hsqrt)] at hy'
    simpa [mul_assoc, mul_comm, mul_left_comm] using hy'
  have hyEq : ell * tau / Real.sqrt d = y := by
    dsimp [ell]
    field_simp [ne_of_gt htau, ne_of_gt hsqrt]
  simpa [hyEq] using hbound x htau htauLe hd hdLarge hell

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/NearbyRealScaleGeometry.lean <==
import EuclideanBallsFormalization.PoleAmplitudeFullOrder
import EuclideanBallsFormalization.GrowingProductFullOrder
import EuclideanBallsFormalization.CriticalWindowFullOrder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Parameter geometry for R11 Lemma 6.2.  The analytic derivative bounds at the
shifted point are supplied by the three full-order product modules; this file
checks the nontrivial growing-scale comparison and records the exact real
shift identities used to instantiate those bounds.
-/

noncomputable section

def nearbyRealScale (s sigma N ell : Real) : Real :=
  s + ell * sigma / Real.sqrt N

def nearbyGrowingTau (tau d ell : Real) : Real :=
  tau * (1 - ell / Real.sqrt d)

theorem nearbyRealScale_growing_eq_neg
    (tau d ell : Real) :
    nearbyRealScale (-tau) tau d ell = -nearbyGrowingTau tau d ell := by
  unfold nearbyRealScale nearbyGrowingTau
  ring

private lemma abs_div_sqrt_le_half
    {L d ell : Real} (hL : 0 ≤ L) (hd : 0 < d)
    (hdLarge : 4 * L ^ 2 ≤ d) (hell : |ell| ≤ L) :
    |ell / Real.sqrt d| ≤ 1 / 2 := by
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 hd
  have hsqrtSq : (Real.sqrt d) ^ 2 = d := Real.sq_sqrt hd.le
  have htwoL : 2 * L ≤ Real.sqrt d := by
    nlinarith [sq_nonneg (Real.sqrt d - 2 * L)]
  rw [abs_div, abs_of_pos hsqrt]
  apply (div_le_iff₀ hsqrt).2
  nlinarith

/-- Exact comparison (6.21) for all nearby growing scales. -/
theorem nearbyGrowingTau_mem_comparable
    {tau L d ell : Real} (htau : 0 < tau) (hL : 0 ≤ L)
    (hd : 0 < d) (hdLarge : 4 * L ^ 2 ≤ d)
    (hell : |ell| ≤ L) :
    tau / 2 ≤ nearbyGrowingTau tau d ell ∧
      nearbyGrowingTau tau d ell ≤ 3 * tau / 2 := by
  have hscale := abs_div_sqrt_le_half hL hd hdLarge hell
  have hlower : -(1 / 2 : Real) ≤ ell / Real.sqrt d :=
    neg_le_of_abs_le hscale
  have hupper : ell / Real.sqrt d ≤ 1 / 2 := le_of_abs_le hscale
  unfold nearbyGrowingTau
  constructor <;> nlinarith

theorem nearbyGrowingTau_pos
    {tau L d ell : Real} (htau : 0 < tau) (hL : 0 ≤ L)
    (hd : 0 < d) (hdLarge : 4 * L ^ 2 ≤ d)
    (hell : |ell| ≤ L) :
    0 < nearbyGrowingTau tau d ell := by
  have hcomp := nearbyGrowingTau_mem_comparable htau hL hd hdLarge hell
  linarith

theorem nearbyRealScale_growing_neg
    {tau L d ell : Real} (htau : 0 < tau) (hL : 0 ≤ L)
    (hd : 0 < d) (hdLarge : 4 * L ^ 2 ≤ d)
    (hell : |ell| ≤ L) :
    nearbyRealScale (-tau) tau d ell < 0 := by
  rw [nearbyRealScale_growing_eq_neg]
  exact neg_lt_zero.mpr
    (nearbyGrowingTau_pos htau hL hd hdLarge hell)

/-- The small/critical real shift has the exact multiplicative effect on
the radial parameter used in the manuscript. -/
theorem exp_nearbyRealScale_eq
    (s sigma N ell : Real) :
    Real.exp (nearbyRealScale s sigma N ell) =
      Real.exp s * Real.exp (ell * sigma / Real.sqrt N) := by
  unfold nearbyRealScale
  rw [Real.exp_add]

theorem exp_nearbyRealScale_comparable
    {s sigma N ell L : Real} (hN : 0 < N) (hL : 0 ≤ L)
    (hell : |ell| ≤ L) (hsigma : 0 ≤ sigma) :
    Real.exp s * Real.exp (-(L * sigma / Real.sqrt N)) ≤
        Real.exp (nearbyRealScale s sigma N ell) ∧
      Real.exp (nearbyRealScale s sigma N ell) ≤
        Real.exp s * Real.exp (L * sigma / Real.sqrt N) := by
  have hsqrt : 0 < Real.sqrt N := Real.sqrt_pos.2 hN
  have hlower : -(L * sigma / Real.sqrt N) ≤
      ell * sigma / Real.sqrt N := by
    have := neg_le_of_abs_le hell
    have hmul := mul_le_mul_of_nonneg_right this hsigma
    calc
      -(L * sigma / Real.sqrt N) =
          (-(L * sigma)) / Real.sqrt N := by ring
      _ ≤ ell * sigma / Real.sqrt N :=
        (div_le_div_iff_of_pos_right hsqrt).2 (by
          simpa [neg_mul] using hmul)
  have hupper : ell * sigma / Real.sqrt N ≤
      L * sigma / Real.sqrt N := by
    have := le_of_abs_le hell
    exact (div_le_div_iff_of_pos_right hsqrt).2
      (mul_le_mul_of_nonneg_right this hsigma)
  rw [exp_nearbyRealScale_eq]
  constructor
  · exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr hlower)
      (Real.exp_pos s).le
  · exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr hupper)
      (Real.exp_pos s).le

set_option maxHeartbeats 500000 in
/-- A shifted growing `q`-derivative inherits the same scaled full-order
bound, with `tau'` automatically admissible by the comparison lemma. -/
theorem exists_C_shiftedGrowingProductDerivative_le
    (m : Nat) {eta L : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2)
    (hL : 0 ≤ L) :
    ∃ tau0 C c : Real,
      0 < tau0 ∧ tau0 ≤ 1 / 3 ∧ 0 < C ∧ 0 < c ∧
      ∀ {d : Nat} {tau ell : Real} (x : Fin d → Real),
        0 < tau → tau ≤ tau0 →
        0 < d → 4 * L ^ 2 ≤ d → |ell| ≤ L →
        ‖(nearbyGrowingTau tau d ell : Complex) ^ m *
          iteratedDeriv m
            (fun q : Complex => growingThetaRatioProductQ q x)
            (nearbyGrowingTau tau d ell : Complex)‖ ≤
          C * Real.exp (-(c / nearbyGrowingTau tau d ell) *
            growingThetaProductEnergy x) := by
  obtain ⟨tauBase, C, c, htauBase, htauBaseHalf, hC, hc, hbound⟩ :=
    exists_tau0_C_norm_scaled_iteratedDeriv_growingThetaRatioProductQ_le
      m heta0 heta
  let tau0 : Real := min (tauBase / 2) (1 / 3)
  have htau0 : 0 < tau0 := by
    dsimp [tau0]
    exact lt_min (half_pos htauBase) (by norm_num)
  have htau0Third : tau0 ≤ 1 / 3 := min_le_right _ _
  refine ⟨tau0, C, c, htau0, htau0Third, hC, hc, ?_⟩
  intro d tau ell x htau htauLe hd hdLarge hell
  have hdReal : (0 : Real) < d := by exact_mod_cast hd
  have hcomp := nearbyGrowingTau_mem_comparable htau hL hdReal
    (by exact_mod_cast hdLarge) hell
  have htau' : 0 < nearbyGrowingTau tau d ell := by linarith
  have htau'LeBase : nearbyGrowingTau tau d ell ≤ tauBase := by
    have htauLeHalf : tau ≤ tauBase / 2 :=
      htauLe.trans (min_le_left _ _)
    linarith
  have hresult := hbound (tau := nearbyGrowingTau tau d ell) (sigma := 0)
    x htau' htau'LeBase (by
      simpa using mul_nonneg heta0 htau'.le)
  simpa [growingThetaParameter] using hresult

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/NestedPolynomialAlgebraBounds.lean <==
import EuclideanBallsFormalization.NestedPolynomialBound
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Submultiplicative finite coefficient bounds for the two polynomial layers
used in the weighted Taylor algebra.  These estimates are deliberately
elementary: they turn uniform bounds for the finitely many phase, pole, and
product jets into a uniform bound for every collected Taylor coefficient.
-/

noncomputable section

open scoped BigOperators

theorem polynomialCoefficientNorm_zero :
    polynomialCoefficientNorm (0 : Polynomial Complex) = 0 := by
  simp [polynomialCoefficientNorm]

theorem polynomialCoefficientNorm_monomial
    (n : Nat) (a : Complex) :
    polynomialCoefficientNorm (Polynomial.monomial n a) = ‖a‖ := by
  by_cases ha : a = 0
  · subst a
    simp [polynomialCoefficientNorm]
  · rw [polynomialCoefficientNorm, Polynomial.support_monomial n ha]
    simp

theorem polynomialCoefficientNorm_add_le
    (p q : Polynomial Complex) :
    polynomialCoefficientNorm (p + q) ≤
      polynomialCoefficientNorm p + polynomialCoefficientNorm q := by
  let S : Finset Nat := p.support ∪ q.support
  have hsupp : (p + q).support ⊆ S := Polynomial.support_add
  calc
    polynomialCoefficientNorm (p + q) =
        ∑ n ∈ (p + q).support, ‖(p + q).coeff n‖ := rfl
    _ ≤ ∑ n ∈ S, ‖(p + q).coeff n‖ := by
      exact Finset.sum_le_sum_of_subset_of_nonneg hsupp
        (fun i hiS hi ↦ norm_nonneg _)
    _ ≤ ∑ n ∈ S, (‖p.coeff n‖ + ‖q.coeff n‖) := by
      apply Finset.sum_le_sum
      intro n hn
      rw [Polynomial.coeff_add]
      exact norm_add_le _ _
    _ = (∑ n ∈ S, ‖p.coeff n‖) +
        ∑ n ∈ S, ‖q.coeff n‖ := by
      rw [Finset.sum_add_distrib]
    _ = polynomialCoefficientNorm p + polynomialCoefficientNorm q := by
      have hp : (∑ n ∈ p.support, ‖p.coeff n‖) =
          ∑ n ∈ S, ‖p.coeff n‖ := by
        apply Finset.sum_subset (Finset.subset_union_left)
        intro n hnS hnp
        rw [Polynomial.notMem_support_iff.mp hnp, norm_zero]
      have hq : (∑ n ∈ q.support, ‖q.coeff n‖) =
          ∑ n ∈ S, ‖q.coeff n‖ := by
        apply Finset.sum_subset (Finset.subset_union_right)
        intro n hnS hnq
        rw [Polynomial.notMem_support_iff.mp hnq, norm_zero]
      rw [← hp, ← hq]
      rfl

theorem polynomialCoefficientNorm_finsetSum_le
    {ι : Type*} (s : Finset ι) (p : ι → Polynomial Complex) :
    polynomialCoefficientNorm (∑ i ∈ s, p i) ≤
      ∑ i ∈ s, polynomialCoefficientNorm (p i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [polynomialCoefficientNorm_zero]
  | @insert i s hi ih =>
      rw [Finset.sum_insert hi, Finset.sum_insert hi]
      exact (polynomialCoefficientNorm_add_le _ _).trans
        (add_le_add le_rfl ih)

private theorem support_monomial_mul_eq_image
    (n : Nat) {a : Complex} (ha : a ≠ 0) (p : Polynomial Complex) :
    (Polynomial.monomial n a * p).support =
      p.support.image (fun d => d + n) := by
  ext k
  rw [Polynomial.mem_support_iff, Finset.mem_image]
  constructor
  · intro hk
    have hnk : n ≤ k := by
      by_contra hnot
      have hlt : k < n := Nat.lt_of_not_ge hnot
      rw [show Polynomial.monomial n a =
          Polynomial.C a * Polynomial.X ^ n by
            exact (@Polynomial.C_mul_X_pow_eq_monomial
              Complex a _ n).symm] at hk
      rw [mul_assoc, Polynomial.coeff_C_mul,
        Polynomial.coeff_X_pow_mul', if_neg (Nat.not_le_of_gt hlt),
        mul_zero] at hk
      exact hk rfl
    let d := k - n
    have hdk : d + n = k := by dsimp [d]; omega
    refine ⟨d, ?_, hdk⟩
    rw [Polynomial.mem_support_iff]
    intro hd0
    rw [← hdk, Polynomial.coeff_monomial_mul, hd0, mul_zero] at hk
    exact hk rfl
  · rintro ⟨d, hd, rfl⟩
    rw [Polynomial.coeff_monomial_mul]
    exact mul_ne_zero ha (Polynomial.mem_support_iff.mp hd)

theorem polynomialCoefficientNorm_monomial_mul
    (n : Nat) (a : Complex) (p : Polynomial Complex) :
    polynomialCoefficientNorm (Polynomial.monomial n a * p) =
      ‖a‖ * polynomialCoefficientNorm p := by
  by_cases ha : a = 0
  · subst a
    simp [polynomialCoefficientNorm_zero]
  · rw [polynomialCoefficientNorm,
      support_monomial_mul_eq_image n ha p]
    rw [Finset.sum_image]
    · simp only [Polynomial.coeff_monomial_mul, norm_mul]
      rw [← Finset.mul_sum]
      rfl
    · intro x hx y hy hxy
      exact Nat.add_right_cancel hxy

theorem polynomialCoefficientNorm_mul_le
    (p q : Polynomial Complex) :
    polynomialCoefficientNorm (p * q) ≤
      polynomialCoefficientNorm p * polynomialCoefficientNorm q := by
  have hp := p.as_sum_support_C_mul_X_pow
  calc
    polynomialCoefficientNorm (p * q) = polynomialCoefficientNorm
        ((∑ i ∈ p.support,
          Polynomial.C (p.coeff i) * Polynomial.X ^ i) * q) := by
      exact congrArg polynomialCoefficientNorm
        (congrArg (fun r : Polynomial Complex => r * q) hp)
    _ = polynomialCoefficientNorm
        (∑ i ∈ p.support,
          (Polynomial.C (p.coeff i) * Polynomial.X ^ i) * q) := by
      rw [Finset.sum_mul]
    _ ≤
      ∑ i ∈ p.support,
        polynomialCoefficientNorm
          ((Polynomial.C (p.coeff i) * Polynomial.X ^ i) * q) :=
        polynomialCoefficientNorm_finsetSum_le _ _
    _ = ∑ i ∈ p.support,
        ‖p.coeff i‖ * polynomialCoefficientNorm q := by
      apply Finset.sum_congr rfl
      intro i hi
      rw [Polynomial.C_mul_X_pow_eq_monomial,
        polynomialCoefficientNorm_monomial_mul]
    _ = polynomialCoefficientNorm p * polynomialCoefficientNorm q := by
      rw [← Finset.sum_mul]
      rfl

theorem polynomialCoefficientNorm_pow_le
    (p : Polynomial Complex) (m : Nat) :
    polynomialCoefficientNorm (p ^ m) ≤
      polynomialCoefficientNorm p ^ m := by
  induction m with
  | zero =>
      have hone := polynomialCoefficientNorm_monomial 0 (1 : Complex)
      simpa using le_of_eq hone
  | succ m ih =>
      rw [pow_succ, pow_succ]
      exact (polynomialCoefficientNorm_mul_le _ _).trans
        (mul_le_mul ih le_rfl
          (polynomialCoefficientNorm_nonneg _) (pow_nonneg
            (polynomialCoefficientNorm_nonneg p) m))

theorem nestedPolynomialCoefficientNorm_zero :
    nestedPolynomialCoefficientNorm (0 : WeightedPolynomial) = 0 := by
  simp [nestedPolynomialCoefficientNorm]

theorem nestedPolynomialCoefficientNorm_monomial
    (n : Nat) (p : Polynomial Complex) :
    nestedPolynomialCoefficientNorm (Polynomial.monomial n p) =
      polynomialCoefficientNorm p := by
  by_cases hp : p = 0
  · subst p
    rw [Polynomial.monomial_zero_right,
      nestedPolynomialCoefficientNorm_zero,
      polynomialCoefficientNorm_zero]
  · rw [nestedPolynomialCoefficientNorm,
      Polynomial.support_monomial n hp]
    simp

theorem nestedPolynomialCoefficientNorm_add_le
    (F G : WeightedPolynomial) :
    nestedPolynomialCoefficientNorm (F + G) ≤
      nestedPolynomialCoefficientNorm F +
        nestedPolynomialCoefficientNorm G := by
  let S : Finset Nat := F.support ∪ G.support
  have hsupp : (F + G).support ⊆ S := Polynomial.support_add
  calc
    nestedPolynomialCoefficientNorm (F + G) =
        ∑ n ∈ (F + G).support,
          polynomialCoefficientNorm ((F + G).coeff n) := rfl
    _ ≤ ∑ n ∈ S,
        polynomialCoefficientNorm ((F + G).coeff n) := by
      exact Finset.sum_le_sum_of_subset_of_nonneg hsupp
        (fun i hiS hi ↦ polynomialCoefficientNorm_nonneg _)
    _ ≤ ∑ n ∈ S,
        (polynomialCoefficientNorm (F.coeff n) +
          polynomialCoefficientNorm (G.coeff n)) := by
      apply Finset.sum_le_sum
      intro n hn
      rw [Polynomial.coeff_add]
      exact polynomialCoefficientNorm_add_le _ _
    _ = (∑ n ∈ S, polynomialCoefficientNorm (F.coeff n)) +
        ∑ n ∈ S, polynomialCoefficientNorm (G.coeff n) := by
      rw [Finset.sum_add_distrib]
    _ = nestedPolynomialCoefficientNorm F +
        nestedPolynomialCoefficientNorm G := by
      have hF :
          (∑ n ∈ F.support, polynomialCoefficientNorm (F.coeff n)) =
            ∑ n ∈ S, polynomialCoefficientNorm (F.coeff n) := by
        apply Finset.sum_subset Finset.subset_union_left
        intro n hnS hnF
        rw [Polynomial.notMem_support_iff.mp hnF,
          polynomialCoefficientNorm_zero]
      have hG :
          (∑ n ∈ G.support, polynomialCoefficientNorm (G.coeff n)) =
            ∑ n ∈ S, polynomialCoefficientNorm (G.coeff n) := by
        apply Finset.sum_subset Finset.subset_union_right
        intro n hnS hnG
        rw [Polynomial.notMem_support_iff.mp hnG,
          polynomialCoefficientNorm_zero]
      rw [← hF, ← hG]
      rfl

theorem nestedPolynomialCoefficientNorm_finsetSum_le
    {ι : Type*} (s : Finset ι) (F : ι → WeightedPolynomial) :
    nestedPolynomialCoefficientNorm (∑ i ∈ s, F i) ≤
      ∑ i ∈ s, nestedPolynomialCoefficientNorm (F i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [nestedPolynomialCoefficientNorm_zero]
  | @insert i s hi ih =>
      rw [Finset.sum_insert hi, Finset.sum_insert hi]
      exact (nestedPolynomialCoefficientNorm_add_le _ _).trans
        (add_le_add le_rfl ih)

private theorem outer_support_monomial_mul_eq_image
    (n : Nat) {a : Polynomial Complex} (ha : a ≠ 0)
    (F : WeightedPolynomial) :
    (Polynomial.monomial n a * F).support =
      F.support.image (fun d => d + n) := by
  ext k
  rw [Polynomial.mem_support_iff, Finset.mem_image]
  constructor
  · intro hk
    have hnk : n ≤ k := by
      by_contra hnot
      have hlt : k < n := Nat.lt_of_not_ge hnot
      rw [show Polynomial.monomial n a =
          Polynomial.C a * Polynomial.X ^ n by
            exact (@Polynomial.C_mul_X_pow_eq_monomial
              (Polynomial Complex) a _ n).symm] at hk
      rw [mul_assoc, Polynomial.coeff_C_mul,
        Polynomial.coeff_X_pow_mul', if_neg (Nat.not_le_of_gt hlt),
        mul_zero] at hk
      exact hk rfl
    let d := k - n
    have hdk : d + n = k := by dsimp [d]; omega
    refine ⟨d, ?_, hdk⟩
    rw [Polynomial.mem_support_iff]
    intro hd0
    rw [← hdk, Polynomial.coeff_monomial_mul, hd0, mul_zero] at hk
    exact hk rfl
  · rintro ⟨d, hd, rfl⟩
    rw [Polynomial.coeff_monomial_mul]
    exact mul_ne_zero ha (Polynomial.mem_support_iff.mp hd)

theorem nestedPolynomialCoefficientNorm_monomial_mul_le
    (n : Nat) (a : Polynomial Complex) (F : WeightedPolynomial) :
    nestedPolynomialCoefficientNorm (Polynomial.monomial n a * F) ≤
      polynomialCoefficientNorm a * nestedPolynomialCoefficientNorm F := by
  by_cases ha : a = 0
  · subst a
    simp [nestedPolynomialCoefficientNorm_zero,
      polynomialCoefficientNorm_zero]
  · rw [nestedPolynomialCoefficientNorm,
      outer_support_monomial_mul_eq_image n ha F]
    rw [Finset.sum_image]
    · calc
        ∑ d ∈ F.support,
            polynomialCoefficientNorm
              ((Polynomial.monomial n a * F).coeff (d + n)) ≤
          ∑ d ∈ F.support,
            polynomialCoefficientNorm a *
              polynomialCoefficientNorm (F.coeff d) := by
                apply Finset.sum_le_sum
                intro d hd
                rw [Polynomial.coeff_monomial_mul]
                exact polynomialCoefficientNorm_mul_le _ _
        _ = polynomialCoefficientNorm a *
            nestedPolynomialCoefficientNorm F := by
              rw [← Finset.mul_sum]
              rfl
    · intro x hx y hy hxy
      exact Nat.add_right_cancel hxy

theorem nestedPolynomialCoefficientNorm_mul_le
    (F G : WeightedPolynomial) :
    nestedPolynomialCoefficientNorm (F * G) ≤
      nestedPolynomialCoefficientNorm F *
        nestedPolynomialCoefficientNorm G := by
  have hF := F.as_sum_support_C_mul_X_pow
  calc
    nestedPolynomialCoefficientNorm (F * G) =
        nestedPolynomialCoefficientNorm
          ((∑ i ∈ F.support,
            Polynomial.C (F.coeff i) * Polynomial.X ^ i) * G) := by
      exact congrArg nestedPolynomialCoefficientNorm
        (congrArg (fun H : WeightedPolynomial => H * G) hF)
    _ = nestedPolynomialCoefficientNorm
        (∑ i ∈ F.support,
          (Polynomial.C (F.coeff i) * Polynomial.X ^ i) * G) := by
      rw [Finset.sum_mul]
    _ ≤ ∑ i ∈ F.support,
        nestedPolynomialCoefficientNorm
          ((Polynomial.C (F.coeff i) * Polynomial.X ^ i) * G) :=
      nestedPolynomialCoefficientNorm_finsetSum_le _ _
    _ ≤ ∑ i ∈ F.support,
        polynomialCoefficientNorm (F.coeff i) *
          nestedPolynomialCoefficientNorm G := by
      apply Finset.sum_le_sum
      intro i hi
      rw [Polynomial.C_mul_X_pow_eq_monomial]
      exact nestedPolynomialCoefficientNorm_monomial_mul_le _ _ _
    _ = nestedPolynomialCoefficientNorm F *
        nestedPolynomialCoefficientNorm G := by
      rw [← Finset.sum_mul]
      rfl

theorem nestedPolynomialCoefficientNorm_pow_le
    (F : WeightedPolynomial) (m : Nat) :
    nestedPolynomialCoefficientNorm (F ^ m) ≤
      nestedPolynomialCoefficientNorm F ^ m := by
  induction m with
  | zero =>
      have hone := nestedPolynomialCoefficientNorm_monomial 0
        (1 : Polynomial Complex)
      have hinner := polynomialCoefficientNorm_monomial 0 (1 : Complex)
      norm_num at hone hinner ⊢
      simpa [hinner] using le_of_eq hone
  | succ m ih =>
      rw [pow_succ, pow_succ]
      exact (nestedPolynomialCoefficientNorm_mul_le _ _).trans
        (mul_le_mul ih le_rfl
          (nestedPolynomialCoefficientNorm_nonneg _)
          (pow_nonneg (nestedPolynomialCoefficientNorm_nonneg F) m))

theorem polynomialCoefficientNorm_C (a : Complex) :
    polynomialCoefficientNorm (Polynomial.C a) = ‖a‖ := by
  change polynomialCoefficientNorm (Polynomial.monomial 0 a) = ‖a‖
  exact polynomialCoefficientNorm_monomial 0 a

theorem nestedPolynomialCoefficientNorm_C
    (p : Polynomial Complex) :
    nestedPolynomialCoefficientNorm (Polynomial.C p) =
      polynomialCoefficientNorm p := by
  change nestedPolynomialCoefficientNorm (Polynomial.monomial 0 p) =
    polynomialCoefficientNorm p
  exact nestedPolynomialCoefficientNorm_monomial 0 p

theorem nestedPolynomialCoefficientNorm_weightedSeries_le
    (N : Nat) (c : Nat → Polynomial Complex) :
    nestedPolynomialCoefficientNorm (weightedSeries N c) ≤
      ∑ nu ∈ Finset.range N, polynomialCoefficientNorm (c nu) := by
  unfold weightedSeries
  exact (nestedPolynomialCoefficientNorm_finsetSum_le _ _).trans_eq (by
    apply Finset.sum_congr rfl
    intro nu hnu
    rw [nestedPolynomialCoefficientNorm_monomial])

private theorem norm_factorial_inv_le_one (m : Nat) :
    ‖((Nat.factorial m : Complex)⁻¹)‖ ≤ 1 := by
  rw [norm_inv, Complex.norm_natCast]
  exact inv_le_one_of_one_le₀ (by exact_mod_cast (Nat.factorial_pos m))

theorem nestedPolynomialCoefficientNorm_weightedTruncatedExp_le
    (N : Nat) (X : WeightedPolynomial) :
    nestedPolynomialCoefficientNorm (weightedTruncatedExp N X) ≤
      ∑ m ∈ Finset.range N,
        nestedPolynomialCoefficientNorm X ^ m := by
  unfold weightedTruncatedExp
  calc
    nestedPolynomialCoefficientNorm
        (∑ m ∈ Finset.range N,
          Polynomial.C (Polynomial.C
            ((Nat.factorial m : Complex)⁻¹)) * X ^ m) ≤
      ∑ m ∈ Finset.range N,
        nestedPolynomialCoefficientNorm
          (Polynomial.C (Polynomial.C
            ((Nat.factorial m : Complex)⁻¹)) * X ^ m) :=
        nestedPolynomialCoefficientNorm_finsetSum_le _ _
    _ ≤ ∑ m ∈ Finset.range N,
        nestedPolynomialCoefficientNorm X ^ m := by
      apply Finset.sum_le_sum
      intro m hm
      calc
        nestedPolynomialCoefficientNorm
            (Polynomial.C (Polynomial.C
              ((Nat.factorial m : Complex)⁻¹)) * X ^ m) ≤
          nestedPolynomialCoefficientNorm
              (Polynomial.C (Polynomial.C
                ((Nat.factorial m : Complex)⁻¹))) *
            nestedPolynomialCoefficientNorm (X ^ m) :=
              nestedPolynomialCoefficientNorm_mul_le _ _
        _ ≤ ‖((Nat.factorial m : Complex)⁻¹)‖ *
            nestedPolynomialCoefficientNorm X ^ m := by
          rw [nestedPolynomialCoefficientNorm_C,
            polynomialCoefficientNorm_C]
          gcongr
          exact nestedPolynomialCoefficientNorm_pow_le X m
        _ ≤ nestedPolynomialCoefficientNorm X ^ m := by
          simpa only [one_mul] using mul_le_mul_of_nonneg_right
            (norm_factorial_inv_le_one m)
            (pow_nonneg (nestedPolynomialCoefficientNorm_nonneg X) m)

def weightedTaylorCoreCoefficientBound
    (K : Nat) (BX BA BB : Real) : Real :=
  (∑ m ∈ Finset.range (2 * K), BX ^ m) * BA * BB

theorem nestedPolynomialCoefficientNorm_weightedTaylorCore_le
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (BX BA BB : Real)
    (hX : ∑ nu ∈ Finset.range (2 * K),
      polynomialCoefficientNorm (x nu) ≤ BX)
    (hA : ∑ nu ∈ Finset.range (2 * K),
      polynomialCoefficientNorm (a nu) ≤ BA)
    (hB : ∑ nu ∈ Finset.range (2 * K),
      polynomialCoefficientNorm (b nu) ≤ BB) :
    nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) ≤
      weightedTaylorCoreCoefficientBound K BX BA BB := by
  have hXS := nestedPolynomialCoefficientNorm_weightedSeries_le (2 * K) x
  have hAS := nestedPolynomialCoefficientNorm_weightedSeries_le (2 * K) a
  have hBS := nestedPolynomialCoefficientNorm_weightedSeries_le (2 * K) b
  have hBX0 : 0 ≤ BX :=
    (nestedPolynomialCoefficientNorm_nonneg _).trans (hXS.trans hX)
  have hBA0 : 0 ≤ BA :=
    (nestedPolynomialCoefficientNorm_nonneg _).trans (hAS.trans hA)
  have hBB0 : 0 ≤ BB :=
    (nestedPolynomialCoefficientNorm_nonneg _).trans (hBS.trans hB)
  have hT := nestedPolynomialCoefficientNorm_weightedTruncatedExp_le
    (2 * K) (weightedSeries (2 * K) x)
  have hsum0 : 0 ≤ ∑ m ∈ Finset.range (2 * K),
      nestedPolynomialCoefficientNorm
        (weightedSeries (2 * K) x) ^ m := by
    exact Finset.sum_nonneg fun m hm =>
      pow_nonneg (nestedPolynomialCoefficientNorm_nonneg _) m
  unfold weightedTaylorCore weightedTaylorCoreCoefficientBound
  calc
    nestedPolynomialCoefficientNorm
        (weightedTruncatedExp (2 * K) (weightedSeries (2 * K) x) *
          weightedSeries (2 * K) a * weightedSeries (2 * K) b) ≤
      nestedPolynomialCoefficientNorm
          (weightedTruncatedExp (2 * K) (weightedSeries (2 * K) x)) *
        nestedPolynomialCoefficientNorm (weightedSeries (2 * K) a) *
          nestedPolynomialCoefficientNorm (weightedSeries (2 * K) b) := by
      exact (nestedPolynomialCoefficientNorm_mul_le _ _).trans
        (mul_le_mul
          (nestedPolynomialCoefficientNorm_mul_le _ _) le_rfl
          (nestedPolynomialCoefficientNorm_nonneg _)
          (mul_nonneg (nestedPolynomialCoefficientNorm_nonneg _)
            (nestedPolynomialCoefficientNorm_nonneg _)))
    _ ≤ (∑ m ∈ Finset.range (2 * K),
          nestedPolynomialCoefficientNorm
            (weightedSeries (2 * K) x) ^ m) * BA * BB := by
      exact mul_le_mul
        (mul_le_mul hT (hAS.trans hA)
          (nestedPolynomialCoefficientNorm_nonneg _)
          hsum0)
        (hBS.trans hB) (nestedPolynomialCoefficientNorm_nonneg _)
        (mul_nonneg hsum0 hBA0)
    _ ≤ (∑ m ∈ Finset.range (2 * K), BX ^ m) * BA * BB := by
      have hsum :
          (∑ m ∈ Finset.range (2 * K),
            nestedPolynomialCoefficientNorm
              (weightedSeries (2 * K) x) ^ m) ≤
            ∑ m ∈ Finset.range (2 * K), BX ^ m := by
        apply Finset.sum_le_sum
        intro m hm
        exact pow_le_pow_left₀ (nestedPolynomialCoefficientNorm_nonneg _)
          (hXS.trans hX) m
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right hsum hBA0) hBB0

theorem polynomialCoefficientNorm_coeff_le_nested
    (F : WeightedPolynomial) (nu : Nat) :
    polynomialCoefficientNorm (F.coeff nu) ≤
      nestedPolynomialCoefficientNorm F := by
  by_cases hnu : nu ∈ F.support
  · unfold nestedPolynomialCoefficientNorm
    exact Finset.single_le_sum
      (fun i hi => polynomialCoefficientNorm_nonneg (F.coeff i)) hnu
  · rw [Polynomial.notMem_support_iff.mp hnu,
      polynomialCoefficientNorm_zero]
    exact nestedPolynomialCoefficientNorm_nonneg F

theorem nestedPolynomialCoefficientNorm_weightedTaylorTruncation_le
    (K : Nat) (x a b : Nat → Polynomial Complex) :
    nestedPolynomialCoefficientNorm (weightedTaylorTruncation K x a b) ≤
      (2 * K : Real) *
        nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) := by
  unfold weightedTaylorTruncation
  calc
    nestedPolynomialCoefficientNorm
        (∑ nu ∈ Finset.range (2 * K),
          Polynomial.monomial nu
            (weightedTaylorCoefficient K nu x a b)) ≤
      ∑ nu ∈ Finset.range (2 * K),
        nestedPolynomialCoefficientNorm
          (Polynomial.monomial nu
            (weightedTaylorCoefficient K nu x a b)) :=
      nestedPolynomialCoefficientNorm_finsetSum_le _ _
    _ = ∑ nu ∈ Finset.range (2 * K),
        polynomialCoefficientNorm
          (weightedTaylorCoefficient K nu x a b) := by
      apply Finset.sum_congr rfl
      intro nu hnu
      rw [nestedPolynomialCoefficientNorm_monomial]
    _ ≤ ∑ _nu ∈ Finset.range (2 * K),
        nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) := by
      apply Finset.sum_le_sum
      intro nu hnu
      exact polynomialCoefficientNorm_coeff_le_nested _ _
    _ = (2 * K : Real) *
        nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) := by
      simp [mul_comm]

theorem nestedPolynomialCoefficientNorm_weightedTaylorTail_le
    (K : Nat) (x a b : Nat → Polynomial Complex) :
    nestedPolynomialCoefficientNorm
        (weightedTaylorCore K x a b -
          weightedTaylorTruncation K x a b) ≤
      (1 + 2 * K : Real) *
        nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) := by
  rw [sub_eq_add_neg]
  have hneg : nestedPolynomialCoefficientNorm
      (-weightedTaylorTruncation K x a b) =
        nestedPolynomialCoefficientNorm
          (weightedTaylorTruncation K x a b) := by
    unfold nestedPolynomialCoefficientNorm
    apply Finset.sum_bij (fun nu hnu => nu)
    · intro nu hnu
      simpa [Polynomial.mem_support_iff] using hnu
    · intro a ha b hb hab
      exact hab
    · intro nu hnu
      refine ⟨nu, ?_, rfl⟩
      simpa [Polynomial.mem_support_iff] using hnu
    · intro nu hnu
      rw [Polynomial.coeff_neg]
      unfold polynomialCoefficientNorm
      apply Finset.sum_bij (fun m hm => m)
      · intro m hm
        simpa [Polynomial.mem_support_iff] using hm
      · intro a ha b hb hab
        exact hab
      · intro m hm
        refine ⟨m, ?_, rfl⟩
        simpa [Polynomial.mem_support_iff] using hm
      · intro m hm
        rw [Polynomial.coeff_neg, norm_neg]
  calc
    nestedPolynomialCoefficientNorm
        (weightedTaylorCore K x a b +
          -weightedTaylorTruncation K x a b) ≤
      nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) +
        nestedPolynomialCoefficientNorm
          (-weightedTaylorTruncation K x a b) :=
      nestedPolynomialCoefficientNorm_add_le _ _
    _ = nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) +
        nestedPolynomialCoefficientNorm
          (weightedTaylorTruncation K x a b) := by rw [hneg]
    _ ≤ nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) +
        (2 * K : Real) *
          nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) := by
      gcongr
      exact nestedPolynomialCoefficientNorm_weightedTaylorTruncation_le _ _ _ _
    _ = (1 + 2 * K : Real) *
        nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) := by
      ring

theorem nestedPolynomialCoefficientNorm_X_pow_mul
    (N : Nat) (F : WeightedPolynomial) :
    nestedPolynomialCoefficientNorm (Polynomial.X ^ N * F) =
      nestedPolynomialCoefficientNorm F := by
  rw [show Polynomial.X ^ N =
      Polynomial.monomial N (1 : Polynomial Complex) by
        simpa using
          (@Polynomial.C_mul_X_pow_eq_monomial
            (Polynomial Complex) (1 : Polynomial Complex) _ N)]
  by_cases hF : F = 0
  · subst F
    simp [nestedPolynomialCoefficientNorm_zero]
  · rw [nestedPolynomialCoefficientNorm,
      outer_support_monomial_mul_eq_image N one_ne_zero F]
    rw [Finset.sum_image]
    · apply Finset.sum_congr rfl
      intro d hd
      rw [Polynomial.coeff_monomial_mul, one_mul]
    · intro x hx y hy hxy
      exact Nat.add_right_cancel hxy

theorem nestedPolynomialCoefficientNorm_weightedTaylorTailQuotient_le
    (K : Nat) (x a b : Nat → Polynomial Complex) :
    nestedPolynomialCoefficientNorm
        (weightedTaylorTailQuotient K x a b) ≤
      (1 + 2 * K : Real) *
        nestedPolynomialCoefficientNorm (weightedTaylorCore K x a b) := by
  have htail := congrArg nestedPolynomialCoefficientNorm
    (weightedTaylorTail_eq K x a b)
  rw [nestedPolynomialCoefficientNorm_X_pow_mul] at htail
  rw [← htail]
  exact nestedPolynomialCoefficientNorm_weightedTaylorTail_le K x a b

def InnerDegreeLE (F : WeightedPolynomial) (U : Nat) : Prop :=
  ∀ nu : Nat, (F.coeff nu).natDegree ≤ U

private theorem natDegree_finsetSum_le_of
    {ι : Type*} (s : Finset ι) (f : ι → Polynomial Complex) (D : Nat)
    (h : ∀ i ∈ s, (f i).natDegree ≤ D) :
    (∑ i ∈ s, f i).natDegree ≤ D := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih =>
      rw [Finset.sum_insert hi]
      exact (Polynomial.natDegree_add_le _ _).trans
        (max_le (h i (by simp)) (ih fun j hj => h j (by simp [hj])))

private theorem natDegree_weightedFinsetSum_le_of
    {ι : Type*} (s : Finset ι) (f : ι → WeightedPolynomial) (D : Nat)
    (h : ∀ i ∈ s, (f i).natDegree ≤ D) :
    (∑ i ∈ s, f i).natDegree ≤ D := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih =>
      rw [Finset.sum_insert hi]
      exact (Polynomial.natDegree_add_le _ _).trans
        (max_le (h i (by simp)) (ih fun j hj => h j (by simp [hj])))

theorem innerDegreeLE_zero (U : Nat) :
    InnerDegreeLE (0 : WeightedPolynomial) U := by
  intro nu
  simp [InnerDegreeLE]

theorem innerDegreeLE_add
    {F G : WeightedPolynomial} {U V : Nat}
    (hF : InnerDegreeLE F U) (hG : InnerDegreeLE G V) :
    InnerDegreeLE (F + G) (max U V) := by
  intro nu
  rw [Polynomial.coeff_add]
  exact (Polynomial.natDegree_add_le _ _).trans
    (max_le_max (hF nu) (hG nu))

theorem innerDegreeLE_neg
    {F : WeightedPolynomial} {U : Nat} (hF : InnerDegreeLE F U) :
    InnerDegreeLE (-F) U := by
  intro nu
  rw [Polynomial.coeff_neg, Polynomial.natDegree_neg]
  exact hF nu

theorem innerDegreeLE_mul
    {F G : WeightedPolynomial} {U V : Nat}
    (hF : InnerDegreeLE F U) (hG : InnerDegreeLE G V) :
    InnerDegreeLE (F * G) (U + V) := by
  intro nu
  rw [Polynomial.coeff_mul]
  apply natDegree_finsetSum_le_of
  intro ij hij
  exact (Polynomial.natDegree_mul_le).trans
    (Nat.add_le_add (hF ij.1) (hG ij.2))

theorem innerDegreeLE_pow
    {F : WeightedPolynomial} {U : Nat} (hF : InnerDegreeLE F U)
    (m : Nat) : InnerDegreeLE (F ^ m) (m * U) := by
  induction m with
  | zero =>
      intro nu
      rw [pow_zero, Polynomial.coeff_one]
      split_ifs <;> simp
  | succ m ih =>
      rw [pow_succ, Nat.succ_mul]
      exact innerDegreeLE_mul ih hF

theorem innerDegreeLE_monomial
    {p : Polynomial Complex} {U : Nat}
    (hp : p.natDegree ≤ U) (nu : Nat) :
    InnerDegreeLE (Polynomial.monomial nu p) U := by
  intro m
  rw [Polynomial.coeff_monomial]
  split_ifs
  · exact hp
  · simp

theorem innerDegreeLE_weightedSeries
    (N U : Nat) (c : Nat → Polynomial Complex)
    (hc : ∀ nu < N, (c nu).natDegree ≤ U) :
    InnerDegreeLE (weightedSeries N c) U := by
  unfold weightedSeries
  intro m
  change (Polynomial.lcoeff (Polynomial Complex) m
    (∑ nu ∈ Finset.range N, Polynomial.monomial nu (c nu))).natDegree ≤ U
  rw [map_sum]
  apply natDegree_finsetSum_le_of
  intro nu hnu
  rw [Polynomial.lcoeff_apply, Polynomial.coeff_monomial]
  split_ifs with h
  · subst m
    exact hc nu (Finset.mem_range.mp hnu)
  · simp

theorem natDegree_weightedSeries_le
    (N : Nat) (c : Nat → Polynomial Complex) :
    (weightedSeries N c).natDegree ≤ N := by
  unfold weightedSeries
  apply natDegree_weightedFinsetSum_le_of
  intro nu hnu
  exact (Polynomial.natDegree_monomial_le _).trans
    (Nat.le_of_lt (Finset.mem_range.mp hnu))

theorem innerDegreeLE_weightedTruncatedExp
    (N U : Nat) (X : WeightedPolynomial) (hX : InnerDegreeLE X U) :
    InnerDegreeLE (weightedTruncatedExp N X) (N * U) := by
  unfold weightedTruncatedExp
  intro nu
  change (Polynomial.lcoeff (Polynomial Complex) nu
    (∑ m ∈ Finset.range N,
      Polynomial.C (Polynomial.C ((Nat.factorial m : Complex)⁻¹)) *
        X ^ m)).natDegree ≤ N * U
  rw [map_sum]
  apply natDegree_finsetSum_le_of
  intro m hm
  have hconst : InnerDegreeLE
      (Polynomial.C (Polynomial.C ((Nat.factorial m : Complex)⁻¹))) 0 := by
    change InnerDegreeLE
      (Polynomial.monomial 0
        (Polynomial.monomial 0 ((Nat.factorial m : Complex)⁻¹))) 0
    exact innerDegreeLE_monomial (Polynomial.natDegree_monomial_le _) 0
  have hterm := innerDegreeLE_mul hconst (innerDegreeLE_pow hX m)
  exact (hterm nu).trans (by
    have hmN : m ≤ N := Nat.le_of_lt (Finset.mem_range.mp hm)
    simpa only [zero_add] using Nat.mul_le_mul_right U hmN)

theorem natDegree_weightedTruncatedExp_le
    (N W : Nat) (X : WeightedPolynomial) (hX : X.natDegree ≤ W) :
    (weightedTruncatedExp N X).natDegree ≤ N * W := by
  unfold weightedTruncatedExp
  apply natDegree_weightedFinsetSum_le_of
  intro m hm
  calc
    (Polynomial.C (Polynomial.C ((Nat.factorial m : Complex)⁻¹)) *
        X ^ m).natDegree ≤
      (Polynomial.C (Polynomial.C ((Nat.factorial m : Complex)⁻¹))).natDegree +
        (X ^ m).natDegree := Polynomial.natDegree_mul_le
    _ ≤ 0 + m * W := by
      gcongr
      · rw [Polynomial.natDegree_C]
      · exact Polynomial.natDegree_pow_le.trans
          (Nat.mul_le_mul_left m hX)
    _ ≤ N * W := by
      have hmN : m ≤ N := Nat.le_of_lt (Finset.mem_range.mp hm)
      simpa only [zero_add] using Nat.mul_le_mul_right W hmN

theorem innerDegreeLE_weightedTaylorCore
    (K U : Nat) (x a b : Nat → Polynomial Complex)
    (hx : ∀ nu < 2 * K, (x nu).natDegree ≤ U)
    (ha : ∀ nu < 2 * K, (a nu).natDegree ≤ U)
    (hb : ∀ nu < 2 * K, (b nu).natDegree ≤ U) :
    InnerDegreeLE (weightedTaylorCore K x a b) ((2 * K + 2) * U) := by
  unfold weightedTaylorCore
  have hXS := innerDegreeLE_weightedSeries (2 * K) U x hx
  have hAS := innerDegreeLE_weightedSeries (2 * K) U a ha
  have hBS := innerDegreeLE_weightedSeries (2 * K) U b hb
  have hE := innerDegreeLE_weightedTruncatedExp (2 * K) U _ hXS
  have hEA := innerDegreeLE_mul hE hAS
  have hEAB := innerDegreeLE_mul hEA hBS
  simpa [Nat.add_mul, Nat.two_mul, Nat.add_assoc] using hEAB

theorem natDegree_weightedTaylorCore_le
    (K : Nat) (x a b : Nat → Polynomial Complex) :
    (weightedTaylorCore K x a b).natDegree ≤
      (2 * K) * (2 * K) + 2 * (2 * K) := by
  unfold weightedTaylorCore
  have hX := natDegree_weightedSeries_le (2 * K) x
  have hA := natDegree_weightedSeries_le (2 * K) a
  have hB := natDegree_weightedSeries_le (2 * K) b
  have hE := natDegree_weightedTruncatedExp_le (2 * K) (2 * K) _ hX
  have hEA :
      (weightedTruncatedExp (2 * K) (weightedSeries (2 * K) x) *
        weightedSeries (2 * K) a).natDegree ≤
          (2 * K) * (2 * K) + 2 * K :=
    Polynomial.natDegree_mul_le.trans (Nat.add_le_add hE hA)
  calc
    (weightedTruncatedExp (2 * K) (weightedSeries (2 * K) x) *
        weightedSeries (2 * K) a * weightedSeries (2 * K) b).natDegree ≤
      (weightedTruncatedExp (2 * K) (weightedSeries (2 * K) x) *
        weightedSeries (2 * K) a).natDegree +
          (weightedSeries (2 * K) b).natDegree :=
      Polynomial.natDegree_mul_le
    _ ≤ ((2 * K) * (2 * K) + 2 * K) + 2 * K :=
      Nat.add_le_add hEA hB
    _ = (2 * K) * (2 * K) + 2 * (2 * K) := by omega

theorem innerDegreeLE_weightedTaylorTruncation
    (K U : Nat) (x a b : Nat → Polynomial Complex)
    (hcore : InnerDegreeLE (weightedTaylorCore K x a b) U) :
    InnerDegreeLE (weightedTaylorTruncation K x a b) U := by
  unfold weightedTaylorTruncation
  intro m
  change (Polynomial.lcoeff (Polynomial Complex) m
    (∑ nu ∈ Finset.range (2 * K),
      Polynomial.monomial nu
        (weightedTaylorCoefficient K nu x a b))).natDegree ≤ U
  rw [map_sum]
  apply natDegree_finsetSum_le_of
  intro nu hnu
  rw [Polynomial.lcoeff_apply, Polynomial.coeff_monomial]
  split_ifs with h
  · exact hcore nu
  · simp

theorem natDegree_weightedTaylorTruncation_le
    (K : Nat) (x a b : Nat → Polynomial Complex) :
    (weightedTaylorTruncation K x a b).natDegree ≤ 2 * K := by
  unfold weightedTaylorTruncation
  apply natDegree_weightedFinsetSum_le_of
  intro nu hnu
  exact (Polynomial.natDegree_monomial_le _).trans
    (Nat.le_of_lt (Finset.mem_range.mp hnu))

theorem innerDegreeLE_weightedTaylorTail
    (K U : Nat) (x a b : Nat → Polynomial Complex)
    (hcore : InnerDegreeLE (weightedTaylorCore K x a b) U) :
    InnerDegreeLE
      (weightedTaylorCore K x a b - weightedTaylorTruncation K x a b) U := by
  rw [sub_eq_add_neg]
  have htrunc := innerDegreeLE_weightedTaylorTruncation K U x a b hcore
  have hadd := innerDegreeLE_add hcore (innerDegreeLE_neg htrunc)
  simpa using hadd

theorem innerDegreeLE_X_pow_mul_iff
    (N U : Nat) (F : WeightedPolynomial) :
    InnerDegreeLE (Polynomial.X ^ N * F) U ↔ InnerDegreeLE F U := by
  rw [show Polynomial.X ^ N =
      Polynomial.monomial N (1 : Polynomial Complex) by
        simpa using
          (@Polynomial.C_mul_X_pow_eq_monomial
            (Polynomial Complex) (1 : Polynomial Complex) _ N)]
  constructor
  · intro h d
    have hd := h (d + N)
    rw [Polynomial.coeff_monomial_mul, one_mul] at hd
    exact hd
  · intro h m
    rw [show (Polynomial.monomial N (1 : Polynomial Complex) * F).coeff m =
      if N ≤ m then F.coeff (m - N) else 0 by
        rw [← Polynomial.C_mul_X_pow_eq_monomial, mul_assoc,
          Polynomial.coeff_C_mul, one_mul, Polynomial.coeff_X_pow_mul']]
    split_ifs
    · exact h _
    · simp

theorem innerDegreeLE_weightedTaylorTailQuotient
    (K U : Nat) (x a b : Nat → Polynomial Complex)
    (hcore : InnerDegreeLE (weightedTaylorCore K x a b) U) :
    InnerDegreeLE (weightedTaylorTailQuotient K x a b) U := by
  have htail := innerDegreeLE_weightedTaylorTail K U x a b hcore
  rw [weightedTaylorTail_eq] at htail
  exact (innerDegreeLE_X_pow_mul_iff (2 * K) U _).mp htail

theorem natDegree_weightedTaylorTailQuotient_le
    (K : Nat) (x a b : Nat → Polynomial Complex) :
    (weightedTaylorTailQuotient K x a b).natDegree ≤
      max ((2 * K) * (2 * K) + 2 * (2 * K)) (2 * K) := by
  let Q := weightedTaylorTailQuotient K x a b
  let T := weightedTaylorCore K x a b - weightedTaylorTruncation K x a b
  have hTdegree : T.natDegree ≤
      max ((2 * K) * (2 * K) + 2 * (2 * K)) (2 * K) := by
    dsimp [T]
    exact Polynomial.natDegree_sub_le _ _ |>.trans
      (max_le_max (natDegree_weightedTaylorCore_le K x a b)
        (natDegree_weightedTaylorTruncation_le K x a b))
  by_cases hQ : Q = 0
  · change Q.natDegree ≤ _
    rw [hQ]
    simp
  · have hEq : T = Polynomial.X ^ (2 * K) * Q := by
      exact weightedTaylorTail_eq K x a b
    have hdeg : T.natDegree = Q.natDegree + 2 * K := by
      rw [hEq]
      exact Polynomial.natDegree_X_pow_mul (2 * K) hQ
    calc
      Q.natDegree ≤ Q.natDegree + 2 * K := Nat.le_add_right _ _
      _ = T.natDegree := hdeg.symm
      _ ≤ _ := hTdegree

def weightedTaylorTailDegreeBound (K : Nat) : Nat :=
  (max ((2 * K) * (2 * K) + 2 * (2 * K)) (2 * K) + 1) *
    ((2 * K + 2) * (2 * K + 1))

theorem nestedPolynomialDegree_weightedTaylorTailQuotient_le
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (hx : ∀ nu < 2 * K, (x nu).natDegree ≤ 2 * K + 1)
    (ha : ∀ nu < 2 * K, (a nu).natDegree ≤ 2 * K + 1)
    (hb : ∀ nu < 2 * K, (b nu).natDegree ≤ 2 * K + 1) :
    nestedPolynomialDegree (weightedTaylorTailQuotient K x a b) ≤
      weightedTaylorTailDegreeBound K := by
  let Q := weightedTaylorTailQuotient K x a b
  let W := max ((2 * K) * (2 * K) + 2 * (2 * K)) (2 * K)
  let U := (2 * K + 2) * (2 * K + 1)
  have hcore := innerDegreeLE_weightedTaylorCore K (2 * K + 1)
    x a b hx ha hb
  have hinner : InnerDegreeLE Q U :=
    innerDegreeLE_weightedTaylorTailQuotient K U x a b hcore
  have houter : Q.natDegree ≤ W :=
    natDegree_weightedTaylorTailQuotient_le K x a b
  unfold nestedPolynomialDegree weightedTaylorTailDegreeBound
  calc
    ∑ nu ∈ Q.support, (Q.coeff nu).natDegree ≤
        ∑ _nu ∈ Q.support, U := by
      apply Finset.sum_le_sum
      intro nu hnu
      exact hinner nu
    _ = (Q.support.card : Nat) * U := by simp [mul_comm]
    _ ≤ (Q.natDegree + 1) * U := by
      gcongr
      simpa using Finset.card_le_card
        (Polynomial.supp_subset_range_natDegree_succ (p := Q))
    _ ≤ (W + 1) * U := by gcongr

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/NestedPolynomialBound.lean <==
import EuclideanBallsFormalization.WeightedTaylorRemainder
import Mathlib.Algebra.Polynomial.Eval.Degree
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Explicit coefficient norms for the two-level polynomials used in the H3
Taylor algebra.  These lemmas turn every remaining finite polynomial into a
genuine polynomial Gaussian majorant; no boundedness or big-O premise is
introduced.
-/

noncomputable section

open scoped BigOperators

def polynomialCoefficientNorm (p : Polynomial Complex) : Real :=
  ∑ n ∈ p.support, ‖p.coeff n‖

theorem polynomialCoefficientNorm_nonneg (p : Polynomial Complex) :
    0 ≤ polynomialCoefficientNorm p := by
  unfold polynomialCoefficientNorm
  positivity

theorem norm_polynomial_eval_le
    (p : Polynomial Complex) (u : Complex) :
    ‖p.eval u‖ ≤ polynomialCoefficientNorm p *
      (1 + ‖u‖) ^ p.natDegree := by
  rw [Polynomial.eval_eq_sum]
  calc
    ‖p.sum fun n a => a * u ^ n‖ ≤
        ∑ n ∈ p.support, ‖p.coeff n * u ^ n‖ := norm_sum_le _ _
    _ = ∑ n ∈ p.support, ‖p.coeff n‖ * ‖u‖ ^ n := by
      apply Finset.sum_congr rfl
      intro n hn
      rw [norm_mul, norm_pow]
    _ ≤ ∑ n ∈ p.support,
        ‖p.coeff n‖ * (1 + ‖u‖) ^ p.natDegree := by
      apply Finset.sum_le_sum
      intro n hn
      gcongr
      calc
        ‖u‖ ^ n ≤ (1 + ‖u‖) ^ n :=
          pow_le_pow_left₀ (norm_nonneg u)
            (by linarith [norm_nonneg u]) n
        _ ≤ (1 + ‖u‖) ^ p.natDegree :=
          pow_le_pow_right₀ (by linarith [norm_nonneg u])
            (Polynomial.le_natDegree_of_mem_supp n hn)
    _ = polynomialCoefficientNorm p *
        (1 + ‖u‖) ^ p.natDegree := by
      unfold polynomialCoefficientNorm
      rw [Finset.sum_mul]

def nestedPolynomialCoefficientNorm (F : WeightedPolynomial) : Real :=
  ∑ nu ∈ F.support, polynomialCoefficientNorm (F.coeff nu)

def nestedPolynomialDegree (F : WeightedPolynomial) : Nat :=
  ∑ nu ∈ F.support, (F.coeff nu).natDegree

theorem nestedPolynomialCoefficientNorm_nonneg (F : WeightedPolynomial) :
    0 ≤ nestedPolynomialCoefficientNorm F := by
  unfold nestedPolynomialCoefficientNorm
  exact Finset.sum_nonneg fun nu hnu =>
    polynomialCoefficientNorm_nonneg (F.coeff nu)

private theorem coeff_natDegree_le_nestedPolynomialDegree
    (F : WeightedPolynomial) {nu : Nat} (hnu : nu ∈ F.support) :
    (F.coeff nu).natDegree ≤ nestedPolynomialDegree F := by
  unfold nestedPolynomialDegree
  exact Finset.single_le_sum
    (s := F.support) (f := fun i => (F.coeff i).natDegree)
    (fun i hi => Nat.zero_le _) hnu

theorem weightedPolynomialEval_eq_sum
    (F : WeightedPolynomial) (epsilon u : Complex) :
    weightedPolynomialEval F epsilon u =
      ∑ nu ∈ F.support, epsilon ^ nu * (F.coeff nu).eval u := by
  unfold weightedPolynomialEval
  rw [show F.eval (Polynomial.C epsilon) =
    F.sum (fun nu p => p * (Polynomial.C epsilon) ^ nu) from
      Polynomial.eval_eq_sum]
  rw [Polynomial.sum_def]
  change (Polynomial.evalRingHom u)
      (∑ nu ∈ F.support, F.coeff nu * Polynomial.C epsilon ^ nu) = _
  rw [map_sum]
  simp [mul_comm]

theorem norm_weightedPolynomialEval_le
    (F : WeightedPolynomial) {epsilon u : Complex}
    (hepsilon : ‖epsilon‖ ≤ 1) :
    ‖weightedPolynomialEval F epsilon u‖ ≤
      nestedPolynomialCoefficientNorm F *
        (1 + ‖u‖) ^ nestedPolynomialDegree F := by
  rw [weightedPolynomialEval_eq_sum]
  calc
    ‖∑ nu ∈ F.support,
        epsilon ^ nu * (F.coeff nu).eval u‖ ≤
      ∑ nu ∈ F.support,
        ‖epsilon ^ nu * (F.coeff nu).eval u‖ := norm_sum_le _ _
    _ = ∑ nu ∈ F.support, ‖epsilon‖ ^ nu *
        ‖(F.coeff nu).eval u‖ := by
      apply Finset.sum_congr rfl
      intro nu hnu
      rw [norm_mul, norm_pow]
    _ ≤ ∑ nu ∈ F.support,
        polynomialCoefficientNorm (F.coeff nu) *
          (1 + ‖u‖) ^ nestedPolynomialDegree F := by
      apply Finset.sum_le_sum
      intro nu hnu
      have hepspow : ‖epsilon‖ ^ nu ≤ 1 := by
        simpa using pow_le_one₀ (norm_nonneg epsilon) hepsilon
      have heval := norm_polynomial_eval_le (F.coeff nu) u
      have hdegree :
          (1 + ‖u‖) ^ (F.coeff nu).natDegree ≤
            (1 + ‖u‖) ^ nestedPolynomialDegree F := by
        exact pow_le_pow_right₀ (by linarith [norm_nonneg u])
          (coeff_natDegree_le_nestedPolynomialDegree F hnu)
      calc
        ‖epsilon‖ ^ nu * ‖(F.coeff nu).eval u‖ ≤
            1 * (polynomialCoefficientNorm (F.coeff nu) *
              (1 + ‖u‖) ^ (F.coeff nu).natDegree) := by
          gcongr
        _ ≤ polynomialCoefficientNorm (F.coeff nu) *
              (1 + ‖u‖) ^ nestedPolynomialDegree F := by
          rw [one_mul]
          have hcoeffNonneg := polynomialCoefficientNorm_nonneg (F.coeff nu)
          gcongr
    _ = nestedPolynomialCoefficientNorm F *
        (1 + ‖u‖) ^ nestedPolynomialDegree F := by
      unfold nestedPolynomialCoefficientNorm
      rw [Finset.sum_mul]

/-- The formerly explicit `Q` premise in the weighted Taylor remainder is
always discharged by the coefficient norm of the actual finite quotient. -/
theorem norm_weightedTaylorTailQuotient_eval_le
    (K : Nat) (x a b : Nat → Polynomial Complex)
    {epsilon u : Complex} (hepsilon : ‖epsilon‖ ≤ 1) :
    ‖weightedPolynomialEval (weightedTaylorTailQuotient K x a b)
        epsilon u‖ ≤
      nestedPolynomialCoefficientNorm
          (weightedTaylorTailQuotient K x a b) *
        (1 + ‖u‖) ^ nestedPolynomialDegree
          (weightedTaylorTailQuotient K x a b) :=
  norm_weightedPolynomialEval_le _ hepsilon

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/Parity.lean <==
import EuclideanBallsFormalization.FiniteBalls

namespace EuclideanBallsFormalization

/-! Exact mod-two algebra underlying the second (parity) saddle. -/

def latticeParity {d : Nat} (y : Fin d → Int) : ZMod 2 :=
  ∑ i, (y i : ZMod 2)

theorem zmod_two_sq_eq (a : ZMod 2) : a ^ 2 = a := by
  fin_cases a <;> rfl

theorem int_square_mod_two (z : Int) :
    ((Int.natAbs z) ^ 2 : ZMod 2) = (z : ZMod 2) := by
  have h := congrArg (fun a : Int => (a : ZMod 2)) (Int.natAbs_sq z)
  rw [← zmod_two_sq_eq (z : ZMod 2)]
  convert h using 1
  all_goals simp [Int.cast_pow]

theorem squaredNorm_mod_two {d : Nat} (y : Fin d → Int) :
    (squaredNorm y : ZMod 2) = latticeParity y := by
  unfold squaredNorm latticeParity
  rw [Nat.cast_sum]
  apply Finset.sum_congr rfl
  intro i _
  convert int_square_mod_two (y i) using 1
  simp [Nat.cast_pow]

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ParityCoefficient.lean <==
import EuclideanBallsFormalization.Averages

namespace EuclideanBallsFormalization

/-! The finite parity coefficient and its unit-modulus bound. -/

def parityCharacter {d : Nat} (y : Fin d → Int) : Complex :=
  (-1 : Complex) ^ Int.natAbs (∑ i, y i)

noncomputable def parityCoefficient (d n : Nat) : Complex :=
  ((ballFinset d n).card : Complex)⁻¹ *
    ∑ y ∈ ballFinset d n, parityCharacter y

theorem norm_parityCharacter {d : Nat} (y : Fin d → Int) :
    ‖parityCharacter y‖ = 1 := by
  simp [parityCharacter]

theorem norm_parityCoefficient_le_one (d n : Nat) :
    ‖parityCoefficient d n‖ ≤ 1 := by
  unfold parityCoefficient
  rw [norm_mul, norm_inv]
  have hcard : (0 : ℝ) < (ballFinset d n).card := by
    exact_mod_cast ballFinset_card_pos d n
  have hsum : ‖∑ y ∈ ballFinset d n, parityCharacter y‖ ≤
      (ballFinset d n).card := by
    calc
      ‖∑ y ∈ ballFinset d n, parityCharacter y‖ ≤
          ∑ y ∈ ballFinset d n, ‖parityCharacter y‖ := by
            exact norm_sum_le _ _
      _ = (ballFinset d n).card := by simp [norm_parityCharacter]
  rw [Complex.norm_natCast]
  exact (inv_mul_le_iff₀ hcard).mpr (by simpa [mul_comm] using hsum)

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ParityModulation.lean <==
import EuclideanBallsFormalization.LatticeLp
import EuclideanBallsFormalization.ParityCoefficient

namespace EuclideanBallsFormalization

/-! The parity modulation operator on lattice functions.

The operator is introduced separately from the finite coefficient lemmas so
that its counting-measure `L²` statement has an explicit carrier and does not
hide a measurable-space or representative convention.
-/

noncomputable section

def parityModulation (d : Nat) (f : latticeFunction d) : latticeFunction d :=
  fun x => parityCharacter x * f x

theorem norm_parityModulation (d : Nat) (f : latticeFunction d)
    (x : lattice d) :
    ‖parityModulation d f x‖ = ‖f x‖ := by
  simp [parityModulation, norm_parityCharacter]

theorem latticeL2Norm_parityModulation (d : Nat) (f : latticeFunction d) :
    latticeL2Norm d (parityModulation d f) = latticeL2Norm d f := by
  unfold latticeL2Norm
  apply MeasureTheory.eLpNorm_congr_norm_ae
  exact Filter.Eventually.of_forall (norm_parityModulation d f)

theorem latticeMemL2_parityModulation_iff (d : Nat) (f : latticeFunction d) :
    latticeMemL2 d (parityModulation d f) ↔ latticeMemL2 d f := by
  unfold latticeMemL2
  constructor
  · intro hf
    exact hf.congr_norm MeasureTheory.AEStronglyMeasurable.of_discrete
      (Filter.Eventually.of_forall (norm_parityModulation d f))
  · intro hf
    exact hf.congr_norm MeasureTheory.AEStronglyMeasurable.of_discrete
      (Filter.Eventually.of_forall (fun x => (norm_parityModulation d f x).symm))

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ParityModulationFullP.lean <==
import EuclideanBallsFormalization.ParityModulation
import EuclideanBallsFormalization.LatticeLpFullP

namespace EuclideanBallsFormalization

/-! Exact parity-modulation isometry for every counting-measure exponent. -/

noncomputable section

theorem latticeLpNorm_parityModulation (d : Nat) (p : ENNReal)
    (f : latticeFunction d) :
    latticeLpNorm d p (parityModulation d f) = latticeLpNorm d p f := by
  unfold latticeLpNorm
  apply MeasureTheory.eLpNorm_congr_norm_ae
  exact Filter.Eventually.of_forall (norm_parityModulation d f)

theorem latticeMemLp_parityModulation_iff (d : Nat) (p : ENNReal)
    (f : latticeFunction d) :
    latticeMemLp d p (parityModulation d f) ↔ latticeMemLp d p f := by
  unfold latticeMemLp
  constructor
  · intro hf
    exact hf.congr_norm MeasureTheory.AEStronglyMeasurable.of_discrete
      (Filter.Eventually.of_forall (norm_parityModulation d f))
  · intro hf
    exact hf.congr_norm MeasureTheory.AEStronglyMeasurable.of_discrete
      (Filter.Eventually.of_forall
        (fun x => (norm_parityModulation d f x).symm))

theorem latticeLpNorm_parityModulation_two (d : Nat)
    (f : latticeFunction d) :
    latticeLpNorm d 2 (parityModulation d f) = latticeLpNorm d 2 f := by
  exact latticeLpNorm_parityModulation d 2 f

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/PolarPhaseFullOrder.lean <==
import EuclideanBallsFormalization.ArbitraryTaylorProduction
import EuclideanBallsFormalization.CriticalCentralDerivative
import EuclideanBallsFormalization.GaussianCentralAmplitude
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Arbitrary-order derivative jet for the principal-log central phase in the
small and fixed-critical regimes.  The construction stays on the actual
polar chart `gaussianPolarTau`: the zeroth derivative is the manuscript's
phase, while every positive derivative is obtained from the analytic
logarithmic derivative of the origin theta factor.
-/

noncomputable section

def originThetaTau (z : Complex) : Complex :=
  analyticTheta (Complex.exp (Real.pi * Complex.I * z)) 0

def originThetaTauLogDeriv (z : Complex) : Complex :=
  logDeriv originThetaTau z

theorem analyticAt_originThetaTauLogDeriv
    {z : Complex} (hzIm : 0 < z.im) (hz0 : originThetaTau z ≠ 0) :
    AnalyticAt Complex originThetaTauLogDeriv z := by
  have hopen : IsOpen {w : Complex | 0 < w.im} :=
    isOpen_lt continuous_const Complex.continuous_im
  have hdiff : DifferentiableOn Complex originThetaTau
      {w : Complex | 0 < w.im} := by
    intro w hw
    exact (hasDerivAt_analyticTheta_exp hw 0).differentiableAt.differentiableWithinAt
  have hf : AnalyticAt Complex originThetaTau z :=
    hdiff.analyticAt (hopen.mem_nhds hzIm)
  unfold originThetaTauLogDeriv logDeriv
  exact hf.deriv.div hf hz0

theorem gaussianPolarTau_eq_affine (rho t : Real) :
    gaussianPolarTau rho t = gaussianPolarTau rho 0 +
      ((1 / Real.pi : Real) : Complex) * (t : Complex) := by
  unfold gaussianPolarTau gaussianPolarTauComplex
  push_cast
  field_simp [ne_of_gt Real.pi_pos]
  ring

/-- The first derivative of the actual principal-log phase, expressed by
the branch-free logarithmic derivative on the polar tau chart. -/
theorem hasDerivAt_gaussianCentralPhase_originLogDeriv
    {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    {t : Real}
    (hslit : analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ∈
        Complex.slitPlane) :
    HasDerivAt (gaussianCentralPhase rho)
      (((1 / Real.pi : Real) : Complex) *
          originThetaTauLogDeriv (gaussianPolarTau rho t) -
        Complex.I * (gaussianMeanSquare rho : Complex)) t := by
  let tau : Complex := gaussianPolarTau rho t
  have htauIm : 0 < tau.im := gaussianPolarTau_im_pos hrho0 hrho1 t
  have hthetaComplex := hasDerivAt_analyticTheta_exp htauIm 0
  have htauPath := hasDerivAt_gaussianPolarTauComplex rho (t : Complex)
  have htheta := (hthetaComplex.comp (t : Complex) htauPath).comp_ofReal
  have hpathValue :
      analyticTheta
          (Complex.exp (Real.pi * Complex.I * gaussianPolarTau rho t)) 0 =
        analyticTheta
          ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 := by
    rw [gaussianPolarTau_exp_eq hrho0]
  have hslitPath :
      analyticTheta
          (Complex.exp (Real.pi * Complex.I * gaussianPolarTau rho t)) 0 ∈
        Complex.slitPlane := by simpa [hpathValue] using hslit
  have hlog := htheta.clog_real hslitPath
  have hconst : HasDerivAt
      (fun _s : Real => Complex.log (analyticTheta (rho : Complex) 0)) 0 t :=
    hasDerivAt_const t _
  have hid : HasDerivAt (fun s : Real => (s : Complex)) 1 t :=
    (hasDerivAt_id t).ofReal_comp
  have hlin := hid.const_mul
    (Complex.I * (gaussianMeanSquare rho : Complex))
  have hraw := (hlog.sub hconst).sub hlin
  have hphaseEq : gaussianCentralPhase rho =ᶠ[nhds t]
      (fun s : Real =>
        Complex.log (analyticTheta
          (Complex.exp (Real.pi * Complex.I * gaussianPolarTau rho s)) 0) -
        Complex.log (analyticTheta (rho : Complex) 0) -
        Complex.I * (gaussianMeanSquare rho : Complex) * (s : Complex)) :=
    Filter.Eventually.of_forall fun s => by
      unfold gaussianCentralPhase
      change
        Complex.log (analyticTheta
            ((rho : Complex) * Complex.exp ((s : Complex) * Complex.I)) 0) -
            Complex.log (analyticTheta (rho : Complex) 0) -
            Complex.I * (gaussianMeanSquare rho : Complex) * (s : Complex) =
          Complex.log (analyticTheta
            (Complex.exp (Real.pi * Complex.I * gaussianPolarTau rho s)) 0) -
            Complex.log (analyticTheta (rho : Complex) 0) -
            Complex.I * (gaussianMeanSquare rho : Complex) * (s : Complex)
      rw [gaussianPolarTau_exp_eq hrho0]
  have hfinal := hraw.congr_of_eventuallyEq hphaseEq
  change HasDerivAt (gaussianCentralPhase rho)
    (((1 / Real.pi : Real) : Complex) *
        originThetaTauLogDeriv tau -
      Complex.I * (gaussianMeanSquare rho : Complex)) t
  apply hfinal.congr_deriv
  have horigin : deriv originThetaTau tau = analyticThetaTauDeriv tau 0 := by
    change deriv (fun s : Complex =>
      analyticTheta (Complex.exp (Real.pi * Complex.I * s)) 0) tau = _
    exact (hasDerivAt_analyticTheta_exp htauIm 0).deriv
  unfold originThetaTauLogDeriv
  rw [logDeriv_apply, horigin]
  simp only [originThetaTau, Function.comp_apply]
  dsimp [tau, gaussianPolarTau]
  push_cast
  ring

/-- Concrete derivative jet of the polar central phase. -/
def polarCentralPhaseJet (rho : Real) : Nat → Real → Complex
  | 0 => gaussianCentralPhase rho
  | 1 => fun t =>
      ((1 / Real.pi : Real) : Complex) *
          complexAffineRealJet originThetaTauLogDeriv
            (gaussianPolarTau rho 0) ((1 / Real.pi : Real) : Complex) 0 t -
        Complex.I * (gaussianMeanSquare rho : Complex)
  | k + 2 => fun t =>
      ((1 / Real.pi : Real) : Complex) *
        complexAffineRealJet originThetaTauLogDeriv
          (gaussianPolarTau rho 0) ((1 / Real.pi : Real) : Complex)
          (k + 1) t

theorem polarCentralPhaseJet_zero (rho : Real) :
    polarCentralPhaseJet rho 0 = gaussianCentralPhase rho := rfl

theorem polarCentralPhaseJet_succ_succ (rho : Real) (k : Nat) :
    polarCentralPhaseJet rho (k + 2) = fun t =>
      ((1 / Real.pi : Real) : Complex) *
        complexAffineRealJet originThetaTauLogDeriv
          (gaussianPolarTau rho 0) ((1 / Real.pi : Real) : Complex)
          (k + 1) t := rfl

/-- On every zero-free polar interval, `polarCentralPhaseJet` is an actual
derivative chain to arbitrary order. -/
theorem hasDerivAt_polarCentralPhaseJet
    {rho : Real} (hrho0 : 0 < rho) (hrho1 : rho < 1)
    {R y : Real} (hy : y ∈ Set.Icc (-R) R)
    (hslit : ∀ v ∈ Set.Icc (-R) R,
      analyticTheta
        ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
          Complex.slitPlane)
    (k : Nat) :
    HasDerivAt (polarCentralPhaseJet rho k)
      (polarCentralPhaseJet rho (k + 1) y) y := by
  let c : Complex := ((1 / Real.pi : Real) : Complex)
  let z0 : Complex := gaussianPolarTau rho 0
  have hq : gaussianPolarTau rho y = z0 + c * (y : Complex) := by
    simpa [c, z0] using gaussianPolarTau_eq_affine rho y
  have hzero : originThetaTau (gaussianPolarTau rho y) ≠ 0 := by
    unfold originThetaTau
    rw [gaussianPolarTau_exp_eq hrho0]
    exact Complex.slitPlane_ne_zero (hslit y hy)
  have hana : AnalyticAt Complex originThetaTauLogDeriv
      (z0 + c * (y : Complex)) := by
    rw [← hq]
    exact analyticAt_originThetaTauLogDeriv
      (gaussianPolarTau_im_pos hrho0 hrho1 y) hzero
  cases k with
  | zero =>
      have h := hasDerivAt_gaussianCentralPhase_originLogDeriv
        hrho0 hrho1 (hslit y hy)
      change HasDerivAt (gaussianCentralPhase rho)
        (c * originThetaTauLogDeriv (gaussianPolarTau rho y) -
          Complex.I * (gaussianMeanSquare rho : Complex)) y at h
      change HasDerivAt (gaussianCentralPhase rho)
        (c * complexAffineRealJet originThetaTauLogDeriv z0 c 0 y -
          Complex.I * (gaussianMeanSquare rho : Complex)) y
      convert h using 1
      unfold complexAffineRealJet
      rw [← hq]
      simp
  | succ k =>
      cases k with
      | zero =>
          have hjet := hasDerivAt_complexAffineRealJet
            (f := originThetaTauLogDeriv) (z := z0) (c := c)
            (k := 0) (u := y) hana
          have hscaled := hjet.const_mul c
          have hsub := hscaled.sub_const
            (Complex.I * (gaussianMeanSquare rho : Complex))
          simpa [polarCentralPhaseJet, c, z0] using hsub
      | succ k =>
          have hjet := hasDerivAt_complexAffineRealJet
            (f := originThetaTauLogDeriv) (z := z0) (c := c)
            (k := k + 1) (u := y) hana
          have hscaled := hjet.const_mul c
          simpa [polarCentralPhaseJet, c, z0, Nat.add_assoc] using hscaled

/-- Arbitrary-order Taylor production for the actual small/critical phase,
from zero-freeness and a bound on the last concrete jet member. -/
theorem norm_sub_polarCentralPhaseTaylor_le
    (n : Nat) {rho R u C : Real}
    (hrho0 : 0 < rho) (hrho1 : rho < 1)
    (hR : 0 ≤ R) (hu : |u| ≤ R)
    (hslit : ∀ v ∈ Set.Icc (-R) R,
      analyticTheta
        ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
          Complex.slitPlane)
    (hbound : ∀ v ∈ Set.Icc (-R) R,
      ‖polarCentralPhaseJet rho (n + 1) v‖ ≤ C) :
    ‖gaussianCentralPhase rho u -
        ∑ k ∈ Finset.range (n + 1),
          ((Nat.factorial k : Real)⁻¹ * u ^ k) •
            polarCentralPhaseJet rho k 0‖ ≤
      C * |u| ^ (n + 1) / (Nat.factorial n : Real) := by
  have hderiv : ∀ k < n + 1, ∀ v ∈ Set.Icc (-R) R,
      HasDerivAt (polarCentralPhaseJet rho k)
        (polarCentralPhaseJet rho (k + 1) v) v := by
    intro k hk v hv
    exact hasDerivAt_polarCentralPhaseJet hrho0 hrho1 hv hslit k
  have hcont : ContinuousOn (polarCentralPhaseJet rho (n + 1))
      (Set.Icc (-R) R) := by
    intro v hv
    exact (hasDerivAt_polarCentralPhaseJet hrho0 hrho1 hv hslit
      (n + 1)).continuousAt.continuousWithinAt
  have h := norm_sub_taylorJet_le n (polarCentralPhaseJet rho)
    hR hu hderiv hcont hbound
  simpa [polarCentralPhaseJet_zero] using h

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/PolarPhaseJetOrigin.lean <==
import EuclideanBallsFormalization.PolarPhaseFullOrder
import EuclideanBallsFormalization.GaussianPolarMoment
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Identification of the first two entries of the arbitrary polar phase
jet with the centered variance data.  This is valid on any zero-free polar
interval, including the fixed critical window. -/

noncomputable section

open scoped BigOperators

theorem analyticThetaTauDeriv_gaussianPolarTau_origin_eq
    {rho : Real} (hrho : 0 < rho) (hrho1 : rho < 1) (t : Real) :
    analyticThetaTauDeriv (gaussianPolarTau rho t) 0 =
      (Real.pi : Complex) * Complex.I * gaussianPolarMoment 1 rho t := by
  unfold analyticThetaTauDeriv gaussianPolarMoment
  rw [← tsum_mul_left]
  apply tsum_congr
  intro k
  unfold analyticThetaTauDerivTerm analyticThetaTerm gaussianPolarMomentTerm
  rw [gaussianPolarTau_exp_eq hrho]
  simp only [Complex.ofReal_zero, mul_zero, Complex.exp_zero, mul_one]
  rw [mul_pow]
  rw [← Complex.exp_nat_mul]
  have hk : (k : Complex) ^ 2 = ((Int.natAbs k ^ 2 : Nat) : Complex) := by
    rw [intCast_sq_eq_natAbs_sq]
  rw [hk]
  push_cast
  ring

theorem polarCentralPhaseJet_one_eq
    {rho t : Real} (hrho : 0 < rho) (hrho1 : rho < 1)
    (hzero : analyticTheta
      ((rho : Complex) * Complex.exp ((t : Complex) * Complex.I)) 0 ≠ 0) :
    polarCentralPhaseJet rho 1 t = gaussianCentralPhaseDerivOne rho t := by
  have htauIm : 0 < (gaussianPolarTau rho t).im :=
    gaussianPolarTau_im_pos hrho hrho1 t
  have hderiv : deriv originThetaTau (gaussianPolarTau rho t) =
      analyticThetaTauDeriv (gaussianPolarTau rho t) 0 :=
    (hasDerivAt_analyticTheta_exp htauIm 0).deriv
  have horigin : originThetaTau (gaussianPolarTau rho t) =
      gaussianPolarMoment 0 rho t := by
    unfold originThetaTau
    rw [gaussianPolarTau_exp_eq hrho]
    exact (gaussianPolarMoment_zero_eq_analyticTheta rho t).symm
  have hmomentZero : gaussianPolarMoment 0 rho t ≠ 0 := by
    rw [gaussianPolarMoment_zero_eq_analyticTheta]
    exact hzero
  unfold polarCentralPhaseJet complexAffineRealJet
  simp only [pow_zero, one_mul, iteratedDeriv_zero]
  unfold originThetaTauLogDeriv logDeriv
  rw [← gaussianPolarTau_eq_affine rho t]
  change ((1 / Real.pi : Real) : Complex) *
      (deriv originThetaTau (gaussianPolarTau rho t) /
        originThetaTau (gaussianPolarTau rho t)) -
      Complex.I * (gaussianMeanSquare rho : Complex) = _
  rw [hderiv,
    analyticThetaTauDeriv_gaussianPolarTau_origin_eq hrho hrho1 t,
    horigin]
  unfold gaussianCentralPhaseDerivOne gaussianPolarRawSquareMoment
  field_simp [Real.pi_ne_zero, hmomentZero]
  have hpimul : (((1 / Real.pi : Real)) : Complex) *
      (Real.pi : Complex) = 1 := by
    rw [one_div]
    rw [← Complex.ofReal_mul]
    rw [inv_mul_cancel₀ Real.pi_ne_zero]
    simp
  rw [hpimul, one_mul]

theorem polarCentralPhaseJet_one_zero
    {rho : Real} (hrho : 0 < rho) (hrho1 : rho < 1)
    (hzero : analyticTheta (rho : Complex) 0 ≠ 0) :
    polarCentralPhaseJet rho 1 0 = 0 := by
  rw [polarCentralPhaseJet_one_eq hrho hrho1 (by simpa using hzero)]
  exact gaussianCentralPhaseDerivOne_zero rho

theorem polarCentralPhaseJet_two_zero
    {rho R : Real} (hrho : 0 < rho) (hrho1 : rho < 1) (hR : 0 < R)
    (hslit : ∀ v ∈ Set.Icc (-R) R,
      analyticTheta
        ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
          Complex.slitPlane) :
    polarCentralPhaseJet rho 2 0 = -(gaussianVariance rho : Complex) := by
  have hzeroIcc : ∀ v ∈ Set.Icc (-R) R,
      gaussianPolarMoment 0 rho v ≠ 0 := by
    intro v hv
    rw [gaussianPolarMoment_zero_eq_analyticTheta]
    exact Complex.slitPlane_ne_zero (hslit v hv)
  have hjet : HasDerivAt (polarCentralPhaseJet rho 1)
      (polarCentralPhaseJet rho 2 0) 0 :=
    hasDerivAt_polarCentralPhaseJet hrho hrho1
      (by constructor <;> linarith) hslit 1
  have hclassical : HasDerivAt (gaussianCentralPhaseDerivOne rho)
      (gaussianCentralPhaseDerivTwo rho 0) 0 :=
    hasDerivAt_gaussianCentralPhaseDerivOne_of_ne hrho.le hrho1 0
      (hzeroIcc 0 (by constructor <;> linarith))
  have heq : polarCentralPhaseJet rho 1 =ᶠ[nhds 0]
      gaussianCentralPhaseDerivOne rho := by
    apply Metric.eventually_nhds_iff.mpr
    refine ⟨R, hR, ?_⟩
    intro v hv
    apply polarCentralPhaseJet_one_eq hrho hrho1
    have hvabs : |v| < R := by simpa [Real.dist_eq] using hv
    rw [← gaussianPolarMoment_zero_eq_analyticTheta]
    exact hzeroIcc v (abs_le.mp hvabs.le)
  have hsame := hjet.congr_of_eventuallyEq heq.symm
  have hderivEq := hsame.unique hclassical
  rw [hderivEq, gaussianCentralPhaseDerivTwo_zero]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/PolarPhaseJetUniform.lean <==
import EuclideanBallsFormalization.PolarPhaseFullOrder
import EuclideanBallsFormalization.SmallOriginPhaseFullOrder
import EuclideanBallsFormalization.CriticalOriginPhaseFullOrder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Uniform fixed-order bounds for the concrete polar central-phase jet.

The analytic estimates in `SmallOriginPhaseFullOrder` and
`CriticalOriginPhaseFullOrder` are stated on the complex `tau` chart.  This
file performs the exact coordinate transport to the real central variable
used by `polarCentralPhaseJet`.  No derivative bound is postulated here.
-/

noncomputable section

theorem gaussianPolarTau_re (rho t : Real) :
    (gaussianPolarTau rho t).re = t / Real.pi := by
  unfold gaussianPolarTau gaussianPolarTauComplex
  simp [Complex.div_re, Complex.mul_re]
  field_simp [ne_of_gt Real.pi_pos]

theorem gaussianPolarTau_im (rho t : Real) :
    (gaussianPolarTau rho t).im = -Real.log rho / Real.pi := by
  unfold gaussianPolarTau gaussianPolarTauComplex
  simp [Complex.div_im, Complex.mul_im]
  ring

theorem exp_neg_pi_gaussianPolarTau_im
    {rho : Real} (hrho : 0 < rho) (t : Real) :
    Real.exp (-Real.pi * (gaussianPolarTau rho t).im) = rho := by
  rw [gaussianPolarTau_im]
  field_simp [ne_of_gt Real.pi_pos]
  exact Real.exp_log hrho

theorem pi_mul_gaussianPolarTau_re (rho t : Real) :
    Real.pi * (gaussianPolarTau rho t).re = t := by
  rw [gaussianPolarTau_re]
  field_simp [ne_of_gt Real.pi_pos]

/-- In the small regime, every fixed positive-order phase jet has the
expected `O(rho)` size uniformly on the whole real polar line. -/
theorem exists_C_norm_polarCentralPhaseJet_small_le (m : Nat) :
    ∃ C : Real, 0 < C ∧
      ∀ {rho v : Real},
        0 < rho →
        1 ≤ (gaussianPolarTau rho v).im →
        rho ≤ Real.exp (-Real.pi / 12) / 128 →
        ‖polarCentralPhaseJet rho (m + 2) v‖ ≤ C * rho := by
  obtain ⟨C0, hC0, hC0bound⟩ :=
    exists_C_norm_iteratedDeriv_smallOriginLogDeriv_le (m + 1)
  let c : Complex := ((1 / Real.pi : Real) : Complex)
  let C : Real := ‖c‖ * ‖c‖ ^ (m + 1) * C0
  have hc : 0 < ‖c‖ := norm_pos_iff.mpr (by
    dsimp [c]
    exact_mod_cast one_div_ne_zero (ne_of_gt Real.pi_pos))
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨C, hC, ?_⟩
  intro rho v hrho htauIm hrhoSmall
  have hderiv := hC0bound (tau := gaussianPolarTau rho v) htauIm (by
    rw [exp_neg_pi_gaussianPolarTau_im hrho]
    exact hrhoSmall)
  have hderiv' :
      ‖iteratedDeriv (m + 1) originThetaTauLogDeriv
        (gaussianPolarTau rho v)‖ ≤
          C0 * Real.exp (-Real.pi * (gaussianPolarTau rho v).im) := by
    have hfun : originThetaTauLogDeriv =
        logDeriv (fun w : Complex =>
          analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0) := by
      funext w
      rfl
    rw [hfun]
    exact hderiv
  rw [polarCentralPhaseJet_succ_succ]
  unfold complexAffineRealJet
  change ‖c * (c ^ (m + 1) *
      iteratedDeriv (m + 1) originThetaTauLogDeriv
        (gaussianPolarTau rho 0 + c * (v : Complex)))‖ ≤ C * rho
  have hpoint : gaussianPolarTau rho 0 + c * (v : Complex) =
      gaussianPolarTau rho v := by
    simpa [c] using (gaussianPolarTau_eq_affine rho v).symm
  rw [hpoint, norm_mul, norm_mul, norm_pow]
  calc
    ‖c‖ * (‖c‖ ^ (m + 1) *
        ‖iteratedDeriv (m + 1) originThetaTauLogDeriv
          (gaussianPolarTau rho v)‖) ≤
        ‖c‖ * (‖c‖ ^ (m + 1) *
          (C0 * Real.exp (-Real.pi * (gaussianPolarTau rho v).im))) := by
      gcongr
    _ = C * rho := by
      rw [exp_neg_pi_gaussianPolarTau_im hrho]
      dsimp [C]
      ring

/-- In a fixed critical saddle window, every fixed positive-order phase jet
is uniformly bounded on a fixed central angular interval. -/
theorem exists_eta_C_norm_polarCentralPhaseJet_critical_le
    (m : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C : Real, 0 < eta ∧ 0 < C ∧
      ∀ {rho v : Real},
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        |v| ≤ eta →
        ‖polarCentralPhaseJet rho (m + 2) v‖ ≤ C := by
  obtain ⟨eta, C0, heta, hC0, hC0bound⟩ :=
    exists_eta_C_norm_iteratedDeriv_criticalOriginLogDeriv_le
      (m + 1) ha hab
  let c : Complex := ((1 / Real.pi : Real) : Complex)
  let C : Real := ‖c‖ * ‖c‖ ^ (m + 1) * C0
  have hc : 0 < ‖c‖ := norm_pos_iff.mpr (by
    dsimp [c]
    exact_mod_cast one_div_ne_zero (ne_of_gt Real.pi_pos))
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨eta, C, heta, hC, ?_⟩
  intro rho v hrho hv
  have hrho0 : 0 < rho :=
    (gaussianSaddleParameter_mem ha).1.trans_le hrho.1
  have hderiv := hC0bound (tau := gaussianPolarTau rho v) (by
      rw [exp_neg_pi_gaussianPolarTau_im hrho0]
      exact hrho) (by
      rw [pi_mul_gaussianPolarTau_re]
      exact hv)
  have hderiv' :
      ‖iteratedDeriv (m + 1) originThetaTauLogDeriv
        (gaussianPolarTau rho v)‖ ≤ C0 := by
    have hfun : originThetaTauLogDeriv =
        logDeriv (fun w : Complex =>
          analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0) := by
      funext w
      rfl
    rw [hfun]
    exact hderiv
  rw [polarCentralPhaseJet_succ_succ]
  unfold complexAffineRealJet
  change ‖c * (c ^ (m + 1) *
      iteratedDeriv (m + 1) originThetaTauLogDeriv
        (gaussianPolarTau rho 0 + c * (v : Complex)))‖ ≤ C
  have hpoint : gaussianPolarTau rho 0 + c * (v : Complex) =
      gaussianPolarTau rho v := by
    simpa [c] using (gaussianPolarTau_eq_affine rho v).symm
  rw [hpoint, norm_mul, norm_mul, norm_pow]
  calc
    ‖c‖ * (‖c‖ ^ (m + 1) *
        ‖iteratedDeriv (m + 1) originThetaTauLogDeriv
          (gaussianPolarTau rho v)‖) ≤
        ‖c‖ * (‖c‖ ^ (m + 1) * C0) := by
      gcongr
    _ = C := by dsimp [C]; ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/PoleAmplitudeFullOrder.lean <==
import EuclideanBallsFormalization.GrowingCentralAmplitude
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Complex.ExponentialBounds

namespace EuclideanBallsFormalization

/-!
Arbitrary-fixed-order bounds for the normalized pole factors in R11
Lemma 6.1.  The functions are first complexified in the angular variable;
all derivative estimates then follow from a genuine pole-free Cauchy disk.
-/

noncomputable section

/-- Complexification of `gaussianNormalizedPoleAmplitude` in its angular
variable. -/
def gaussianNormalizedPoleAmplitudeComplex (q z : Complex) : Complex :=
  (1 - q) / (1 - q * Complex.exp (z * Complex.I))

lemma gaussianNormalizedPoleAmplitudeComplex_ofReal (q : Complex) (t : Real) :
    gaussianNormalizedPoleAmplitudeComplex q (t : Complex) =
      gaussianNormalizedPoleAmplitude q t := by
  rfl

private lemma norm_exp_mul_I_le_of_mem_closedBall_ofReal
    {t R : Real} {w : Complex}
    (hw : w ∈ Metric.closedBall (t : Complex) R) :
    ‖Complex.exp (w * Complex.I)‖ ≤ Real.exp R := by
  have hdist : ‖w - (t : Complex)‖ ≤ R := by
    simpa [Metric.mem_closedBall, dist_eq_norm] using hw
  have him : |w.im| ≤ R := by
    have h := (Complex.abs_im_le_norm (w - (t : Complex))).trans hdist
    simpa using h
  rw [Complex.norm_exp]
  have hre : (w * Complex.I).re = -w.im := by simp [Complex.mul_re]
  rw [hre]
  exact Real.exp_le_exp.mpr (by linarith [neg_le_of_abs_le him])

private lemma denom_norm_ge_of_mem_poleDisk
    {q : Complex} {t R Q : Real}
    (hq : ‖q‖ ≤ Q) {w : Complex}
    (hw : w ∈ Metric.closedBall (t : Complex) R) :
    1 - Q * Real.exp R ≤
      ‖1 - q * Complex.exp (w * Complex.I)‖ := by
  have hexp := norm_exp_mul_I_le_of_mem_closedBall_ofReal hw
  have hmul : ‖q * Complex.exp (w * Complex.I)‖ ≤
      Q * Real.exp R := by
    rw [norm_mul]
    exact mul_le_mul hq hexp (norm_nonneg _) (by
      exact le_trans (norm_nonneg q) hq)
  have hrev := norm_sub_norm_le (1 : Complex)
    (q * Complex.exp (w * Complex.I))
  rw [norm_one] at hrev
  linarith

private theorem differentiableOn_gaussianNormalizedPoleAmplitudeComplex_disk
    {q : Complex} {t R Q : Real}
    (hq : ‖q‖ ≤ Q) (hpole : Q * Real.exp R < 1) :
    DifferentiableOn Complex (gaussianNormalizedPoleAmplitudeComplex q)
      (Metric.closedBall (t : Complex) R) := by
  intro w hw
  have hdenLower := denom_norm_ge_of_mem_poleDisk hq hw
  have hden : 1 - q * Complex.exp (w * Complex.I) ≠ 0 := by
    apply norm_pos_iff.mp
    linarith
  apply DifferentiableAt.differentiableWithinAt
  unfold gaussianNormalizedPoleAmplitudeComplex
  fun_prop

/-- Cauchy's estimate on a pole-free disk.  Keeping the exact numerator
`norm (1-q)` is essential in the growing positive-pole case: it cancels the
small distance of the pole from the real axis. -/
theorem norm_iteratedDeriv_gaussianNormalizedPoleAmplitudeComplex_le
    (m : Nat) {q : Complex} {t R Q : Real}
    (hR : 0 < R) (hq : ‖q‖ ≤ Q) (hpole : Q * Real.exp R < 1) :
    ‖iteratedDeriv m (gaussianNormalizedPoleAmplitudeComplex q)
        (t : Complex)‖ ≤
      (Nat.factorial m : Real) *
        (‖1 - q‖ / (1 - Q * Real.exp R)) / R ^ m := by
  have hgap : 0 < 1 - Q * Real.exp R := sub_pos.mpr hpole
  have hdiffOn :=
    differentiableOn_gaussianNormalizedPoleAmplitudeComplex_disk
      (t := t) hq hpole
  have hdiff : DiffContOnCl Complex
      (gaussianNormalizedPoleAmplitudeComplex q)
      (Metric.ball (t : Complex) R) := by
    exact (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere (t : Complex) R,
      ‖gaussianNormalizedPoleAmplitudeComplex q w‖ ≤
        ‖1 - q‖ / (1 - Q * Real.exp R) := by
    intro w hw
    have hwClosed : w ∈ Metric.closedBall (t : Complex) R :=
      Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le
    have hdenLower := denom_norm_ge_of_mem_poleDisk hq hwClosed
    have hdenPos : 0 < ‖1 - q * Complex.exp (w * Complex.I)‖ :=
      hgap.trans_le hdenLower
    unfold gaussianNormalizedPoleAmplitudeComplex
    rw [norm_div]
    exact div_le_div_of_nonneg_left (norm_nonneg _) hgap hdenLower
  have hcauchy :=
    Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
      (f := gaussianNormalizedPoleAmplitudeComplex q) m hR hdiff hsphere
  simpa [mul_div_assoc] using hcauchy

/-- Scaled version of the pole-disk Cauchy estimate.  This bounds the actual
iterated derivative of `z ↦ A(c z)`, so the inverse powers of the chosen
`u`-disk radius encode the chain-rule scale without a formal derivative
placeholder. -/
theorem norm_iteratedDeriv_scaledGaussianNormalizedPoleAmplitudeComplex_le
    (m : Nat) {q : Complex} {u c S Q : Real}
    (hc : 0 ≤ c) (hS : 0 < S) (hq : ‖q‖ ≤ Q)
    (hpole : Q * Real.exp (c * S) < 1) :
    ‖iteratedDeriv m
        (fun z : Complex =>
          gaussianNormalizedPoleAmplitudeComplex q ((c : Complex) * z))
        (u : Complex)‖ ≤
      (Nat.factorial m : Real) *
        (‖1 - q‖ / (1 - Q * Real.exp (c * S))) / S ^ m := by
  have hgap : 0 < 1 - Q * Real.exp (c * S) := sub_pos.mpr hpole
  have hmap : ∀ {w : Complex},
      w ∈ Metric.closedBall (u : Complex) S →
      (c : Complex) * w ∈
        Metric.closedBall ((c * u : Real) : Complex) (c * S) := by
    intro w hw
    have hdist : ‖w - (u : Complex)‖ ≤ S := by
      simpa [Metric.mem_closedBall, dist_eq_norm] using hw
    rw [Metric.mem_closedBall, dist_eq_norm]
    have hcast : ((c * u : Real) : Complex) =
        (c : Complex) * (u : Complex) := by norm_num
    rw [hcast, ← mul_sub, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_nonneg hc]
    exact mul_le_mul_of_nonneg_left hdist hc
  have hdiffOn : DifferentiableOn Complex
      (fun z : Complex =>
        gaussianNormalizedPoleAmplitudeComplex q ((c : Complex) * z))
      (Metric.closedBall (u : Complex) S) := by
    intro w hw
    have hwMap := hmap hw
    have hdenLower := denom_norm_ge_of_mem_poleDisk hq hwMap
    have hden : 1 - q * Complex.exp (((c : Complex) * w) * Complex.I) ≠ 0 := by
      apply norm_pos_iff.mp
      linarith
    apply DifferentiableAt.differentiableWithinAt
    unfold gaussianNormalizedPoleAmplitudeComplex
    fun_prop
  have hdiff : DiffContOnCl Complex
      (fun z : Complex =>
        gaussianNormalizedPoleAmplitudeComplex q ((c : Complex) * z))
      (Metric.ball (u : Complex) S) := by
    exact (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere (u : Complex) S,
      ‖gaussianNormalizedPoleAmplitudeComplex q ((c : Complex) * w)‖ ≤
        ‖1 - q‖ / (1 - Q * Real.exp (c * S)) := by
    intro w hw
    have hwClosed : w ∈ Metric.closedBall (u : Complex) S :=
      Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le
    have hdenLower := denom_norm_ge_of_mem_poleDisk hq (hmap hwClosed)
    have hdenPos : 0 <
        ‖1 - q * Complex.exp (((c : Complex) * w) * Complex.I)‖ :=
      hgap.trans_le hdenLower
    unfold gaussianNormalizedPoleAmplitudeComplex
    rw [norm_div]
    exact div_le_div_of_nonneg_left (norm_nonneg _) hgap hdenLower
  have hcauchy :=
    Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
      (f := fun z : Complex =>
        gaussianNormalizedPoleAmplitudeComplex q ((c : Complex) * z))
      m hS hdiff hsphere
  simpa [mul_div_assoc] using hcauchy

/-- The small-pole amplitudes have arbitrary fixed complex angular
derivatives bounded uniformly in the real center. -/
theorem norm_iteratedDeriv_gaussianNormalizedPoleAmplitudeComplex_small_le
    (m : Nat) {q : Complex} (hq : ‖q‖ ≤ 1 / 128) (t : Real) :
    ‖iteratedDeriv m (gaussianNormalizedPoleAmplitudeComplex q)
        (t : Complex)‖ ≤ 4 * (Nat.factorial m : Real) := by
  have hpole : (1 / 128 : Real) * Real.exp 1 < 1 := by
    have hexp : Real.exp 1 < 3 := Real.exp_one_lt_three
    nlinarith
  have h := norm_iteratedDeriv_gaussianNormalizedPoleAmplitudeComplex_le
    m (t := t) (R := 1) (Q := 1 / 128) (by norm_num) hq hpole
  have hnum : ‖1 - q‖ ≤ 2 :=
    gaussianNormalizedPoleAmplitude_numerator_norm_le_two hq
  have hgap : (1 / 2 : Real) ≤ 1 - (1 / 128 : Real) * Real.exp 1 := by
    have hexp : Real.exp 1 < 3 := Real.exp_one_lt_three
    nlinarith
  have hfrac : ‖1 - q‖ /
      (1 - (1 / 128 : Real) * Real.exp 1) ≤ 4 := by
    exact (div_le_iff₀ (by linarith : 0 <
      1 - (1 / 128 : Real) * Real.exp 1)).2 (by nlinarith)
  calc
    ‖iteratedDeriv m (gaussianNormalizedPoleAmplitudeComplex q)
        (t : Complex)‖ ≤
        (Nat.factorial m : Real) *
          (‖1 - q‖ / (1 - (1 / 128 : Real) * Real.exp 1)) / 1 ^ m := h
    _ ≤ 4 * (Nat.factorial m : Real) := by
      rw [one_pow, div_one]
      have hfac : 0 ≤ (Nat.factorial m : Real) := by positivity
      have hmul := mul_le_mul_of_nonneg_left hfrac hfac
      nlinarith

/-- Exact `N^{-m/2}` small/critical scaling for every pole parameter lying
in the small disk.  This is the direct complex counterpart of
`|partial_u^m A(u)| <= C_m N^{-m/2}`. -/
theorem norm_iteratedDeriv_smallScaledPoleComplex_le
    (m : Nat) {q : Complex} (hq : ‖q‖ ≤ 1 / 128)
    {N : Nat} (hN : 0 < N) (u : Real) :
    ‖iteratedDeriv m
        (fun z : Complex => gaussianNormalizedPoleAmplitudeComplex q
          (((1 / Real.sqrt N : Real) : Complex) * z))
        (u : Complex)‖ ≤
      4 * (Nat.factorial m : Real) / (Real.sqrt N) ^ m := by
  have hsqrt : 0 < Real.sqrt N := Real.sqrt_pos.2 (by exact_mod_cast hN)
  have hc : 0 ≤ (1 / Real.sqrt N : Real) := by positivity
  have hcS : (1 / Real.sqrt N : Real) * Real.sqrt N = 1 := by
    field_simp [ne_of_gt hsqrt]
  have hpole : (1 / 128 : Real) *
      Real.exp ((1 / Real.sqrt N : Real) * Real.sqrt N) < 1 := by
    rw [hcS]
    have hexp : Real.exp 1 < 3 := Real.exp_one_lt_three
    nlinarith
  have hbase :=
    norm_iteratedDeriv_scaledGaussianNormalizedPoleAmplitudeComplex_le
      m (u := u) (c := 1 / Real.sqrt N) (S := Real.sqrt N)
        (Q := 1 / 128) hc hsqrt hq hpole
  have hnum : ‖1 - q‖ ≤ 2 :=
    gaussianNormalizedPoleAmplitude_numerator_norm_le_two hq
  have hgap : (1 / 2 : Real) ≤
      1 - (1 / 128 : Real) * Real.exp 1 := by
    have hexp : Real.exp 1 < 3 := Real.exp_one_lt_three
    nlinarith
  have hfrac : ‖1 - q‖ /
      (1 - (1 / 128 : Real) * Real.exp 1) ≤ 4 := by
    exact (div_le_iff₀ (by linarith : 0 <
      1 - (1 / 128 : Real) * Real.exp 1)).2 (by nlinarith)
  rw [hcS] at hbase
  calc
    ‖iteratedDeriv m
        (fun z : Complex => gaussianNormalizedPoleAmplitudeComplex q
          (((1 / Real.sqrt N : Real) : Complex) * z))
        (u : Complex)‖ ≤
      (Nat.factorial m : Real) *
        (‖1 - q‖ / (1 - (1 / 128 : Real) * Real.exp 1)) /
          (Real.sqrt N) ^ m := hbase
    _ ≤ 4 * (Nat.factorial m : Real) / (Real.sqrt N) ^ m := by
      have hfac : 0 ≤ (Nat.factorial m : Real) := by positivity
      have hpow : 0 < (Real.sqrt N) ^ m := pow_pos hsqrt m
      apply (div_le_div_iff_of_pos_right hpow).2
      have hmul := mul_le_mul_of_nonneg_left hfrac hfac
      nlinarith

/-- On the growing positive-pole scale, the `tau^m`-weighted angular
derivative is uniformly bounded. -/
theorem norm_scaled_iteratedDeriv_growingPlusPoleComplex_le
    (m : Nat) {tau : Real} (htau : 0 < tau) (y : Real) :
    ‖(tau : Complex) ^ m *
        iteratedDeriv m
          (gaussianNormalizedPoleAmplitudeComplex
            (Real.exp (-tau) : Complex)) ((tau * y : Real) : Complex)‖ ≤
      (2 : Real) ^ (m + 1) * (Nat.factorial m : Real) := by
  let r : Real := Real.exp (-tau)
  let R : Real := tau / 2
  have hr : ‖(r : Complex)‖ ≤ r := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
  have hR : 0 < R := half_pos htau
  have hpole : r * Real.exp R < 1 := by
    have heq : r * Real.exp R = Real.exp (-tau / 2) := by
      dsimp [r, R]
      rw [← Real.exp_add]
      congr 1
      ring
    rw [heq, Real.exp_lt_one_iff]
    linarith
  have hbase := norm_iteratedDeriv_gaussianNormalizedPoleAmplitudeComplex_le
    m (t := tau * y) (R := R) (Q := r) hR hr hpole
  have hnum : ‖1 - (r : Complex)‖ = 1 - r := by
    rw [show 1 - (r : Complex) = ((1 - r : Real) : Complex) by norm_num,
      Complex.norm_real, Real.norm_eq_abs]
    exact abs_of_nonneg (by
      have : r < 1 := by
        dsimp [r]
        rw [Real.exp_lt_one_iff]
        linarith
      linarith)
  have hratio : (1 - r) / (1 - r * Real.exp R) ≤ 2 := by
    have hhalf : Real.exp (-tau / 2) < 1 := by
      rw [Real.exp_lt_one_iff]
      linarith
    have hden : 0 < 1 - r * Real.exp R := sub_pos.mpr hpole
    have hsquare : Real.exp (-tau) = Real.exp (-tau / 2) ^ 2 := by
      rw [← Real.exp_nat_mul]
      congr 1
      ring
    have hprod : r * Real.exp R = Real.exp (-tau / 2) := by
      dsimp [r, R]
      rw [← Real.exp_add]
      congr 1
      ring
    rw [hprod]
    dsimp [r]
    rw [hsquare]
    have hfactor : 1 - Real.exp (-tau / 2) ^ 2 =
        (1 - Real.exp (-tau / 2)) * (1 + Real.exp (-tau / 2)) := by ring
    rw [hfactor]
    have hden' : 0 < 1 - Real.exp (-tau / 2) := sub_pos.mpr hhalf
    apply (div_le_iff₀ hden').2
    nlinarith [Real.exp_pos (-tau / 2)]
  rw [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos htau]
  calc
    tau ^ m * ‖iteratedDeriv m
        (gaussianNormalizedPoleAmplitudeComplex (r : Complex))
        ((tau * y : Real) : Complex)‖ ≤
      tau ^ m * ((Nat.factorial m : Real) *
        (‖1 - (r : Complex)‖ / (1 - r * Real.exp R)) / R ^ m) :=
        mul_le_mul_of_nonneg_left hbase (pow_nonneg htau.le m)
    _ ≤ tau ^ m * ((Nat.factorial m : Real) * 2 / R ^ m) := by
      rw [hnum]
      gcongr
    _ = (2 : Real) ^ (m + 1) * (Nat.factorial m : Real) := by
      dsimp [R]
      rw [div_pow]
      field_simp [ne_of_gt htau]
      ring

/-- The actual positive-pole function on the unified growing local variable
`u`, with the required `d^{-m/2}` loss. -/
theorem norm_iteratedDeriv_growingPlusPole_uScaled_le
    (m : Nat) {tau : Real} (htau : 0 < tau)
    {d : Nat} (hd : 0 < d) (u : Real) :
    ‖iteratedDeriv m
        (fun z : Complex => gaussianNormalizedPoleAmplitudeComplex
          (Real.exp (-tau) : Complex)
          ((((tau / Real.sqrt d : Real)) : Complex) * z))
        (u : Complex)‖ ≤
      (2 : Real) ^ (m + 1) * (Nat.factorial m : Real) /
        (Real.sqrt d) ^ m := by
  let r : Real := Real.exp (-tau)
  let c : Real := tau / Real.sqrt d
  let S : Real := Real.sqrt d / 2
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 (by exact_mod_cast hd)
  have hc : 0 ≤ c := by dsimp [c]; positivity
  have hS : 0 < S := by dsimp [S]; positivity
  have hcS : c * S = tau / 2 := by
    dsimp [c, S]
    field_simp [ne_of_gt hsqrt]
  have hr : ‖(r : Complex)‖ ≤ r := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
  have hpole : r * Real.exp (c * S) < 1 := by
    rw [hcS]
    have heq : r * Real.exp (tau / 2) = Real.exp (-tau / 2) := by
      dsimp [r]
      rw [← Real.exp_add]
      congr 1
      ring
    rw [heq, Real.exp_lt_one_iff]
    linarith
  have hbase :=
    norm_iteratedDeriv_scaledGaussianNormalizedPoleAmplitudeComplex_le
      m (q := (r : Complex)) (u := u) (c := c) (S := S) (Q := r)
        hc hS hr hpole
  have hnum : ‖1 - (r : Complex)‖ = 1 - r := by
    rw [show 1 - (r : Complex) = ((1 - r : Real) : Complex) by norm_num,
      Complex.norm_real, Real.norm_eq_abs]
    exact abs_of_nonneg (by
      have : r < 1 := by
        dsimp [r]
        rw [Real.exp_lt_one_iff]
        linarith
      linarith)
  have hratio : (1 - r) / (1 - r * Real.exp (c * S)) ≤ 2 := by
    rw [hcS]
    have hhalf : Real.exp (-tau / 2) < 1 := by
      rw [Real.exp_lt_one_iff]
      linarith
    have hprod : r * Real.exp (tau / 2) = Real.exp (-tau / 2) := by
      dsimp [r]
      rw [← Real.exp_add]
      congr 1
      ring
    have hsquare : r = Real.exp (-tau / 2) ^ 2 := by
      dsimp [r]
      rw [← Real.exp_nat_mul]
      congr 1
      ring
    rw [hprod, hsquare]
    rw [show 1 - Real.exp (-tau / 2) ^ 2 =
      (1 - Real.exp (-tau / 2)) *
        (1 + Real.exp (-tau / 2)) by ring]
    have hden : 0 < 1 - Real.exp (-tau / 2) := sub_pos.mpr hhalf
    apply (div_le_iff₀ hden).2
    nlinarith [Real.exp_pos (-tau / 2)]
  change ‖iteratedDeriv m
      (fun z : Complex => gaussianNormalizedPoleAmplitudeComplex (r : Complex)
        ((c : Complex) * z)) (u : Complex)‖ ≤ _
  calc
    ‖iteratedDeriv m
        (fun z : Complex => gaussianNormalizedPoleAmplitudeComplex (r : Complex)
          ((c : Complex) * z)) (u : Complex)‖ ≤
      (Nat.factorial m : Real) *
        (‖1 - (r : Complex)‖ / (1 - r * Real.exp (c * S))) /
          S ^ m := hbase
    _ ≤ (Nat.factorial m : Real) * 2 / S ^ m := by
      have hfac : 0 ≤ (Nat.factorial m : Real) := by positivity
      have hSpow : 0 < S ^ m := pow_pos hS m
      apply (div_le_div_iff_of_pos_right hSpow).2
      rw [hnum]
      exact mul_le_mul_of_nonneg_left hratio hfac
    _ = (2 : Real) ^ (m + 1) * (Nat.factorial m : Real) /
        (Real.sqrt d) ^ m := by
      dsimp [S]
      rw [div_pow]
      field_simp [ne_of_gt hsqrt]
      ring

/-- The complexified negative pole factor on the already scaled growing
coordinate `y`.  Its real centers satisfy `|y| <= 1/2`; a fixed quarter disk
stays in the right half-plane sector of the denominator. -/
def growingMinusPoleAmplitudeComplex (tau : Real) (z : Complex) : Complex :=
  gaussianNormalizedPoleAmplitudeComplex
    (-(Real.exp (-tau) : Complex)) ((tau : Complex) * z)

lemma growingMinusPoleAmplitudeComplex_ofReal (tau y : Real) :
    growingMinusPoleAmplitudeComplex tau (y : Complex) =
      growingCentralMinusAmplitude tau y := by
  unfold growingMinusPoleAmplitudeComplex growingCentralMinusAmplitude
  have hcast : (tau : Complex) * (y : Complex) =
      ((tau * y : Real) : Complex) := by norm_num
  rw [hcast, gaussianNormalizedPoleAmplitudeComplex_ofReal]

private lemma growingMinusPole_disk_geometry
    {tau y : Real} (htau : 0 < tau) (htauOne : tau ≤ 1)
    (hy : |y| ≤ 1 / 2) {w : Complex}
    (hw : w ∈ Metric.closedBall (y : Complex) (1 / 4 : Real)) :
    0 ≤ (Complex.exp (((tau : Complex) * w) * Complex.I)).re := by
  have hdist : ‖w - (y : Complex)‖ ≤ (1 / 4 : Real) := by
    simpa [Metric.mem_closedBall, dist_eq_norm] using hw
  have hreDiff : |w.re - y| ≤ (1 / 4 : Real) := by
    have := (Complex.abs_re_le_norm (w - (y : Complex))).trans hdist
    simpa using this
  have hwre : |w.re| ≤ 3 / 4 := by
    have hsplit : w.re = y + (w.re - y) := by ring
    rw [hsplit]
    exact (abs_add_le _ _).trans (by linarith)
  have hangle : |tau * w.re| ≤ 3 / 4 := by
    rw [abs_mul, abs_of_pos htau]
    nlinarith
  have hpi : (3 / 4 : Real) ≤ Real.pi / 2 := by
    nlinarith [Real.pi_gt_three]
  have hcos : 0 ≤ Real.cos (tau * w.re) := by
    apply Real.cos_nonneg_of_mem_Icc
    constructor <;> linarith [neg_le_of_abs_le hangle, le_of_abs_le hangle]
  rw [Complex.exp_re]
  have hre : (((tau : Complex) * w) * Complex.I).re = -tau * w.im := by
    simp [Complex.mul_re]
  have him : (((tau : Complex) * w) * Complex.I).im = tau * w.re := by
    simp [Complex.mul_im]
  rw [hre, him]
  positivity

private lemma norm_growingMinusPoleAmplitudeComplex_le_two_on_disk
    {tau y : Real} (htau : 0 < tau) (htauOne : tau ≤ 1)
    (hy : |y| ≤ 1 / 2) {w : Complex}
    (hw : w ∈ Metric.closedBall (y : Complex) (1 / 4 : Real)) :
    ‖growingMinusPoleAmplitudeComplex tau w‖ ≤ 2 := by
  let r : Real := Real.exp (-tau)
  let e : Complex := Complex.exp (((tau : Complex) * w) * Complex.I)
  have hr0 : 0 < r := by dsimp [r]; positivity
  have hrOne : r ≤ 1 := by
    dsimp [r]
    exact Real.exp_le_one_iff.mpr (by linarith)
  have here : 0 ≤ e.re := by
    dsimp [e]
    exact growingMinusPole_disk_geometry htau htauOne hy hw
  have hdenRe : 1 ≤ (1 + (r : Complex) * e).re := by
    simp only [Complex.add_re, Complex.one_re, Complex.mul_re,
      Complex.ofReal_re, Complex.ofReal_im, zero_mul, sub_zero]
    exact le_add_of_nonneg_right (mul_nonneg hr0.le here)
  have hdenNorm : 1 ≤ ‖1 + (r : Complex) * e‖ := by
    exact hdenRe.trans (Complex.re_le_norm _)
  have hdenPos : 0 < ‖1 + (r : Complex) * e‖ := lt_of_lt_of_le zero_lt_one hdenNorm
  have hnum : ‖1 + (r : Complex)‖ ≤ 2 := by
    rw [show 1 + (r : Complex) = ((1 + r : Real) : Complex) by norm_num,
      Complex.norm_real, Real.norm_eq_abs, abs_of_pos (by linarith)]
    linarith
  unfold growingMinusPoleAmplitudeComplex
    gaussianNormalizedPoleAmplitudeComplex
  change ‖(1 - -(r : Complex)) / (1 - -(r : Complex) * e)‖ ≤ 2
  simp only [sub_neg_eq_add, neg_mul]
  rw [norm_div]
  apply (div_le_iff₀ hdenPos).2
  nlinarith

private theorem differentiableOn_growingMinusPoleAmplitudeComplex_disk
    {tau y : Real} (htau : 0 < tau) (htauOne : tau ≤ 1)
    (hy : |y| ≤ 1 / 2) :
    DifferentiableOn Complex (growingMinusPoleAmplitudeComplex tau)
      (Metric.closedBall (y : Complex) (1 / 4 : Real)) := by
  intro w hw
  have hnorm := norm_growingMinusPoleAmplitudeComplex_le_two_on_disk
    htau htauOne hy hw
  have hden : 1 - (-(Real.exp (-tau) : Complex)) *
      Complex.exp (((tau : Complex) * w) * Complex.I) ≠ 0 := by
    let r : Real := Real.exp (-tau)
    let e : Complex := Complex.exp (((tau : Complex) * w) * Complex.I)
    have here : 0 ≤ e.re := by
      dsimp [e]
      exact growingMinusPole_disk_geometry htau htauOne hy hw
    have hreal : 1 ≤ (1 + (r : Complex) * e).re := by
      dsimp [r]
      simp only [Complex.add_re, Complex.one_re, Complex.mul_re,
        Complex.ofReal_re, Complex.ofReal_im, zero_mul, sub_zero]
      exact le_add_of_nonneg_right
        (mul_nonneg (Real.exp_pos _).le here)
    have hne : 1 + (r : Complex) * e ≠ 0 := by
      intro hz
      rw [hz] at hreal
      norm_num at hreal
    simpa [r, e] using hne
  apply DifferentiableAt.differentiableWithinAt
  unfold growingMinusPoleAmplitudeComplex
    gaussianNormalizedPoleAmplitudeComplex
  fun_prop

/-- Arbitrary derivatives of the negative growing pole factor with respect
to the scaled central coordinate are uniformly bounded on the whole central
window. -/
theorem norm_iteratedDeriv_growingMinusPoleAmplitudeComplex_le
    (m : Nat) {tau y : Real} (htau : 0 < tau) (htauOne : tau ≤ 1)
    (hy : |y| ≤ 1 / 2) :
    ‖iteratedDeriv m (growingMinusPoleAmplitudeComplex tau) (y : Complex)‖ ≤
      (Nat.factorial m : Real) * 2 / (1 / 4 : Real) ^ m := by
  have hR : (0 : Real) < 1 / 4 := by norm_num
  have hdiffOn := differentiableOn_growingMinusPoleAmplitudeComplex_disk
    htau htauOne hy
  have hdiff : DiffContOnCl Complex
      (growingMinusPoleAmplitudeComplex tau)
      (Metric.ball (y : Complex) (1 / 4 : Real)) := by
    exact (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere (y : Complex) (1 / 4 : Real),
      ‖growingMinusPoleAmplitudeComplex tau w‖ ≤ 2 := by
    intro w hw
    exact norm_growingMinusPoleAmplitudeComplex_le_two_on_disk
      htau htauOne hy (Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le)
  exact Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    m hR hdiff hsphere

/-- The actual negative-pole function on the unified growing local variable
`u`, again with the exact `d^{-m/2}` scale. -/
theorem norm_iteratedDeriv_growingMinusPole_uScaled_le
    (m : Nat) {tau : Real} (htau : 0 < tau) (htauOne : tau ≤ 1)
    {d : Nat} (hd : 0 < d) {u : Real}
    (hu : |u| ≤ Real.sqrt d / 2) :
    ‖iteratedDeriv m
        (fun z : Complex => growingMinusPoleAmplitudeComplex tau
          (((1 / Real.sqrt d : Real) : Complex) * z))
        (u : Complex)‖ ≤
      (Nat.factorial m : Real) * 2 /
        (Real.sqrt d / 4) ^ m := by
  let c : Real := 1 / Real.sqrt d
  let S : Real := Real.sqrt d / 4
  let y : Real := c * u
  have hsqrt : 0 < Real.sqrt d := Real.sqrt_pos.2 (by exact_mod_cast hd)
  have hc : 0 ≤ c := by dsimp [c]; positivity
  have hS : 0 < S := by dsimp [S]; positivity
  have hcS : c * S = 1 / 4 := by
    dsimp [c, S]
    field_simp [ne_of_gt hsqrt]
  have hy : |y| ≤ 1 / 2 := by
    dsimp [y, c]
    rw [abs_mul, abs_of_nonneg (by positivity : 0 ≤ (1 / Real.sqrt d : Real))]
    calc
      1 / Real.sqrt d * |u| = |u| / Real.sqrt d := by ring
      _ ≤ 1 / 2 := (div_le_iff₀ hsqrt).2 (by nlinarith)
  have hmap : ∀ {w : Complex},
      w ∈ Metric.closedBall (u : Complex) S →
      (c : Complex) * w ∈
        Metric.closedBall (y : Complex) (1 / 4 : Real) := by
    intro w hw
    have hdist : ‖w - (u : Complex)‖ ≤ S := by
      simpa [Metric.mem_closedBall, dist_eq_norm] using hw
    rw [Metric.mem_closedBall, dist_eq_norm]
    have hcast : (y : Complex) = (c : Complex) * (u : Complex) := by
      dsimp [y]
      norm_num
    rw [hcast, ← mul_sub, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_nonneg hc]
    calc
      c * ‖w - (u : Complex)‖ ≤ c * S :=
        mul_le_mul_of_nonneg_left hdist hc
      _ = 1 / 4 := hcS
  have hdiffOn : DifferentiableOn Complex
      (fun z : Complex => growingMinusPoleAmplitudeComplex tau ((c : Complex) * z))
      (Metric.closedBall (u : Complex) S) := by
    intro w hw
    have hwMap := hmap hw
    let r : Real := Real.exp (-tau)
    let e : Complex := Complex.exp
      (((tau : Complex) * ((c : Complex) * w)) * Complex.I)
    have here : 0 ≤ e.re := by
      dsimp [e]
      exact growingMinusPole_disk_geometry htau htauOne hy hwMap
    have hreal : 1 ≤ (1 + (r : Complex) * e).re := by
      dsimp [r]
      simp only [Complex.add_re, Complex.one_re, Complex.mul_re,
        Complex.ofReal_re, Complex.ofReal_im, zero_mul, sub_zero]
      exact le_add_of_nonneg_right
        (mul_nonneg (Real.exp_pos _).le here)
    have hden : 1 - (-(Real.exp (-tau) : Complex)) *
        Complex.exp ((((tau : Complex) * ((c : Complex) * w))) * Complex.I) ≠ 0 := by
      have hne : 1 + (r : Complex) * e ≠ 0 := by
        intro hz
        rw [hz] at hreal
        norm_num at hreal
      simpa [r, e] using hne
    apply DifferentiableAt.differentiableWithinAt
    unfold growingMinusPoleAmplitudeComplex
      gaussianNormalizedPoleAmplitudeComplex
    fun_prop
  have hdiff : DiffContOnCl Complex
      (fun z : Complex => growingMinusPoleAmplitudeComplex tau ((c : Complex) * z))
      (Metric.ball (u : Complex) S) := by
    exact (hdiffOn.mono Metric.closure_ball_subset_closedBall).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere (u : Complex) S,
      ‖growingMinusPoleAmplitudeComplex tau ((c : Complex) * w)‖ ≤ 2 := by
    intro w hw
    exact norm_growingMinusPoleAmplitudeComplex_le_two_on_disk
      htau htauOne hy (hmap
        (Metric.mem_closedBall.mpr (Metric.mem_sphere.mp hw).le))
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := fun z : Complex =>
      growingMinusPoleAmplitudeComplex tau ((c : Complex) * z))
    m hS hdiff hsphere
  simpa [c, S] using hcauchy

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/PoleAmplitudeTaylorFullOrder.lean <==
import EuclideanBallsFormalization.ArbitraryTaylorProduction
import EuclideanBallsFormalization.PoleAmplitudeFullOrder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Actual arbitrary-order Taylor production for the normalized pole factors. -/

noncomputable section

theorem analyticAt_gaussianNormalizedPoleAmplitudeComplex
    {q z : Complex}
    (hden : 1 - q * Complex.exp (z * Complex.I) ≠ 0) :
    AnalyticAt Complex (gaussianNormalizedPoleAmplitudeComplex q) z := by
  unfold gaussianNormalizedPoleAmplitudeComplex
  fun_prop

/-- Taylor's theorem for the actual complexified pole on an affine local
chart.  The only geometric input is that the whole chart is pole-free; the
last-derivative bound is supplied by the regime-specific Cauchy estimates in
`PoleAmplitudeFullOrder`. -/
theorem norm_sub_gaussianNormalizedPoleAmplitudeComplex_affineTaylor_le
    (n : Nat) (q z c : Complex) {R u C : Real}
    (hR : 0 ≤ R) (hu : |u| ≤ R)
    (hpole : ∀ y ∈ Set.Icc (-R) R,
      1 - q * Complex.exp ((z + c * (y : Complex)) * Complex.I) ≠ 0)
    (hbound : ∀ y ∈ Set.Icc (-R) R,
      ‖complexAffineRealJet (gaussianNormalizedPoleAmplitudeComplex q)
        z c (n + 1) y‖ ≤ C) :
    ‖gaussianNormalizedPoleAmplitudeComplex q (z + c * (u : Complex)) -
        ∑ k ∈ Finset.range (n + 1),
          ((Nat.factorial k : Real)⁻¹ * u ^ k) •
            complexAffineRealJet (gaussianNormalizedPoleAmplitudeComplex q)
              z c k 0‖ ≤
      C * |u| ^ (n + 1) / (Nat.factorial n : Real) := by
  exact norm_sub_complexAffineTaylor_le n
    (gaussianNormalizedPoleAmplitudeComplex q) z c hR hu
    (fun y hy => analyticAt_gaussianNormalizedPoleAmplitudeComplex
      (hpole y hy)) hbound

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/PolynomialGaussianMoment.lean <==
import EuclideanBallsFormalization.SymmetricExpansionIntegration
import Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Uniform integrability bookkeeping for the polynomial Gaussian errors in
R11 Lemma 6.4. -/

noncomputable section

open MeasureTheory

def polynomialGaussianMajorant (D : Nat) (q : Real) (u : Real) : Real :=
  (1 + |u| ^ (2 * D)) * Real.exp (-(q / 2) * u ^ 2)

theorem continuous_polynomialGaussianMajorant (D : Nat) (q : Real) :
    Continuous (polynomialGaussianMajorant D q) := by
  unfold polynomialGaussianMajorant
  fun_prop

theorem polynomialGaussianMajorant_nonneg (D : Nat) (q u : Real) :
    0 ≤ polynomialGaussianMajorant D q u := by
  unfold polynomialGaussianMajorant
  positivity

theorem integrable_polynomialGaussianMajorant_general
    (D : Nat) {q : Real} (hq : 0 < q) :
    Integrable (polynomialGaussianMajorant D q) := by
  have hq2 : 0 < q / 2 := by positivity
  have hzero := integrable_exp_neg_mul_sq hq2
  have hdegree0 : (0 : Real) ≤ ((2 * D : Nat) : Real) := by positivity
  have hdegree : (-1 : Real) < ((2 * D : Nat) : Real) := by linarith
  have hpow := integrable_rpow_mul_exp_neg_mul_sq
    hq2 hdegree
  have hzero' : Integrable
      (fun u : Real => Real.exp (-(q / 2) * u ^ 2)) := by
    simpa using hzero
  have hpow' : Integrable (fun u : Real =>
      |u| ^ (2 * D) * Real.exp (-(q / 2) * u ^ 2)) := by
    convert hpow using 1
    funext u
    have habspow : |u| ^ (2 * D) = u ^ (2 * D) := by
      rw [← abs_pow]
      exact abs_of_nonneg ((show Even (2 * D) from ⟨D, by omega⟩).pow_nonneg u)
    rw [habspow]
    change u ^ (2 * D) * Real.exp (-(q / 2) * u ^ 2) =
      Real.rpow u ((2 * D : Nat) : Real) * Real.exp (-(q / 2) * u ^ 2)
    exact congrArg (fun z : Real => z * Real.exp (-(q / 2) * u ^ 2))
      (Real.rpow_natCast u (2 * D)).symm
  exact (hzero'.add hpow').congr
    (Filter.Eventually.of_forall (fun u => by
      simp [polynomialGaussianMajorant, add_mul]))

def polynomialGaussianMoment (D : Nat) (q : Real) : Real :=
  ∫ u : Real, polynomialGaussianMajorant D q u

theorem polynomialGaussianMoment_nonneg
    (D : Nat) {q : Real} (hq : 0 < q) :
    0 ≤ polynomialGaussianMoment D q := by
  unfold polynomialGaussianMoment
  exact integral_nonneg (fun u => polynomialGaussianMajorant_nonneg D q u)

/-- Increasing the positive Gaussian curvature can only decrease every
polynomial Gaussian moment.  This is the uniform `q ≥ q₀` reduction used in
all three saddle regimes. -/
theorem polynomialGaussianMoment_antitone
    (D : Nat) {q0 q : Real} (hq0 : 0 < q0) (hqq : q0 ≤ q) :
    polynomialGaussianMoment D q ≤ polynomialGaussianMoment D q0 := by
  unfold polynomialGaussianMoment
  apply integral_mono
  · exact integrable_polynomialGaussianMajorant_general D
      (hq0.trans_le hqq)
  · exact integrable_polynomialGaussianMajorant_general D hq0
  · intro u
    unfold polynomialGaussianMajorant
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    apply Real.exp_le_exp.mpr
    have hu2 : 0 ≤ u ^ 2 := sq_nonneg u
    nlinarith

theorem intervalIntegral_polynomialGaussianMajorant_le_moment
    (D : Nat) {q R : Real} (hq : 0 < q) (hR : 0 ≤ R) :
    (∫ u in -R..R, polynomialGaussianMajorant D q u) ≤
      polynomialGaussianMoment D q := by
  rw [intervalIntegral.integral_of_le (by linarith)]
  unfold polynomialGaussianMoment
  exact integral_mono_measure Measure.restrict_le_self
    (Filter.Eventually.of_forall
      (fun u => polynomialGaussianMajorant_nonneg D q u))
    (integrable_polynomialGaussianMajorant_general D hq)

theorem intervalIntegral_polynomialGaussianMajorant_le_uniformMoment
    (D : Nat) {q0 q R : Real} (hq0 : 0 < q0) (hqq : q0 ≤ q)
    (hR : 0 ≤ R) :
    (∫ u in -R..R, polynomialGaussianMajorant D q u) ≤
      polynomialGaussianMoment D q0 := by
  exact (intervalIntegral_polynomialGaussianMajorant_le_moment D
    (hq0.trans_le hqq) hR).trans
      (polynomialGaussianMoment_antitone D hq0 hqq)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/RadialAnalyticity.lean <==
import EuclideanBallsFormalization.AffineJetPathCongruence
import EuclideanBallsFormalization.GrowingThetaZeroFree
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Analyticity of the normalized theta product on the complete right half-plane
in the damping variable `q`.  The proof transports the elementary
upper-half-plane theta analyticity through `q = -pi*i*tau`; Jacobi
nonvanishing is used only through the already audited project theorem.
-/

noncomputable section

private theorem analyticTheta_exp_tau_ne_zero_of_im_pos
    {tau : Complex} (htau : 0 < tau.im) :
    analyticTheta (Complex.exp ((Real.pi : Complex) * Complex.I * tau)) 0 ≠ 0 := by
  let qre : Real := Real.pi * tau.im
  let qim : Real := -Real.pi * tau.re
  have hqre : 0 < qre := mul_pos Real.pi_pos htau
  have hzero := analyticTheta_exp_neg_growingThetaParameter_ne_zero
    hqre qim 0
  have hparam :
      -growingThetaParameter qre qim =
        (Real.pi : Complex) * Complex.I * tau := by
    apply Complex.ext
    · simp [qre, qim, growingThetaParameter, Complex.mul_re]
    · simp [qre, qim, growingThetaParameter, Complex.mul_im]
  simpa [hparam] using hzero

private theorem differentiableAt_analyticThetaRatioProductTau_of_im_pos
    {d : Nat} (x : Fin d → Real) {tau : Complex} (htau : 0 < tau.im) :
    DifferentiableAt Complex
      (fun w : Complex ↦ analyticThetaRatioProductTau w x) tau := by
  unfold analyticThetaRatioProductTau
  apply DifferentiableAt.fun_finsetProd
  intro i hi
  unfold analyticThetaRatioTau
  exact (hasDerivAt_analyticTheta_exp htau (x i)).differentiableAt.div
    (hasDerivAt_analyticTheta_exp htau 0).differentiableAt
    (analyticTheta_exp_tau_ne_zero_of_im_pos htau)

theorem analyticAt_analyticThetaRatioProductTau_of_im_pos
    {d : Nat} (x : Fin d → Real) {tau : Complex} (htau : 0 < tau.im) :
    AnalyticAt Complex
      (fun w : Complex ↦ analyticThetaRatioProductTau w x) tau := by
  let U : Set Complex := {w | 0 < w.im}
  have hU : IsOpen U := isOpen_lt continuous_const Complex.continuous_im
  have hdiff : DifferentiableOn Complex
      (fun w : Complex ↦ analyticThetaRatioProductTau w x) U := by
    intro w hw
    exact (differentiableAt_analyticThetaRatioProductTau_of_im_pos x hw)
      |>.differentiableWithinAt
  exact hdiff.analyticAt (hU.mem_nhds htau)

theorem analyticAt_growingThetaRatioProductQ_of_re_pos
    {d : Nat} (x : Fin d → Real) {q : Complex} (hq : 0 < q.re) :
    AnalyticAt Complex
      (fun w : Complex ↦ growingThetaRatioProductQ w x) q := by
  apply analyticAt_growingThetaRatioProductQ_of_analyticTau x
  apply analyticAt_analyticThetaRatioProductTau_of_im_pos x
  have hpi : 0 < Real.pi := Real.pi_pos
  have him : (Complex.I * q / (Real.pi : Complex)).im = q.re / Real.pi := by
    rw [Complex.div_im]
    simp only [Complex.mul_re, Complex.I_re, zero_mul, Complex.I_im,
      one_mul, sub_self, Complex.mul_im, zero_add, Complex.ofReal_re,
      Complex.ofReal_im, mul_zero, add_zero]
    rw [Complex.normSq_ofReal]
    field_simp [ne_of_gt hpi]
    ring
  rw [him]
  positivity

theorem complexAffineRealJet_radial_shift
    {d : Nat} (s y : Real) (x : Fin d → Real) (k : Nat) :
    complexAffineRealJet
        (fun q : Complex ↦ growingThetaRatioProductQ q x)
        (-(s : Complex)) (-1 : Complex) k y =
      radialGaussianJet (s + y) x k := by
  unfold complexAffineRealJet radialGaussianJet
  congr 2
  push_cast
  ring

theorem norm_radialGaussianJet_log_le_of_polar_derivative
    {d : Nat} {rho R C : Real} (hrho : 0 < rho) (hR : 0 < R)
    (x : Fin d → Real) (k : Nat)
    (hanalytic : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex
        (fun tau : Complex ↦ analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho 0 +
          (-Complex.I * ((1 / Real.pi : Real) : Complex)) *
            (y : Complex)))
    (hderiv : ‖iteratedDeriv k
        (fun tau : Complex ↦ analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho 0)‖ ≤ C) :
    ‖radialGaussianJet (Real.log rho) x k‖ ≤
      ‖-Complex.I * ((1 / Real.pi : Real) : Complex)‖ ^ k * C := by
  have hjet := affineTaylorJetAtOrigin_polarRadial_eq_radial
    hrho hR 1 x hanalytic k
  have hnorm := congrArg norm hjet
  unfold affineTaylorJetAtOrigin complexAffineRealJet at hnorm
  simp only [Complex.ofReal_zero, mul_zero, add_zero] at hnorm
  rw [norm_mul, norm_pow] at hnorm
  have hnorm' : ‖radialGaussianJet (Real.log rho) x k‖ =
      ‖-Complex.I * ((1 / Real.pi : Real) : Complex)‖ ^ k *
        ‖iteratedDeriv k
          (fun tau : Complex ↦ analyticThetaRatioProductTau tau x)
          (gaussianPolarTau rho 0)‖ := by
    calc
      ‖radialGaussianJet (Real.log rho) x k‖ =
          ‖((1 : Real) : Complex) ^ k *
            radialGaussianJet (Real.log rho) x k‖ := by simp
      _ = _ := hnorm.symm
  rw [hnorm']
  exact mul_le_mul_of_nonneg_left hderiv (by positivity)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/RadialFiniteDifference.lean <==
import EuclideanBallsFormalization.FiniteDifferenceGaussianization
import EuclideanBallsFormalization.RadialGaussianJet
import EuclideanBallsFormalization.GaussianResidualMultiplier
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The concrete radial-scale specialization of R11 Lemma 6.5.

The generic Vandermonde module works for an arbitrary normed space.  Here we
instantiate it with the actual normalized Gaussian product and the radial jet
identified in `RadialGaussianJet`.  Thus every value occurring on the finite
difference side is a genuine Gaussian product at a nearby real logarithmic
scale.
-/

noncomputable section

open scoped BigOperators

/-- At a real negative logarithmic scale the radial product is exactly the
normalized Gaussian multiplier on the torus. -/
theorem radialGaussianProduct_eq_torusGaussianMultiplier_coe
    {d : Nat} {s : Real} (hs : s < 0) (x : Fin d → Real) :
    radialGaussianProduct s x =
      torusGaussianMultiplier d (Real.exp s)
        (fun i => (x i : UnitAddCircle)) := by
  calc
    radialGaussianProduct s x =
        gaussianPolarThetaProduct (Real.exp s) 0 x := by
      simpa using radialGaussianProduct_log_eq_polar (Real.exp_pos s) x
    _ = torusGaussianMultiplier d (Real.exp s)
        (fun i => (x i : UnitAddCircle)) :=
      (torusGaussianMultiplier_coe (Real.exp_pos s) x).symm

theorem exp_radialScale_mem_unitInterval
    {s : Real} (hs : s < 0) :
    0 < Real.exp s ∧ Real.exp s < 1 := by
  exact ⟨Real.exp_pos s, (Real.exp_lt_one_iff.mpr hs)⟩

def radialFiniteDifferenceRemainder {d n : Nat}
    (s delta : Real) (x : Fin d → Real) (i : Fin n) : Complex :=
  radialGaussianProduct
      (s + finiteDifferenceNodes n i * delta) x -
    ∑ m : Fin n,
      ((finiteDifferenceNodes n i * delta) ^ (m : Nat) /
          (Nat.factorial (m : Nat) : Real)) •
        radialGaussianJet s x (m : Nat)

theorem radialGaussianProduct_eq_taylor_add_remainder
    {d n : Nat} (s delta : Real) (x : Fin d → Real) (i : Fin n) :
    radialGaussianProduct
        (s + finiteDifferenceNodes n i * delta) x =
      (∑ m : Fin n,
        ((finiteDifferenceNodes n i * delta) ^ (m : Nat) /
            (Nat.factorial (m : Nat) : Real)) •
          radialGaussianJet s x (m : Nat)) +
        radialFiniteDifferenceRemainder s delta x i := by
  unfold radialFiniteDifferenceRemainder
  abel

/-- Exact finite-difference identity for the genuine nearby radial Gaussian
products. -/
theorem finiteDifference_radialGaussianProduct_eq
    {d n : Nat} (r : Fin n) (s delta : Real) (x : Fin d → Real) :
    (∑ i : Fin n,
        finiteDifferenceCoefficients n r i •
          radialGaussianProduct
            (s + finiteDifferenceNodes n i * delta) x) =
      delta ^ (r : Nat) • radialGaussianJet s x (r : Nat) +
        ∑ i : Fin n,
          finiteDifferenceCoefficients n r i •
            radialFiniteDifferenceRemainder s delta x i := by
  exact finiteDifference_from_taylor_data n r delta
    (fun i => radialGaussianProduct
      (s + finiteDifferenceNodes n i * delta) x)
    (radialFiniteDifferenceRemainder s delta x)
    (fun m => radialGaussianJet s x (m : Nat))
    (radialGaussianProduct_eq_taylor_add_remainder s delta x)

/-- The exact finite-difference formula rewritten entirely with admissible
torus Gaussian multipliers. -/
theorem finiteDifference_torusGaussianMultiplier_eq_radialJet
    {d n : Nat} (r : Fin n) (s delta : Real) (x : Fin d → Real)
    (hscale : ∀ i : Fin n,
      s + finiteDifferenceNodes n i * delta < 0) :
    (∑ i : Fin n,
        finiteDifferenceCoefficients n r i •
          torusGaussianMultiplier d
            (Real.exp (s + finiteDifferenceNodes n i * delta))
            (fun j => (x j : UnitAddCircle))) =
      delta ^ (r : Nat) • radialGaussianJet s x (r : Nat) +
        ∑ i : Fin n,
          finiteDifferenceCoefficients n r i •
            radialFiniteDifferenceRemainder s delta x i := by
  rw [← finiteDifference_radialGaussianProduct_eq r s delta x]
  apply Finset.sum_congr rfl
  intro i hi
  rw [radialGaussianProduct_eq_torusGaussianMultiplier_coe (hscale i)]

/-- Quantitative error form of the radial finite-difference identity. -/
theorem norm_radialGaussianJet_sub_finiteDifference_le
    {d n : Nat} (r : Fin n) (s delta : Real) (x : Fin d → Real) :
    ‖delta ^ (r : Nat) • radialGaussianJet s x (r : Nat) -
        ∑ i : Fin n,
          finiteDifferenceCoefficients n r i •
            radialGaussianProduct
              (s + finiteDifferenceNodes n i * delta) x‖ ≤
      ∑ i : Fin n,
        |finiteDifferenceCoefficients n r i| *
          ‖radialFiniteDifferenceRemainder s delta x i‖ := by
  exact norm_finiteDifference_error_le n r delta
    (fun i => radialGaussianProduct
      (s + finiteDifferenceNodes n i * delta) x)
    (radialFiniteDifferenceRemainder s delta x)
    (fun m => radialGaussianJet s x (m : Nat))
    (radialGaussianProduct_eq_taylor_add_remainder s delta x)

/-- If the real-scale Taylor remainder is uniform on the fixed node set, the
finite-difference error is controlled by its precomputed Vandermonde
coefficient norm. -/
theorem norm_radialGaussianJet_sub_finiteDifference_le_uniform
    {d n : Nat} (r : Fin n) (s delta : Real) (x : Fin d → Real)
    (E : Real)
    (hrem : ∀ i : Fin n,
      ‖radialFiniteDifferenceRemainder s delta x i‖ ≤ E) :
    ‖delta ^ (r : Nat) • radialGaussianJet s x (r : Nat) -
        ∑ i : Fin n,
          finiteDifferenceCoefficients n r i •
            radialGaussianProduct
              (s + finiteDifferenceNodes n i * delta) x‖ ≤
      finiteDifferenceCoefficientL1 n r * E := by
  calc
    ‖delta ^ (r : Nat) • radialGaussianJet s x (r : Nat) -
        ∑ i : Fin n,
          finiteDifferenceCoefficients n r i •
            radialGaussianProduct
              (s + finiteDifferenceNodes n i * delta) x‖ ≤
        ∑ i : Fin n,
          |finiteDifferenceCoefficients n r i| *
            ‖radialFiniteDifferenceRemainder s delta x i‖ :=
      norm_radialGaussianJet_sub_finiteDifference_le r s delta x
    _ ≤ ∑ i : Fin n,
        |finiteDifferenceCoefficients n r i| * E := by
      gcongr with i
      exact hrem i
    _ = finiteDifferenceCoefficientL1 n r * E := by
      unfold finiteDifferenceCoefficientL1
      rw [Finset.sum_mul]

/-- The nearby logarithmic-scale Gaussian is the affine radial chart
`q = -s-y`, so the analytic Taylor theorem produces precisely the remainder
used above. -/
theorem norm_radialFiniteDifferenceRemainder_le_of_analytic
    {d n : Nat} (hn : 0 < n) (s delta R C : Real)
    (x : Fin d → Real) (i : Fin n)
    (hR : 0 ≤ R)
    (hi : |finiteDifferenceNodes n i * delta| ≤ R)
    (hanalytic : ∀ y ∈ Set.Icc (-R) R,
      AnalyticAt Complex
        (fun q : Complex => growingThetaRatioProductQ q x)
        (-(s : Complex) + (-1 : Complex) * (y : Complex)))
    (hbound : ∀ y ∈ Set.Icc (-R) R,
      ‖complexAffineRealJet
          (fun q : Complex => growingThetaRatioProductQ q x)
          (-(s : Complex)) (-1 : Complex) n y‖ ≤ C) :
    ‖radialFiniteDifferenceRemainder s delta x i‖ ≤
      C * |finiteDifferenceNodes n i * delta| ^ n /
        (Nat.factorial (n - 1) : Real) := by
  let u : Real := finiteDifferenceNodes n i * delta
  have hTaylor := norm_sub_complexAffineTaylor_le (n - 1)
    (fun q : Complex => growingThetaRatioProductQ q x)
    (-(s : Complex)) (-1 : Complex) hR hi hanalytic (by
      intro y hy
      simpa [Nat.sub_add_cancel (Nat.one_le_iff_ne_zero.mpr
        (Nat.ne_of_gt hn))] using hbound y hy)
  have hvalue :
      growingThetaRatioProductQ
          (-(s : Complex) + (-1 : Complex) * (u : Complex)) x =
        radialGaussianProduct (s + u) x := by
    unfold radialGaussianProduct
    congr 2
    push_cast
    ring
  have hsum :
      (∑ k ∈ Finset.range ((n - 1) + 1),
          ((Nat.factorial k : Real)⁻¹ * u ^ k) •
            complexAffineRealJet
              (fun q : Complex => growingThetaRatioProductQ q x)
              (-(s : Complex)) (-1 : Complex) k 0) =
        ∑ m : Fin n,
          (u ^ (m : Nat) / (Nat.factorial (m : Nat) : Real)) •
            radialGaussianJet s x (m : Nat) := by
    rw [Nat.sub_add_cancel (Nat.one_le_iff_ne_zero.mpr
      (Nat.ne_of_gt hn))]
    rw [← Fin.sum_univ_eq_sum_range]
    apply Finset.sum_congr rfl
    intro k hk
    have hjet := affineTaylorJetAtOrigin_realRadial_eq s 1 x (k : Nat)
    change complexAffineRealJet
        (fun q : Complex => growingThetaRatioProductQ q x)
        (-(s : Complex)) (-1 : Complex) (k : Nat) 0 = _ at hjet
    rw [hjet]
    simp [affineTaylorJetAtOrigin, div_eq_mul_inv, mul_comm]
  unfold radialFiniteDifferenceRemainder
  dsimp [u] at hvalue hsum ⊢
  rw [← hvalue, ← hsum]
  simpa [Nat.sub_add_cancel (Nat.one_le_iff_ne_zero.mpr
    (Nat.ne_of_gt hn))] using hTaylor

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/RadialGaussianJet.lean <==
import EuclideanBallsFormalization.ConcreteAmplitudeProductProduction
import EuclideanBallsFormalization.GrowingProductFullOrder
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The real radial Gaussian product and its concrete derivative jet.

Writing `s = log rho`, the common complex damping coordinate is `q = -s`.
The central angular path is `q = -s - i sigma t`, while a real radial
shift is `q = -(s+h)`.  The identities below prove, rather than assume,
that the central Taylor parameters are `(i sigma)^r d_s^r Gamma_s`.
-/

noncomputable section

def radialGaussianProduct {d : Nat} (s : Real)
    (x : Fin d → Real) : Complex :=
  growingThetaRatioProductQ (-(s : Complex)) x

def radialGaussianJet {d : Nat} (s : Real)
    (x : Fin d → Real) (k : Nat) : Complex :=
  complexAffineRealJet
    (fun q : Complex => growingThetaRatioProductQ q x)
    (-(s : Complex)) (-1 : Complex) k 0

@[simp] theorem radialGaussianJet_zero {d : Nat} (s : Real)
    (x : Fin d → Real) :
    radialGaussianJet s x 0 = radialGaussianProduct s x := by
  simp [radialGaussianJet, radialGaussianProduct, complexAffineRealJet]

theorem exp_neg_log_sub_I_mul
    {rho : Real} (hrho : 0 < rho) (t : Real) :
    Complex.exp (-((-(Real.log rho : Complex)) -
        Complex.I * (t : Complex))) =
      (rho : Complex) * Complex.exp ((t : Complex) * Complex.I) := by
  have hlog : Complex.exp (Real.log rho : Complex) = (rho : Complex) := by
    apply Complex.ext
    · simp [Complex.exp_ofReal_re, Real.exp_log hrho]
    · simp [Complex.exp_ofReal_im]
  rw [show -((-(Real.log rho : Complex)) -
      Complex.I * (t : Complex)) =
        (Real.log rho : Complex) + (t : Complex) * Complex.I by ring]
  rw [Complex.exp_add, hlog]

theorem gaussianPolarThetaProduct_eq_radialQ
    {d : Nat} {rho : Real} (hrho : 0 < rho)
    (t : Real) (x : Fin d → Real) :
    gaussianPolarThetaProduct rho t x =
      growingThetaRatioProductQ
        ((-(Real.log rho : Complex)) - Complex.I * (t : Complex)) x := by
  unfold gaussianPolarThetaProduct analyticThetaRatioProductTau
    growingThetaRatioProductQ growingThetaRatioQ analyticThetaRatioTau
  apply Finset.prod_congr rfl
  intro i hi
  rw [gaussianPolarTau_exp_eq hrho,
    exp_neg_log_sub_I_mul hrho]

theorem gaussianPolarThetaProduct_scaled_eq_radialAffine
    {d : Nat} {rho : Real} (hrho : 0 < rho)
    (sigma epsilon u : Real) (x : Fin d → Real) :
    gaussianPolarThetaProduct rho (sigma * epsilon * u) x =
      growingThetaRatioProductQ
        ((-(Real.log rho : Complex)) +
          (-Complex.I * (sigma : Complex)) *
            ((epsilon * u : Real) : Complex)) x := by
  rw [gaussianPolarThetaProduct_eq_radialQ hrho]
  congr 2
  push_cast
  ring

theorem radialGaussianProduct_log_eq_polar
    {d : Nat} {rho : Real} (hrho : 0 < rho)
    (x : Fin d → Real) :
    radialGaussianProduct (Real.log rho) x =
      gaussianPolarThetaProduct rho 0 x := by
  rw [gaussianPolarThetaProduct_eq_radialQ hrho]
  simp [radialGaussianProduct]

theorem growingCentralThetaProduct_eq_radialAffine
    {d : Nat} (tau epsilon u : Real) (x : Fin d → Real) :
    growingCentralThetaProduct tau (tau * epsilon * u) x =
      growingThetaRatioProductQ
        ((-((-tau : Real) : Complex)) +
          (-Complex.I * (tau : Complex)) *
            ((epsilon * u : Real) : Complex)) x := by
  rw [growingCentralThetaProduct_scaled_eq_complexAffine]
  congr 2
  push_cast
  ring

/-- Exact chain-rule relation between the central angular affine jet and
the real radial jet. -/
theorem affineTaylorJetAtOrigin_radial_eq
    {d : Nat} (s sigma : Real) (x : Fin d → Real) (k : Nat) :
    affineTaylorJetAtOrigin
        (fun q : Complex => growingThetaRatioProductQ q x)
        (-(s : Complex)) (-Complex.I * (sigma : Complex)) k =
      (Complex.I * (sigma : Complex)) ^ k *
        radialGaussianJet s x k := by
  unfold affineTaylorJetAtOrigin radialGaussianJet complexAffineRealJet
  simp only [Complex.ofReal_zero, mul_zero, add_zero]
  rw [mul_pow]
  ring

/-- The real radial affine chart with speed `sigma` produces the scaled
radial derivative `sigma^k * d_s^k Gamma_s`. -/
theorem affineTaylorJetAtOrigin_realRadial_eq
    {d : Nat} (s sigma : Real) (x : Fin d → Real) (k : Nat) :
    affineTaylorJetAtOrigin
        (fun q : Complex => growingThetaRatioProductQ q x)
        (-(s : Complex)) (-(sigma : Complex)) k =
      (sigma : Complex) ^ k * radialGaussianJet s x k := by
  unfold affineTaylorJetAtOrigin radialGaussianJet complexAffineRealJet
  simp only [Complex.ofReal_zero, mul_zero, add_zero]
  rw [neg_pow]
  ring

theorem diagonalTaylorFamily_radialJet_eq_affine
    {d : Nat} (s sigma : Real) (x : Fin d → Real) :
    diagonalTaylorFamily (Complex.I * (sigma : Complex))
        (radialGaussianJet s x) =
      diagonalTaylorFamily 1
        (affineTaylorJetAtOrigin
          (fun q : Complex => growingThetaRatioProductQ q x)
          (-(s : Complex)) (-Complex.I * (sigma : Complex))) := by
  funext k
  unfold diagonalTaylorFamily
  rw [affineTaylorJetAtOrigin_radial_eq]
  apply Polynomial.ext
  intro n
  simp only [Polynomial.coeff_monomial]
  split_ifs with hkn
  · subst n
    ring
  · rfl

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/RadialProductTaylorProduction.lean <==
import EuclideanBallsFormalization.AffineJetPathCongruence
import EuclideanBallsFormalization.SmallProductFullOrder
import EuclideanBallsFormalization.CriticalWindowFullOrder
import EuclideanBallsFormalization.GrowingProductFullOrder
import EuclideanBallsFormalization.PolarPhaseJetUniform
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Regime-specific arbitrary-order Taylor production for the actual theta
product, with every coefficient written in the manuscript's radial jet
`(i*sigma)^r * d_s^r Gamma_s`.
-/

noncomputable section

open scoped BigOperators

theorem polarAffineTaylorSum_eq_radialJetSum
    (n : Nat) {d : Nat} {rho R : Real} (hrho : 0 < rho) (hR : 0 < R)
    (sigma : Real) (x : Fin d → Real)
    (hanalytic : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (gaussianPolarTau rho 0 +
          ((sigma / Real.pi : Real) : Complex) * (y : Complex)))
    (u : Real) :
    (∑ k ∈ Finset.range (n + 1),
        ((Nat.factorial k : Real)⁻¹ * u ^ k) •
          complexAffineRealJet
            (fun tau : Complex => analyticThetaRatioProductTau tau x)
            (gaussianPolarTau rho 0)
            ((sigma / Real.pi : Real) : Complex) k 0) =
      ∑ k ∈ Finset.range (n + 1),
        ((Nat.factorial k : Real)⁻¹ * u ^ k) •
          ((Complex.I * (sigma : Complex)) ^ k *
            radialGaussianJet (Real.log rho) x k) := by
  apply Finset.sum_congr rfl
  intro k hk
  congr 1
  exact affineTaylorJetAtOrigin_polar_eq_radial
    hrho hR sigma x hanalytic k

private lemma criticalRadialWindow_endpoint_gaps
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    gaussianSaddleParameter (a / 2) < gaussianSaddleParameter a ∧
      gaussianSaddleParameter b < gaussianSaddleParameter (b + 1) := by
  have ha2 : 0 < a / 2 := by positivity
  have hb : 0 < b := ha.trans_le hab
  constructor
  · exact strictMonoOn_gaussianSaddleParameter ha2 ha (by linarith)
  · exact strictMonoOn_gaussianSaddleParameter hb
      (show b + 1 ∈ Set.Ioi (0 : Real) from by
        exact add_pos_of_pos_of_nonneg hb (by norm_num))
      (by norm_num)

/-- Small-regime product Taylor theorem in radial-jet coordinates. -/
theorem exists_C_norm_smallPolarProduct_radialTaylor_le
    (n : Nat) {d : Nat} (x : Fin d → Real)
    {rho sigma R : Real} (hrho : 0 < rho) (hR : 0 < R)
    (hgeom : ∀ y ∈ Set.Icc (-R) R,
      1 ≤ (gaussianPolarTau rho (sigma * y)).im ∧
      rho ≤ Real.exp (-Real.pi / 12) / 128 ∧
      |sigma * y| ≤ Real.pi / 6) :
    ∃ C0 : Real, 0 < C0 ∧ ∀ u : Real, |u| ≤ R →
      ‖gaussianPolarThetaProduct rho (sigma * u) x -
          ∑ k ∈ Finset.range (n + 1),
            ((Nat.factorial k : Real)⁻¹ * u ^ k) •
              ((Complex.I * (sigma : Complex)) ^ k *
                radialGaussianJet (Real.log rho) x k)‖ ≤
        C0 * |u| ^ (n + 1) / (Nat.factorial n : Real) := by
  let z : Complex := gaussianPolarTau rho 0
  let c : Complex := ((sigma / Real.pi : Real) : Complex)
  have hchart : ∀ y ∈ Set.Icc (-R) R,
      1 ≤ (z + c * (y : Complex)).im ∧
      Real.exp (-Real.pi * (z + c * (y : Complex)).im) ≤
        Real.exp (-Real.pi / 12) / 128 ∧
      |Real.pi * (z + c * (y : Complex)).re| ≤ Real.pi / 6 := by
    intro y hy
    have hp : z + c * (y : Complex) =
        gaussianPolarTau rho (sigma * y) := by
      simpa [z, c, mul_assoc] using
        (gaussianPolarTau_scaled_eq_affine rho sigma 1 y).symm
    rw [hp, exp_neg_pi_gaussianPolarTau_im hrho,
      pi_mul_gaussianPolarTau_re]
    exact hgeom y hy
  obtain ⟨C0, hC0, hTaylor⟩ :=
    exists_C_norm_smallThetaRatioProductTau_affineTaylor_le
      n x hR.le hchart
  refine ⟨C0, hC0, ?_⟩
  intro u hu
  have hanalytic : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (z + c * (y : Complex)) := by
    intro y hy
    have hy' : y ∈ Set.Icc (-R) R := ⟨hy.1.le, hy.2.le⟩
    obtain ⟨him, hsmall, hphase⟩ := hchart y hy'
    apply analyticAt_smallThetaRatioProductTau x (by linarith)
    have hnorm : ‖Complex.exp
        (Real.pi * Complex.I * (z + c * (y : Complex)))‖ =
        Real.exp (-Real.pi * (z + c * (y : Complex)).im) := by
      rw [Complex.norm_exp]
      congr 1
      simp [Complex.mul_re]
    rw [hnorm]
    have hexp : Real.exp (-Real.pi / 12) < 1 := by
      rw [Real.exp_lt_one_iff]
      nlinarith [Real.pi_pos]
    exact hsmall.trans_lt (by nlinarith)
  have hsum := polarAffineTaylorSum_eq_radialJetSum
    n hrho hR sigma x (by simpa [z, c] using hanalytic) u
  have hvalue : gaussianPolarThetaProduct rho (sigma * u) x =
      analyticThetaRatioProductTau (z + c * (u : Complex)) x := by
    simpa [z, c] using
      gaussianPolarThetaProduct_scaled_eq_complexAffine rho sigma 1 u x
  rw [hvalue, ← hsum]
  exact hTaylor u hu

/-- Fixed-critical product Taylor theorem in radial-jet coordinates. -/
theorem exists_eta_norm_criticalPolarProduct_radialTaylor_le
    (n : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta : Real, 0 < eta ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho sigma R : Real},
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        0 < R →
        (∀ y ∈ Set.Icc (-R) R, |sigma * y| ≤ eta) →
        ∃ C0 : Real, 0 < C0 ∧ ∀ u : Real, |u| ≤ R →
          ‖gaussianPolarThetaProduct rho (sigma * u) x -
              ∑ k ∈ Finset.range (n + 1),
                ((Nat.factorial k : Real)⁻¹ * u ^ k) •
                  ((Complex.I * (sigma : Complex)) ^ k *
                    radialGaussianJet (Real.log rho) x k)‖ ≤
            C0 * |u| ^ (n + 1) /
              (Nat.factorial n : Real) := by
  obtain ⟨etaP, hetaP, hTaylorP⟩ :=
    exists_eta_norm_criticalThetaRatioProductTau_affineTaylor_le n ha hab
  have ha2 : 0 < a / 2 := by positivity
  have habOuter : a / 2 ≤ b + 1 := by linarith
  obtain ⟨etaA, hetaA, hanalyticA⟩ :=
    exists_delta_analyticAt_criticalThetaRatioProductTau ha2 habOuter
  let eta : Real := min etaP etaA / 2
  have heta : 0 < eta := by dsimp [eta]; positivity
  refine ⟨eta, heta, ?_⟩
  intro d x rho sigma R hrho hR hcentral
  have hrho0 : 0 < rho :=
    (gaussianSaddleParameter_mem ha).1.trans_le hrho.1
  let z : Complex := gaussianPolarTau rho 0
  let c : Complex := ((sigma / Real.pi : Real) : Complex)
  have hchart : ∀ y ∈ Set.Icc (-R) R,
      Real.exp (-Real.pi * (z + c * (y : Complex)).im) ∈
          Set.Icc (gaussianSaddleParameter a)
            (gaussianSaddleParameter b) ∧
        |Real.pi * (z + c * (y : Complex)).re| ≤ etaP := by
    intro y hy
    have hp : z + c * (y : Complex) =
        gaussianPolarTau rho (sigma * y) := by
      simpa [z, c, mul_assoc] using
        (gaussianPolarTau_scaled_eq_affine rho sigma 1 y).symm
    rw [hp, exp_neg_pi_gaussianPolarTau_im hrho0,
      pi_mul_gaussianPolarTau_re]
    refine ⟨hrho, (hcentral y hy).trans ?_⟩
    dsimp [eta]
    have hmin : min etaP etaA ≤ etaP := min_le_left _ _
    linarith
  obtain ⟨C0, hC0, hTaylor⟩ := hTaylorP x hR.le hchart
  refine ⟨C0, hC0, ?_⟩
  intro u hu
  obtain ⟨houterLower, houterUpper⟩ :=
    criticalRadialWindow_endpoint_gaps ha hab
  have hb : 0 < b := ha.trans_le hab
  have hrho1 : rho < 1 :=
    hrho.2.trans_lt (gaussianSaddleParameter_mem hb).2
  have hanalytic : ∀ y ∈ Set.Ioo (-R) R,
      AnalyticAt Complex
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (z + c * (y : Complex)) := by
    intro y hy
    have hy' : y ∈ Set.Icc (-R) R := ⟨hy.1.le, hy.2.le⟩
    have hp : z + c * (y : Complex) =
        gaussianPolarTau rho (sigma * y) := by
      simpa [z, c, mul_assoc] using
        (gaussianPolarTau_scaled_eq_affine rho sigma 1 y).symm
    rw [hp]
    apply hanalyticA x
    · exact gaussianPolarTau_im_pos hrho0 hrho1 _
    · rw [exp_neg_pi_gaussianPolarTau_im hrho0]
      exact ⟨houterLower.trans_le hrho.1,
        hrho.2.trans_lt houterUpper⟩
    · rw [pi_mul_gaussianPolarTau_re]
      have hc := hcentral y hy'
      have hetaLt : eta < etaA := by
        dsimp [eta]
        have hmin : min etaP etaA ≤ etaA := min_le_right _ _
        linarith
      exact hc.trans_lt hetaLt
  have hsum := polarAffineTaylorSum_eq_radialJetSum
    n hrho0 hR sigma x (by simpa [z, c] using hanalytic) u
  have hvalue : gaussianPolarThetaProduct rho (sigma * u) x =
      analyticThetaRatioProductTau (z + c * (u : Complex)) x := by
    simpa [z, c] using
      gaussianPolarThetaProduct_scaled_eq_complexAffine rho sigma 1 u x
  rw [hvalue, ← hsum]
  exact hTaylor u hu

/-- Growing-regime product Taylor theorem in the same radial-jet
coordinates.  Here `sigma=tau`, so the scaled Cauchy bounds are uniform. -/
theorem exists_tau0_norm_growingProduct_radialTaylor_le
    (n : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 : Real, 0 < tau0 ∧ tau0 ≤ 1 / 2 ∧
      ∀ {d : Nat} (x : Fin d → Real) {tau R : Real},
        0 < tau → tau ≤ tau0 → 0 ≤ R → R ≤ eta →
        ∃ C0 : Real, 0 < C0 ∧ ∀ u : Real, |u| ≤ R →
          ‖growingCentralThetaProduct tau (tau * u) x -
              ∑ k ∈ Finset.range (n + 1),
                ((Nat.factorial k : Real)⁻¹ * u ^ k) •
                  ((Complex.I * (tau : Complex)) ^ k *
                    radialGaussianJet (-tau) x k)‖ ≤
            C0 * |u| ^ (n + 1) /
              (Nat.factorial n : Real) := by
  obtain ⟨tau0, htau0, htau0Half, hTaylor⟩ :=
    exists_tau0_norm_growingThetaRatioProductQ_affineTaylor_le
      n heta0 heta
  refine ⟨tau0, htau0, htau0Half, ?_⟩
  intro d x tau R htau htauLe hR hReta
  have hgeom : ∀ y ∈ Set.Icc (-R) R,
      let q := growingThetaParameter tau 0 +
        (tau : Complex) * (-Complex.I) * (y : Complex)
      q.re = tau ∧ |q.im| ≤ eta * tau := by
    intro y hy
    dsimp
    constructor
    · simp [growingThetaParameter, Complex.mul_re]
    · have him : (growingThetaParameter tau 0 +
          (tau : Complex) * (-Complex.I) * (y : Complex)).im =
          -(tau * y) := by
        simp [growingThetaParameter, Complex.mul_im]
      change |(growingThetaParameter tau 0 +
        (tau : Complex) * (-Complex.I) * (y : Complex)).im| ≤ eta * tau
      rw [him, abs_neg, abs_mul, abs_of_pos htau]
      have hyabs : |y| ≤ R := abs_le.mpr hy
      have hle := mul_le_mul_of_nonneg_left
        (hyabs.trans hReta) htau.le
      simpa [mul_comm] using hle
  obtain ⟨C0, hC0, hraw⟩ := hTaylor x htau htauLe hR hgeom
  refine ⟨C0, hC0, ?_⟩
  intro u hu
  have hsum :
      (∑ k ∈ Finset.range (n + 1),
          ((Nat.factorial k : Real)⁻¹ * u ^ k) •
            complexAffineRealJet
              (fun q : Complex => growingThetaRatioProductQ q x)
              (growingThetaParameter tau 0)
              ((tau : Complex) * (-Complex.I)) k 0) =
        ∑ k ∈ Finset.range (n + 1),
          ((Nat.factorial k : Real)⁻¹ * u ^ k) •
            ((Complex.I * (tau : Complex)) ^ k *
              radialGaussianJet (-tau) x k) := by
    apply Finset.sum_congr rfl
    intro k hk
    have hjet := affineTaylorJetAtOrigin_radial_eq (-tau) tau x k
    congr 1
    simpa [growingThetaParameter, affineTaylorJetAtOrigin,
      mul_comm] using hjet
  have hvalue : growingCentralThetaProduct tau (tau * u) x =
      growingThetaRatioProductQ
        (growingThetaParameter tau 0 +
          (tau : Complex) * (-Complex.I) * (u : Complex)) x := by
    simpa [growingThetaParameter, mul_assoc, mul_comm,
      mul_left_comm] using
        growingCentralThetaProduct_scaled_eq_complexAffine tau 1 u x
  rw [hvalue, ← hsum]
  simpa [mul_assoc] using hraw u hu

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/RadialProductTaylorUniform.lean <==
import EuclideanBallsFormalization.RadialProductTaylorProduction
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Uniform-constant forms of the radial product Taylor estimates.  The earlier
production theorems identify the correct jet; this file places the Taylor
constant before the dimension and frequency variables, as required by the
uniform remainder in R11 Lemma 6.4.
-/

noncomputable section

open scoped BigOperators

/-- Uniform small-regime product Taylor estimate for the manuscript speed
`sigma = 1`. -/
theorem exists_C_smallPolarProduct_radialTaylor_uniform
    (n : Nat) :
    ∃ C0 : Real, 0 < C0 ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho R : Real},
        0 < rho → 0 < R →
        (∀ y ∈ Set.Icc (-R) R,
          1 ≤ (gaussianPolarTau rho y).im ∧
          rho ≤ Real.exp (-Real.pi / 12) / 128 ∧
          |y| ≤ Real.pi / 6) →
        ∀ u : Real, |u| ≤ R →
          ‖gaussianPolarThetaProduct rho u x -
              ∑ k ∈ Finset.range (n + 1),
                ((Nat.factorial k : Real)⁻¹ * u ^ k) •
                  (Complex.I ^ k *
                    radialGaussianJet (Real.log rho) x k)‖ ≤
            C0 * |u| ^ (n + 1) /
              (Nat.factorial n : Real) := by
  obtain ⟨C, cEnergy, hC, hcEnergy, hiter⟩ :=
    exists_C_norm_iteratedDeriv_smallThetaRatioProductTau_le (n + 1)
  let chart : Complex := ((1 / Real.pi : Real) : Complex)
  let C0 : Real := 1 + ‖chart‖ ^ (n + 1) * C
  have hC0 : 0 < C0 := by dsimp [C0]; positivity
  refine ⟨C0, hC0, ?_⟩
  intro d x rho R hrho hR hgeom u hu
  let z : Complex := gaussianPolarTau rho 0
  have hpoint : ∀ y : Real,
      z + chart * (y : Complex) = gaussianPolarTau rho y := by
    intro y
    simpa [z, chart] using (gaussianPolarTau_eq_affine rho y).symm
  have hanalytic : ∀ y ∈ Set.Icc (-R) R,
      AnalyticAt Complex
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (z + chart * (y : Complex)) := by
    intro y hy
    rw [hpoint y]
    obtain ⟨him, hsmall, hphase⟩ := hgeom y hy
    apply analyticAt_smallThetaRatioProductTau x (by linarith)
    have hnorm : ‖Complex.exp
        (Real.pi * Complex.I * gaussianPolarTau rho y)‖ = rho := by
      rw [Complex.norm_exp]
      have hre :
          (Real.pi * Complex.I * gaussianPolarTau rho y).re =
            -Real.pi * (gaussianPolarTau rho y).im := by
        simp [Complex.mul_re]
      rw [hre, exp_neg_pi_gaussianPolarTau_im hrho]
    rw [hnorm]
    have hexp : Real.exp (-Real.pi / 12) < 1 := by
      rw [Real.exp_lt_one_iff]
      nlinarith [Real.pi_pos]
    exact hsmall.trans_lt (by nlinarith)
  have hbound : ∀ y ∈ Set.Icc (-R) R,
      ‖complexAffineRealJet
          (fun tau : Complex => analyticThetaRatioProductTau tau x)
          z chart (n + 1) y‖ ≤ C0 := by
    intro y hy
    obtain ⟨him, hsmall, hphase⟩ := hgeom y hy
    have hsmall' :
        Real.exp (-Real.pi * (gaussianPolarTau rho y).im) ≤
          Real.exp (-Real.pi / 12) / 128 := by
      rw [exp_neg_pi_gaussianPolarTau_im hrho]
      exact hsmall
    have hderiv := hiter x him hsmall' (by
      rw [pi_mul_gaussianPolarTau_re]
      exact hphase)
    rw [exp_neg_pi_gaussianPolarTau_im hrho] at hderiv
    have henergy : 0 ≤ smallThetaProductEnergy x :=
      smallThetaProductEnergy_nonneg x
    have hexp : Real.exp (-(cEnergy * rho *
        smallThetaProductEnergy x)) ≤ 1 := by
      rw [← Real.exp_zero]
      apply Real.exp_le_exp.mpr
      have : 0 ≤ cEnergy * rho * smallThetaProductEnergy x := by
        positivity
      linarith
    unfold complexAffineRealJet
    rw [hpoint y, norm_mul, norm_pow]
    calc
      ‖chart‖ ^ (n + 1) *
          ‖iteratedDeriv (n + 1)
            (fun tau : Complex => analyticThetaRatioProductTau tau x)
            (gaussianPolarTau rho y)‖ ≤
        ‖chart‖ ^ (n + 1) *
          (C * Real.exp (-(cEnergy * rho *
            smallThetaProductEnergy x))) := by
          gcongr
      _ ≤ ‖chart‖ ^ (n + 1) * C := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        nlinarith [mul_le_mul_of_nonneg_left hexp hC.le]
      _ ≤ C0 := by dsimp [C0]; linarith
  have hTaylor := norm_sub_complexAffineTaylor_le n
    (fun tau : Complex => analyticThetaRatioProductTau tau x)
    z chart hR.le hu hanalytic hbound
  have hvalue :
      analyticThetaRatioProductTau (z + chart * (u : Complex)) x =
        gaussianPolarThetaProduct rho u x := by
    rw [hpoint u]
    rfl
  have hsum := polarAffineTaylorSum_eq_radialJetSum
    n hrho hR 1 x (by
      intro y hy
      have hyR : y ∈ Set.Icc (-R) R := by
        exact ⟨hy.1.le, hy.2.le⟩
      simpa [z, chart] using hanalytic y hyR) u
  rw [hvalue, hsum] at hTaylor
  simpa using hTaylor

private lemma criticalUniform_endpoint_gaps
    {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    gaussianSaddleParameter (a / 2) < gaussianSaddleParameter a ∧
      gaussianSaddleParameter b < gaussianSaddleParameter (b + 1) := by
  have ha2 : 0 < a / 2 := by positivity
  have hb : 0 < b := ha.trans_le hab
  constructor
  · exact strictMonoOn_gaussianSaddleParameter ha2 ha (by linarith)
  · exact strictMonoOn_gaussianSaddleParameter hb
      (show b + 1 ∈ Set.Ioi (0 : Real) from by
        exact add_pos_of_pos_of_nonneg hb (by norm_num)) (by norm_num)

/-- Uniform fixed-critical product Taylor estimate for the manuscript speed
`sigma = 1`.  Both the angular margin and the Taylor constant are selected
before the dimension and frequency variables. -/
theorem exists_eta_C_criticalPolarProduct_radialTaylor_uniform
    (n : Nat) {a b : Real} (ha : 0 < a) (hab : a ≤ b) :
    ∃ eta C0 : Real, 0 < eta ∧ 0 < C0 ∧
      ∀ {d : Nat} (x : Fin d → Real) {rho R : Real},
        rho ∈ Set.Icc (gaussianSaddleParameter a)
          (gaussianSaddleParameter b) →
        0 < R →
        (∀ y ∈ Set.Icc (-R) R, |y| ≤ eta) →
        ∀ u : Real, |u| ≤ R →
          ‖gaussianPolarThetaProduct rho u x -
              ∑ k ∈ Finset.range (n + 1),
                ((Nat.factorial k : Real)⁻¹ * u ^ k) •
                  (Complex.I ^ k *
                    radialGaussianJet (Real.log rho) x k)‖ ≤
            C0 * |u| ^ (n + 1) /
              (Nat.factorial n : Real) := by
  obtain ⟨etaDeriv, C, cEnergy, hetaDeriv, hC, hcEnergy, hiter⟩ :=
    exists_eta_C_norm_iteratedDeriv_criticalThetaRatioProductTau_le
      (n + 1) ha hab
  have ha2 : 0 < a / 2 := by positivity
  have habOuter : a / 2 ≤ b + 1 := by linarith
  obtain ⟨etaAnalytic, hetaAnalytic, hanalyticSector⟩ :=
    exists_delta_analyticAt_criticalThetaRatioProductTau ha2 habOuter
  let eta : Real := min etaDeriv etaAnalytic / 2
  let chart : Complex := ((1 / Real.pi : Real) : Complex)
  let C0 : Real := 1 + ‖chart‖ ^ (n + 1) * C
  have heta : 0 < eta := by dsimp [eta]; positivity
  have hC0 : 0 < C0 := by dsimp [C0]; positivity
  refine ⟨eta, C0, heta, hC0, ?_⟩
  intro d x rho R hrho hR hcentral u hu
  have hrho0 : 0 < rho :=
    (gaussianSaddleParameter_mem ha).1.trans_le hrho.1
  have hb : 0 < b := ha.trans_le hab
  have hrho1 : rho < 1 :=
    hrho.2.trans_lt (gaussianSaddleParameter_mem hb).2
  let z : Complex := gaussianPolarTau rho 0
  have hpoint : ∀ y : Real,
      z + chart * (y : Complex) = gaussianPolarTau rho y := by
    intro y
    simpa [z, chart] using (gaussianPolarTau_eq_affine rho y).symm
  obtain ⟨houterLower, houterUpper⟩ :=
    criticalUniform_endpoint_gaps ha hab
  have hanalytic : ∀ y ∈ Set.Icc (-R) R,
      AnalyticAt Complex
        (fun tau : Complex => analyticThetaRatioProductTau tau x)
        (z + chart * (y : Complex)) := by
    intro y hy
    rw [hpoint y]
    apply hanalyticSector x
    · exact gaussianPolarTau_im_pos hrho0 hrho1 y
    · rw [exp_neg_pi_gaussianPolarTau_im hrho0]
      exact ⟨houterLower.trans_le hrho.1,
        hrho.2.trans_lt houterUpper⟩
    · rw [pi_mul_gaussianPolarTau_re]
      have hyeta := hcentral y hy
      have hetaLt : eta < etaAnalytic := by
        dsimp [eta]
        have hmin : min etaDeriv etaAnalytic ≤ etaAnalytic :=
          min_le_right _ _
        linarith
      exact hyeta.trans_lt hetaLt
  have hbound : ∀ y ∈ Set.Icc (-R) R,
      ‖complexAffineRealJet
          (fun tau : Complex => analyticThetaRatioProductTau tau x)
          z chart (n + 1) y‖ ≤ C0 := by
    intro y hy
    have hyDeriv : |y| ≤ etaDeriv := by
      have hyeta := hcentral y hy
      dsimp [eta] at hyeta
      have hmin : min etaDeriv etaAnalytic ≤ etaDeriv :=
        min_le_left _ _
      linarith
    have hderiv := hiter (tau := gaussianPolarTau rho y) x (by
      rw [exp_neg_pi_gaussianPolarTau_im hrho0]
      exact hrho) (by
      rw [pi_mul_gaussianPolarTau_re]
      exact hyDeriv)
    have henergy : 0 ≤ criticalThetaProductEnergy x :=
      criticalThetaProductEnergy_nonneg x
    have hexp : Real.exp (-(cEnergy * criticalThetaProductEnergy x)) ≤ 1 := by
      rw [← Real.exp_zero]
      apply Real.exp_le_exp.mpr
      have : 0 ≤ cEnergy * criticalThetaProductEnergy x := by positivity
      linarith
    unfold complexAffineRealJet
    rw [hpoint y, norm_mul, norm_pow]
    calc
      ‖chart‖ ^ (n + 1) *
          ‖iteratedDeriv (n + 1)
            (fun tau : Complex => analyticThetaRatioProductTau tau x)
            (gaussianPolarTau rho y)‖ ≤
        ‖chart‖ ^ (n + 1) *
          (C * Real.exp (-(cEnergy * criticalThetaProductEnergy x))) := by
            gcongr
      _ ≤ ‖chart‖ ^ (n + 1) * C := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        simpa only [mul_one] using
          mul_le_mul_of_nonneg_left hexp hC.le
      _ ≤ C0 := by dsimp [C0]; linarith
  have hTaylor := norm_sub_complexAffineTaylor_le n
    (fun tau : Complex => analyticThetaRatioProductTau tau x)
    z chart hR.le hu hanalytic hbound
  have hvalue :
      analyticThetaRatioProductTau (z + chart * (u : Complex)) x =
        gaussianPolarThetaProduct rho u x := by
    rw [hpoint u]
    rfl
  have hsum := polarAffineTaylorSum_eq_radialJetSum
    n hrho0 hR 1 x (by
      intro y hy
      have hyR : y ∈ Set.Icc (-R) R := ⟨hy.1.le, hy.2.le⟩
      simpa [z, chart] using hanalytic y hyR) u
  rw [hvalue, hsum] at hTaylor
  simpa using hTaylor

/-- Uniform growing-regime product Taylor estimate in the manuscript chart
`q = tau - i*tau*u`.  The scaled Cauchy estimate cancels every inverse power
of `tau`, so one Taylor constant works for all dimensions, frequencies, and
all sufficiently small positive `tau`. -/
theorem exists_tau0_C_growingProduct_radialTaylor_uniform
    (n : Nat) {eta : Real} (heta0 : 0 ≤ eta) (heta : eta < 1 / 2) :
    ∃ tau0 C0 : Real,
      0 < tau0 ∧ tau0 ≤ 1 / 2 ∧ 0 < C0 ∧
      ∀ {d : Nat} (x : Fin d → Real) {tau R : Real},
        0 < tau → tau ≤ tau0 → 0 ≤ R → R ≤ eta →
        ∀ u : Real, |u| ≤ R →
          ‖growingCentralThetaProduct tau (tau * u) x -
              ∑ k ∈ Finset.range (n + 1),
                ((Nat.factorial k : Real)⁻¹ * u ^ k) •
                  ((Complex.I * (tau : Complex)) ^ k *
                    radialGaussianJet (-tau) x k)‖ ≤
            C0 * |u| ^ (n + 1) /
              (Nat.factorial n : Real) := by
  obtain ⟨tau0, C, cEnergy, htau0, htau0Half, hC, hcEnergy, hiter⟩ :=
    exists_tau0_C_norm_scaled_iteratedDeriv_growingThetaRatioProductQ_le
      (n + 1) heta0 heta
  let chart : Complex := -Complex.I
  let C0 : Real := 1 + ‖chart‖ ^ (n + 1) * C
  have hC0 : 0 < C0 := by dsimp [C0]; positivity
  refine ⟨tau0, C0, htau0, htau0Half, hC0, ?_⟩
  intro d x tau R htau htauLe hR hReta u hu
  let q0 : Complex := growingThetaParameter tau 0
  have hpoint : ∀ y : Real,
      q0 + (tau : Complex) * chart * (y : Complex) =
        growingThetaParameter tau (-(tau * y)) := by
    intro y
    apply Complex.ext
    · simp [q0, chart, growingThetaParameter, Complex.mul_re]
    · simp [q0, chart, growingThetaParameter, Complex.mul_im]
  have hsector : ∀ y ∈ Set.Icc (-R) R,
      |-(tau * y)| ≤ eta * tau := by
    intro y hy
    rw [abs_neg, abs_mul, abs_of_pos htau]
    have hyabs : |y| ≤ R := abs_le.mpr hy
    have hle := mul_le_mul_of_nonneg_left
      (hyabs.trans hReta) htau.le
    simpa [mul_comm] using hle
  have hanalytic : ∀ y ∈ Set.Icc (-R) R,
      AnalyticAt Complex
        (fun q : Complex => growingThetaRatioProductQ q x)
        (q0 + (tau : Complex) * chart * (y : Complex)) := by
    intro y hy
    rw [hpoint y]
    apply analyticAt_growingThetaRatioProductQ_of_sector x
    · simp [growingThetaParameter, htau]
    · simp [growingThetaParameter]
      exact htauLe.trans_lt (htau0Half.trans_lt (by norm_num))
    · simp only [growingThetaParameter_re, growingThetaParameter_im]
      exact (hsector y hy).trans_lt (by nlinarith)
  have hbound : ∀ y ∈ Set.Icc (-R) R,
      ‖complexAffineRealJet
          (fun q : Complex => growingThetaRatioProductQ q x)
          q0 ((tau : Complex) * chart) (n + 1) y‖ ≤ C0 := by
    intro y hy
    have hit := hiter (tau := tau) (sigma := -(tau * y)) x
      htau htauLe (hsector y hy)
    have henergy : 0 ≤ growingThetaProductEnergy x :=
      growingThetaProductEnergy_nonneg x
    have hexp :
        Real.exp (-(cEnergy / tau) * growingThetaProductEnergy x) ≤ 1 := by
      rw [← Real.exp_zero]
      apply Real.exp_le_exp.mpr
      have : 0 ≤ (cEnergy / tau) * growingThetaProductEnergy x := by
        positivity
      linarith
    unfold complexAffineRealJet
    rw [hpoint y, norm_mul, norm_pow, norm_mul, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos htau, mul_pow]
    calc
      (tau ^ (n + 1) * ‖chart‖ ^ (n + 1)) *
          ‖iteratedDeriv (n + 1)
            (fun q : Complex => growingThetaRatioProductQ q x)
            (growingThetaParameter tau (-(tau * y)))‖ =
        ‖chart‖ ^ (n + 1) *
          ‖(tau : Complex) ^ (n + 1) *
            iteratedDeriv (n + 1)
              (fun q : Complex => growingThetaRatioProductQ q x)
              (growingThetaParameter tau (-(tau * y)))‖ := by
            rw [norm_mul, norm_pow, Complex.norm_real,
              Real.norm_eq_abs, abs_of_pos htau]
            ring
      _ ≤ ‖chart‖ ^ (n + 1) *
          (C * Real.exp (-(cEnergy / tau) *
            growingThetaProductEnergy x)) := by
            gcongr
      _ ≤ ‖chart‖ ^ (n + 1) * C := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        simpa only [mul_one] using
          mul_le_mul_of_nonneg_left hexp hC.le
      _ ≤ C0 := by dsimp [C0]; linarith
  have hTaylor := norm_sub_complexAffineTaylor_le n
    (fun q : Complex => growingThetaRatioProductQ q x)
    q0 ((tau : Complex) * chart) hR hu hanalytic hbound
  have hsum :
      (∑ k ∈ Finset.range (n + 1),
          ((Nat.factorial k : Real)⁻¹ * u ^ k) •
            complexAffineRealJet
              (fun q : Complex => growingThetaRatioProductQ q x)
              q0 ((tau : Complex) * chart) k 0) =
        ∑ k ∈ Finset.range (n + 1),
          ((Nat.factorial k : Real)⁻¹ * u ^ k) •
            ((Complex.I * (tau : Complex)) ^ k *
              radialGaussianJet (-tau) x k) := by
    apply Finset.sum_congr rfl
    intro k hk
    have hjet := affineTaylorJetAtOrigin_radial_eq (-tau) tau x k
    congr 1
    simpa [q0, chart, growingThetaParameter, affineTaylorJetAtOrigin,
      mul_comm] using hjet
  have hvalue :
      growingThetaRatioProductQ
          (q0 + (tau : Complex) * chart * (u : Complex)) x =
        growingCentralThetaProduct tau (tau * u) x := by
    simpa [q0, chart, growingThetaParameter, mul_assoc, mul_comm,
      mul_left_comm] using
        (growingCentralThetaProduct_scaled_eq_complexAffine tau 1 u x).symm
  rw [hvalue, hsum] at hTaylor
  simpa [mul_assoc] using hTaylor

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/RadiusLayers.lean <==
import Mathlib

namespace EuclideanBallsFormalization

/-!
The first formal node is deliberately finite and algebraic.  Analytic
maximal estimates are not assumed here; they will enter only through the
source-audited interfaces listed in `proof/PROVENANCE_LEDGER.md`.
-/

def squaredNorm {d : Nat} (y : Fin d → Int) : Nat :=
  ∑ i, (Int.natAbs (y i)) ^ 2

def ball (d n : Nat) : Set (Fin d → Int) :=
  {y | squaredNorm y ≤ n}

def radiusBall (d : Nat) (t : Real) : Set (Fin d → Int) :=
  {y | (squaredNorm y : Real) ≤ t ^ 2}

theorem squaredNorm_cast_real {d : Nat} (y : Fin d → Int) :
    (squaredNorm y : Real) = ∑ i, (y i : Real) ^ 2 := by
  unfold squaredNorm
  rw [Nat.cast_sum]
  apply Finset.sum_congr rfl
  intro i _
  rcases Int.natAbs_eq (y i) with hpos | hneg
  · rw [hpos]
    norm_num
  · rw [hneg]
    norm_num

theorem radiusBall_eq_ball_floor {d : Nat} {t : Real} :
    radiusBall d t = ball d ⌊t ^ 2⌋₊ := by
  ext y
  change ((squaredNorm y : Real) ≤ t ^ 2) ↔ squaredNorm y ≤ ⌊t ^ 2⌋₊
  exact (Nat.le_floor_iff (by positivity)).symm

theorem radiusBall_zero (d : Nat) :
    radiusBall d 0 = ball d 0 := by
  simpa using radiusBall_eq_ball_floor (d := d) (t := 0)

theorem radiusBall_sqrt_nat (d n : Nat) :
    radiusBall d (Real.sqrt n) = ball d n := by
  rw [radiusBall_eq_ball_floor]
  have hs : (Real.sqrt (n : Real)) ^ 2 = n := by
    rw [Real.sq_sqrt]
    positivity
  rw [hs]
  simp

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/RadiusLevelCounting.lean <==
import EuclideanBallsFormalization.FiniteRangeLpMaximal
import Mathlib.Order.Interval.Finset.Nat

namespace EuclideanBallsFormalization

/-!
Exact cardinality bookkeeping for the finite squared-radius intervals in the
proof of R11, Proposition 7.1.  The analytic residual estimate is deliberately
kept separate: this file only converts an interval of natural radius levels
into the `Fintype.card` factor required by `finiteRangeMaxLpNorm_rpow_le_*`.
-/

noncomputable section

open MeasureTheory

/-- The finite type of natural squared-radius levels in the closed interval
`[lo, hi]`. -/
abbrev radiusIntervalLevels (lo hi : Nat) := ↥(Finset.Icc lo hi)

theorem radiusIntervalLevels_card (lo hi : Nat) :
    Fintype.card (radiusIntervalLevels lo hi) = hi + 1 - lo := by
  simp [radiusIntervalLevels, Nat.card_Icc]

theorem radiusIntervalLevels_card_le_upper_add_one (lo hi : Nat) :
    Fintype.card (radiusIntervalLevels lo hi) ≤ hi + 1 := by
  rw [radiusIntervalLevels_card]
  exact Nat.sub_le _ _

/-- Equation (7.5) with the exact number of levels in a natural interval. -/
theorem radiusIntervalMaxLpNorm_rpow_le_exact_card_mul
    {d lo hi : Nat} (p : NNReal) (hp : p ≠ 0)
    (g : radiusIntervalLevels lo hi → lattice d → Complex) (B : ENNReal)
    (hB : ∀ i : radiusIntervalLevels lo hi,
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤ B) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ ((hi + 1 - lo : Nat) : ENNReal) * B := by
  simpa only [radiusIntervalLevels_card] using
    finiteRangeMaxLpNorm_rpow_le_fintypeCard_mul p hp g B hB

/-- The coarser interval count used repeatedly in the manuscript: a closed
subinterval of `[0, hi]` has at most `hi + 1` natural levels. -/
theorem radiusIntervalMaxLpNorm_rpow_le_upper_add_one_mul
    {d lo hi : Nat} (p : NNReal) (hp : p ≠ 0)
    (g : radiusIntervalLevels lo hi → lattice d → Complex) (B : ENNReal)
    (hB : ∀ i : radiusIntervalLevels lo hi,
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤ B) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ ((hi + 1 : Nat) : ENNReal) * B := by
  calc
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ ((hi + 1 - lo : Nat) : ENNReal) * B :=
      radiusIntervalMaxLpNorm_rpow_le_exact_card_mul p hp g B hB
    _ ≤ ((hi + 1 : Nat) : ENNReal) * B := by
      gcongr
      exact_mod_cast Nat.sub_le (hi + 1) lo

/-- A fixed critical interval with upper endpoint `C*d` has at most
`C*d+1` natural levels. -/
theorem criticalRadiusIntervalMaxLpNorm_rpow_le
    {d lo C : Nat} (p : NNReal) (hp : p ≠ 0)
    (g : radiusIntervalLevels lo (C * d) → lattice d → Complex) (B : ENNReal)
    (hB : ∀ i : radiusIntervalLevels lo (C * d),
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤ B) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ ((C * d + 1 : Nat) : ENNReal) * B :=
  radiusIntervalMaxLpNorm_rpow_le_upper_add_one_mul p hp g B hB

/-- A growing interval with upper endpoint `A*d^2` has at most
`A*d^2+1` natural levels. -/
theorem growingRadiusIntervalMaxLpNorm_rpow_le
    {d lo A : Nat} (p : NNReal) (hp : p ≠ 0)
    (g : radiusIntervalLevels lo (A * d ^ 2) → lattice d → Complex)
    (B : ENNReal)
    (hB : ∀ i : radiusIntervalLevels lo (A * d ^ 2),
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤ B) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ ((A * d ^ 2 + 1 : Nat) : ENNReal) * B :=
  radiusIntervalMaxLpNorm_rpow_le_upper_add_one_mul p hp g B hB

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/RemoteGauss.lean <==
import Mathlib.Analysis.SpecialFunctions.Gaussian.PoissonSummation
import Mathlib.Analysis.Fourier.ZMod

namespace EuclideanBallsFormalization

open scoped BigOperators Real

/-!
Finite quadratic Gauss sums used in the residue-class Poisson formula for the
remote-theta branch.  This module records the exact finite object before the
separate root-of-unity orthogonality argument needed for the sharp height.
-/

noncomputable section

def quadraticGaussPhase (q : Nat) (a c : Int) (r : Fin q) : Real :=
  ((a : Real) * (r : Real) ^ 2 + (c : Real) * (r : Real)) / (q : Real)

def quadraticGaussSummand (q : Nat) (a c : Int) (r : Fin q) : Complex :=
  Complex.exp
    (((2 * Real.pi * quadraticGaussPhase q a c r : Real) : Complex) * Complex.I)

def quadraticGaussSum (q : Nat) (a c : Int) : Complex :=
  ∑ r : Fin q, quadraticGaussSummand q a c r

lemma quadraticGaussSummand_norm (q : Nat) (a c : Int) (r : Fin q) :
    ‖quadraticGaussSummand q a c r‖ = 1 := by
  unfold quadraticGaussSummand
  exact Complex.norm_exp_ofReal_mul_I _

theorem norm_quadraticGaussSum_le (q : Nat) (a c : Int) :
    ‖quadraticGaussSum q a c‖ ≤ q := by
  unfold quadraticGaussSum
  calc
    ‖∑ r : Fin q, quadraticGaussSummand q a c r‖ ≤
        ∑ r : Fin q, ‖quadraticGaussSummand q a c r‖ := norm_sum_le _ _
    _ = ∑ _r : Fin q, (1 : Real) := by
      apply Finset.sum_congr rfl
      intro r hr
      rw [quadraticGaussSummand_norm]
    _ = q := by simp

/-- The elementary normalized height bound valid before Gauss-sum cancellation.

The remote-theta argument needs a square-root gain from root-of-unity
orthogonality.  This lemma deliberately records only the preceding triangle
inequality bound, so it cannot be mistaken for that sharper estimate.
-/
theorem norm_quadraticGaussSum_div_le_one {q : Nat} (hq : 0 < q) (a c : Int) :
    ‖quadraticGaussSum q a c‖ / q ≤ 1 := by
  rw [div_le_iff₀]
  · simpa using norm_quadraticGaussSum_le q a c
  · exact_mod_cast hq

/-- The residue-class version of the quadratic Gauss sum on `ZMod q`.

This is the canonical finite-group representation for the root-of-unity
orthogonality calculation.  A later bridge must identify it with the `Fin q`
formula above before the remote Poisson expansion can use the sharp height.
-/
def quadraticGaussSumZMod (q : Nat) [NeZero q] (a c : ZMod q) : Complex :=
  ∑ r : ZMod q, ZMod.stdAddChar (a * r ^ 2 + c * r)

/-- Orthogonality of the standard finite Fourier characters.

This is the exact inner sum in the squared Gauss-sum calculation.  The
right-hand side keeps the exceptional zero frequency explicit, as required
for the odd/even modulus split in the remote-theta argument.
-/
theorem sum_stdAddChar_mul (q : Nat) [NeZero q] (u : ZMod q) :
    ∑ s : ZMod q, ZMod.stdAddChar (s * u) = if u = 0 then (q : Complex) else 0 := by
  simpa using AddChar.sum_mulShift u (ZMod.isPrimitive_stdAddChar q)

/-- Complex conjugation of the standard additive character is negation of
its frequency. -/
theorem conj_stdAddChar (q : Nat) [NeZero q] (x : ZMod q) :
    (starRingEnd Complex) (ZMod.stdAddChar x) = ZMod.stdAddChar (-x) := by
  have hq : 0 < ringChar (ZMod q) := by
    simpa only [ZMod.ringChar_zmod_n] using NeZero.pos q
  change (starRingEnd Complex) (ZMod.stdAddChar x) = ZMod.stdAddChar (-x)
  rw [AddChar.starComp_apply hq]
  rfl

/-- The exact finite double-sum expansion preceding the Gauss-sum square
calculation. -/
theorem quadraticGaussSumZMod_mul_conj (q : Nat) [NeZero q] (a c : ZMod q) :
    quadraticGaussSumZMod q a c * (starRingEnd Complex) (quadraticGaussSumZMod q a c) =
      ∑ r : ZMod q, ∑ s : ZMod q,
        ZMod.stdAddChar
          ((a * r ^ 2 + c * r) - (a * s ^ 2 + c * s)) := by
  unfold quadraticGaussSumZMod
  rw [map_sum, Fintype.sum_mul_sum]
  apply Fintype.sum_congr
  intro r
  apply Fintype.sum_congr
  intro s
  rw [conj_stdAddChar]
  rw [← AddChar.map_add_eq_mul]
  simp only [sub_eq_add_neg]

/-- Translation of the first finite-group summation variable. -/
theorem sum_sum_add_right (q : Nat) [NeZero q] (F : ZMod q → ZMod q → Complex) :
    (∑ r : ZMod q, ∑ s : ZMod q, F r s) =
      ∑ u : ZMod q, ∑ s : ZMod q, F (u + s) s := by
  calc
    (∑ r : ZMod q, ∑ s : ZMod q, F r s) =
        ∑ s : ZMod q, ∑ r : ZMod q, F r s := Finset.sum_comm
    _ = ∑ s : ZMod q, ∑ u : ZMod q, F (u + s) s := by
      apply Fintype.sum_congr
      intro s
      symm
      exact Fintype.sum_bijective (fun u : ZMod q => u + s)
        (AddGroup.addRight_bijective s) _ _ (fun _ => rfl)
    _ = ∑ u : ZMod q, ∑ s : ZMod q, F (u + s) s := Finset.sum_comm

/-- Algebraic phase identity after the substitution `r = u + s`. -/
theorem quadraticGauss_phase_shift {q : Nat} (a c u s : ZMod q) :
    (a * (u + s) ^ 2 + c * (u + s)) - (a * s ^ 2 + c * s) =
      (a * u ^ 2 + c * u) + (2 * a * u) * s := by
  ring

/-- The classical shifted double-sum form of the squared finite Gauss sum. -/
theorem quadraticGaussSumZMod_square_double_sum (q : Nat) [NeZero q] (a c : ZMod q) :
    quadraticGaussSumZMod q a c * (starRingEnd Complex) (quadraticGaussSumZMod q a c) =
      ∑ u : ZMod q, ∑ s : ZMod q,
        ZMod.stdAddChar ((a * u ^ 2 + c * u) + (2 * a * u) * s) := by
  rw [quadraticGaussSumZMod_mul_conj, sum_sum_add_right]
  apply Fintype.sum_congr
  intro u
  apply Fintype.sum_congr
  intro s
  rw [quadraticGauss_phase_shift]

/-- The squared Gauss sum after applying finite Fourier orthogonality to its
inner summation variable. -/
theorem quadraticGaussSumZMod_square_factor (q : Nat) [NeZero q] (a c : ZMod q) :
    quadraticGaussSumZMod q a c * (starRingEnd Complex) (quadraticGaussSumZMod q a c) =
      ∑ u : ZMod q, ZMod.stdAddChar (a * u ^ 2 + c * u) *
        if 2 * a * u = 0 then (q : Complex) else 0 := by
  rw [quadraticGaussSumZMod_square_double_sum]
  apply Fintype.sum_congr
  intro u
  simp_rw [AddChar.map_add_eq_mul]
  rw [← Finset.mul_sum]
  congr 1
  calc
    ∑ s : ZMod q, ZMod.stdAddChar ((2 * a * u) * s) =
        ∑ s : ZMod q, ZMod.stdAddChar (s * (2 * a * u)) := by
      apply Fintype.sum_congr
      intro s
      congr 1
      ring
    _ = if 2 * a * u = 0 then (q : Complex) else 0 := sum_stdAddChar_mul q (2 * a * u)

/-- For odd modulus, the class of `2` is a unit. -/
theorem isUnit_two_zmod_of_odd {q : Nat} (hq : Odd q) :
    IsUnit (2 : ZMod q) :=
  (ZMod.isUnit_iff_coprime 2 q).2 (Nat.coprime_two_left.2 hq)

/-- In the odd-modulus, primitive-leading-coefficient case, the surviving
frequency in the squared Gauss sum is only zero. -/
theorem two_mul_mul_eq_zero_iff_of_odd_of_isUnit {q : Nat} [NeZero q]
    (hq : Odd q) {a u : ZMod q} (ha : IsUnit a) :
    2 * a * u = 0 ↔ u = 0 := by
  let hu : IsUnit (2 * a : ZMod q) := (isUnit_two_zmod_of_odd hq).mul ha
  constructor
  · intro h
    apply hu.mul_left_cancel
    simpa [mul_assoc] using h
  · intro h
    simp [h]

/-- Exact odd-modulus Gauss-square identity for a unit quadratic coefficient. -/
theorem quadraticGaussSumZMod_square_eq_of_odd_of_isUnit {q : Nat} [NeZero q]
    (hq : Odd q) (a c : ZMod q) (ha : IsUnit a) :
    quadraticGaussSumZMod q a c * (starRingEnd Complex) (quadraticGaussSumZMod q a c) = q := by
  rw [quadraticGaussSumZMod_square_factor]
  simp_rw [two_mul_mul_eq_zero_iff_of_odd_of_isUnit hq ha]
  simp

/-- The exact norm-square form of the odd-modulus Gauss identity. -/
theorem norm_quadraticGaussSumZMod_sq_eq_of_odd_of_isUnit {q : Nat} [NeZero q]
    (hq : Odd q) (a c : ZMod q) (ha : IsUnit a) :
    ‖quadraticGaussSumZMod q a c‖ ^ 2 = q := by
  apply Complex.ofReal_injective
  rw [← Complex.normSq_eq_norm_sq, Complex.normSq_eq_conj_mul_self, mul_comm]
  exact quadraticGaussSumZMod_square_eq_of_odd_of_isUnit hq a c ha

/-- The sharp square-root height in the odd-modulus unit-leading case. -/
theorem norm_quadraticGaussSumZMod_eq_sqrt_of_odd_of_isUnit {q : Nat} [NeZero q]
    (hq : Odd q) (a c : ZMod q) (ha : IsUnit a) :
    ‖quadraticGaussSumZMod q a c‖ = Real.sqrt q := by
  apply (sq_eq_sq₀ (norm_nonneg _) (Real.sqrt_nonneg _)).mp
  rw [norm_quadraticGaussSumZMod_sq_eq_of_odd_of_isUnit hq a c ha]
  exact (Real.sq_sqrt (by positivity)).symm

/-- The two-torsion kernel of a finite cyclic additive group has at most two
elements.  This supplies the even-modulus count without choosing residues. -/
theorem card_two_mul_eq_zero_le_two (q : Nat) [NeZero q] :
    (Finset.univ.filter fun u : ZMod q => 2 * u = 0).card ≤ 2 := by
  simpa [two_mul] using
    (IsAddCyclic.card_nsmul_eq_zero_le (α := ZMod q) (n := 2) (by norm_num))

/-- A unit leading quadratic coefficient does not change the two-torsion
condition in the Gauss-square inner sum. -/
theorem two_mul_mul_eq_zero_iff_of_isUnit {q : Nat} [NeZero q]
    {a u : ZMod q} (ha : IsUnit a) :
    2 * a * u = 0 ↔ 2 * u = 0 := by
  constructor
  · intro h
    apply ha.mul_left_cancel
    rw [show a * (2 * u) = 2 * a * u by ring, h, mul_zero]
  · intro h
    rw [show 2 * a * u = a * (2 * u) by ring, h, mul_zero]

/-- Even-modulus norm-square bound from the two-point two-torsion kernel. -/
theorem norm_quadraticGaussSumZMod_sq_le_two_mul {q : Nat} [NeZero q]
    (a c : ZMod q) (ha : IsUnit a) :
    ‖quadraticGaussSumZMod q a c‖ ^ 2 ≤ 2 * q := by
  let P : ZMod q → Prop := fun u => 2 * a * u = 0
  let f : ZMod q → Complex := fun u => ZMod.stdAddChar (a * u ^ 2 + c * u)
  have hsum :
      (∑ u : ZMod q, f u * if P u then (q : Complex) else 0) =
        ∑ u ∈ Finset.univ.filter P, f u * (q : Complex) := by
    calc
      (∑ u : ZMod q, f u * if P u then (q : Complex) else 0) =
          ∑ u : ZMod q, if P u then f u * (q : Complex) else 0 := by
        apply Fintype.sum_congr
        intro u
        by_cases h : P u <;> simp [h]
      _ = ∑ u ∈ Finset.univ.filter P, f u * (q : Complex) := by
        rw [Finset.sum_filter]
  calc
    ‖quadraticGaussSumZMod q a c‖ ^ 2 =
        ‖quadraticGaussSumZMod q a c *
          (starRingEnd Complex) (quadraticGaussSumZMod q a c)‖ := by
      rw [norm_mul, RCLike.norm_conj, pow_two]
    _ = ‖∑ u : ZMod q, f u * if P u then (q : Complex) else 0‖ := by
      rw [quadraticGaussSumZMod_square_factor]
    _ = ‖∑ u ∈ Finset.univ.filter P, f u * (q : Complex)‖ := by rw [hsum]
    _ ≤ ∑ u ∈ Finset.univ.filter P, ‖f u * (q : Complex)‖ := norm_sum_le _ _
    _ = (Finset.univ.filter P).card * q := by
      simp [f, ZMod.stdAddChar_apply]
    _ ≤ 2 * q := by
      apply mul_le_mul_of_nonneg_right
      · exact_mod_cast (show (Finset.univ.filter P).card ≤ 2 by
          simpa only [P, two_mul_mul_eq_zero_iff_of_isUnit ha] using
            card_two_mul_eq_zero_le_two q)
      · positivity

/-- Even-modulus square-root height bound in the canonical finite-group
representation. -/
theorem norm_quadraticGaussSumZMod_le_sqrt_two_mul {q : Nat} [NeZero q]
    (a c : ZMod q) (ha : IsUnit a) :
    ‖quadraticGaussSumZMod q a c‖ ≤ Real.sqrt (2 * q) :=
  Real.le_sqrt_of_sq_le (norm_quadraticGaussSumZMod_sq_le_two_mul a c ha)

/-- The canonical `Fin q` representative agrees with its image under
`ZMod.finEquiv`. -/
theorem finEquiv_eq_natCast {q : Nat} [NeZero q] (r : Fin q) :
    ZMod.finEquiv q r = (r.val : ZMod q) := by
  rw [← ZMod.natCast_zmod_val (ZMod.finEquiv q r)]
  congr 1
  cases q with
  | zero => exact (NeZero.ne 0 rfl).elim
  | succ q => rfl

/-- Pointwise agreement of the direct real-exponential phase and the
canonical standard additive character. -/
theorem quadraticGaussSummand_eq_stdAddChar {q : Nat} [NeZero q]
    (a c : Int) (r : Fin q) :
    quadraticGaussSummand q a c r =
      ZMod.stdAddChar ((a : ZMod q) * (ZMod.finEquiv q r) ^ 2 +
        (c : ZMod q) * (ZMod.finEquiv q r)) := by
  rw [finEquiv_eq_natCast]
  have harg :
      ((a : ZMod q) * (r.val : ZMod q) ^ 2 + (c : ZMod q) * (r.val : ZMod q)) =
        ((a * (r.val : Int) ^ 2 + c * (r.val : Int) : Int) : ZMod q) := by
    push_cast
    rfl
  have hphase : quadraticGaussPhase q a c r =
      ((a * (r.val : Int) ^ 2 + c * (r.val : Int) : Int) : Real) / q := by
    unfold quadraticGaussPhase
    norm_cast
  rw [harg, ZMod.stdAddChar_coe]
  unfold quadraticGaussSummand
  rw [hphase]
  congr 1
  push_cast
  ring

/-- Equality between the direct `Fin q` and canonical `ZMod q` Gauss sums. -/
theorem quadraticGaussSum_eq_quadraticGaussSumZMod {q : Nat} [NeZero q]
    (a c : Int) :
    quadraticGaussSum q a c =
      quadraticGaussSumZMod q (a : ZMod q) (c : ZMod q) := by
  unfold quadraticGaussSum quadraticGaussSumZMod
  apply Fintype.sum_equiv (ZMod.finEquiv q)
    (fun r : Fin q => quadraticGaussSummand q a c r)
    (fun u : ZMod q => ZMod.stdAddChar ((a : ZMod q) * u ^ 2 + (c : ZMod q) * u))
  intro r
  exact quadraticGaussSummand_eq_stdAddChar a c r

/-- Sharp odd-modulus square-root height for the direct residue sum. -/
theorem norm_quadraticGaussSum_eq_sqrt_of_odd_of_isUnit {q : Nat} [NeZero q]
    (hq : Odd q) (a c : Int) (ha : IsUnit (a : ZMod q)) :
    ‖quadraticGaussSum q a c‖ = Real.sqrt q := by
  rw [quadraticGaussSum_eq_quadraticGaussSumZMod]
  exact norm_quadraticGaussSumZMod_eq_sqrt_of_odd_of_isUnit hq (a : ZMod q) (c : ZMod q) ha

/-- Uniform square-root height for the direct residue sum, including even
moduli. -/
theorem norm_quadraticGaussSum_le_sqrt_two_mul {q : Nat} [NeZero q]
    (a c : Int) (ha : IsUnit (a : ZMod q)) :
    ‖quadraticGaussSum q a c‖ ≤ Real.sqrt (2 * q) := by
  rw [quadraticGaussSum_eq_quadraticGaussSumZMod]
  exact norm_quadraticGaussSumZMod_le_sqrt_two_mul (a : ZMod q) (c : ZMod q) ha

/-- The source condition `(a,q)=1` is exactly the unit condition used by the
finite-group Gauss-sum calculation. -/
theorem isUnit_intCast_zmod_of_isCoprime {q : Nat} {a : Int}
    (ha : IsCoprime a (q : Int)) : IsUnit (a : ZMod q) :=
  (ZMod.coe_int_isUnit_iff_isCoprime a q).2 ha.symm

/-- Source-facing form of the uniform quadratic Gauss-sum height bound. -/
theorem norm_quadraticGaussSum_le_sqrt_two_mul_of_isCoprime {q : Nat} [NeZero q]
    (a c : Int) (ha : IsCoprime a (q : Int)) :
    ‖quadraticGaussSum q a c‖ ≤ Real.sqrt (2 * q) :=
  norm_quadraticGaussSum_le_sqrt_two_mul a c (isUnit_intCast_zmod_of_isCoprime ha)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ResidualDecayArithmetic.lean <==
import EuclideanBallsFormalization.ResidualInterpolationFullP
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Exponent algebra behind R11 (7.4).  This module starts with the output of the
general Riesz--Thorin theorem and proves that a scale-to-the-`-K` `ell^2`
bound becomes scale-to-the-`-2*K*(p-1)/p` on `ell^p`.
-/

noncomputable section

open scoped ENNReal

theorem residualInterpolation_neg_order_mul_theta
    (K : Nat) {p : Real} (hp : 0 < p) :
    -(K : Real) * residualInterpolationTheta p =
      -(2 * (K : Real) * (p - 1) / p) := by
  unfold residualInterpolationTheta
  field_simp [ne_of_gt hp]

/-- A scale decay at the `ell^2` endpoint passes through the interpolation
constant with exactly the manuscript's interpolated exponent. -/
theorem residualInterpolation_constant_decay_le
    (K : Nat) {p : Real} (hp1 : 1 < p)
    (C1 C2 A scale : ENNReal)
    (hC2 : C2 ≤ A * scale ^ (-(K : Real))) :
    C1 ^ (1 - residualInterpolationTheta p) *
        C2 ^ residualInterpolationTheta p ≤
      (C1 ^ (1 - residualInterpolationTheta p) *
          A ^ residualInterpolationTheta p) *
        scale ^ (-(2 * (K : Real) * (p - 1) / p)) := by
  have hp0 : 0 < p := lt_trans (by norm_num) hp1
  have htheta0 : 0 ≤ residualInterpolationTheta p :=
    residualInterpolationTheta_nonneg hp1
  calc
    C1 ^ (1 - residualInterpolationTheta p) *
        C2 ^ residualInterpolationTheta p ≤
      C1 ^ (1 - residualInterpolationTheta p) *
        (A * scale ^ (-(K : Real))) ^ residualInterpolationTheta p := by
      gcongr
    _ = C1 ^ (1 - residualInterpolationTheta p) *
        (A ^ residualInterpolationTheta p *
          (scale ^ (-(K : Real))) ^ residualInterpolationTheta p) := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ htheta0]
    _ = (C1 ^ (1 - residualInterpolationTheta p) *
          A ^ residualInterpolationTheta p) *
        scale ^ (-(2 * (K : Real) * (p - 1) / p)) := by
      rw [← ENNReal.rpow_mul]
      rw [residualInterpolation_neg_order_mul_theta K hp0]
      ring

/-- After taking the `p`th power in (7.5), the interpolated scale exponent
is exactly `-2*K*(p-1)`. -/
theorem residualInterpolation_pth_power_exponent
    (K : Nat) {p : Real} (hp : 0 < p) :
    (-(2 * (K : Real) * (p - 1) / p)) * p =
      -(2 * (K : Real) * (p - 1)) := by
  field_simp [ne_of_gt hp]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ResidualInterpolationFullP.lean <==
import EuclideanBallsFormalization.InterpolationInterfaces
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Exponent arithmetic for the `L¹`--`L²` interpolation used in R11. -/

noncomputable section

open MeasureTheory

def residualInterpolationTheta (p : Real) : Real :=
  2 * (1 - 1 / p)

theorem residualInterpolationTheta_nonneg {p : Real} (hp : 1 < p) :
    0 ≤ residualInterpolationTheta p := by
  unfold residualInterpolationTheta
  have hp0 : 0 < p := lt_trans (by norm_num) hp
  have hinv : 1 / p < 1 := by
    rw [div_lt_one hp0]
    exact hp
  positivity

theorem residualInterpolationTheta_le_one {p : Real}
    (hp0 : 0 < p) (hp : p ≤ 2) :
    residualInterpolationTheta p ≤ 1 := by
  unfold residualInterpolationTheta
  have hhalf : (1 / 2 : Real) ≤ 1 / p := by
    exact one_div_le_one_div_of_le hp0 hp
  linarith

theorem residualInterpolationTheta_identity {p : Real} (hp : 0 < p) :
    1 / p =
      (1 - residualInterpolationTheta p) / (1 : Real) +
        residualInterpolationTheta p / (2 : Real) := by
  unfold residualInterpolationTheta
  field_simp [ne_of_gt hp]
  ring

theorem residualInterpolationTheta_mul_p {p : Real} (hp : 0 < p) :
    p * residualInterpolationTheta p = 2 * (p - 1) := by
  unfold residualInterpolationTheta
  field_simp [ne_of_gt hp]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ResidualSquareSum.lean <==
import EuclideanBallsFormalization.LatticeLp
import Mathlib.MeasureTheory.Integral.Lebesgue.Add

namespace EuclideanBallsFormalization

/-!
Finite-family square domination for the residual maximal lift in NL0 (9.1).
This module is independent of the saddle calculation and of the Fourier
identification of the concrete residual operator.
-/

noncomputable section

open scoped ENNReal BigOperators
open MeasureTheory

/-- Pointwise maximum of a finite operator family.  It is zero when `I` is
empty, matching the convention in NL0 Section 9. -/
def finiteMaxEnvelope {d : Nat} (I : Finset Nat)
    (T : Nat → latticeFunction d) : lattice d → ENNReal :=
  fun x ↦ I.sup fun n ↦ ‖T n x‖ₑ

/-- Pointwise square envelope of a finite operator family. -/
def finiteSquareEnvelope {d : Nat} (I : Finset Nat)
    (T : Nat → latticeFunction d) : lattice d → ENNReal :=
  fun x ↦ (∑ n ∈ I, ‖T n x‖ₑ ^ (2 : Nat)) ^ (1 / 2 : Real)

theorem finiteMaxEnvelope_le_finiteSquareEnvelope {d : Nat}
    (I : Finset Nat) (T : Nat → latticeFunction d) (x : lattice d) :
    finiteMaxEnvelope I T x ≤ finiteSquareEnvelope I T x := by
  classical
  unfold finiteMaxEnvelope finiteSquareEnvelope
  apply Finset.sup_le
  intro n hn
  rw [← ENNReal.rpow_le_rpow_iff (by norm_num : (0 : Real) < 2)]
  simp only [← ENNReal.rpow_natCast]
  rw [← ENNReal.rpow_mul, show (1 / 2 : Real) * 2 = 1 by norm_num,
    ENNReal.rpow_one]
  exact Finset.single_le_sum
    (f := fun i ↦ ‖T i x‖ₑ ^ (2 : Real))
    (fun i hi ↦ by positivity) hn

/-- Exact `L^2` norm of the finite pointwise square envelope. -/
theorem eLpNorm_finiteSquareEnvelope {d : Nat}
    (I : Finset Nat) (T : Nat → latticeFunction d) :
    eLpNorm (finiteSquareEnvelope I T) 2 (latticeMeasure d) =
      (∑ n ∈ I, (eLpNorm (T n) 2 (latticeMeasure d)) ^ (2 : Nat)) ^
        (1 / 2 : Real) := by
  classical
  rw [eLpNorm_eq_eLpNorm' (by norm_num) (by norm_num),
    eLpNorm'_eq_lintegral_enorm]
  simp only [ENNReal.toReal_ofNat, finiteSquareEnvelope, enorm_eq_self]
  rw [show (1 / (2 : Real)) = (1 / 2 : Real) by rfl]
  congr 1
  simp_rw [← ENNReal.rpow_natCast]
  simp_rw [← ENNReal.rpow_mul, show (1 / 2 : Real) * 2 = 1 by norm_num,
    ENNReal.rpow_one]
  rw [lintegral_finsetSum]
  · congr 1 with n
    exact (eLpNorm_nnreal_pow_eq_lintegral
      (f := T n) (p := (2 : NNReal)) (by norm_num)).symm
  · intro n hn
    exact measurable_of_countable _

/-- The first inequality in NL0 (9.1): a finite pointwise maximal function is
dominated in `L^2` by the square sum of the fixed-layer `L^2` norms. -/
theorem eLpNorm_finiteMaxEnvelope_le_squareSum {d : Nat}
    (I : Finset Nat) (T : Nat → latticeFunction d) :
    eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d) ≤
      (∑ n ∈ I, (eLpNorm (T n) 2 (latticeMeasure d)) ^ (2 : Nat)) ^
        (1 / 2 : Real) := by
  apply (eLpNorm_mono_enorm_ae (p := (2 : ENNReal))
    (f := finiteMaxEnvelope I T) (g := finiteSquareEnvelope I T)
    (Filter.Eventually.of_forall fun x ↦ by
      simpa only [enorm_eq_self] using
        finiteMaxEnvelope_le_finiteSquareEnvelope I T x)).trans_eq
  exact eLpNorm_finiteSquareEnvelope I T

/-- Real-valued form of the first inequality in (9.1), for a finite family of
square-summable lattice functions. -/
theorem eLpNorm_toReal_finiteMaxEnvelope_le_sqrt_sum {d : Nat}
    (I : Finset Nat) (T : Nat → latticeFunction d)
    (hT : ∀ n ∈ I, latticeMemL2 d (T n)) :
    (eLpNorm (finiteMaxEnvelope I T) 2 (latticeMeasure d)).toReal ≤
      Real.sqrt
        (∑ n ∈ I,
          (eLpNorm (T n) 2 (latticeMeasure d)).toReal ^ (2 : Nat)) := by
  have hfinite :
      (∑ n ∈ I,
        (eLpNorm (T n) 2 (latticeMeasure d)) ^ (2 : Nat)) ≠ ⊤ := by
    exact ENNReal.sum_ne_top.2 fun n hn ↦
      ENNReal.pow_ne_top (ne_of_lt (hT n hn).eLpNorm_lt_top)
  have hrpowfinite :
      (∑ n ∈ I,
        (eLpNorm (T n) 2 (latticeMeasure d)) ^ (2 : Nat)) ^
          (1 / 2 : Real) ≠ ⊤ :=
    ne_of_lt (ENNReal.rpow_lt_top_of_nonneg (by norm_num) hfinite)
  have h := ENNReal.toReal_mono hrpowfinite
    (eLpNorm_finiteMaxEnvelope_le_squareSum I T)
  rw [← ENNReal.toReal_rpow] at h
  rw [ENNReal.toReal_sum] at h
  · simp only [ENNReal.toReal_pow] at h
    simpa [Real.sqrt_eq_rpow] using h
  · intro n hn
    exact ENNReal.pow_ne_top
      (ne_of_lt (hT n hn).eLpNorm_lt_top)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ResidualTail.lean <==
import EuclideanBallsFormalization.ResidualSquareSum
import EuclideanBallsFormalization.GaussianResidualPlancherel

namespace EuclideanBallsFormalization

/-!
The elementary inverse-square tail used in the last line of NL0 (9.1), and
its combination with the finite-layer square-function estimate.
-/

noncomputable section

open scoped ENNReal BigOperators
open MeasureTheory

lemma one_div_nat_sq_le_telescoping {n : Nat} (hn : 2 ≤ n) :
    1 / (n : Real) ^ 2 ≤
      1 / ((n : Real) - 1) - 1 / (n : Real) := by
  have hn0 : (0 : Real) < n := by positivity
  have hnm1 : (0 : Real) < (n : Real) - 1 := by
    exact sub_pos.mpr (by exact_mod_cast (show 1 < n by omega))
  field_simp
  nlinarith

lemma sum_Icc_one_div_nat_sq_le {n₀ N : Nat} (hn₀ : 2 ≤ n₀) :
    ∑ n ∈ Finset.Icc n₀ N, 1 / (n : Real) ^ 2 ≤
      2 / (n₀ : Real) := by
  by_cases hI : n₀ ≤ N
  · calc
      ∑ n ∈ Finset.Icc n₀ N, 1 / (n : Real) ^ 2 ≤
          ∑ n ∈ Finset.Icc n₀ N,
            (1 / ((n : Real) - 1) - 1 / (n : Real)) := by
        apply Finset.sum_le_sum
        intro n hn
        exact one_div_nat_sq_le_telescoping
          (hn₀.trans (Finset.mem_Icc.mp hn).1)
      _ = 1 / ((n₀ : Real) - 1) - 1 / (N : Real) := by
        have hset : Finset.Icc n₀ N = Finset.Ico n₀ (N + 1) := by
          ext n
          simp
        rw [hset]
        let g : Nat → Real := fun n ↦ 1 / ((n : Real) - 1)
        have htel := Finset.sum_Ico_sub g (show n₀ ≤ N + 1 by omega)
        have hneg := congrArg Neg.neg htel
        simpa [g, Finset.sum_neg_distrib] using hneg
      _ ≤ 2 / (n₀ : Real) := by
        have hn₀pos : (0 : Real) < n₀ := by positivity
        have hNpos : (0 : Real) < N := by
          exact_mod_cast (show 0 < N by omega)
        have hleft : 1 / ((n₀ : Real) - 1) ≤ 2 / (n₀ : Real) := by
          have hn₀two : (2 : Real) ≤ n₀ := by exact_mod_cast hn₀
          have hnm1 : (0 : Real) < (n₀ : Real) - 1 := by
            exact sub_pos.mpr (by exact_mod_cast (show 1 < n₀ by omega))
          apply (div_le_div_iff₀ hnm1 hn₀pos).2
          nlinarith
        nlinarith [one_div_pos.mpr hNpos]
  · simp only [Finset.Icc_eq_empty hI, Finset.sum_empty]
    positivity

/-- NL0 (9.1) for a finite family whose fixed-layer bounds are `C / n`.
The factor `sqrt 2` is the explicit constant produced by the elementary
inverse-square tail estimate. -/
theorem eLpNorm_toReal_finiteMaxEnvelope_inverse_bound
    {d n₀ N : Nat} (hn₀ : 2 ≤ n₀)
    (T : Nat → latticeFunction d) (f : latticeFunction d)
    (hf : latticeMemL2 d f)
    (hT : ∀ n ∈ Finset.Icc n₀ N, latticeMemL2 d (T n))
    (C : Real) (hC : 0 ≤ C)
    (hlayer : ∀ n ∈ Finset.Icc n₀ N,
      (latticeL2Norm d (T n)).toReal ≤
        C / (n : Real) * (latticeL2Norm d f).toReal) :
    (eLpNorm (finiteMaxEnvelope (Finset.Icc n₀ N) T) 2
      (latticeMeasure d)).toReal ≤
        (C * (latticeL2Norm d f).toReal) *
          Real.sqrt (2 / (n₀ : Real)) := by
  let F : Real := (latticeL2Norm d f).toReal
  have hF : 0 ≤ F := ENNReal.toReal_nonneg
  have hsquares :
      ∑ n ∈ Finset.Icc n₀ N,
          (eLpNorm (T n) 2 (latticeMeasure d)).toReal ^ (2 : Nat) ≤
        (C * F) ^ (2 : Nat) *
          ∑ n ∈ Finset.Icc n₀ N, 1 / (n : Real) ^ 2 := by
    calc
      ∑ n ∈ Finset.Icc n₀ N,
          (eLpNorm (T n) 2 (latticeMeasure d)).toReal ^ (2 : Nat) ≤
          ∑ n ∈ Finset.Icc n₀ N,
            (C / (n : Real) * F) ^ (2 : Nat) := by
        apply Finset.sum_le_sum
        intro n hn
        have hnpos : (0 : Real) < n := by
          exact_mod_cast (show 0 < n by
            have := (Finset.mem_Icc.mp hn).1
            omega)
        exact (sq_le_sq₀ ENNReal.toReal_nonneg
          (mul_nonneg (div_nonneg hC hnpos.le) hF)).2
          (by simpa [F, latticeL2Norm] using hlayer n hn)
      _ = (C * F) ^ (2 : Nat) *
          ∑ n ∈ Finset.Icc n₀ N, 1 / (n : Real) ^ 2 := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro n hn
        ring
  have htail := sum_Icc_one_div_nat_sq_le hn₀ (N := N)
  have hsum :
      ∑ n ∈ Finset.Icc n₀ N,
          (eLpNorm (T n) 2 (latticeMeasure d)).toReal ^ (2 : Nat) ≤
        (C * F) ^ (2 : Nat) * (2 / (n₀ : Real)) :=
    hsquares.trans (mul_le_mul_of_nonneg_left htail (sq_nonneg (C * F)))
  calc
    (eLpNorm (finiteMaxEnvelope (Finset.Icc n₀ N) T) 2
        (latticeMeasure d)).toReal ≤
        Real.sqrt
          (∑ n ∈ Finset.Icc n₀ N,
            (eLpNorm (T n) 2 (latticeMeasure d)).toReal ^ (2 : Nat)) :=
      eLpNorm_toReal_finiteMaxEnvelope_le_sqrt_sum
        (Finset.Icc n₀ N) T hT
    _ ≤ Real.sqrt ((C * F) ^ (2 : Nat) * (2 / (n₀ : Real))) :=
      Real.sqrt_le_sqrt hsum
    _ = (C * F) * Real.sqrt (2 / (n₀ : Real)) := by
      rw [Real.sqrt_mul (sq_nonneg (C * F)), Real.sqrt_sq]
      exact mul_nonneg hC hF

/-- A slightly looser but simpler `C' n₀^(-1/2)` version of (9.1). -/
theorem eLpNorm_toReal_finiteMaxEnvelope_inverse_bound'
    {d n₀ N : Nat} (hn₀ : 2 ≤ n₀)
    (T : Nat → latticeFunction d) (f : latticeFunction d)
    (hf : latticeMemL2 d f)
    (hT : ∀ n ∈ Finset.Icc n₀ N, latticeMemL2 d (T n))
    (C : Real) (hC : 0 ≤ C)
    (hlayer : ∀ n ∈ Finset.Icc n₀ N,
      (latticeL2Norm d (T n)).toReal ≤
        C / (n : Real) * (latticeL2Norm d f).toReal) :
    (eLpNorm (finiteMaxEnvelope (Finset.Icc n₀ N) T) 2
      (latticeMeasure d)).toReal ≤
        (2 * C) / Real.sqrt n₀ * (latticeL2Norm d f).toReal := by
  have hmain := eLpNorm_toReal_finiteMaxEnvelope_inverse_bound
    hn₀ T f hf hT C hC hlayer
  have hn₀pos : (0 : Real) < n₀ := by positivity
  have hsqrtpos : 0 < Real.sqrt (n₀ : Real) :=
    Real.sqrt_pos.2 hn₀pos
  have hsqrt2 : Real.sqrt 2 ≤ 2 := by norm_num
  calc
    (eLpNorm (finiteMaxEnvelope (Finset.Icc n₀ N) T) 2
        (latticeMeasure d)).toReal ≤
        (C * (latticeL2Norm d f).toReal) *
          Real.sqrt (2 / (n₀ : Real)) := hmain
    _ = (C * (latticeL2Norm d f).toReal) *
          (Real.sqrt 2 / Real.sqrt n₀) := by
      rw [Real.sqrt_div (by norm_num)]
    _ ≤ (2 * C) / Real.sqrt n₀ * (latticeL2Norm d f).toReal := by
      have hF : 0 ≤ (latticeL2Norm d f).toReal := ENNReal.toReal_nonneg
      have hCF : 0 ≤ C * (latticeL2Norm d f).toReal :=
        mul_nonneg hC hF
      calc
        (C * (latticeL2Norm d f).toReal) *
            (Real.sqrt 2 / Real.sqrt n₀) =
            (C * (latticeL2Norm d f).toReal / Real.sqrt n₀) *
              Real.sqrt 2 := by ring
        _ ≤ (C * (latticeL2Norm d f).toReal / Real.sqrt n₀) * 2 :=
          mul_le_mul_of_nonneg_left hsqrt2
            (div_nonneg hCF hsqrtpos.le)
        _ = (2 * C) / Real.sqrt n₀ *
            (latticeL2Norm d f).toReal := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ResidueGaussianPoisson.lean <==
import EuclideanBallsFormalization.RemoteGauss
import Mathlib.Logic.Equiv.Fin.Basic

namespace EuclideanBallsFormalization

open scoped BigOperators Real

noncomputable section

/-!
Residue-class decompositions and the Gaussian Poisson parameter used by the
remote-theta branch.  This module uses mathlib's full-line complex Gaussian
Poisson theorem; it does not declare the source's finite primed Poisson
formula as an axiom.
-/

/-- Every summable integer sequence can be split into its `q` residue classes.

The index convention is exactly `k = q * ell + r`, with `r : Fin q` the
canonical representative. -/
theorem tsum_int_eq_tsum_residue_classes {f : Int → Complex}
    (hf : Summable f) (q : Nat) [NeZero q] :
    ∑' k : Int, f k =
      ∑ r : Fin q, ∑' ell : Int, f ((q : Int) * ell + (r : Nat)) := by
  let e : Int ≃ Fin q × Int :=
    (Int.divModEquiv q).trans (Equiv.prodComm Int (Fin q))
  have he (p : Fin q × Int) :
      e.symm p = (q : Int) * p.2 + (p.1 : Nat) := by
    simp [e, Int.divModEquiv]
    ring
  have hg : Summable (fun p : Fin q × Int => f ((q : Int) * p.2 + (p.1 : Nat))) := by
    have hcomp : Summable (fun p : Fin q × Int => f (e.symm p)) :=
      hf.comp_injective e.symm.injective
    simpa only [he] using hcomp
  calc
    (∑' k : Int, f k) = ∑' p : Fin q × Int, f (e.symm p) :=
      (e.symm.tsum_eq f).symm
    _ = ∑' p : Fin q × Int, f ((q : Int) * p.2 + (p.1 : Nat)) := by
      apply tsum_congr
      intro p
      rw [he]
    _ = ∑ r : Fin q, ∑' ell : Int, f ((q : Int) * ell + (r : Nat)) := by
      rw [hg.tsum_prod, tsum_fintype]

/-- The quadratic coefficient after restricting a complex Gaussian to one
residue class modulo `q`. -/
def residueGaussianParameter (D : Complex) (q : Nat) : Complex :=
  D * (q : Complex) ^ 2 / Real.pi

/-- The linear coefficient in the standard `Complex.tsum_exp_neg_quadratic`
normal form after restricting to one residue class. -/
def residueGaussianLinearParameter (D : Complex) (q : Nat) (r : Fin q) (y : Real) : Complex :=
  (-D * (q : Complex) * (r : Complex) +
    Real.pi * Complex.I * (y : Complex) * (q : Complex)) / Real.pi

/-- The constant phase left after the residue-class expansion. -/
def residueGaussianConstant (D : Complex) (r : Fin q) (y : Real) : Complex :=
  -D * (r : Complex) ^ 2 + 2 * Real.pi * Complex.I * (y : Complex) * (r : Complex)

/-- The Gaussian summand on the residue class `r` modulo `q`. -/
def residueGaussianTerm (D : Complex) (q : Nat) (r : Fin q) (y : Real) (ell : Int) : Complex :=
  Complex.exp
    (-D * ((q : Complex) * (ell : Complex) + (r : Complex)) ^ 2 +
      2 * Real.pi * Complex.I * (y : Complex) *
        ((q : Complex) * (ell : Complex) + (r : Complex)))

/-- Exact conversion of a residue-class Gaussian summand to mathlib's
standard quadratic Gaussian normal form. -/
theorem residueGaussianTerm_eq_standard (D : Complex) (q : Nat) (r : Fin q)
    (y : Real) (ell : Int) :
    residueGaussianTerm D q r y ell =
      Complex.exp (residueGaussianConstant D r y) *
        Complex.exp
          (-Real.pi * residueGaussianParameter D q * (ell : Complex) ^ 2 +
            2 * Real.pi * residueGaussianLinearParameter D q r y * (ell : Complex)) := by
  unfold residueGaussianTerm residueGaussianConstant residueGaussianParameter
    residueGaussianLinearParameter
  rw [← Complex.exp_add]
  congr 1
  field_simp [Real.pi_ne_zero]
  ring

/-- Full Gaussian series on a fixed residue class modulo `q`. -/
def residueGaussianSeries (D : Complex) (q : Nat) (r : Fin q) (y : Real) : Complex :=
  ∑' ell : Int, residueGaussianTerm D q r y ell

lemma residueGaussianParameter_re_pos {D : Complex} {q : Nat} [NeZero q]
    (hD : 0 < D.re) : 0 < (residueGaussianParameter D q).re := by
  unfold residueGaussianParameter
  have hqpow : (q : Complex) ^ 2 = (((q : Real) ^ 2 : Real) : Complex) := by
    norm_num
  rw [hqpow]
  rw [Complex.div_re]
  simp only [Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im,
    Complex.normSq_ofReal, mul_zero, sub_zero]
  have hq : 0 < (q : Real) := by exact_mod_cast NeZero.pos q
  have h : 0 < D.re * (q : Real) ^ 2 * Real.pi / (Real.pi * Real.pi) := by
    positivity
  convert h using 1
  ring

/-- A complex quadratic exponential with positive Gaussian coefficient is
summable on the integer lattice.  This is the explicit convergence input used
below when finite residue sums are commuted with an integer `tsum`. -/
theorem summable_complex_exp_neg_quadratic {A B : Complex} (hA : 0 < A.re) :
    Summable (fun n : Int =>
      Complex.exp
        (-Real.pi * A * (n : Complex) ^ 2 +
          2 * Real.pi * B * (n : Complex))) := by
  let f : Real → Complex := fun x =>
    Complex.exp
      (-Real.pi * A * (x : Complex) ^ 2 +
        2 * Real.pi * B * (x : Complex))
  have hquad : (-Real.pi * A).re < 0 := by
    rw [neg_mul, Complex.neg_re, neg_lt_zero, Complex.re_ofReal_mul]
    exact mul_pos Real.pi_pos hA
  have hf : f =O[Filter.cocompact Real] (fun x => |x| ^ (-2 : Real)) := by
    convert!
      (cexp_neg_quadratic_isLittleO_abs_rpow_cocompact
        hquad (2 * Real.pi * B) (-2)).isBigO using 1
  have hf_int := hf.comp_tendsto Int.tendsto_coe_cofinite
  have hs := summable_of_isBigO (Real.summable_abs_int_rpow one_lt_two) hf_int
  exact hs.congr (by
    intro n
    simp only [Function.comp_apply, f, Complex.ofReal_intCast])

lemma inv_re_pos_of_re_pos {z : Complex} (hz : 0 < z.re) : 0 < z⁻¹.re := by
  rw [Complex.inv_re]
  exact div_pos hz (Complex.normSq_pos.mpr (by
    intro h
    simpa [h] using hz))

/-- The shifted Gaussian occurring on the Fourier side of mathlib's complex
Poisson formula is summable. -/
theorem summable_complex_exp_shifted_dual_quadratic {A B : Complex}
    (hA : 0 < A.re) :
    Summable (fun n : Int =>
      Complex.exp
        (-Real.pi / A * ((n : Complex) + Complex.I * B) ^ 2)) := by
  have hA0 : A ≠ 0 := by
    intro h
    simpa [h] using hA
  have hs := summable_complex_exp_neg_quadratic
    (A := A⁻¹) (B := -Complex.I * B / A) (inv_re_pos_of_re_pos hA)
  have hmul := hs.mul_left (Complex.exp ((Real.pi : Complex) * B ^ 2 / A))
  exact hmul.congr (by
    intro n
    rw [← Complex.exp_add]
    congr 1
    field_simp [hA0]
    ring_nf
    rw [show Complex.I ^ 2 = -(1 : Complex) by norm_num]
    ring)

/-- The centered Gaussian factor that remains after residue-class Poisson
summation. -/
def residueGaussianCenteredGaussian (D : Complex) (q : Nat) (y : Real)
    (m : Int) : Complex :=
  Complex.exp
    (-(Real.pi : Complex) ^ 2 / D *
      ((m : Complex) / (q : Complex) - (y : Complex)) ^ 2)

/-- The complete Fourier-side term for one residue class. -/
def residueGaussianCenteredDualTerm (D : Complex) (q : Nat) (r : Fin q)
    (y : Real) (m : Int) : Complex :=
  Complex.exp
      (2 * Real.pi * Complex.I * (m : Complex) * (r : Complex) / (q : Complex)) *
    residueGaussianCenteredGaussian D q y m

/-- A finite sum of integer `tsum`s can be interchanged with the finite sum
when every row is summable. -/
theorem sum_tsum_fin_comm {q : Nat} {F : Fin q → Int → Complex}
    (hF : ∀ r, Summable (F r)) :
    (∑ r : Fin q, ∑' m : Int, F r m) =
      ∑' m : Int, ∑ r : Fin q, F r m := by
  simpa using
    (Summable.tsum_finsetSum (s := Finset.univ)
      (fun r _ => hF r)).symm

/-- The dual term after multiplication by the rational quadratic residue
phase. -/
def weightedResidueGaussianDualTerm (D : Complex) (q : Nat) (a b : Int)
    (r : Fin q) (y : Real) (m : Int) : Complex :=
  quadraticGaussSummand q a b r * residueGaussianCenteredDualTerm D q r y m

/-- The full-line Poisson transformation of one Gaussian residue class, in
the native parameterization of mathlib's complex Gaussian theorem. -/
theorem residueGaussianSeries_eq_dual (D : Complex) (q : Nat) [NeZero q]
    (r : Fin q) (y : Real) (hD : 0 < D.re) :
    residueGaussianSeries D q r y =
      Complex.exp (residueGaussianConstant D r y) *
        (1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
          ∑' m : Int,
            Complex.exp
              (-Real.pi / residueGaussianParameter D q *
                ((m : Complex) + Complex.I * residueGaussianLinearParameter D q r y) ^ 2)) := by
  unfold residueGaussianSeries
  calc
    (∑' ell : Int, residueGaussianTerm D q r y ell) =
        ∑' ell : Int,
          Complex.exp (residueGaussianConstant D r y) *
            Complex.exp
              (-Real.pi * residueGaussianParameter D q * (ell : Complex) ^ 2 +
                2 * Real.pi * residueGaussianLinearParameter D q r y * (ell : Complex)) := by
      apply tsum_congr
      intro ell
      exact residueGaussianTerm_eq_standard D q r y ell
    _ = Complex.exp (residueGaussianConstant D r y) *
        ∑' ell : Int,
          Complex.exp
            (-Real.pi * residueGaussianParameter D q * (ell : Complex) ^ 2 +
              2 * Real.pi * residueGaussianLinearParameter D q r y * (ell : Complex)) := by
      rw [tsum_mul_left]
    _ = Complex.exp (residueGaussianConstant D r y) *
        (1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
          ∑' m : Int,
            Complex.exp
              (-Real.pi / residueGaussianParameter D q *
                ((m : Complex) + Complex.I * residueGaussianLinearParameter D q r y) ^ 2)) := by
      rw [Complex.tsum_exp_neg_quadratic (residueGaussianParameter_re_pos hD)
        (residueGaussianLinearParameter D q r y)]

/-- Algebraic centering of one dual Gaussian term. -/
theorem residueGaussianDualTerm_eq_centered (D : Complex) (q : Nat) [NeZero q]
    (r : Fin q) (y : Real) (m : Int) (hD : 0 < D.re) :
    Complex.exp (residueGaussianConstant D r y) *
      Complex.exp
        (-Real.pi / residueGaussianParameter D q *
          ((m : Complex) + Complex.I * residueGaussianLinearParameter D q r y) ^ 2) =
      Complex.exp (2 * Real.pi * Complex.I * (m : Complex) * (r : Complex) / (q : Complex)) *
        Complex.exp
          (-(Real.pi : Complex) ^ 2 / D *
            ((m : Complex) / (q : Complex) - (y : Complex)) ^ 2) := by
  rw [← Complex.exp_add, ← Complex.exp_add]
  congr 1
  unfold residueGaussianConstant residueGaussianParameter residueGaussianLinearParameter
  have hD0 : D ≠ 0 := by
    intro h
    simp [h] at hD
  have hq0 : (q : Complex) ≠ 0 := by exact_mod_cast NeZero.ne q
  field_simp [Real.pi_ne_zero, hD0, hq0]
  ring_nf
  rw [show Complex.I ^ 2 = -(1 : Complex) by norm_num,
    show Complex.I ^ 3 = -Complex.I by norm_num [pow_succ],
    show Complex.I ^ 4 = (1 : Complex) by norm_num [pow_succ]]
  ring

/-- Centered residue-class Gaussian Poisson identity with the exact Fourier
phase in the convention used by the remote-theta argument. -/
theorem residueGaussianSeries_eq_centered_dual (D : Complex) (q : Nat) [NeZero q]
    (r : Fin q) (y : Real) (hD : 0 < D.re) :
    residueGaussianSeries D q r y =
      1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
        ∑' m : Int,
          Complex.exp (2 * Real.pi * Complex.I * (m : Complex) * (r : Complex) / (q : Complex)) *
            Complex.exp
              (-(Real.pi : Complex) ^ 2 / D *
                ((m : Complex) / (q : Complex) - (y : Complex)) ^ 2) := by
  rw [residueGaussianSeries_eq_dual D q r y hD]
  calc
    Complex.exp (residueGaussianConstant D r y) *
        (1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
          ∑' m : Int,
            Complex.exp
              (-Real.pi / residueGaussianParameter D q *
                ((m : Complex) + Complex.I * residueGaussianLinearParameter D q r y) ^ 2)) =
        1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
          (Complex.exp (residueGaussianConstant D r y) *
            ∑' m : Int,
              Complex.exp
                (-Real.pi / residueGaussianParameter D q *
                  ((m : Complex) + Complex.I * residueGaussianLinearParameter D q r y) ^ 2)) := by
      ring
    _ = 1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
          ∑' m : Int,
            Complex.exp (residueGaussianConstant D r y) *
              Complex.exp
                (-Real.pi / residueGaussianParameter D q *
                  ((m : Complex) + Complex.I * residueGaussianLinearParameter D q r y) ^ 2) := by
      rw [tsum_mul_left]
    _ = 1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
          ∑' m : Int,
            Complex.exp (2 * Real.pi * Complex.I * (m : Complex) * (r : Complex) / (q : Complex)) *
              Complex.exp
                (-(Real.pi : Complex) ^ 2 / D *
                  ((m : Complex) / (q : Complex) - (y : Complex)) ^ 2) := by
      congr 1
      apply tsum_congr
      intro m
      exact residueGaussianDualTerm_eq_centered D q r y m hD

/-- The centered Fourier-side terms are summable on each residue class. -/
theorem summable_residueGaussianCenteredDualTerm (D : Complex) (q : Nat) [NeZero q]
    (r : Fin q) (y : Real) (hD : 0 < D.re) :
    Summable (residueGaussianCenteredDualTerm D q r y) := by
  have hs := (summable_complex_exp_shifted_dual_quadratic
    (A := residueGaussianParameter D q)
    (B := residueGaussianLinearParameter D q r y)
    (residueGaussianParameter_re_pos hD)).mul_left
      (Complex.exp (residueGaussianConstant D r y))
  exact hs.congr (by
    intro m
    exact residueGaussianDualTerm_eq_centered D q r y m hD)

theorem summable_weightedResidueGaussianDualTerm (D : Complex) (q : Nat)
    [NeZero q] (a b : Int) (r : Fin q) (y : Real) (hD : 0 < D.re) :
    Summable (weightedResidueGaussianDualTerm D q a b r y) :=
  (summable_residueGaussianCenteredDualTerm D q r y hD).mul_left
    (quadraticGaussSummand q a b r)

/-- Adding the Fourier frequency to the linear residue phase produces the
Gauss sum with second parameter `b + m`. -/
theorem quadraticGaussSummand_mul_centered_phase (q : Nat) [NeZero q]
    (a b : Int) (r : Fin q) (m : Int) :
    quadraticGaussSummand q a b r *
      Complex.exp
        (2 * Real.pi * Complex.I * (m : Complex) * (r : Complex) / (q : Complex)) =
      quadraticGaussSummand q a (b + m) r := by
  unfold quadraticGaussSummand quadraticGaussPhase
  rw [← Complex.exp_add]
  congr 1
  have hq : (q : Real) ≠ 0 := by exact_mod_cast NeZero.ne q
  field_simp [hq]
  push_cast
  ring

/-- Exact finite/infinite interchange and identification of the inner residue
sum with the shifted quadratic Gauss sum. -/
theorem sum_weightedResidueGaussianDual_eq_gauss_tsum
    (D : Complex) (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (hD : 0 < D.re) :
    (∑ r : Fin q, ∑' m : Int, weightedResidueGaussianDualTerm D q a b r y m) =
      ∑' m : Int,
        quadraticGaussSum q a (b + m) * residueGaussianCenteredGaussian D q y m := by
  rw [sum_tsum_fin_comm
    (fun r => summable_weightedResidueGaussianDualTerm D q a b r y hD)]
  apply tsum_congr
  intro m
  calc
    (∑ r : Fin q, weightedResidueGaussianDualTerm D q a b r y m) =
        ∑ r : Fin q,
          (quadraticGaussSummand q a b r *
            Complex.exp
              (2 * Real.pi * Complex.I * (m : Complex) * (r : Complex) /
                (q : Complex))) *
          residueGaussianCenteredGaussian D q y m := by
      apply Finset.sum_congr rfl
      intro r _
      simp only [weightedResidueGaussianDualTerm,
        residueGaussianCenteredDualTerm, mul_assoc]
    _ =
        (∑ r : Fin q,
          quadraticGaussSummand q a b r *
            Complex.exp
              (2 * Real.pi * Complex.I * (m : Complex) * (r : Complex) /
                (q : Complex))) *
          residueGaussianCenteredGaussian D q y m := by
      rw [Finset.sum_mul]
    _ = (∑ r : Fin q, quadraticGaussSummand q a (b + m) r) *
          residueGaussianCenteredGaussian D q y m := by
      congr 1
      apply Finset.sum_congr rfl
      intro r _
      exact quadraticGaussSummand_mul_centered_phase q a b r m
    _ = quadraticGaussSum q a (b + m) *
          residueGaussianCenteredGaussian D q y m := by
      rfl

/-- The convergent residue-class Gaussian Poisson formula with its finite
quadratic Gauss sum exposed.  This is the full-line counterpart needed before
the source's finite primed Poisson endpoint is considered. -/
def rationalResidueGaussianSeries (D : Complex) (q : Nat) (a b : Int)
    (y : Real) : Complex :=
  ∑ r : Fin q, quadraticGaussSummand q a b r * residueGaussianSeries D q r y

theorem rationalResidueGaussianSeries_eq_gauss_tsum
    (D : Complex) (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (hD : 0 < D.re) :
    rationalResidueGaussianSeries D q a b y =
      1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
        ∑' m : Int,
          quadraticGaussSum q a (b + m) * residueGaussianCenteredGaussian D q y m := by
  unfold rationalResidueGaussianSeries
  calc
    (∑ r : Fin q, quadraticGaussSummand q a b r * residueGaussianSeries D q r y) =
        ∑ r : Fin q,
          1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
            ∑' m : Int, weightedResidueGaussianDualTerm D q a b r y m := by
      apply Finset.sum_congr rfl
      intro r _
      rw [residueGaussianSeries_eq_centered_dual D q r y hD]
      simp only [weightedResidueGaussianDualTerm,
        residueGaussianCenteredDualTerm, residueGaussianCenteredGaussian]
      rw [tsum_mul_left]
      ring
    _ = 1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
        (∑ r : Fin q, ∑' m : Int, weightedResidueGaussianDualTerm D q a b r y m) := by
      rw [Finset.mul_sum]
    _ = 1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
        ∑' m : Int,
          quadraticGaussSum q a (b + m) * residueGaussianCenteredGaussian D q y m := by
      rw [sum_weightedResidueGaussianDual_eq_gauss_tsum D q a b y hD]

/-- The rational quadratic phase on the full integer lattice. -/
def rationalQuadraticPhase (q : Nat) (a b k : Int) : Real :=
  ((a : Real) * (k : Real) ^ 2 + (b : Real) * (k : Real)) / (q : Real)

/-- The original full-line Gaussian theta summand with rational quadratic
phase. -/
def rationalGaussianTerm (D : Complex) (q : Nat) (a b : Int) (y : Real)
    (k : Int) : Complex :=
  Complex.exp (((2 * Real.pi * rationalQuadraticPhase q a b k : Real) : Complex) * Complex.I) *
    Complex.exp
      (-D * (k : Complex) ^ 2 +
        2 * Real.pi * Complex.I * (y : Complex) * (k : Complex))

def rationalGaussianTheta (D : Complex) (q : Nat) (a b : Int) (y : Real) : Complex :=
  ∑' k : Int, rationalGaussianTerm D q a b y k

/-- Splitting the rational phase on the class `k = q * ell + r` leaves an
integer multiple of the exponential period. -/
theorem rationalQuadraticPhase_residue_split (q : Nat) [NeZero q]
    (a b : Int) (r : Fin q) (ell : Int) :
    rationalQuadraticPhase q a b ((q : Int) * ell + (r : Nat)) =
      quadraticGaussPhase q a b r +
        (a * (q : Int) * ell ^ 2 + 2 * a * ell * (r : Nat) + b * ell : Int) := by
  unfold rationalQuadraticPhase quadraticGaussPhase
  have hq : (q : Real) ≠ 0 := by exact_mod_cast NeZero.ne q
  field_simp [hq]
  push_cast
  ring

/-- Pointwise residue-class factorization of the full rational Gaussian
summand. -/
theorem rationalGaussianTerm_residue_split (D : Complex) (q : Nat) [NeZero q]
    (a b : Int) (r : Fin q) (y : Real) (ell : Int) :
    rationalGaussianTerm D q a b y ((q : Int) * ell + (r : Nat)) =
      quadraticGaussSummand q a b r * residueGaussianTerm D q r y ell := by
  unfold rationalGaussianTerm quadraticGaussSummand residueGaussianTerm
  rw [rationalQuadraticPhase_residue_split q a b r ell]
  let n : Int := a * (q : Int) * ell ^ 2 + 2 * a * ell * (r : Nat) + b * ell
  have hphase :
      (((2 * Real.pi * (quadraticGaussPhase q a b r + (n : Real)) : Real) : Complex) * Complex.I) =
        (((2 * Real.pi * quadraticGaussPhase q a b r : Real) : Complex) * Complex.I) +
          (n : Complex) * (2 * Real.pi * Complex.I) := by
    push_cast
    ring
  rw [hphase, Complex.exp_add, Complex.exp_int_mul_two_pi_mul_I]
  simp only [mul_one]
  congr 1
  apply congrArg Complex.exp
  push_cast
  ring

/-- Standard complex-Gaussian quadratic coefficient for the original rational
quadratic phase. -/
def rationalGaussianParameter (D : Complex) (q : Nat) (a : Int) : Complex :=
  D / Real.pi - 2 * Complex.I * (a : Complex) / (q : Complex)

/-- Standard complex-Gaussian linear coefficient for the original rational
quadratic phase. -/
def rationalGaussianLinearParameter (q : Nat) (b : Int) (y : Real) : Complex :=
  Complex.I * ((b : Complex) / (q : Complex) + (y : Complex))

theorem rationalGaussianTerm_eq_standard (D : Complex) (q : Nat) [NeZero q]
    (a b : Int) (y : Real) (k : Int) :
    rationalGaussianTerm D q a b y k =
      Complex.exp
        (-Real.pi * rationalGaussianParameter D q a * (k : Complex) ^ 2 +
          2 * Real.pi * rationalGaussianLinearParameter q b y * (k : Complex)) := by
  unfold rationalGaussianTerm rationalQuadraticPhase rationalGaussianParameter
    rationalGaussianLinearParameter
  rw [← Complex.exp_add]
  congr 1
  have hq : (q : Complex) ≠ 0 := by exact_mod_cast NeZero.ne q
  field_simp [Real.pi_ne_zero, hq]
  push_cast
  ring_nf
  field_simp [hq]

lemma rationalGaussianParameter_re_pos {D : Complex} {q : Nat} [NeZero q] {a : Int}
    (hD : 0 < D.re) :
    0 < (rationalGaussianParameter D q a).re := by
  unfold rationalGaussianParameter
  simp only [Complex.sub_re, Complex.div_re, Complex.mul_re,
    Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    zero_mul, mul_zero, sub_zero, Complex.normSq_ofReal]
  have hp : 0 < Real.pi := Real.pi_pos
  have h : 0 < D.re * Real.pi := mul_pos hD hp
  simpa [Complex.div_re, Complex.normSq_ofReal] using h

theorem summable_rationalGaussianTerm (D : Complex) (q : Nat) [NeZero q]
    (a b : Int) (y : Real) (hD : 0 < D.re) :
    Summable (rationalGaussianTerm D q a b y) := by
  have hs := summable_complex_exp_neg_quadratic
    (A := rationalGaussianParameter D q a)
    (B := rationalGaussianLinearParameter q b y)
    (rationalGaussianParameter_re_pos hD)
  exact hs.congr (by
    intro k
    exact (rationalGaussianTerm_eq_standard D q a b y k).symm)

theorem rationalGaussianTheta_eq_rationalResidueGaussianSeries
    (D : Complex) (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (hD : 0 < D.re) :
    rationalGaussianTheta D q a b y = rationalResidueGaussianSeries D q a b y := by
  unfold rationalGaussianTheta rationalResidueGaussianSeries
  rw [tsum_int_eq_tsum_residue_classes
    (summable_rationalGaussianTerm D q a b y hD) q]
  apply Finset.sum_congr rfl
  intro r _
  unfold residueGaussianSeries
  rw [← tsum_mul_left]
  apply tsum_congr
  intro ell
  exact rationalGaussianTerm_residue_split D q a b r y ell

/-- Full-line rational Gaussian Poisson formula with the finite Gauss sum
visible in the dual series. -/
theorem rationalGaussianTheta_eq_gauss_tsum
    (D : Complex) (q : Nat) [NeZero q] (a b : Int) (y : Real)
    (hD : 0 < D.re) :
    rationalGaussianTheta D q a b y =
      1 / residueGaussianParameter D q ^ (1 / 2 : Complex) *
        ∑' m : Int,
          quadraticGaussSum q a (b + m) * residueGaussianCenteredGaussian D q y m := by
  rw [rationalGaussianTheta_eq_rationalResidueGaussianSeries D q a b y hD]
  exact rationalResidueGaussianSeries_eq_gauss_tsum D q a b y hD

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ScaledPhaseTaylorProduction.lean <==
import EuclideanBallsFormalization.ShiftedPhaseTaylorPolynomial
import EuclideanBallsFormalization.ArbitraryTaylorProduction
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Scaling and quadratic-cancellation bridge for the actual phase Taylor
theorems.  It proves that an ordinary jet through order `2*K+1`, after
evaluation at `scale * epsilon * u`, is precisely the shifted weighted
phase family used in the finite algebra.
-/

noncomputable section

open scoped BigOperators

theorem weightedSeriesValue_shiftedPhaseTaylorFamily_eq_tail
    (K : Nat) (scale lambda : Complex) (D : Nat → Complex)
    (epsilon u : Complex) :
    weightedSeriesValue (2 * K)
        (shiftedPhaseTaylorFamily scale (lambda * epsilon ^ 2) D)
        epsilon u =
      lambda * ∑ nu ∈ (Finset.range (2 * K)).erase 0,
        ((scale * epsilon * u) ^ (nu + 2) /
          (Nat.factorial (nu + 2) : Complex)) * D (nu + 2) := by
  rw [weightedSeriesValue_shiftedPhaseTaylorFamily]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro nu hnu
  ring

theorem scaledPhaseTaylorSum_eq_weightedSeries
    (K : Nat) (scale lambda epsilon q u : Complex) (D : Nat → Complex)
    (hK : 0 < K)
    (hD0 : D 0 = 0) (hD1 : D 1 = 0)
    (hquad : lambda * (scale * epsilon) ^ 2 * D 2 / 2 + q / 2 = 0) :
    lambda *
        (∑ k ∈ Finset.range (2 * K + 2),
          ((scale * epsilon * u) ^ k /
            (Nat.factorial k : Complex)) * D k) +
        q / 2 * u ^ 2 =
      weightedSeriesValue (2 * K)
        (shiftedPhaseTaylorFamily scale (lambda * epsilon ^ 2) D)
        epsilon u := by
  let f : Nat → Complex := fun k =>
    ((scale * epsilon * u) ^ k /
      (Nat.factorial k : Complex)) * D k
  have hsplit : (∑ k ∈ Finset.range (2 * K + 2), f k) =
      f 0 + f 1 + f 2 +
        ∑ nu ∈ (Finset.range (2 * K)).erase 0, f (nu + 2) := by
    rw [show 2 * K + 2 = 2 + 2 * K by omega]
    rw [Finset.sum_range_add f 2 (2 * K)]
    simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add]
    have hzero : 0 ∈ Finset.range (2 * K) := by simp [hK]
    have htailSplit :
        (∑ nu ∈ Finset.range (2 * K), f (2 + nu)) =
          f 2 + ∑ nu ∈ (Finset.range (2 * K)).erase 0, f (nu + 2) := by
      rw [add_comm]
      simpa [Nat.add_comm] using
        (Finset.sum_erase_add (Finset.range (2 * K))
          (fun nu => f (2 + nu)) hzero).symm
    rw [htailSplit]
    ring
  rw [hsplit]
  have htail := weightedSeriesValue_shiftedPhaseTaylorFamily_eq_tail
    K scale lambda D epsilon u
  rw [htail]
  dsimp [f]
  rw [hD0, hD1]
  norm_num
  have hquadU :
      lambda * ((scale * epsilon * u) ^ 2 / 2 * D 2) +
          q / 2 * u ^ 2 = 0 := by
    calc
      lambda * ((scale * epsilon * u) ^ 2 / 2 * D 2) +
          q / 2 * u ^ 2 =
        (lambda * (scale * epsilon) ^ 2 * D 2 / 2 + q / 2) * u ^ 2 := by
          ring
      _ = 0 := by rw [hquad]; simp
  rw [mul_add]
  calc
    lambda * ((scale * epsilon * u) ^ 2 / 2 * D 2) +
          lambda * ∑ nu ∈ (Finset.range (2 * K)).erase 0,
            (scale * epsilon * u) ^ (nu + 2) /
              (Nat.factorial (nu + 2) : Complex) * D (nu + 2) +
        q / 2 * u ^ 2 =
      (lambda * ((scale * epsilon * u) ^ 2 / 2 * D 2) +
        q / 2 * u ^ 2) +
          lambda * ∑ nu ∈ (Finset.range (2 * K)).erase 0,
            (scale * epsilon * u) ^ (nu + 2) /
              (Nat.factorial (nu + 2) : Complex) * D (nu + 2) := by ring
    _ = _ := by rw [hquadU, zero_add]

theorem norm_scaledPhase_sub_weightedSeries_le
    (K : Nat) (scale lambda epsilon q u : Complex)
    (phase : Complex → Complex) (D : Nat → Complex) (C : Real)
    (hK : 0 < K)
    (hD0 : D 0 = 0) (hD1 : D 1 = 0)
    (hquad : lambda * (scale * epsilon) ^ 2 * D 2 / 2 + q / 2 = 0)
    (hTaylor :
      ‖phase (scale * epsilon * u) -
        ∑ k ∈ Finset.range (2 * K + 2),
          ((scale * epsilon * u) ^ k /
            (Nat.factorial k : Complex)) * D k‖ ≤
        C * ‖scale * epsilon * u‖ ^ (2 * K + 2) /
          (Nat.factorial (2 * K + 1) : Real)) :
    ‖lambda * phase (scale * epsilon * u) + q / 2 * u ^ 2 -
        weightedSeriesValue (2 * K)
          (shiftedPhaseTaylorFamily scale (lambda * epsilon ^ 2) D)
          epsilon u‖ ≤
      ‖epsilon‖ ^ (2 * K) *
        (‖lambda‖ * ‖epsilon‖ ^ 2 * C * ‖scale‖ ^ (2 * K + 2) *
          ‖u‖ ^ (2 * K + 2) /
            (Nat.factorial (2 * K + 1) : Real)) := by
  have hseries := scaledPhaseTaylorSum_eq_weightedSeries
    K scale lambda epsilon q u D hK hD0 hD1 hquad
  rw [← hseries]
  have heq :
      lambda * phase (scale * epsilon * u) + q / 2 * u ^ 2 -
          (lambda *
            (∑ k ∈ Finset.range (2 * K + 2),
              ((scale * epsilon * u) ^ k /
                (Nat.factorial k : Complex)) * D k) +
            q / 2 * u ^ 2) =
        lambda * (phase (scale * epsilon * u) -
          ∑ k ∈ Finset.range (2 * K + 2),
            ((scale * epsilon * u) ^ k /
              (Nat.factorial k : Complex)) * D k) := by ring
  rw [heq, norm_mul]
  calc
    ‖lambda‖ * ‖phase (scale * epsilon * u) -
        ∑ k ∈ Finset.range (2 * K + 2),
          ((scale * epsilon * u) ^ k /
            (Nat.factorial k : Complex)) * D k‖ ≤
      ‖lambda‖ *
        (C * ‖scale * epsilon * u‖ ^ (2 * K + 2) /
          (Nat.factorial (2 * K + 1) : Real)) := by gcongr
    _ = _ := by
      rw [norm_mul, norm_mul, mul_pow]
      ring

theorem realTaylorSum_eq_complexTaylorSum
    (n : Nat) (t : Real) (D : Nat → Complex) :
    (∑ k ∈ Finset.range n,
        ((Nat.factorial k : Real)⁻¹ * t ^ k) • D k) =
      ∑ k ∈ Finset.range n,
        ((t : Complex) ^ k / (Nat.factorial k : Complex)) * D k := by
  apply Finset.sum_congr rfl
  intro k hk
  simp only [Complex.real_smul]
  push_cast
  ring

/-- Real-variable form used by the concrete polar and growing phase jets. -/
theorem norm_scaledRealPhase_sub_weightedSeries_le
    (K : Nat) (scale lambda epsilon q u : Real)
    (phase : Real → Complex) (D : Nat → Complex) (C : Real)
    (hK : 0 < K)
    (hD0 : D 0 = 0) (hD1 : D 1 = 0)
    (hquad : (lambda : Complex) *
        ((scale : Complex) * (epsilon : Complex)) ^ 2 * D 2 / 2 +
        (q : Complex) / 2 = 0)
    (hTaylor :
      ‖phase (scale * epsilon * u) -
        ∑ k ∈ Finset.range (2 * K + 2),
          ((Nat.factorial k : Real)⁻¹ *
            (scale * epsilon * u) ^ k) • D k‖ ≤
        C * |scale * epsilon * u| ^ (2 * K + 2) /
          (Nat.factorial (2 * K + 1) : Real)) :
    ‖(lambda : Complex) * phase (scale * epsilon * u) +
          (q : Complex) / 2 * (u : Complex) ^ 2 -
        weightedSeriesValue (2 * K)
          (shiftedPhaseTaylorFamily (scale : Complex)
            ((lambda : Complex) * (epsilon : Complex) ^ 2) D)
          (epsilon : Complex) (u : Complex)‖ ≤
      |epsilon| ^ (2 * K) *
        (|lambda| * |epsilon| ^ 2 * C * |scale| ^ (2 * K + 2) *
          |u| ^ (2 * K + 2) /
            (Nat.factorial (2 * K + 1) : Real)) := by
  have hTaylorComplex :
      ‖phase (scale * epsilon * u) -
        ∑ k ∈ Finset.range (2 * K + 2),
          ((((scale * epsilon * u : Real) : Complex) ^ k) /
            (Nat.factorial k : Complex)) * D k‖ ≤
        C * ‖((scale * epsilon * u : Real) : Complex)‖ ^ (2 * K + 2) /
          (Nat.factorial (2 * K + 1) : Real) := by
    rw [← realTaylorSum_eq_complexTaylorSum]
    simpa [Complex.norm_real, Real.norm_eq_abs] using hTaylor
  have hraw := norm_scaledPhase_sub_weightedSeries_le
    K (scale : Complex) (lambda : Complex) (epsilon : Complex) (q : Complex)
      (u : Complex) (fun z : Complex => phase z.re) D C hK hD0 hD1 hquad
      (by
        simpa [Complex.mul_re] using hTaylorComplex)
  simpa [Complex.norm_real, Real.norm_eq_abs] using hraw

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ShellSeries.lean <==
import EuclideanBallsFormalization.ThetaCoefficient

namespace EuclideanBallsFormalization

open scoped PowerSeries

/-! A finite shell-generating series for the discrete ball numerator. -/

noncomputable def shellWeight (d : Nat) (w : Fin d → Int → Complex)
    (y : Fin d → Int) : Complex :=
  ∏ i, w i (y i)

noncomputable def coordinateWeight {d : Nat} (xi : Fin d → Real)
    (i : Fin d) (k : Int) : Complex :=
  Complex.exp (2 * Real.pi * Complex.I * (k : Complex) * (xi i : Complex))

theorem shellWeight_coordinateWeight {d : Nat} (xi : Fin d → Real)
    (y : Fin d → Int) :
    shellWeight d (coordinateWeight xi) y = latticeCharacter y xi := by
  unfold shellWeight coordinateWeight latticeCharacter
  rw [← Complex.exp_sum]
  congr 1
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i hi
  ring

noncomputable def weightedShellSeries (d N : Nat)
    (w : Fin d → Int → Complex) : PowerSeries Complex :=
  ∑ y ∈ ballFinset d N,
    PowerSeries.monomial (squaredNorm y) (shellWeight d w y)

@[simp] theorem coeff_weightedShellSeries {d N n : Nat}
    (w : Fin d → Int → Complex) :
    PowerSeries.coeff n (weightedShellSeries d N w) =
      ∑ y ∈ ballFinset d N,
        if squaredNorm y = n then shellWeight d w y else 0 := by
  simp only [weightedShellSeries, map_sum, PowerSeries.coeff_monomial]
  simp [eq_comm]

theorem coeff_weightedShellSeries_zero_of_gt {d N n : Nat}
    (h : N < n) (w : Fin d → Int → Complex) :
    PowerSeries.coeff n (weightedShellSeries d N w) = 0 := by
  rw [coeff_weightedShellSeries]
  apply Finset.sum_eq_zero
  intro y hy
  have hsq : squaredNorm y ≤ N := mem_ballFinset_iff.mp hy
  simp [Nat.ne_of_lt (lt_of_le_of_lt hsq h)]

noncomputable def coordIndex {d : Nat} (y : Fin d → Int) : Fin d →₀ Nat :=
  Finsupp.equivFunOnFinite.symm (fun i => Int.natAbs (y i)^2)

lemma prod_indicator_eq_zero_of_ne {d : Nat} (y : Fin d → Int)
    (l : Fin d →₀ Nat) (h : l ≠ coordIndex y)
    (w : Fin d → Int → Complex) :
    (∏ i : Fin d, if Int.natAbs (y i)^2 = l i then w i (y i) else 0) = 0 := by
  have hex : ∃ i : Fin d, l i ≠ coordIndex y i := by
    by_contra hno
    apply h
    ext i
    by_contra hne
    exact hno ⟨i, hne⟩
  obtain ⟨i, hi⟩ := hex
  apply Finset.prod_eq_zero (Finset.mem_univ i)
  have hidx : Int.natAbs (y i)^2 = coordIndex y i := by simp [coordIndex]
  have hneq : Int.natAbs (y i)^2 ≠ l i := by
    intro hbad
    apply hi
    exact hbad.symm.trans hidx
  simp [hneq]

lemma inner_antidiag_indicator {d n : Nat} (y : Fin d → Int)
    (w : Fin d → Int → Complex) :
    (∑ l ∈ Finset.finsuppAntidiag (Finset.univ : Finset (Fin d)) n,
      ∏ i : Fin d, if Int.natAbs (y i)^2 = l i then w i (y i) else 0) =
      if squaredNorm y = n then ∏ i, w i (y i) else 0 := by
  by_cases hn : squaredNorm y = n
  · let l₀ := coordIndex y
    have hl₀ : l₀ ∈ Finset.finsuppAntidiag (Finset.univ : Finset (Fin d)) n := by
      rw [Finset.mem_finsuppAntidiag]
      constructor
      · simpa [l₀, squaredNorm, coordIndex]
      · simp
    calc
      (∑ l ∈ Finset.finsuppAntidiag (Finset.univ : Finset (Fin d)) n,
          ∏ i : Fin d, if Int.natAbs (y i)^2 = l i then w i (y i) else 0) =
          ∏ i : Fin d, if Int.natAbs (y i)^2 = l₀ i then w i (y i) else 0 := by
        refine Finset.sum_eq_single l₀ ?_ ?_
        · intro l hl hne
          exact prod_indicator_eq_zero_of_ne y l hne w
        · intro hnot
          exact False.elim (hnot hl₀)
      _ = if squaredNorm y = n then ∏ i, w i (y i) else 0 := by
        simp [hn, l₀, coordIndex]
  · simp only [if_neg hn]
    apply Finset.sum_eq_zero
    intro l hl
    by_cases hne : l = coordIndex y
    · subst l
      exfalso
      apply hn
      have hsum := (Finset.mem_finsuppAntidiag.mp hl).1
      simpa [coordIndex, squaredNorm] using hsum
    · exact prod_indicator_eq_zero_of_ne y l hne w

theorem coeff_prod_thetaSeries_box {d N n : Nat}
    (w : Fin d → Int → Complex) :
    PowerSeries.coeff n (∏ i : Fin d, thetaSeries N (w i)) =
      ∑ y ∈ latticeBox d N,
        if squaredNorm y = n then shellWeight d w y else 0 := by
  rw [coeff_prod_thetaSeries]
  calc
    (∑ l ∈ Finset.finsuppAntidiag (Finset.univ : Finset (Fin d)) n,
        ∏ i ∈ (Finset.univ : Finset (Fin d)), thetaCoeff N (l i) (w i)) =
        ∑ l ∈ Finset.finsuppAntidiag (Finset.univ : Finset (Fin d)) n,
          ∑ y ∈ latticeBox d N,
            ∏ i, (if Int.natAbs (y i)^2 = l i then w i (y i) else 0) := by
      apply Finset.sum_congr rfl
      intro l hl
      rw [prod_thetaCoeff_box]
    _ = ∑ y ∈ latticeBox d N,
          ∑ l ∈ Finset.finsuppAntidiag (Finset.univ : Finset (Fin d)) n,
            ∏ i, (if Int.natAbs (y i)^2 = l i then w i (y i) else 0) := by
      rw [Finset.sum_comm]
    _ = ∑ y ∈ latticeBox d N,
          if squaredNorm y = n then shellWeight d w y else 0 := by
      apply Finset.sum_congr rfl
      intro y hy
      simpa [shellWeight] using (inner_antidiag_indicator (n := n) y w)

theorem coeff_prod_thetaSeries_eq_weightedShellSeries {d N n : Nat}
    (h : n ≤ N) (w : Fin d → Int → Complex) :
    PowerSeries.coeff n (∏ i : Fin d, thetaSeries N (w i)) =
      PowerSeries.coeff n (weightedShellSeries d N w) := by
  rw [coeff_prod_thetaSeries_box, coeff_weightedShellSeries]
  unfold ballFinset
  rw [Finset.sum_filter]
  apply Finset.sum_congr rfl
  intro y hy
  by_cases hsq : squaredNorm y = n
  · simp only [if_pos hsq]
    have hle : squaredNorm y ≤ N := by simpa [hsq] using h
    simp [hle]
  · simp [hsq]

theorem coeff_prod_bilateralThetaSeries_eq_weightedShellSeries {d n : Nat}
    (w : Fin d → Int → Complex) :
    PowerSeries.coeff n (∏ i : Fin d, bilateralThetaSeries (w i)) =
      PowerSeries.coeff n (weightedShellSeries d n w) := by
  rw [coeff_prod_bilateralThetaSeries_eq_thetaSeries]
  exact coeff_prod_thetaSeries_eq_weightedShellSeries (le_refl n) w

lemma sum_coeff_weightedShellSeries {d N : Nat}
    (w : Fin d → Int → Complex) :
    (∑ n ∈ Finset.range (N + 1),
      PowerSeries.coeff n (weightedShellSeries d N w)) =
      ∑ y ∈ ballFinset d N, shellWeight d w y := by
  rw [show (∑ n ∈ Finset.range (N + 1),
      PowerSeries.coeff n (weightedShellSeries d N w)) =
      ∑ n ∈ Finset.range (N + 1),
        ∑ y ∈ ballFinset d N,
          if squaredNorm y = n then shellWeight d w y else 0 by
        apply Finset.sum_congr rfl
        intro n hn
        rw [coeff_weightedShellSeries]]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro y hy
  have hsq : squaredNorm y ≤ N := mem_ballFinset_iff.mp hy
  let m := squaredNorm y
  calc
    (∑ x ∈ Finset.range (N + 1),
        if squaredNorm y = x then shellWeight d w y else 0) =
        shellWeight d w y := by
      rw [Finset.sum_eq_single m]
      · simp [m]
      · intro x hx hne
        have hzero : squaredNorm y ≠ x := by
          intro hbad
          apply hne
          simpa [m] using hbad.symm
        simp [hzero]
      · intro hm
        simp only [Finset.mem_range] at hm
        omega

theorem ballMultiplier_eq_cumulative_coeff {d N : Nat} (xi : Fin d → Real) :
    ballMultiplier d N xi =
      ((ballFinset d N).card : Complex)⁻¹ *
        (∑ n ∈ Finset.range (N + 1),
          PowerSeries.coeff n
            (weightedShellSeries d N (coordinateWeight xi))) := by
  unfold ballMultiplier
  rw [sum_coeff_weightedShellSeries]
  apply congrArg (fun z => ((ballFinset d N).card : Complex)⁻¹ * z)
  apply Finset.sum_congr rfl
  intro y hy
  exact (shellWeight_coordinateWeight xi y).symm

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ShiftedPhaseTaylorPolynomial.lean <==
import EuclideanBallsFormalization.TaylorJetPolynomial
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The phase in R11 Lemma 6.4 starts at cubic order after the quadratic
Gaussian has been removed.  Its ordinary derivative of order `nu + 2`
therefore has weighted order `nu`.  This file records that shift exactly;
the zeroth weighted coefficient is zero because the quadratic term is kept
in the outside Gaussian.
-/

noncomputable section

def shiftedPhaseTaylorFamily
    (scale lambda : Complex) (D : Nat → Complex) (nu : Nat) :
    Polynomial Complex :=
  if nu = 0 then 0 else
    Polynomial.monomial (nu + 2)
      (lambda * scale ^ (nu + 2) * D (nu + 2) /
        (Nat.factorial (nu + 2) : Complex))

theorem shiftedPhaseTaylorFamily_zero
    (scale lambda : Complex) (D : Nat → Complex) :
    shiftedPhaseTaylorFamily scale lambda D 0 = 0 := by
  simp [shiftedPhaseTaylorFamily]

theorem shiftedPhaseTaylorFamily_eval
    (scale lambda : Complex) (D : Nat → Complex) {nu : Nat}
    (hnu : nu ≠ 0) (u : Complex) :
    (shiftedPhaseTaylorFamily scale lambda D nu).eval u =
      (lambda * scale ^ (nu + 2) * D (nu + 2) /
        (Nat.factorial (nu + 2) : Complex)) * u ^ (nu + 2) := by
  simp [shiftedPhaseTaylorFamily, hnu]

theorem polynomialHasParity_shiftedPhaseTaylorFamily
    (scale lambda : Complex) (D : Nat → Complex) (nu : Nat) :
    PolynomialHasParity nu (shiftedPhaseTaylorFamily scale lambda D nu) := by
  intro u
  by_cases hnu : nu = 0
  · subst nu
    simp [shiftedPhaseTaylorFamily]
  · rw [shiftedPhaseTaylorFamily_eval scale lambda D hnu,
      shiftedPhaseTaylorFamily_eval scale lambda D hnu]
    rw [neg_pow]
    have hsign : (-1 : Complex) ^ (nu + 2) = (-1 : Complex) ^ nu := by
      rw [pow_add]
      norm_num
    rw [hsign]
    ring

theorem weightedSeriesValue_shiftedPhaseTaylorFamily
    (N : Nat) (scale lambda : Complex) (D : Nat → Complex)
    (epsilon u : Complex) :
    weightedSeriesValue N (shiftedPhaseTaylorFamily scale lambda D)
        epsilon u =
      ∑ nu ∈ (Finset.range N).erase 0,
        epsilon ^ nu *
          ((lambda * scale ^ (nu + 2) * D (nu + 2) /
            (Nat.factorial (nu + 2) : Complex)) * u ^ (nu + 2)) := by
  unfold weightedSeriesValue
  by_cases hN : N = 0
  · subst N
    simp
  · have hzero : 0 ∈ Finset.range N := Finset.mem_range.mpr (Nat.pos_of_ne_zero hN)
    rw [← Finset.sum_erase (s := Finset.range N) (a := 0)
      (f := fun nu => epsilon ^ nu *
        (shiftedPhaseTaylorFamily scale lambda D nu).eval u) (by
          rw [shiftedPhaseTaylorFamily_zero]
          simp)]
    apply Finset.sum_congr rfl
    intro nu hnu
    have hnuzero : nu ≠ 0 := (Finset.mem_erase.mp hnu).1
    rw [shiftedPhaseTaylorFamily_eval scale lambda D hnuzero]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallHigherOrderCentralRatio.lean <==
import EuclideanBallsFormalization.HigherOrderCutoffArithmetic
import EuclideanBallsFormalization.HigherOrderScaleFactor
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Concrete H3 discharge in the small finite regime. -/

noncomputable section

open Filter MeasureTheory

theorem smallRhoThreshold_le_smallPoleCompactBound :
    smallRhoThreshold ≤ smallPoleCompactBound := by
  have hpi := Real.pi_lt_four
  have hexp := Real.add_one_le_exp (-Real.pi / 12)
  dsimp [smallRhoThreshold, smallPoleCompactBound]
  have hlower : (1 : Real) / 16 ≤ Real.exp (-Real.pi / 12) := by
    nlinarith
  nlinarith

theorem smallPoleCompactBound_le_one_div_128 :
    smallPoleCompactBound ≤ (1 : Real) / 128 := by
  have hexp : Real.exp (-Real.pi / 12) ≤ 1 := by
    rw [Real.exp_le_one_iff]
    nlinarith [Real.pi_pos]
  dsimp [smallPoleCompactBound]
  nlinarith

theorem smallRhoThreshold_log_le_neg_pi :
    Real.log smallRhoThreshold ≤ -Real.pi := by
  have hlogTwo := Real.log_two_gt_d9
  have hpi := Real.pi_lt_four
  have h2048 : (2048 : Real) = 2 ^ (11 : Nat) := by norm_num
  dsimp [smallRhoThreshold]
  rw [show (1 / (2048 : Real)) = (2048 : Real)⁻¹ by ring,
    Real.log_inv, h2048, Real.log_pow]
  norm_num at hlogTwo ⊢
  nlinarith

theorem small_saddle_geometry
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    0 < rho ∧ rho < 1 ∧ rho ≤ smallPoleCompactBound ∧
      (d : Real) * rho ≤ n ∧
      ∀ v ∈ Set.Icc (-(Real.pi / 6)) (Real.pi / 6),
        1 ≤ (gaussianPolarTau rho v).im ∧
          rho ≤ smallPoleCompactBound ∧ |v| ≤ Real.pi / 6 := by
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhoSmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  have hrhoPole : rho ≤ smallPoleCompactBound :=
    hrhoSmall.trans smallRhoThreshold_le_smallPoleCompactBound
  have hscale := (gaussianSaddle_effectiveScale hd hn hsmall).2
  refine ⟨hrho.1, hrho.2, hrhoPole, hscale, ?_⟩
  intro v hv
  have hlog : Real.log rho ≤ -Real.pi :=
    (Real.log_le_log hrho.1 hrhoSmall).trans
      smallRhoThreshold_log_le_neg_pi
  have him : 1 ≤ (gaussianPolarTau rho v).im := by
    rw [gaussianPolarTau_im]
    have hpi : 0 < Real.pi := Real.pi_pos
    apply (le_div_iff₀ hpi).2
    linarith
  exact ⟨him, hrhoPole, abs_le.mpr (Set.mem_Icc.mp hv)⟩

theorem small_saddle_slit_geometry
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    ∀ v ∈ Set.Icc (-(Real.pi / 6)) (Real.pi / 6),
      analyticTheta
          ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
        Complex.slitPlane := by
  dsimp only
  intro v hv
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  have hrho := gaussianSaddleParameter_mem halpha
  have hrhoSmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
  apply analyticTheta_polar_mem_slitPlane hrho.1.le
  exact hrhoSmall.trans (by norm_num [smallRhoThreshold])

def smallHigherOrderCutoff (K : Nat) : Real :=
  16 * Real.sqrt (K + 2 : Nat)

theorem smallHigherOrderCutoff_pos (K : Nat) :
    0 < smallHigherOrderCutoff K := by
  dsimp [smallHigherOrderCutoff]
  positivity

theorem smallHigherOrderCutoff_curvature_budget (K : Nat) :
    ((K + 2 : Nat) : Real) ≤
      (1 / 256 : Real) * smallHigherOrderCutoff K ^ 2 := by
  have hnonneg : (0 : Real) ≤ (K + 2 : Nat) := by positivity
  rw [smallHigherOrderCutoff, mul_pow, Real.sq_sqrt hnonneg]
  push_cast
  norm_num
  linarith

theorem small_centralQuadraticCoefficient_bounds
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    (1 / 32 : Real) ≤ centralQuadraticCoefficient
        (d : Real) 1 (1 / Real.sqrt n) (gaussianVariance rho) ∧
      centralQuadraticCoefficient
        (d : Real) 1 (1 / Real.sqrt n) (gaussianVariance rho) ≤ 64 := by
  dsimp only
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hsqrt : Real.sqrt (n : Real) ^ 2 = n := Real.sq_sqrt hnreal.le
  have hvariance := gaussianSaddle_effectiveVariance hd hn hsmall
  unfold centralQuadraticCoefficient
  norm_num
  have hrearrange :
      (d : Real) * (n : Real)⁻¹ *
          gaussianVariance (gaussianSaddleParameter ((n : Real) / d)) =
        ((d : Real) *
          gaussianVariance (gaussianSaddleParameter ((n : Real) / d))) /
            (n : Real) := by
    field_simp
  constructor
  · rw [hrearrange]
    exact (le_div_iff₀ hnreal).2 (by nlinarith [hvariance.1])
  · rw [hrearrange]
    exact (div_le_iff₀ hnreal).2 (by nlinarith [hvariance.2])

theorem norm_smallHigherOrderCentral_integrand_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {r u : Real} (hr : |r| ≤ smallPoleCompactBound)
    (hu : |u| ≤ (Real.pi / 3) * Real.sqrt n)
    (x : Fin d → Real) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase rho ((1 / Real.sqrt n) * u)) *
        gaussianNormalizedPoleAmplitudeComplex (r : Complex)
          ((((1 / Real.sqrt n) * u : Real)) : Complex) *
        gaussianPolarThetaProduct rho ((1 / Real.sqrt n) * u) x‖ ≤
      2 * Real.exp (-((1 / 256 : Real) * u ^ 2)) := by
  dsimp only
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hsqrt : 0 < Real.sqrt (n : Real) := Real.sqrt_pos.2 hnreal
  have ht : |(1 / Real.sqrt (n : Real)) * u| ≤ Real.pi / 3 := by
    rw [abs_mul, abs_of_pos (one_div_pos.mpr hsqrt)]
    rw [show 1 / Real.sqrt (n : Real) * |u| =
      |u| / Real.sqrt (n : Real) by ring]
    exact (div_le_iff₀ hsqrt).2 (by simpa [mul_comm] using hu)
  have htpi : |(1 / Real.sqrt (n : Real)) * u| ≤ Real.pi :=
    ht.trans (by nlinarith [Real.pi_pos])
  have hphase := norm_gaussianCentralPhase_saddle_exp_gaussian_le
    hd hn hsmall htpi
  have hrho := gaussianSaddleParameter_mem (by
    have hdreal : (0 : Real) < d := by exact_mod_cast hd
    exact div_pos hnreal hdreal)
  have hrhoSmall := gaussianSaddleParameter_le_smallRhoThreshold
    (by
      have hdreal : (0 : Real) < d := by exact_mod_cast hd
      exact div_pos hnreal hdreal) hsmall
  have hrho128 : rho ≤ (1 : Real) / 128 :=
    hrhoSmall.trans (by norm_num [smallRhoThreshold])
  have hr128 : ‖(r : Complex)‖ ≤ (1 : Real) / 128 := by
    rw [Complex.norm_real, Real.norm_eq_abs]
    exact hr.trans smallPoleCompactBound_le_one_div_128
  have hpole := norm_gaussianNormalizedPoleAmplitude_le_two hr128
    ((1 / Real.sqrt n) * u)
  have hproduct := norm_gaussianPolarThetaProduct_le_one
    hrho.1 hrho128 ht x
  rw [gaussianNormalizedPoleAmplitudeComplex_ofReal, norm_mul, norm_mul]
  calc
    ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase rho ((1 / Real.sqrt n) * u))‖ *
        ‖gaussianNormalizedPoleAmplitude (r : Complex)
          ((1 / Real.sqrt n) * u)‖ *
        ‖gaussianPolarThetaProduct rho ((1 / Real.sqrt n) * u) x‖ ≤
      Real.exp (-((n : Real) * ((1 / Real.sqrt n) * u) ^ 2) / 256) *
        2 * 1 := by gcongr
    _ = 2 * Real.exp (-((1 / 256 : Real) * u ^ 2)) := by
      have hsqrtSq : Real.sqrt (n : Real) ^ 2 = n :=
        Real.sq_sqrt hnreal.le
      have harg :
          -((n : Real) * ((1 / Real.sqrt n) * u) ^ 2) / 256 =
            -((1 / 256 : Real) * u ^ 2) := by
        field_simp [hsqrt.ne']
        rw [hsqrtSq]
      rw [harg]
      ring

theorem norm_smallHigherOrderCentral_zero_integrand_le
    {d n : Nat} (hd : 0 < d) (hn : 0 < n)
    (hsmall : (n : Real) / d ≤ smallAlphaThreshold)
    {r u : Real} (hr : |r| ≤ smallPoleCompactBound)
    (hu : |u| ≤ (Real.pi / 3) * Real.sqrt n) :
    let rho := gaussianSaddleParameter ((n : Real) / d)
    ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase rho ((1 / Real.sqrt n) * u)) *
        gaussianNormalizedPoleAmplitudeComplex (r : Complex)
          ((((1 / Real.sqrt n) * u : Real)) : Complex)‖ ≤
      2 * Real.exp (-((1 / 256 : Real) * u ^ 2)) := by
  dsimp only
  have h := norm_smallHigherOrderCentral_integrand_le hd hn hsmall hr hu
    (fun _ : Fin d => 0)
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have halpha : 0 < (n : Real) / d := div_pos hnreal hdreal
  let rho := gaussianSaddleParameter ((n : Real) / d)
  have hrho := gaussianSaddleParameter_mem halpha
  have hzero : gaussianPolarThetaProduct rho ((1 / Real.sqrt n) * u)
      (fun _ : Fin d => 0) = 1 := by
    apply gaussianPolarThetaProduct_zero_vector_of_ne hrho.1
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hrho.1, Complex.norm_exp]
    norm_num
    have hrhoSmall := gaussianSaddleParameter_le_smallRhoThreshold halpha hsmall
    exact hrhoSmall.trans (by norm_num [smallRhoThreshold])
  dsimp only at h
  dsimp [rho] at hzero
  calc
    ‖Complex.exp ((d : Complex) *
          gaussianCentralPhase rho ((1 / Real.sqrt n) * u)) *
        gaussianNormalizedPoleAmplitudeComplex (r : Complex)
          ((((1 / Real.sqrt n) * u : Real)) : Complex)‖ =
      ‖Complex.exp ((d : Complex) *
            gaussianCentralPhase rho ((1 / Real.sqrt n) * u)) *
          gaussianNormalizedPoleAmplitudeComplex (r : Complex)
            ((((1 / Real.sqrt n) * u : Real)) : Complex) *
          gaussianPolarThetaProduct rho ((1 / Real.sqrt n) * u)
            (fun _ : Fin d => 0)‖ := by rw [hzero, mul_one]
    _ ≤ 2 * Real.exp (-((1 / 256 : Real) * u ^ 2)) := h

/-- The complete small-regime instance of R11 Lemma 6.4.  All constants are
fixed after `K`; the statement is uniform in dimension, level, frequency,
and in either real pole sign inside the actual compact disk. -/
theorem exists_smallHigherOrderCentralRatio_data
    (K : Nat) (hK : 0 < K) :
    ∃ N0 : Nat, ∃ M C Cb : Real,
      0 < N0 ∧ 0 < M ∧ 0 < C ∧ 0 ≤ Cb ∧
      ∀ {d n : Nat} (x : Fin d → Real) {r : Real},
        N0 ≤ n → 0 < d →
        (n : Real) / d ≤ smallAlphaThreshold →
        |r| ≤ smallPoleCompactBound →
        let rho := gaussianSaddleParameter ((n : Real) / d)
        let eps : Real := 1 / Real.sqrt n
        let q := centralQuadraticCoefficient (d : Real) 1 eps
          (gaussianVariance rho)
        let L := M * Real.sqrt (Real.log (n : Real))
        let R := (Real.pi / 3) * Real.sqrt n
        ‖higherOrderFullCentralIntegral (d : Real) 1 eps R
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex))
              (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x) /
            higherOrderFullCentralZeroIntegral (d : Real) 1 eps R
              (gaussianCentralPhase rho)
              (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
                (((eps * u : Real)) : Complex)) -
            higherOrderFiniteRatioApproximation K 1 (d : Real) eps q L
              (fun k ↦ polarCentralPhaseJet rho k 0)
              (affineTaylorJetAtOrigin
                (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1)
              (radialGaussianJet (Real.log rho) x) 1 Complex.I
              (gaussianPolarThetaProduct rho 0 x)‖ ≤
            C * (((n : Real) ^ K)⁻¹) ∧
          (1 / 256 : Real) ≤
            ‖finiteSaddleBase K ((eps : Complex) ^ 2)
              (higherOrderIntegratedCoefficient K
                (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
                  (fun k ↦ polarCentralPhaseJet rho k 0))
                (higherOrderPoleFamily 1
                  (affineTaylorJetAtOrigin
                    (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1))
                1 q L)‖ ∧
          ∀ j < K, ∀ s ∈ Finset.Icc 1 (2 * j),
            ‖higherOrderIntegratedCoefficient K
              (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
                (fun k ↦ polarCentralPhaseJet rho k 0))
              (higherOrderPoleFamily 1
                (affineTaylorJetAtOrigin
                  (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1))
              1 q L j s‖ ≤ Cb := by
  let M : Real := smallHigherOrderCutoff K
  have hM : 0 < M := smallHigherOrderCutoff_pos K
  obtain ⟨Nnum, Dnum, Cnum, hNnum, hCnum, hnum⟩ :=
    exists_smallHigherOrderCentralRemainder_data K hK M hM.le
  obtain ⟨Nzero, Dzero, Czero, hNzero, hCzero, hzero⟩ :=
    exists_smallHigherOrderCentralZeroRemainder_data K hK M hM.le
  let D : Nat := max Dnum Dzero
  let Crem : Real := 2 * max Cnum Czero
  have hCrem : 0 < Crem := by
    dsimp [Crem]
    positivity
  obtain ⟨BX, hBX, hXcoeff⟩ :=
    exists_B_smallPhase_coefficientNorm_le K
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_compactPole_coefficientNorm_le K
      smallPoleCompactBound_pos smallPoleCompactBound_lt_one
  obtain ⟨BB, hBB, hBcoeff⟩ :=
    exists_B_smallProduct_coefficientNorm_le K
  let Cb : Real := higherOrderIntegratedBound K BX BA 1 (1 / 32)
  have hCb : 0 ≤ Cb := by
    dsimp [Cb, higherOrderIntegratedBound, higherOrderCoreBound,
      weightedTaylorCoreCoefficientBound]
    have hm := polynomialGaussianMoment_nonneg (higherOrderIntegratedDegree K)
      (by norm_num : (0 : Real) < 1 / 32)
    positivity
  let Dcorr : Real :=
    (2 * K : Real) * higherOrderIntegratedBound K BX BA BB (1 / 32) +
      (2 * K : Real) * higherOrderIntegratedBound K BX BA 1 (1 / 32)
  let Econst : Real :=
    Crem * polynomialGaussianMoment D (1 / 32) +
      2 * 2 * (Real.pi / 3)
  have hEconst : 0 < Econst := by
    have hmoment := polynomialGaussianMoment_nonneg D
      (by norm_num : (0 : Real) < 1 / 32)
    dsimp [Econst]
    nlinarith [Real.pi_pos, mul_nonneg hCrem.le hmoment]
  have hDcorr : 0 ≤ Dcorr := by
    dsimp [Dcorr, higherOrderIntegratedBound, higherOrderCoreBound,
      weightedTaylorCoreCoefficientBound]
    have hm := polynomialGaussianMoment_nonneg (higherOrderIntegratedDegree K)
      (by norm_num : (0 : Real) < 1 / 32)
    positivity
  let cfull : Real := 1 / 128
  let C : Real :=
    (2 * (1 + 1) / (cfull / 2) +
      2 * Dcorr / (cfull / 2) ^ 2) * Econst
  have hC : 0 < C := by
    dsimp [C, cfull]
    positivity
  obtain ⟨Nmargin, hNmargin, hmargin⟩ :=
    invPow_mul_le_quarter_above_threshold K hK hEconst.le
      (by dsimp [cfull]; norm_num : 0 < cfull)
  have hcutEvent : ∀ᶠ n : Nat in Filter.atTop,
      M * Real.sqrt (Real.log (n : Real)) ≤
        (Real.pi / 6) * Real.sqrt (n : Real) :=
    eventually_logarithmicCutoff_le_const_mul_sqrt M (Real.pi / 6)
      hM.le (by positivity)
  have hall : ∀ᶠ n : Nat in Filter.atTop,
      Nnum ≤ n ∧ Nzero ≤ n ∧ Nmargin ≤ n ∧ 1 ≤ n ∧
        gaussianCentralLargeNGates n ∧
        M * Real.sqrt (Real.log (n : Real)) ≤
          (Real.pi / 6) * Real.sqrt (n : Real) := by
    filter_upwards [eventually_ge_atTop Nnum, eventually_ge_atTop Nzero,
      eventually_ge_atTop Nmargin, eventually_ge_atTop (1 : Nat),
      eventually_gaussianCentralLargeNGates, hcutEvent] with
        n hnnum hnzero hnmargin hn1 hgates hcut
    exact ⟨hnnum, hnzero, hnmargin, hn1, hgates, hcut⟩
  obtain ⟨Nthreshold, hthreshold⟩ := Filter.eventually_atTop.1 hall
  let N0 : Nat := max 1 Nthreshold
  have hN0 : 0 < N0 := by dsimp [N0]; omega
  refine ⟨N0, M, C, Cb, hN0, hM, hC, hCb, ?_⟩
  intro d n x r hn0 hd hsmall hr
  have hthresholdN : Nthreshold ≤ n :=
    (le_max_right 1 Nthreshold).trans (by simpa [N0] using hn0)
  obtain ⟨hnnum, hnzero, hnmargin, hn1, hgates, hcut⟩ :=
    hthreshold n hthresholdN
  have hn : 0 < n := Nat.zero_lt_of_lt hn1
  have hnreal : (0 : Real) < n := by exact_mod_cast hn
  have hdreal : (0 : Real) < d := by exact_mod_cast hd
  let rho : Real := gaussianSaddleParameter ((n : Real) / d)
  let eps : Real := 1 / Real.sqrt n
  let q : Real := centralQuadraticCoefficient (d : Real) 1 eps
    (gaussianVariance rho)
  let L : Real := M * Real.sqrt (Real.log (n : Real))
  let R : Real := (Real.pi / 3) * Real.sqrt n
  let Rlocal : Real := Real.pi / 6
  have hrhoData := small_saddle_geometry hd hn hsmall
  have hrho : 0 < rho := by simpa [rho] using hrhoData.1
  have hrhoOne : rho < 1 := by simpa [rho] using hrhoData.2.1
  have hrhoPole : rho ≤ smallPoleCompactBound := by
    simpa [rho] using hrhoData.2.2.1
  have hscale : (d : Real) * rho ≤ n := by
    simpa [rho] using hrhoData.2.2.2.1
  have hgeom : ∀ v ∈ Set.Icc (-Rlocal) Rlocal,
      1 ≤ (gaussianPolarTau rho v).im ∧
        rho ≤ smallPoleCompactBound ∧ |v| ≤ Real.pi / 6 := by
    simpa [rho, Rlocal] using hrhoData.2.2.2.2
  have hslit : ∀ v ∈ Set.Icc (-Rlocal) Rlocal,
      analyticTheta
          ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
        Complex.slitPlane := by
    simpa [rho, Rlocal] using small_saddle_slit_geometry hd hn hsmall
  have hRlocal : 0 < Rlocal := by dsimp [Rlocal]; positivity
  have hreps : 0 < Real.sqrt (n : Real) := Real.sqrt_pos.2 hnreal
  have hepsAbs : |eps| = 1 / Real.sqrt (n : Real) := by
    dsimp [eps]
    rw [abs_of_pos (one_div_pos.mpr hreps)]
  have hepsNorm : ‖(eps : Complex)‖ ≤ 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, hepsAbs]
    have hsqrtOne : 1 ≤ Real.sqrt (n : Real) := by
      rw [Real.one_le_sqrt]
      exact_mod_cast hn1
    exact (div_le_one hreps).2 hsqrtOne
  have hrNorm : ‖(r : Complex)‖ ≤ smallPoleCompactBound := by
    simpa [Complex.norm_real, Real.norm_eq_abs] using hr
  have hr128 : |r| ≤ (1 : Real) / 128 :=
    hr.trans smallPoleCompactBound_le_one_div_128
  have hL0 : 0 ≤ L := by dsimp [L]; positivity
  have hLR : L ≤ R := by
    dsimp [L, R]
    exact hcut.trans (mul_le_mul_of_nonneg_right
      (by nlinarith [Real.pi_pos] : Real.pi / 6 ≤ Real.pi / 3)
      (Real.sqrt_nonneg _))
  have hlocalCut : L ≤ Rlocal * Real.sqrt n := by
    simpa [L, Rlocal] using hcut
  have hrem : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K 1 (d : Complex) (eps : Complex)
          (fun k ↦ polarCentralPhaseJet rho k 0)
          1 (affineTaylorJetAtOrigin
            (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1)
          Complex.I (radialGaussianJet (Real.log rho) x)
          (higherOrderCentralExponent (d : Real) 1 eps q
            (gaussianCentralPhase rho))
          (fun v ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
            (((eps * v : Real)) : Complex))
          (fun v ↦ gaussianPolarThetaProduct rho (eps * v) x) u‖ ≤
        |eps| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)) := by
    intro u hu
    have huAbs : |u| ≤ L := abs_le.mpr ⟨hu.1.le, hu.2⟩
    have huLocal : |eps * u| ≤ Rlocal := by
      rw [abs_mul, hepsAbs]
      rw [show 1 / Real.sqrt (n : Real) * |u| =
        |u| / Real.sqrt (n : Real) by ring]
      apply (div_le_iff₀ hreps).2
      exact huAbs.trans hlocalCut
    have hraw := hnum (x := x) hnnum hd hrho hrhoOne hRlocal hscale
      hrNorm (by simpa [L] using huAbs) huLocal hgeom hslit
    exact hraw.trans (scaled_polynomial_remainder_mono u eps K
      (Nat.le_max_left _ _) hCnum.le (le_max_left _ _))
  have hrem0 : ∀ u ∈ Set.Ioc (-L) L,
      ‖higherOrderCentralRemainder K 1 (d : Complex) (eps : Complex)
          (fun k ↦ polarCentralPhaseJet rho k 0)
          1 (affineTaylorJetAtOrigin
            (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1)
          Complex.I zeroFrequencyJet
          (higherOrderCentralExponent (d : Real) 1 eps q
            (gaussianCentralPhase rho))
          (fun v ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
            (((eps * v : Real)) : Complex))
          (fun _ ↦ 1) u‖ ≤
        |eps| ^ (2 * K) * Crem * (1 + |u| ^ (2 * D)) := by
    intro u hu
    have huAbs : |u| ≤ L := abs_le.mpr ⟨hu.1.le, hu.2⟩
    have huLocal : |eps * u| ≤ Rlocal := by
      rw [abs_mul, hepsAbs]
      rw [show 1 / Real.sqrt (n : Real) * |u| =
        |u| / Real.sqrt (n : Real) by ring]
      apply (div_le_iff₀ hreps).2
      exact huAbs.trans hlocalCut
    have hraw := hzero hnzero hd hrho hrhoOne hRlocal hscale
      hrNorm (by simpa [L] using huAbs) huLocal hgeom hslit
    exact hraw.trans (scaled_polynomial_remainder_mono u eps K
      (Nat.le_max_right _ _) hCzero.le (le_max_right _ _))
  have hdecay : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((d : Complex) *
            gaussianCentralPhase rho (1 * eps * u)) *
          gaussianNormalizedPoleAmplitudeComplex (r : Complex)
            (((eps * u : Real)) : Complex) *
          gaussianPolarThetaProduct rho (eps * u) x‖ ≤
        2 * Real.exp (-((1 / 256 : Real) * u ^ 2)) := by
    intro u hu
    have huAbs : |u| ≤ R := abs_le.mpr hu
    simpa [rho, eps, R] using
      norm_smallHigherOrderCentral_integrand_le hd hn hsmall hr huAbs x
  have hdecay0 : ∀ u ∈ Set.Icc (-R) R,
      ‖Complex.exp ((d : Complex) *
            gaussianCentralPhase rho (1 * eps * u)) *
          gaussianNormalizedPoleAmplitudeComplex (r : Complex)
            (((eps * u : Real)) : Complex)‖ ≤
        2 * Real.exp (-((1 / 256 : Real) * u ^ 2)) := by
    intro u hu
    have huAbs : |u| ≤ R := abs_le.mpr hu
    simpa [rho, eps, R] using
      norm_smallHigherOrderCentral_zero_integrand_le
        (d := d) hd hn hsmall hr huAbs
  have hrho128 : rho ≤ (1 : Real) / 128 :=
    hrhoPole.trans smallPoleCompactBound_le_one_div_128
  have hphaseCont : Continuous (gaussianCentralPhase rho) :=
    continuous_iff_continuousAt.mpr (fun t ↦
      (hasDerivAt_gaussianCentralPhase hrho.le hrho128 t).continuousAt)
  have hAreal : Continuous
      (fun t : Real ↦ gaussianNormalizedPoleAmplitude (r : Complex) t) :=
    continuous_iff_continuousAt.mpr (fun t ↦
      (hasDerivAt_gaussianNormalizedPoleAmplitude
        (by simpa [Complex.norm_real, Real.norm_eq_abs] using hr128) t).continuousAt)
  have hACont : Continuous
      (fun u : Real ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
        (((eps * u : Real)) : Complex)) := by
    have hscaleCont : Continuous (fun u : Real ↦ eps * u) := by fun_prop
    have hRealScaled : Continuous
        (fun u : Real ↦ gaussianNormalizedPoleAmplitude (r : Complex)
          (eps * u)) := by
      change Continuous ((fun t : Real ↦
        gaussianNormalizedPoleAmplitude (r : Complex) t) ∘
          (fun u : Real ↦ eps * u))
      exact hAreal.comp hscaleCont
    have heq :
        (fun u : Real ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
          (((eps * u : Real)) : Complex)) =
        (fun u : Real ↦ gaussianNormalizedPoleAmplitude (r : Complex)
          (eps * u)) := by
      funext u
      exact gaussianNormalizedPoleAmplitudeComplex_ofReal _ _
    rw [heq]
    exact hRealScaled
  have hBreal : Continuous
      (fun t : Real ↦ gaussianPolarThetaProduct rho t x) :=
    continuous_iff_continuousAt.mpr (fun t ↦
      (hasDerivAt_gaussianPolarThetaProduct hrho hrhoOne hrho128 t x).continuousAt)
  have hBCont : Continuous
      (fun u : Real ↦ gaussianPolarThetaProduct rho (eps * u) x) :=
    hBreal.comp (continuous_const.mul continuous_id)
  have hqBounds := small_centralQuadraticCoefficient_bounds hd hn hsmall
  have hqLower : (1 / 32 : Real) ≤ q := by simpa [rho, eps, q] using hqBounds.1
  have hqPos : 0 < q := (by norm_num : (0 : Real) < 1 / 32).trans_le hqLower
  have hzeroLower : cfull ≤
      ‖higherOrderFullCentralZeroIntegral (d : Real) 1 eps R
        (gaussianCentralPhase rho)
        (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
          (((eps * u : Real)) : Complex))‖ := by
    obtain ⟨hseven, hgateMargin⟩ := hgates
    have hinner : gaussianInnerAngularScale n ≤ Real.pi / 3 :=
      (gaussianInnerAngularScale_le_one hn).trans
        (by nlinarith [Real.pi_gt_three] : (1 : Real) ≤ Real.pi / 3)
    simpa [cfull, rho, eps, R] using
      norm_smallHigherOrderFullCentralZeroIntegral_lower hd hn hsmall
        hseven.1 hr128 (le_refl (Real.pi / 3)) hinner hseven.2.1
        hseven.2.2 hgateMargin
  have hGamma : ‖gaussianPolarThetaProduct rho 0 x‖ ≤ 1 :=
    norm_gaussianPolarThetaProduct_le_one hrho hrho128
      (by norm_num; positivity) x
  have hTzero : radialGaussianJet (Real.log rho) x 0 =
      gaussianPolarThetaProduct rho 0 x := by
    rw [radialGaussianJet_zero, radialGaussianProduct_log_eq_polar hrho]
  have hcorrection :
      ‖finiteSaddleDerivativeCorrection K ((eps : Complex) ^ 2)
        (higherOrderIntegratedCoefficient K
          (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0))
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1))
          Complex.I q L)
        (radialGaussianJet (Real.log rho) x)‖ ≤ Dcorr := by
    have hXc : ∀ m < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0) m) ≤ BX := by
      intro m hm
      exact hXcoeff hd hn hrho (hgeom 0 (by constructor <;>
        dsimp [Rlocal] <;> linarith [Real.pi_pos])).1 hrhoPole hscale m hm
    have hAc : ∀ m < 2 * K,
        polynomialCoefficientNorm
          (higherOrderPoleFamily 1
            (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1) m) ≤ BA :=
      hAcoeff hrNorm
    have hBc : ∀ m < 2 * K,
        polynomialCoefficientNorm
          (diagonalTaylorFamily Complex.I
            (radialGaussianJet (Real.log rho) x) m) ≤ BB :=
      hBcoeff x hrho hRlocal hgeom
    apply norm_finiteSaddleDerivativeCorrection_le_from_coefficients
      K
      (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
        (fun k ↦ polarCentralPhaseJet rho k 0))
      (higherOrderPoleFamily 1
      (affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1))
      Complex.I (eps : Complex) (radialGaussianJet (Real.log rho) x)
      BX BA BB (1 / 32) (by norm_num) hqLower hL0 hepsNorm
      hBX.le hBA.le hBB.le (by simpa [hTzero] using hGamma)
      hXc hAc hBc
    · intro m hm
      unfold higherOrderPhaseFamily
      exact polynomialHasParity_shiftedPhaseTaylorFamily 1
        ((d : Complex) * (eps : Complex) ^ 2)
        (fun k ↦ polarCentralPhaseJet rho k 0) m
    · intro m hm
      exact polynomialHasParity_scaledTaylorJetPolynomial 1
        (affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1) m
    · intro m hm
      unfold higherOrderPhaseFamily
      exact (natDegree_shiftedPhaseTaylorFamily_le _ _ _ _).trans (by omega)
    · intro m hm
      unfold higherOrderPoleFamily
      exact (natDegree_scaledTaylorJetPolynomial_le _ _ _).trans (by omega)
  have herror :
      |eps| ^ (2 * K) * Crem * polynomialGaussianMoment D q +
          higherOrderCentralTailBound 2 (1 / 256) L R ≤
        Econst * (((n : Real) ^ K)⁻¹) := by
    apply higherOrderCentralError_le_invPow K D hK hn1
      (q0 := 1 / 32) (q := q) (M := M) (Crem := Crem)
      (Cdecay := 2) (cdecay := 1 / 256) (A := Real.pi / 3) (R := R)
    · norm_num
    · exact hqLower
    · exact hM.le
    · exact hCrem.le
    · norm_num
    · norm_num
    · positivity
    · positivity
    · simpa [L] using hLR
    · simp [R]
    · simpa [M] using smallHigherOrderCutoff_curvature_budget K
  have hsmallError :
      |eps| ^ (2 * K) * Crem * polynomialGaussianMoment D q +
          higherOrderCentralTailBound 2 (1 / 256) L R ≤ cfull / 4 :=
    herror.trans (by simpa using hmargin n hnmargin)
  have hratio :=
    norm_higherOrderFullCentralRatio_sub_approximation_le_of_zero_lower
      hK 1 (d : Real) eps q L R (gaussianCentralPhase rho)
      (fun k ↦ polarCentralPhaseJet rho k 0) 1
      (affineTaylorJetAtOrigin
        (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1)
      Complex.I (radialGaussianJet (Real.log rho) x)
      (fun u ↦ gaussianNormalizedPoleAmplitudeComplex (r : Complex)
        (((eps * u : Real)) : Complex))
      (fun u ↦ gaussianPolarThetaProduct rho (eps * u) x)
      (gaussianPolarThetaProduct rho 0 x)
      Crem 2 (1 / 256) cfull 1 Dcorr
      hphaseCont hACont hBCont hqPos hL0 hLR hCrem.le (by norm_num)
      (by norm_num) (by dsimp [cfull]; norm_num) hrem hrem0 hdecay
      hdecay0 hzeroLower hGamma hTzero hcorrection hsmallError
  dsimp only
  refine ⟨?_, ?_, ?_⟩
  · refine hratio.1.trans ?_
    let E : Real := |eps| ^ (2 * K) * Crem * polynomialGaussianMoment D q +
      higherOrderCentralTailBound 2 (1 / 256) L R
    have hE : E ≤ Econst * (((n : Real) ^ K)⁻¹) := by
      simpa [E] using herror
    have hE0 : 0 ≤ E := by
      dsimp [E]
      have htail0 : 0 ≤ R - L := sub_nonneg.mpr hLR
      have hpoint0 : 0 ≤ |eps| ^ (2 * K) * Crem *
          polynomialGaussianMoment D q := by
        exact mul_nonneg (mul_nonneg (pow_nonneg (abs_nonneg eps) _) hCrem.le)
          (polynomialGaussianMoment_nonneg D hqPos)
      have htailBound0 : 0 ≤ higherOrderCentralTailBound 2 (1 / 256) L R := by
        unfold higherOrderCentralTailBound
        positivity
      exact add_nonneg hpoint0 htailBound0
    have hcoef1 : 0 ≤ 2 * (1 + (1 : Real)) / (cfull / 2) := by
      dsimp [cfull]
      positivity
    have hcoef2 : 0 ≤ 2 * Dcorr / (cfull / 2) ^ 2 := by positivity
    calc
      2 * E * (1 + (1 : Real)) / (cfull / 2) +
          2 * Dcorr * E / (cfull / 2) ^ 2 =
        (2 * (1 + (1 : Real)) / (cfull / 2)) * E +
          (2 * Dcorr / (cfull / 2) ^ 2) * E := by ring
      _ ≤ (2 * (1 + (1 : Real)) / (cfull / 2)) *
            (Econst * (((n : Real) ^ K)⁻¹)) +
          (2 * Dcorr / (cfull / 2) ^ 2) *
            (Econst * (((n : Real) ^ K)⁻¹)) := by gcongr
      _ = C * (((n : Real) ^ K)⁻¹) := by
        dsimp [C]
        ring
  · rw [← finiteSaddleBase_scale_independent K
      (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
        (fun k ↦ polarCentralPhaseJet rho k 0))
      (higherOrderPoleFamily 1
        (affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1))
      Complex.I ((eps : Complex) ^ 2) q L]
    convert hratio.2 using 1 <;> norm_num [cfull]
  · intro j hj s hs
    apply norm_higherOrderIntegratedCoefficient_one_le
      K
      (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
        (fun k ↦ polarCentralPhaseJet rho k 0))
      (higherOrderPoleFamily 1
        (affineTaylorJetAtOrigin
          (gaussianNormalizedPoleAmplitudeComplex (r : Complex)) 0 1))
      BX BA (1 / 32) j s (by norm_num) hqLower hL0 hBX.le hBA.le
    · intro m hm
      exact hXcoeff hd hn hrho (hgeom 0 (by constructor <;>
        dsimp [Rlocal] <;> linarith [Real.pi_pos])).1 hrhoPole hscale m hm
    · exact hAcoeff hrNorm
    · intro m hm
      unfold higherOrderPhaseFamily
      exact (natDegree_shiftedPhaseTaylorFamily_le _ _ _ _).trans (by omega)
    · intro m hm
      unfold higherOrderPoleFamily
      exact (natDegree_scaledTaylorJetPolynomial_le _ _ _).trans (by omega)

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallHigherOrderCentralRemainder.lean <==
import EuclideanBallsFormalization.ConcreteCentralRemainderAssembly
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Concrete H3 pointwise remainder in the small finite regime. -/

noncomputable section

def smallPoleCompactBound : Real := Real.exp (-Real.pi / 12) / 128

theorem smallPoleCompactBound_pos : 0 < smallPoleCompactBound := by
  dsimp [smallPoleCompactBound]
  positivity

theorem smallPoleCompactBound_lt_one : smallPoleCompactBound < 1 := by
  dsimp [smallPoleCompactBound]
  have hexp : Real.exp (-Real.pi / 12) ≤ 1 := by
    rw [Real.exp_le_one_iff]
    nlinarith [Real.pi_pos]
  nlinarith [Real.exp_pos (-Real.pi / 12)]

/-- Above one fixed order-dependent small-level threshold, the actual
small-regime phase, normalized pole, and theta product satisfy the complete
common pointwise remainder estimate on the logarithmic window. -/
theorem exists_smallHigherOrderCentralRemainder_data
    (K : Nat) (hK : 0 < K) (M : Real) (hM : 0 ≤ M) :
    ∃ N0 D : Nat, ∃ Crem : Real,
      0 < N0 ∧ 0 < Crem ∧
      ∀ {d n : Nat} {rho R : Real} (x : Fin d → Real)
        {qPole : Complex} {u : Real},
        N0 ≤ n → 0 < d → 0 < rho → rho < 1 → 0 < R →
        (d : Real) * rho ≤ n → ‖qPole‖ ≤ smallPoleCompactBound →
        |u| ≤ M * Real.sqrt (Real.log (n : Real)) →
        |(1 / Real.sqrt n) * u| ≤ R →
        (∀ v ∈ Set.Icc (-R) R,
          1 ≤ (gaussianPolarTau rho v).im ∧
          rho ≤ smallPoleCompactBound ∧ |v| ≤ Real.pi / 6) →
        (∀ v ∈ Set.Icc (-R) R,
          analyticTheta
            ((rho : Complex) * Complex.exp ((v : Complex) * Complex.I)) 0 ∈
              Complex.slitPlane) →
        ‖higherOrderCentralRemainder K 1 (d : Complex)
            ((1 / Real.sqrt n : Real) : Complex)
            (fun k ↦ polarCentralPhaseJet rho k 0)
            1 (affineTaylorJetAtOrigin
              (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
            Complex.I (radialGaussianJet (Real.log rho) x)
            (higherOrderCentralExponent (d : Real) 1 (1 / Real.sqrt n)
              (centralQuadraticCoefficient (d : Real) 1
                (1 / Real.sqrt n) (gaussianVariance rho))
              (gaussianCentralPhase rho))
            (fun v ↦ gaussianNormalizedPoleAmplitudeComplex qPole
              (((1 / Real.sqrt n) * v : Real) : Complex))
            (fun v ↦ gaussianPolarThetaProduct rho
              ((1 / Real.sqrt n) * v) x) u‖ ≤
          |1 / Real.sqrt n| ^ (2 * K) * Crem *
            (1 + |u| ^ (2 * D)) := by
  let E : Nat := 2 * K + 2
  obtain ⟨CX, hCX, hXTaylor⟩ :=
    exists_C_smallCentralExponent_sub_phaseSeries_le K hK
  obtain ⟨CA, hCA, hATaylor⟩ :=
    exists_C_compactPole_sub_weightedSeries_le
      (2 * K - 1) smallPoleCompactBound_pos smallPoleCompactBound_lt_one
  obtain ⟨CB, hCB, hBTaylor⟩ :=
    exists_C_smallPolarProduct_sub_diagonalWeightedSeries_le (2 * K - 1)
  obtain ⟨BX, hBX, hXcoeff⟩ := exists_B_smallPhase_coefficientNorm_le K
  obtain ⟨BA, hBA, hAcoeff⟩ :=
    exists_B_compactPole_coefficientNorm_le
      K smallPoleCompactBound_pos smallPoleCompactBound_lt_one
  obtain ⟨BB, hBB, hBcoeff⟩ := exists_B_smallProduct_coefficientNorm_le K
  let C : Real := 1 + CX + CA + CB
  have hC : 0 < C := by dsimp [C]; positivity
  obtain ⟨N0, hN0, hgeneric⟩ :=
    exists_threshold_norm_higherOrderCentralRemainder_le_from_jets
      K hK M C BX BA BB E hM hC hBX hBA hBB
  let D : Nat := uniformHigherOrderDegree K (centralHigherOrderInputDegree K E)
  let Crem : Real :=
    uniformHigherOrderConstant K (centralHigherOrderInputDegree K E)
      (centralHigherOrderFinalConstant K C BX BA BB)
  have hCrem : 0 < Crem := by
    have hfinal : 0 < centralHigherOrderFinalConstant K C BX BA BB := by
      dsimp [centralHigherOrderFinalConstant,
        centralHigherOrderInputConstant]
      have hq : 0 ≤ centralTaylorQuotientCoefficientBound K BX BA BB := by
        dsimp [centralTaylorQuotientCoefficientBound,
          weightedTaylorCoreCoefficientBound]
        positivity
      nlinarith [mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBX.le,
        mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBA.le,
        mul_nonneg (by positivity : (0 : Real) ≤ 2 * K) hBB.le]
    dsimp [Crem, uniformHigherOrderConstant]
    apply mul_pos (by positivity)
    positivity
  refine ⟨N0, D, Crem, hN0, hCrem, ?_⟩
  intro d n rho R x qPole u hn hd hrho hrhoOne hR hscale hq huLog hu hgeom hslit
  let eps : Real := 1 / Real.sqrt n
  let X : Real → Complex := higherOrderCentralExponent (d : Real) 1 eps
    (centralQuadraticCoefficient (d : Real) 1 eps (gaussianVariance rho))
    (gaussianCentralPhase rho)
  let A : Real → Complex := fun v ↦
    gaussianNormalizedPoleAmplitudeComplex qPole ((eps * v : Real) : Complex)
  let B : Real → Complex := fun v ↦ gaussianPolarThetaProduct rho (eps * v) x
  let SX : Complex := weightedSeriesValue (2 * K)
    (higherOrderPhaseFamily 1 (d : Complex) (eps : Complex)
      (fun k ↦ polarCentralPhaseJet rho k 0)) (eps : Complex) (u : Complex)
  let SA : Complex := weightedSeriesValue (2 * K)
    (higherOrderPoleFamily 1
      (affineTaylorJetAtOrigin
        (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1))
      (eps : Complex) (u : Complex)
  let SB : Complex := weightedSeriesValue (2 * K)
    (diagonalTaylorFamily Complex.I (radialGaussianJet (Real.log rho) x))
      (eps : Complex) (u : Complex)
  let RX : Complex := X u - SX
  let RA : Complex := A u - SA
  let RB : Complex := B u - SB
  have him0 : 1 ≤ (gaussianPolarTau rho 0).im := by
    exact (hgeom 0 (by constructor <;> linarith)).1
  have hrhoSmall : rho ≤ Real.exp (-Real.pi / 12) / 128 := by
    exact (hgeom 0 (by constructor <;> linarith)).2.1
  have hXR : ‖RX‖ ≤ |eps| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    have hraw := hXTaylor hd (by omega) hrho hrhoOne hR hscale him0
      hrhoSmall (by simpa [eps] using hu) hslit
    dsimp [RX, X, SX]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCXle : CX ≤ C := by dsimp [C]; linarith [hCA, hCB]
    have hpow : |u| ^ (2 * K + 2) ≤
        (1 + |u|) ^ (2 * K + 2) := by
      exact pow_le_pow_left₀ (abs_nonneg u)
        (by linarith [abs_nonneg u]) _
    exact mul_le_mul hCXle
      (by simpa [E] using hpow)
      (pow_nonneg (abs_nonneg u) _) hC.le
  have hAR : ‖RA‖ ≤ |eps| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    have hraw := hATaylor (q := qPole) (epsilon := eps) (u := u) hq
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    rw [horder] at hraw
    dsimp [RA, A, SA]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCAle : CA ≤ C := by dsimp [C]; linarith [hCX, hCB]
    have hpow1 : |u| ^ (2 * K) ≤ (1 + |u|) ^ (2 * K) := by
      exact pow_le_pow_left₀ (abs_nonneg u)
        (by linarith [abs_nonneg u]) _
    have hpow2 : (1 + |u|) ^ (2 * K) ≤ (1 + |u|) ^ E := by
      exact pow_le_pow_right₀ (by linarith [abs_nonneg u]) (by dsimp [E]; omega)
    exact mul_le_mul hCAle (hpow1.trans hpow2) (pow_nonneg (abs_nonneg u) _) hC.le
  have hBR : ‖RB‖ ≤ |eps| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    have hraw := hBTaylor (rho := rho) (R := R) (epsilon := eps)
      (u := u) x hrho hR (by
      intro v hv
      simpa [smallPoleCompactBound] using hgeom v hv)
      (by simpa [eps] using hu)
    have horder : (2 * K - 1) + 1 = 2 * K := by omega
    rw [horder] at hraw
    dsimp [RB, B, SB]
    refine hraw.trans ?_
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have hCBle : CB ≤ C := by dsimp [C]; linarith [hCX, hCA]
    have hpow1 : |u| ^ (2 * K) ≤ (1 + |u|) ^ (2 * K) := by
      exact pow_le_pow_left₀ (abs_nonneg u)
        (by linarith [abs_nonneg u]) _
    have hpow2 : (1 + |u|) ^ (2 * K) ≤ (1 + |u|) ^ E := by
      exact pow_le_pow_right₀ (by linarith [abs_nonneg u]) (by dsimp [E]; omega)
    exact mul_le_mul hCBle (hpow1.trans hpow2) (pow_nonneg (abs_nonneg u) _) hC.le
  have hresult := hgeneric hn 1 (d : Complex)
    (fun k ↦ polarCentralPhaseJet rho k 0) 1
    (affineTaylorJetAtOrigin
      (gaussianNormalizedPoleAmplitudeComplex qPole) 0 1)
    Complex.I (radialGaussianJet (Real.log rho) x) X A B u RX RA RB
    huLog
    (by dsimp [RX, SX]; ring)
    (by dsimp [RA, SA]; ring)
    (by dsimp [RB, SB]; ring)
    hXR hAR hBR
    (hXcoeff hd (by omega) hrho him0 hrhoSmall hscale)
    (hAcoeff hq)
    (hBcoeff x hrho hR (by
      intro v hv
      simpa [smallPoleCompactBound] using hgeom v hv))
  simpa [eps, X, A, B, D, Crem, mul_assoc] using hresult

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallOriginPhaseFullOrder.lean <==
import EuclideanBallsFormalization.SmallProductFullOrder
import EuclideanBallsFormalization.SmallRhoThetaSecondDerivative
import Mathlib.Analysis.Calculus.FDeriv.Analytic

namespace EuclideanBallsFormalization

/-! Arbitrary fixed derivatives of the small-regime origin logarithm. -/

noncomputable section

private theorem differentiableOn_smallOriginLogDeriv_disk
    {tau : Complex} (htauIm : 1 ≤ tau.im)
    (hsmall : Real.exp (-Real.pi * tau.im) ≤
      Real.exp (-Real.pi / 12) / 128) :
    DifferentiableOn Complex
      (logDeriv (fun w : Complex =>
        analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0))
      (Metric.closedBall tau (1 / 12 : Real)) := by
  intro w hw
  have hdist : ‖w - tau‖ ≤ (1 / 12 : Real) := by
    simpa [Metric.mem_closedBall, dist_eq_norm] using hw
  have him : |w.im - tau.im| ≤ (1 / 12 : Real) :=
    (Complex.abs_im_le_norm (w - tau)).trans hdist
  have hwim : 0 < w.im := by
    have : tau.im - 1 / 12 ≤ w.im := by
      linarith [neg_le_of_abs_le him]
    linarith
  have hwUpper : Real.exp (-Real.pi * w.im) ≤
      Real.exp (Real.pi / 12) * Real.exp (-Real.pi * tau.im) := by
    have himLower : tau.im - 1 / 12 ≤ w.im := by
      linarith [neg_le_of_abs_le him]
    calc
      Real.exp (-Real.pi * w.im) ≤
          Real.exp (-Real.pi * (tau.im - 1 / 12)) := by
        apply Real.exp_le_exp.mpr
        nlinarith [Real.pi_pos]
      _ = Real.exp (Real.pi / 12) *
          Real.exp (-Real.pi * tau.im) := by
        rw [← Real.exp_add]
        congr 1
        ring
  have hwsmallReal : Real.exp (-Real.pi * w.im) ≤ 1 / 128 := by
    calc
      Real.exp (-Real.pi * w.im) ≤
          Real.exp (Real.pi / 12) * Real.exp (-Real.pi * tau.im) := hwUpper
      _ ≤ Real.exp (Real.pi / 12) *
          (Real.exp (-Real.pi / 12) / 128) := by gcongr
      _ = 1 / 128 := by
        calc
          Real.exp (Real.pi / 12) *
              (Real.exp (-Real.pi / 12) / 128) =
            (Real.exp (Real.pi / 12) *
              Real.exp (-Real.pi / 12)) / 128 := by ring
          _ = 1 / 128 := by
            rw [← Real.exp_add,
              show Real.pi / 12 + -Real.pi / 12 = 0 by ring,
              Real.exp_zero]
  have hwsmall :
      ‖Complex.exp (Real.pi * Complex.I * w)‖ ≤ 1 / 128 := by
    rw [Complex.norm_exp]
    convert hwsmallReal using 1 <;> simp [Complex.mul_re] <;> ring
  let f : Complex → Complex := fun z =>
    analyticTheta (Complex.exp (Real.pi * Complex.I * z)) 0
  have hfOn : DifferentiableOn Complex f {z : Complex | 0 < z.im} := by
    intro z hz
    exact (hasDerivAt_analyticTheta_exp hz 0).differentiableAt.differentiableWithinAt
  have hopen : IsOpen {z : Complex | 0 < z.im} :=
    isOpen_lt continuous_const Complex.continuous_im
  have hf : AnalyticAt Complex f w :=
    hfOn.analyticAt (hopen.mem_nhds hwim)
  have hfzero : f w ≠ 0 := by
    dsimp [f]
    exact analyticTheta_ne_zero_of_norm_le_one_eighth (by linarith) 0
  have hquot : AnalyticAt Complex (fun z => deriv f z / f z) w :=
    hf.deriv.div hf hfzero
  change DifferentiableWithinAt Complex (fun z => deriv f z / f z)
    (Metric.closedBall tau (1 / 12 : Real)) w
  exact hquot.differentiableAt.differentiableWithinAt

/-- The positive derivatives of `L = log h(.,0)` are represented by
successive derivatives of its logarithmic derivative.  Their small-regime
size is `O_m(rho)` uniformly in the central strip. -/
theorem exists_C_norm_iteratedDeriv_smallOriginLogDeriv_le (m : Nat) :
    ∃ C : Real, 0 < C ∧
      ∀ {tau : Complex},
        1 ≤ tau.im →
        Real.exp (-Real.pi * tau.im) ≤
          Real.exp (-Real.pi / 12) / 128 →
        ‖iteratedDeriv m
          (logDeriv (fun w : Complex =>
            analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0)) tau‖ ≤
          C * Real.exp (-Real.pi * tau.im) := by
  let R : Real := 1 / 12
  let C : Real := (Nat.factorial m : Real) / R ^ m *
    (22 * Real.pi * Real.exp (Real.pi / 12))
  have hR : 0 < R := by norm_num [R]
  have hC : 0 < C := by dsimp [C]; positivity
  refine ⟨C, hC, ?_⟩
  intro tau htauIm hsmall
  have hdiffOn := differentiableOn_smallOriginLogDeriv_disk htauIm hsmall
  have hdiff : DiffContOnCl Complex
      (logDeriv (fun w : Complex =>
        analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0))
      (Metric.ball tau R) := by
    exact (hdiffOn.mono (by
      simpa [R] using (Metric.closure_ball_subset_closedBall :
        closure (Metric.ball tau (1 / 12 : Real)) ⊆
          Metric.closedBall tau (1 / 12 : Real)))).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere tau R,
      ‖logDeriv (fun z : Complex =>
        analyticTheta (Complex.exp (Real.pi * Complex.I * z)) 0) w‖ ≤
        22 * Real.pi * Real.exp (Real.pi / 12) *
          Real.exp (-Real.pi * tau.im) := by
    intro w hw
    have hdist : ‖w - tau‖ ≤ (1 / 12 : Real) := by
      have := (Metric.mem_sphere.mp hw).le
      simpa [R, dist_eq_norm] using this
    have him : |w.im - tau.im| ≤ (1 / 12 : Real) :=
      (Complex.abs_im_le_norm (w - tau)).trans hdist
    have himLower : tau.im - 1 / 12 ≤ w.im := by
      linarith [neg_le_of_abs_le him]
    have hwim : 0 < w.im := by linarith
    have hwUpper : Real.exp (-Real.pi * w.im) ≤
        Real.exp (Real.pi / 12) * Real.exp (-Real.pi * tau.im) := by
      calc
        Real.exp (-Real.pi * w.im) ≤
            Real.exp (-Real.pi * (tau.im - 1 / 12)) := by
          apply Real.exp_le_exp.mpr
          nlinarith [Real.pi_pos]
        _ = Real.exp (Real.pi / 12) *
            Real.exp (-Real.pi * tau.im) := by
          rw [← Real.exp_add]
          congr 1
          ring
    have hwsmallReal : Real.exp (-Real.pi * w.im) ≤ 1 / 128 := by
      calc
        Real.exp (-Real.pi * w.im) ≤
            Real.exp (Real.pi / 12) * Real.exp (-Real.pi * tau.im) := hwUpper
        _ ≤ Real.exp (Real.pi / 12) *
            (Real.exp (-Real.pi / 12) / 128) := by gcongr
        _ = 1 / 128 := by
          calc
            Real.exp (Real.pi / 12) *
                (Real.exp (-Real.pi / 12) / 128) =
              (Real.exp (Real.pi / 12) *
                Real.exp (-Real.pi / 12)) / 128 := by ring
            _ = 1 / 128 := by
              rw [← Real.exp_add,
                show Real.pi / 12 + -Real.pi / 12 = 0 by ring,
                Real.exp_zero]
    have hwsmall :
        ‖Complex.exp (Real.pi * Complex.I * w)‖ ≤ 1 / 128 := by
      rw [Complex.norm_exp]
      convert hwsmallReal using 1 <;> simp [Complex.mul_re] <;> ring
    have hbound := norm_analyticThetaTauLogDeriv_le_22_pi
      hwim hwsmall 0
    have heq :
        logDeriv (fun z : Complex =>
          analyticTheta (Complex.exp (Real.pi * Complex.I * z)) 0) w =
        analyticThetaTauLogDeriv w 0 := by
      rw [logDeriv_apply, (hasDerivAt_analyticTheta_exp hwim 0).deriv]
      rfl
    have hnorm : ‖Complex.exp (Real.pi * Complex.I * w)‖ =
        Real.exp (-Real.pi * w.im) := by
      rw [Complex.norm_exp]
      congr 1
      simp [Complex.mul_re]
    rw [heq]
    calc
      ‖analyticThetaTauLogDeriv w 0‖ ≤
          22 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * w)‖ := hbound
      _ = 22 * Real.pi * Real.exp (-Real.pi * w.im) := by rw [hnorm]
      _ ≤ 22 * Real.pi *
          (Real.exp (Real.pi / 12) * Real.exp (-Real.pi * tau.im)) := by
        exact mul_le_mul_of_nonneg_left hwUpper (by positivity)
      _ = 22 * Real.pi * Real.exp (Real.pi / 12) *
          Real.exp (-Real.pi * tau.im) := by ring
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := logDeriv (fun w : Complex =>
      analyticTheta (Complex.exp (Real.pi * Complex.I * w)) 0))
    m hR hdiff hsphere
  simpa [C, R, mul_assoc, mul_left_comm, mul_comm] using hcauchy

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallProductFullOrder.lean <==
import EuclideanBallsFormalization.SmallRhoThetaDerivativeScale
import EuclideanBallsFormalization.ArbitraryTaylorProduction
import Mathlib.Analysis.Complex.CauchyIntegral

namespace EuclideanBallsFormalization

/-!
Arbitrary-fixed-order small-regime product derivatives for R11 Lemma 6.1.
The Cauchy disk is taken in the upper-half-plane parameter `tau`, where
`z = exp (pi i tau)`.  Its fixed radius preserves both the small-modulus
condition and the central angular sector.
-/

noncomputable section

open scoped BigOperators

def smallThetaProductEnergy {d : Nat} (x : Fin d → Real) : Real :=
  ∑ i : Fin d, thetaAngularEnergy (x i)

theorem smallThetaProductEnergy_nonneg {d : Nat} (x : Fin d → Real) :
    0 ≤ smallThetaProductEnergy x := by
  unfold smallThetaProductEnergy
  exact Finset.sum_nonneg fun i _ => thetaAngularEnergy_nonneg (x i)

private lemma exp_pi_I_eq_polar (w : Complex) :
    Complex.exp (Real.pi * Complex.I * w) =
      (Real.exp (-Real.pi * w.im) : Complex) *
        Complex.exp (((Real.pi * w.re : Real) : Complex) * Complex.I) := by
  rw [Complex.exp_eq_exp_re_mul_sin_add_cos,
    Complex.exp_ofReal_mul_I]
  congr 1
  · simp [Complex.mul_re]
  · congr 1
    · simp [Complex.mul_im]
    · simp [Complex.mul_im]

private lemma smallTauDisk_geometry
    {tau w : Complex} (htauIm : 1 ≤ tau.im)
    (hw : w ∈ Metric.closedBall tau (1 / 12 : Real)) :
    0 < w.im ∧
      Real.exp (-Real.pi * w.im) ≤
        Real.exp (Real.pi / 12) * Real.exp (-Real.pi * tau.im) ∧
      Real.exp (-Real.pi / 12) * Real.exp (-Real.pi * tau.im) ≤
        Real.exp (-Real.pi * w.im) ∧
      |w.re - tau.re| ≤ 1 / 12 := by
  have hdist : ‖w - tau‖ ≤ (1 / 12 : Real) := by
    simpa [Metric.mem_closedBall, dist_eq_norm] using hw
  have hre : |w.re - tau.re| ≤ (1 / 12 : Real) :=
    (Complex.abs_re_le_norm (w - tau)).trans hdist
  have him : |w.im - tau.im| ≤ (1 / 12 : Real) :=
    (Complex.abs_im_le_norm (w - tau)).trans hdist
  have himLower : tau.im - 1 / 12 ≤ w.im := by
    linarith [neg_le_of_abs_le him]
  have himUpper : w.im ≤ tau.im + 1 / 12 := by
    linarith [le_of_abs_le him]
  have hwim : 0 < w.im := by linarith
  refine ⟨hwim, ?_, ?_, hre⟩
  · calc
      Real.exp (-Real.pi * w.im) ≤
          Real.exp (-Real.pi * (tau.im - 1 / 12)) := by
        apply Real.exp_le_exp.mpr
        nlinarith [Real.pi_pos]
      _ = Real.exp (Real.pi / 12) *
          Real.exp (-Real.pi * tau.im) := by
        rw [← Real.exp_add]
        congr 1
        ring
  · calc
      Real.exp (-Real.pi / 12) * Real.exp (-Real.pi * tau.im) =
          Real.exp (-Real.pi * (tau.im + 1 / 12)) := by
        rw [← Real.exp_add]
        congr 1
        ring
      _ ≤ Real.exp (-Real.pi * w.im) := by
        apply Real.exp_le_exp.mpr
        nlinarith [Real.pi_pos]

private theorem differentiableOn_smallThetaRatioProductTau_disk
    {d : Nat} {tau : Complex}
    (htauIm : 1 ≤ tau.im)
    (hsmall : Real.exp (-Real.pi * tau.im) ≤
      Real.exp (-Real.pi / 12) / 128)
    (x : Fin d → Real) :
    DifferentiableOn Complex
      (fun w : Complex => analyticThetaRatioProductTau w x)
      (Metric.closedBall tau (1 / 12 : Real)) := by
  intro w hw
  obtain ⟨hwim, hwUpper, -, -⟩ := smallTauDisk_geometry htauIm hw
  have hwsmallReal : Real.exp (-Real.pi * w.im) ≤ 1 / 128 := by
    calc
      Real.exp (-Real.pi * w.im) ≤
          Real.exp (Real.pi / 12) * Real.exp (-Real.pi * tau.im) := hwUpper
      _ ≤ Real.exp (Real.pi / 12) *
          (Real.exp (-Real.pi / 12) / 128) := by gcongr
      _ = 1 / 128 := by
        calc
          Real.exp (Real.pi / 12) *
              (Real.exp (-Real.pi / 12) / 128) =
            (Real.exp (Real.pi / 12) *
              Real.exp (-Real.pi / 12)) / 128 := by ring
          _ = 1 / 128 := by
            rw [← Real.exp_add,
              show Real.pi / 12 + -Real.pi / 12 = 0 by ring,
              Real.exp_zero]
  have hwsmall :
      ‖Complex.exp (Real.pi * Complex.I * w)‖ ≤ 1 / 128 := by
    rw [Complex.norm_exp]
    convert hwsmallReal using 1 <;> simp [Complex.mul_re] <;> ring
  exact (hasDerivAt_analyticThetaRatioProductTau hwim hwsmall x).differentiableAt
    |>.differentiableWithinAt

/-- Every fixed upper-half-plane derivative of the small theta product has
the exponential energy decay needed before the `u/sqrt n` chain rule. -/
theorem exists_C_norm_iteratedDeriv_smallThetaRatioProductTau_le
    (m : Nat) :
    ∃ C c : Real, 0 < C ∧ 0 < c ∧
      ∀ {d : Nat} {tau : Complex} (x : Fin d → Real),
        1 ≤ tau.im →
        Real.exp (-Real.pi * tau.im) ≤
          Real.exp (-Real.pi / 12) / 128 →
        |Real.pi * tau.re| ≤ Real.pi / 6 →
        ‖iteratedDeriv m
          (fun w : Complex => analyticThetaRatioProductTau w x) tau‖ ≤
          C * Real.exp (-(c * Real.exp (-Real.pi * tau.im) *
            smallThetaProductEnergy x)) := by
  let R : Real := 1 / 12
  let C : Real := (Nat.factorial m : Real) / R ^ m
  let c : Real := Real.exp (-Real.pi / 12) / 32
  have hR : 0 < R := by norm_num [R]
  have hC : 0 < C := by dsimp [C]; positivity
  have hc : 0 < c := by dsimp [c]; positivity
  refine ⟨C, c, hC, hc, ?_⟩
  intro d tau x htauIm hsmall hphase
  have hdiffOn := differentiableOn_smallThetaRatioProductTau_disk
    htauIm hsmall x
  have hdiff : DiffContOnCl Complex
      (fun w : Complex => analyticThetaRatioProductTau w x)
      (Metric.ball tau R) := by
    exact (hdiffOn.mono (by
      simpa [R] using (Metric.closure_ball_subset_closedBall :
        closure (Metric.ball tau (1 / 12 : Real)) ⊆
          Metric.closedBall tau (1 / 12 : Real)))).diffContOnCl
  have hsphere : ∀ w ∈ Metric.sphere tau R,
      ‖analyticThetaRatioProductTau w x‖ ≤
        Real.exp (-(c * Real.exp (-Real.pi * tau.im) *
          smallThetaProductEnergy x)) := by
    intro w hw
    have hwClosed : w ∈ Metric.closedBall tau (1 / 12 : Real) := by
      have := (Metric.mem_sphere.mp hw).le
      simpa [R] using this
    obtain ⟨hwim, hwUpper, hwLower, hwre⟩ :=
      smallTauDisk_geometry htauIm hwClosed
    let rw : Real := Real.exp (-Real.pi * w.im)
    let tw : Real := Real.pi * w.re
    have hrw0 : 0 < rw := by dsimp [rw]; positivity
    have hrwSmall : rw ≤ 1 / 128 := by
      dsimp [rw]
      calc
        Real.exp (-Real.pi * w.im) ≤
            Real.exp (Real.pi / 12) * Real.exp (-Real.pi * tau.im) := hwUpper
        _ ≤ Real.exp (Real.pi / 12) *
            (Real.exp (-Real.pi / 12) / 128) := by gcongr
        _ = 1 / 128 := by
          calc
            Real.exp (Real.pi / 12) *
                (Real.exp (-Real.pi / 12) / 128) =
              (Real.exp (Real.pi / 12) *
                Real.exp (-Real.pi / 12)) / 128 := by ring
            _ = 1 / 128 := by
              rw [← Real.exp_add,
                show Real.pi / 12 + -Real.pi / 12 = 0 by ring,
                Real.exp_zero]
    have htw : |tw| ≤ Real.pi / 3 := by
      have hpi0 : 0 ≤ Real.pi := Real.pi_nonneg
      have hdiff : |Real.pi * (w.re - tau.re)| ≤ Real.pi / 12 := by
        calc
          |Real.pi * (w.re - tau.re)| =
              Real.pi * |w.re - tau.re| := by
            rw [abs_mul, abs_of_nonneg hpi0]
          _ ≤ Real.pi * (1 / 12 : Real) :=
            mul_le_mul_of_nonneg_left hwre hpi0
          _ = Real.pi / 12 := by ring
      have hadd : tw = Real.pi * tau.re + Real.pi * (w.re - tau.re) := by
        dsimp [tw]
        ring
      rw [hadd]
      calc
        |Real.pi * tau.re + Real.pi * (w.re - tau.re)| ≤
            |Real.pi * tau.re| + |Real.pi * (w.re - tau.re)| :=
          abs_add_le _ _
        _ ≤ Real.pi / 6 + Real.pi / 12 := add_le_add hphase hdiff
        _ ≤ Real.pi / 3 := by nlinarith [Real.pi_nonneg]
    have hvalue : ‖analyticThetaRatioProductTau w x‖ ≤
        Real.exp (-(rw * smallThetaProductEnergy x) / 32) := by
      rw [analyticThetaRatioProductTau_eq_product_quotient]
      rw [exp_pi_I_eq_polar]
      simpa [rw, tw, smallThetaProductEnergy] using
        analyticThetaProduct_local_contraction hrw0 hrwSmall htw x
    refine hvalue.trans (Real.exp_le_exp.mpr ?_)
    have henergy : 0 ≤ smallThetaProductEnergy x :=
      smallThetaProductEnergy_nonneg x
    have hrwLower :
        Real.exp (-Real.pi / 12) * Real.exp (-Real.pi * tau.im) ≤ rw := by
      simpa [rw] using hwLower
    have hmul := mul_le_mul_of_nonneg_right hrwLower henergy
    dsimp [c]
    nlinarith
  have hcauchy := Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
    (f := fun w : Complex => analyticThetaRatioProductTau w x)
    m hR hdiff hsphere
  simpa [C, R, mul_assoc, mul_left_comm, mul_comm] using hcauchy

/-- On the strict small-modulus upper-half-plane sector the normalized theta
product is genuinely analytic, not merely once differentiable. -/
theorem analyticAt_smallThetaRatioProductTau
    {d : Nat} {tau : Complex} (x : Fin d → Real)
    (htau : 0 < tau.im)
    (hsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ < 1 / 128) :
    AnalyticAt Complex
      (fun w : Complex => analyticThetaRatioProductTau w x) tau := by
  let U : Set Complex := {w : Complex |
    0 < w.im ∧ ‖Complex.exp (Real.pi * Complex.I * w)‖ < 1 / 128}
  have hUopen : IsOpen U := by
    apply (isOpen_lt continuous_const Complex.continuous_im).inter
    exact isOpen_lt
      (Complex.continuous_exp.comp (continuous_const.mul continuous_id)).norm
      continuous_const
  have hdiff : DifferentiableOn Complex
      (fun w : Complex => analyticThetaRatioProductTau w x) U := by
    intro w hw
    exact (hasDerivAt_analyticThetaRatioProductTau hw.1 hw.2.le x).differentiableAt
      |>.differentiableWithinAt
  exact hdiff.analyticAt (hUopen.mem_nhds ⟨htau, hsmall⟩)

/-- Concrete arbitrary-order Taylor production for the small-regime theta
product on any affine chart that remains inside the manuscript's Cauchy
sector.  The constant is selected before the chart variable `u`. -/
theorem exists_C_norm_smallThetaRatioProductTau_affineTaylor_le
    (n : Nat) {d : Nat} (x : Fin d → Real)
    {z c : Complex} {R : Real} (hR : 0 ≤ R)
    (hgeom : ∀ y ∈ Set.Icc (-R) R,
      1 ≤ (z + c * (y : Complex)).im ∧
      Real.exp (-Real.pi * (z + c * (y : Complex)).im) ≤
        Real.exp (-Real.pi / 12) / 128 ∧
      |Real.pi * (z + c * (y : Complex)).re| ≤ Real.pi / 6) :
    ∃ C0 : Real, 0 < C0 ∧ ∀ u : Real, |u| ≤ R →
      ‖analyticThetaRatioProductTau (z + c * (u : Complex)) x -
          ∑ k ∈ Finset.range (n + 1),
            ((Nat.factorial k : Real)⁻¹ * u ^ k) •
              complexAffineRealJet
                (fun w : Complex => analyticThetaRatioProductTau w x)
                z c k 0‖ ≤
        C0 * |u| ^ (n + 1) / (Nat.factorial n : Real) := by
  obtain ⟨C, c0, hC, hc0, hiter⟩ :=
    exists_C_norm_iteratedDeriv_smallThetaRatioProductTau_le (n + 1)
  let C0 : Real := 1 + ‖c‖ ^ (n + 1) * C
  have hC0 : 0 < C0 := by
    dsimp [C0]
    positivity
  refine ⟨C0, hC0, ?_⟩
  intro u hu
  have hanalytic : ∀ y ∈ Set.Icc (-R) R,
      AnalyticAt Complex
        (fun w : Complex => analyticThetaRatioProductTau w x)
        (z + c * (y : Complex)) := by
    intro y hy
    obtain ⟨hyim, hysmall, hyphase⟩ := hgeom y hy
    apply analyticAt_smallThetaRatioProductTau x (by linarith)
    have hexp : Real.exp (-Real.pi / 12) < 1 := by
      rw [Real.exp_lt_one_iff]
      nlinarith [Real.pi_pos]
    have hnorm : ‖Complex.exp
        (Real.pi * Complex.I * (z + c * (y : Complex)))‖ =
        Real.exp (-Real.pi * (z + c * (y : Complex)).im) := by
      rw [Complex.norm_exp]
      congr 1
      simp [Complex.mul_re]
    rw [hnorm]
    calc
      Real.exp (-Real.pi * (z + c * (y : Complex)).im) ≤
          Real.exp (-Real.pi / 12) / 128 := hysmall
      _ < 1 / 128 := by nlinarith
  have hbound : ∀ y ∈ Set.Icc (-R) R,
      ‖complexAffineRealJet
          (fun w : Complex => analyticThetaRatioProductTau w x)
          z c (n + 1) y‖ ≤ C0 := by
    intro y hy
    obtain ⟨hyim, hysmall, hyphase⟩ := hgeom y hy
    have hnorm : ‖Complex.exp
        (Real.pi * Complex.I * (z + c * (y : Complex)))‖ =
        Real.exp (-Real.pi * (z + c * (y : Complex)).im) := by
      rw [Complex.norm_exp]
      congr 1
      simp [Complex.mul_re]
    have hit := hiter x hyim hysmall hyphase
    have henergy : 0 ≤ smallThetaProductEnergy x :=
      smallThetaProductEnergy_nonneg x
    have hexp : Real.exp (-(c0 *
        Real.exp (-Real.pi * (z + c * (y : Complex)).im) *
          smallThetaProductEnergy x)) ≤ 1 := by
      rw [← Real.exp_zero]
      apply Real.exp_le_exp.mpr
      have : 0 ≤ c0 *
          Real.exp (-Real.pi * (z + c * (y : Complex)).im) *
            smallThetaProductEnergy x := by positivity
      linarith
    unfold complexAffineRealJet
    rw [norm_mul, norm_pow]
    calc
      ‖c‖ ^ (n + 1) * ‖iteratedDeriv (n + 1)
          (fun w : Complex => analyticThetaRatioProductTau w x)
          (z + c * (y : Complex))‖ ≤
          ‖c‖ ^ (n + 1) *
            (C * Real.exp (-(c0 *
              Real.exp (-Real.pi * (z + c * (y : Complex)).im) *
                smallThetaProductEnergy x))) := by gcongr
      _ ≤ ‖c‖ ^ (n + 1) * C := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        simpa only [mul_one] using mul_le_mul_of_nonneg_left hexp hC.le
      _ ≤ C0 := by dsimp [C0]; linarith
  exact norm_sub_complexAffineTaylor_le n
    (fun w : Complex => analyticThetaRatioProductTau w x) z c
    hR hu hanalytic hbound

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallRangeDecayAssembly.lean <==
import EuclideanBallsFormalization.RadiusLevelCounting
import Mathlib.Analysis.PSeries
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The small-range summation in R11 Proposition 7.1.  The zero term is removed
explicitly because negative powers of zero in `ENNReal` are infinite, while
the manuscript only applies the asymptotic residual estimate above a positive
fixed radius threshold.
-/

noncomputable section

open MeasureTheory
open scoped ENNReal

def positiveNatDecay (q : Real) (n : Nat) : ENNReal :=
  if n = 0 then 0 else (n : ENNReal) ^ (-q)

theorem positiveNatDecay_eq_rpow {q : Real} {n : Nat} (hn : n ≠ 0) :
    positiveNatDecay q n = (n : ENNReal) ^ (-q) := by
  simp [positiveNatDecay, hn]

theorem positiveNatDecay_tsum_ne_top {q : Real} (hq : 1 < q) :
    (∑' n : Nat, positiveNatDecay q n) ≠ ⊤ := by
  let f : Nat → NNReal := fun n => (n : NNReal) ^ (-q)
  have hq0 : q ≠ 0 := ne_of_gt (lt_trans (by norm_num) hq)
  have hf : Summable f := by
    exact NNReal.summable_rpow.mpr (by linarith)
  have hcoe : ∀ n : Nat, (f n : ENNReal) = positiveNatDecay q n := by
    intro n
    by_cases hn : n = 0
    · subst n
      simp [f, positiveNatDecay, hq0]
    · rw [positiveNatDecay_eq_rpow hn]
      exact ENNReal.coe_rpow_of_ne_zero (by exact_mod_cast hn) (-q)
  have hfinite : (∑' n : Nat, (f n : ENNReal)) ≠ ⊤ :=
    ENNReal.tsum_coe_ne_top_iff_summable.mpr hf
  simpa only [hcoe] using hfinite

theorem radiusInterval_positiveNatDecay_sum_le_tsum
    (lo hi : Nat) (q : Real) :
    (∑ i : radiusIntervalLevels lo hi, positiveNatDecay q i.1) ≤
      ∑' n : Nat, positiveNatDecay q n := by
  have h := ENNReal.sum_le_tsum (Finset.Icc lo hi)
    (f := positiveNatDecay q)
  rw [← Finset.sum_attach] at h
  rw [Finset.attach_eq_univ] at h
  exact h

/-- Small-range maximal residual from a summable powered single-layer bound.
The resulting constant is independent of the dimension and of the interval's
upper endpoint. -/
theorem smallRadiusIntervalMaxLpNorm_rpow_le_decay_tsum
    {d lo hi : Nat} (p : NNReal) (hp : p ≠ 0)
    (g : radiusIntervalLevels lo hi → lattice d → Complex)
    (D : ENNReal) {q : Real}
    (hB : ∀ i : radiusIntervalLevels lo hi,
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
        D * positiveNatDecay q i.1) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ D * ∑' n : Nat, positiveNatDecay q n := by
  calc
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤
      ∑ i : radiusIntervalLevels lo hi,
        eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) :=
      finiteRangeMaxLpNorm_rpow_le_sum_fintype p hp g
    _ ≤ ∑ i : radiusIntervalLevels lo hi,
        D * positiveNatDecay q i.1 := by
      gcongr with i
      exact hB i
    _ = D * ∑ i : radiusIntervalLevels lo hi,
        positiveNatDecay q i.1 := by rw [Finset.mul_sum]
    _ ≤ D * ∑' n : Nat, positiveNatDecay q n := by
      gcongr
      exact radiusInterval_positiveNatDecay_sum_le_tsum lo hi q

/-- Manuscript form with the ordinary `n^(-q)` bound and a positive lower
threshold. -/
theorem smallRadiusIntervalMaxLpNorm_rpow_dimensionFree
    {d lo hi : Nat} (hlo : 0 < lo)
    (p : NNReal) (hp : p ≠ 0)
    (g : radiusIntervalLevels lo hi → lattice d → Complex)
    (D : ENNReal) {q : Real}
    (hB : ∀ i : radiusIntervalLevels lo hi,
      eLpNorm (g i) (p : ENNReal) (latticeMeasure d) ^ (p : Real) ≤
        D * (i.1 : ENNReal) ^ (-q)) :
    eLpNorm (finiteRangeMaxEnvelope g) (p : ENNReal) (latticeMeasure d) ^
        (p : Real) ≤ D * ∑' n : Nat, positiveNatDecay q n := by
  apply smallRadiusIntervalMaxLpNorm_rpow_le_decay_tsum p hp g D
  intro i
  rw [positiveNatDecay_eq_rpow]
  · exact hB i
  · have hi : lo ≤ i.1 := (Finset.mem_Icc.mp i.2).1
    omega

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallRhoTheta.lean <==
import EuclideanBallsFormalization.AnalyticCircle
import EuclideanBallsFormalization.TrigonometricBounds

namespace EuclideanBallsFormalization

/-!
The first scalar estimates for the small-parameter theta branch.  The
bilateral theta series is paired into positive and negative frequencies before
the elementary angular estimate is applied.
-/

noncomputable section

def thetaCosTerm (z : Complex) (x : Real) (n : ℕ+) : Complex :=
  z ^ ((n : Nat) ^ 2) * (Real.cos (2 * Real.pi * (n : Real) * x) : Complex)

lemma analyticThetaTerm_pair (z : Complex) (x : Real) (n : ℕ+) :
    analyticThetaTerm z x (n : Int) + analyticThetaTerm z x (-(n : Int)) =
      2 * thetaCosTerm z x n := by
  simp only [analyticThetaTerm, thetaCosTerm]
  have hpos : Int.natAbs (n : Int) = (n : Nat) := by simp
  have hneg : Int.natAbs (-(n : Int)) = (n : Nat) := by simp
  rw [hpos, hneg]
  simp only [Int.cast_neg]
  have hcast : (((n : Int) : Complex)) = (((n : Real) : Complex)) := by
    norm_cast
  rw [hcast]
  let theta : Real := 2 * Real.pi * (n : Real) * x
  have htheta_cast : (theta : Complex) =
      (2 : Complex) * (Real.pi : Complex) * ((n : Real) : Complex) * (x : Complex) := by
    dsimp [theta]
    norm_cast
  have hphase_pos :
      2 * (Real.pi : Complex) * Complex.I * ((n : Real) : Complex) * (x : Complex) =
        (theta : Complex) * Complex.I := by
    rw [htheta_cast]
    ring
  have hphase_neg :
      2 * (Real.pi : Complex) * Complex.I * (-((n : Real) : Complex)) * (x : Complex) =
        -(theta : Complex) * Complex.I := by
    rw [htheta_cast]
    ring
  rw [hphase_pos, hphase_neg, Complex.exp_ofReal_mul_I]
  have hneg_exp : Complex.exp (-(theta : Complex) * Complex.I) =
      (Real.cos theta : Complex) - (Real.sin theta : Complex) * Complex.I := by
    rw [show -(theta : Complex) * Complex.I = ((-theta : Real) : Complex) * Complex.I by
      push_cast
      ring]
    rw [Complex.exp_ofReal_mul_I, Real.cos_neg, Real.sin_neg]
    push_cast
    ring
  rw [hneg_exp]
  dsimp [theta]
  ring

lemma summable_thetaCosTerm {z : Complex} (hz : ‖z‖ < 1) (x : Real) :
    Summable (thetaCosTerm z x) := by
  let f : Int -> Complex := analyticThetaTerm z x
  have hf : Summable f := summable_analyticThetaTerm hz x
  have hp : Summable (fun n : ℕ+ => f (n : Int)) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj hab)
  have hn : Summable (fun n : ℕ+ => f (-(n : Int))) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj (neg_injective hab))
  have hpair : Summable (fun n : ℕ+ => f (n : Int) + f (-(n : Int))) := hp.add hn
  have htwo : Summable (fun n : ℕ+ => (2 : Complex) * thetaCosTerm z x n) := by
    convert hpair using 1
    funext n
    exact (analyticThetaTerm_pair z x n).symm
  have h := htwo.mul_left ((2 : Complex)⁻¹)
  refine h.congr ?_
  intro n
  ring

theorem analyticTheta_eq_one_add_two_tsum_thetaCos {z : Complex} (hz : ‖z‖ < 1) (x : Real) :
    analyticTheta z x = 1 + 2 * tsum (thetaCosTerm z x) := by
  unfold analyticTheta
  let f : Int -> Complex := analyticThetaTerm z x
  have hf : Summable f := summable_analyticThetaTerm hz x
  have hp : Summable (fun n : ℕ+ => f (n : Int)) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj hab)
  have hn : Summable (fun n : ℕ+ => f (-(n : Int))) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj (neg_injective hab))
  have hcos : Summable (thetaCosTerm z x) := summable_thetaCosTerm hz x
  rw [tsum_int_eq_zero_add_tsum_pnat hf]
  have hzero : f 0 = 1 := by
    simp [f, analyticThetaTerm]
  rw [hzero]
  calc
    1 + ∑' (n : ℕ+), f (n : Int) + ∑' (n : ℕ+), f (-(n : Int)) =
        1 + (∑' (n : ℕ+), f (n : Int) + ∑' (n : ℕ+), f (-(n : Int))) := by
          ring
    _ = 1 + ∑' n : ℕ+, (f (n : Int) + f (-(n : Int))) := by
          rw [hp.tsum_add hn]
    _ = 1 + ∑' n : ℕ+, (2 : Complex) * thetaCosTerm z x n := by
          congr 1
          apply tsum_congr
          intro n
          exact analyticThetaTerm_pair z x n
    _ = 1 + 2 * ∑' n : ℕ+, thetaCosTerm z x n := by
          rw [hcos.tsum_mul_left]

def thetaCosDifferenceTerm (z : Complex) (x : Real) (n : ℕ+) : Complex :=
  z ^ ((n : Nat) ^ 2) *
    ((Real.cos (2 * Real.pi * (n : Real) * x) - 1 : Real) : Complex)

def thetaAngularEnergy (x : Real) : Real := 1 - Real.cos (2 * Real.pi * x)

def thetaDifferenceWeight (r : Real) (n : ℕ+) : Real :=
  r ^ ((n : Nat) ^ 2) * (n : Real) ^ 2

lemma thetaAngularEnergy_nonneg (x : Real) : 0 ≤ thetaAngularEnergy x := by
  exact sub_nonneg.mpr (Real.cos_le_one _)

lemma summable_thetaDifferenceWeight {r : Real} (hr0 : 0 ≤ r) (hr1 : r < 1) :
    Summable (thetaDifferenceWeight r) := by
  have hgeo : Summable (fun n : Nat => (n : Real) ^ 2 * r ^ n) :=
    summable_pow_mul_geometric_of_norm_lt_one 2 (by
      simpa [Real.norm_eq_abs, abs_of_nonneg hr0] using hr1)
  have hgeoPN : Summable (fun n : ℕ+ => ((n : Nat) : Real) ^ 2 * r ^ (n : Nat)) :=
    hgeo.comp_injective PNat.coe_injective
  apply Summable.of_norm_bounded hgeoPN.norm
  intro n
  rw [thetaDifferenceWeight, Real.norm_eq_abs, abs_of_nonneg]
  · rw [Real.norm_eq_abs, abs_of_nonneg]
    · have hle : (n : Nat) ≤ (n : Nat) ^ 2 := by
        exact Nat.le_pow (a := (n : Nat)) (b := 2) (by norm_num)
      have hpow : r ^ ((n : Nat) ^ 2) ≤ r ^ (n : Nat) :=
        pow_le_pow_of_le_one hr0 hr1.le hle
      convert mul_le_mul_of_nonneg_right hpow (sq_nonneg (n : Real)) using 1
      · rfl
      · ring
    · exact mul_nonneg (sq_nonneg _) (pow_nonneg hr0 _)
  · exact mul_nonneg (pow_nonneg hr0 _) (sq_nonneg _)

lemma norm_thetaCosDifferenceTerm_le (z : Complex) (x : Real) (n : ℕ+) :
    ‖thetaCosDifferenceTerm z x n‖ ≤
      ‖z‖ ^ ((n : Nat) ^ 2) * (n : Real) ^ 2 * thetaAngularEnergy x := by
  unfold thetaCosDifferenceTerm thetaAngularEnergy
  rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, norm_pow]
  have hcos : Real.cos (2 * Real.pi * (n : Real) * x) ≤ 1 := Real.cos_le_one _
  rw [abs_of_nonpos (sub_nonpos.mpr hcos)]
  rw [neg_sub]
  have htrig := one_sub_cos_nat_mul_le (n : Nat) (2 * Real.pi * x)
  have harg : (n : Real) * (2 * Real.pi * x) = 2 * Real.pi * (n : Real) * x := by
    ring
  rw [harg] at htrig
  convert mul_le_mul_of_nonneg_left htrig
    (pow_nonneg (norm_nonneg z) ((n : Nat) ^ 2)) using 1
  · rfl
  · ring

lemma thetaCosTerm_sub_zero (z : Complex) (x : Real) (n : ℕ+) :
    thetaCosTerm z x n - thetaCosTerm z 0 n = thetaCosDifferenceTerm z x n := by
  simp [thetaCosTerm, thetaCosDifferenceTerm]
  ring

theorem analyticTheta_sub_analyticTheta_zero_eq_two_tsum_difference
    {z : Complex} (hz : ‖z‖ < 1) (x : Real) :
    analyticTheta z x - analyticTheta z 0 =
      2 * ∑' n : ℕ+, thetaCosDifferenceTerm z x n := by
  rw [analyticTheta_eq_one_add_two_tsum_thetaCos hz x,
    analyticTheta_eq_one_add_two_tsum_thetaCos hz 0]
  have hx := summable_thetaCosTerm hz x
  have hzero := summable_thetaCosTerm hz 0
  calc
    (1 + 2 * ∑' n : ℕ+, thetaCosTerm z x n) -
        (1 + 2 * ∑' n : ℕ+, thetaCosTerm z 0 n) =
        2 * (∑' n : ℕ+, thetaCosTerm z x n - ∑' n : ℕ+, thetaCosTerm z 0 n) := by
          ring
    _ = 2 * ∑' n : ℕ+, (thetaCosTerm z x n - thetaCosTerm z 0 n) := by
          rw [hx.tsum_sub hzero]
    _ = 2 * ∑' n : ℕ+, thetaCosDifferenceTerm z x n := by
          congr 1
          apply tsum_congr
          intro n
          exact thetaCosTerm_sub_zero z x n

lemma summable_thetaCosDifferenceTerm {z : Complex} (hz : ‖z‖ < 1) (x : Real) :
    Summable (thetaCosDifferenceTerm z x) := by
  have h := (summable_thetaCosTerm hz x).sub (summable_thetaCosTerm hz 0)
  refine h.congr ?_
  intro n
  exact thetaCosTerm_sub_zero z x n

theorem tsum_pnat_eq_first_add_tail (f : ℕ+ → Complex) (hf : Summable f) :
    ∑' n : ℕ+, f n = f 1 + ∑' m : Nat, f ⟨m + 2, by omega⟩ := by
  let e : Nat ≃ ℕ+ := Equiv.pnatEquivNat.symm
  have hg : Summable (fun m : Nat => f (e m)) := (e.summable_iff).2 hf
  calc
    ∑' n : ℕ+, f n = ∑' m : Nat, f (e m) := (e.tsum_eq f).symm
    _ = f 1 + ∑' m : Nat, f ⟨m + 2, by omega⟩ := by
      rw [← hg.sum_add_tsum_nat_add 1]
      simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add, e,
        Equiv.pnatEquivNat]
      change f ⟨1, by omega⟩ + ∑' i : Nat, f ⟨i + 2, by omega⟩ =
        f 1 + ∑' m : Nat, f ⟨m + 2, by omega⟩
      rfl

lemma thetaCosDifferenceTerm_one (z : Complex) (x : Real) :
    thetaCosDifferenceTerm z x 1 = -z * (thetaAngularEnergy x : Complex) := by
  simp [thetaCosDifferenceTerm, thetaAngularEnergy]
  ring

theorem analyticTheta_difference_leading_plus_tail
    {z : Complex} (hz : ‖z‖ < 1) (x : Real) :
    analyticTheta z x - analyticTheta z 0 =
      -2 * z * (thetaAngularEnergy x : Complex) +
        2 * ∑' m : Nat, thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩ := by
  rw [analyticTheta_sub_analyticTheta_zero_eq_two_tsum_difference hz x,
    tsum_pnat_eq_first_add_tail _ (summable_thetaCosDifferenceTerm hz x),
    thetaCosDifferenceTerm_one]
  ring

lemma nat_sq_le_four_pow (n : Nat) : n ^ 2 ≤ 4 ^ n := by
  have h := n.lt_two_pow_self
  have hsq : n ^ 2 ≤ (2 ^ n) ^ 2 := Nat.pow_le_pow_left h.le 2
  calc
    n ^ 2 ≤ (2 ^ n) ^ 2 := hsq
    _ = 2 ^ (n * 2) := by rw [← pow_mul]
    _ = 2 ^ (2 * n) := by congr 1; omega
    _ = (2 ^ 2) ^ n := by rw [pow_mul]
    _ = 4 ^ n := by norm_num

lemma nat_add_four_le_sq_add_two (m : Nat) : m + 4 ≤ (m + 2) ^ 2 := by
  nlinarith [sq_nonneg (m : Int)]

def thetaTailWeight (r : Real) (m : Nat) : Real :=
  r ^ ((m + 2) ^ 2) * ((m + 2 : Nat) : Real) ^ 2

lemma thetaTailWeight_le_geometric {r : Real} (hr0 : 0 ≤ r) (hr1 : r ≤ 1) (m : Nat) :
    thetaTailWeight r m ≤ 16 * r ^ 4 * (4 * r) ^ m := by
  unfold thetaTailWeight
  have hindex : m + 4 ≤ (m + 2) ^ 2 := nat_add_four_le_sq_add_two m
  have hpow : r ^ ((m + 2) ^ 2) ≤ r ^ (m + 4) :=
    pow_le_pow_of_le_one hr0 hr1 hindex
  have hcoeffNat : (m + 2) ^ 2 ≤ 4 ^ (m + 2) := nat_sq_le_four_pow (m + 2)
  have hcoeff : ((m + 2 : Nat) : Real) ^ 2 ≤ 16 * 4 ^ m := by
    norm_cast
    calc
      (m + 2) ^ 2 ≤ 4 ^ (m + 2) := hcoeffNat
      _ = 16 * 4 ^ m := by ring
  have hprod := mul_le_mul hpow hcoeff (by positivity) (pow_nonneg hr0 _)
  calc
    r ^ ((m + 2) ^ 2) * ((m + 2 : Nat) : Real) ^ 2 ≤
        r ^ (m + 4) * (16 * 4 ^ m) := hprod
    _ = 16 * r ^ 4 * (4 * r) ^ m := by
      rw [show m + 4 = 4 + m by omega, pow_add, mul_pow]
      ring

lemma summable_thetaTailWeight {r : Real} (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 8) :
    Summable (thetaTailWeight r) := by
  have hr1 : r ≤ 1 := by nlinarith
  have hq0 : 0 ≤ 4 * r := by positivity
  have hq1 : 4 * r < 1 := by nlinarith
  have hgeom : Summable (fun m : Nat => 16 * r ^ 4 * (4 * r) ^ m) :=
    (summable_geometric_of_lt_one hq0 hq1).mul_left _
  apply Summable.of_norm_bounded hgeom.norm
  intro m
  have ht : 0 ≤ thetaTailWeight r m := by
    unfold thetaTailWeight
    positivity
  have hg : 0 ≤ 16 * r ^ 4 * (4 * r) ^ m := by positivity
  simpa [Real.norm_eq_abs, abs_of_nonneg hr0, abs_of_nonneg ht, abs_of_nonneg hg] using
    thetaTailWeight_le_geometric hr0 hr1 m

lemma tsum_thetaTailWeight_le {r : Real} (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 8) :
    ∑' m : Nat, thetaTailWeight r m ≤ 32 * r ^ 4 := by
  have hr1 : r ≤ 1 := by nlinarith
  have hq0 : 0 ≤ 4 * r := by positivity
  have hq1 : 4 * r < 1 := by nlinarith
  have hgeom : Summable (fun m : Nat => 16 * r ^ 4 * (4 * r) ^ m) :=
    (summable_geometric_of_lt_one hq0 hq1).mul_left _
  have htail := summable_thetaTailWeight hr0 hrsmall
  have hsum := htail.tsum_le_tsum (fun m => thetaTailWeight_le_geometric hr0 hr1 m)
    hgeom
  have hgeom_sum : (∑' m : Nat, 16 * r ^ 4 * (4 * r) ^ m) =
      16 * r ^ 4 * (1 - 4 * r)⁻¹ := by
    have hq := summable_geometric_of_lt_one hq0 hq1
    rw [hq.tsum_mul_left, tsum_geometric_of_lt_one hq0 hq1]
  rw [hgeom_sum] at hsum
  have hden : 0 < 1 - 4 * r := by nlinarith
  have hinv : (1 - 4 * r)⁻¹ ≤ 2 := by
    apply (inv_le_comm₀ hden (by norm_num : (0 : Real) < 2)).2
    norm_num
    nlinarith
  calc
    ∑' m : Nat, thetaTailWeight r m ≤ 16 * r ^ 4 * (1 - 4 * r)⁻¹ := hsum
    _ ≤ 16 * r ^ 4 * 2 := mul_le_mul_of_nonneg_left hinv (by positivity)
    _ = 32 * r ^ 4 := by ring

theorem norm_analyticTheta_tail_le
    {z : Complex} (hz : ‖z‖ < 1) (hrsmall : ‖z‖ ≤ 1 / 8) (x : Real) :
    ‖2 * ∑' m : Nat, thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩‖ ≤
      64 * ‖z‖ ^ 4 * thetaAngularEnergy x := by
  have hdiff := summable_thetaCosDifferenceTerm hz x
  have htailDiff : Summable (fun m : Nat =>
      thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩) := by
    apply hdiff.comp_injective
    intro a b hab
    have hv := congrArg PNat.val hab
    dsimp at hv
    omega
  have hweight := summable_thetaTailWeight (norm_nonneg z) hrsmall
  have hbound := hweight.mul_right (thetaAngularEnergy x)
  calc
    ‖(2 : Complex) * ∑' m : Nat,
        thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩‖ =
        2 * ‖∑' m : Nat, thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩‖ := by
          norm_num [norm_mul]
    _ ≤ 2 * ∑' m : Nat,
        ‖thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩‖ := by
          exact mul_le_mul_of_nonneg_left (norm_tsum_le_tsum_norm htailDiff.norm) (by norm_num)
    _ ≤ 2 * ∑' m : Nat, thetaTailWeight ‖z‖ m * thetaAngularEnergy x := by
          apply mul_le_mul_of_nonneg_left
          · exact htailDiff.norm.tsum_le_tsum (fun m => by
              simpa [thetaTailWeight] using norm_thetaCosDifferenceTerm_le z x
                ⟨m + 2, by omega⟩) hbound
          · norm_num
    _ = 2 * (∑' m : Nat, thetaTailWeight ‖z‖ m) * thetaAngularEnergy x := by
          rw [hweight.tsum_mul_right]
          ring
    _ ≤ 2 * (32 * ‖z‖ ^ 4) * thetaAngularEnergy x := by
          have hsum := tsum_thetaTailWeight_le (norm_nonneg z) hrsmall
          have hleft : 2 * (∑' m : Nat, thetaTailWeight ‖z‖ m) ≤
              2 * (32 * ‖z‖ ^ 4) :=
            mul_le_mul_of_nonneg_left hsum (by norm_num)
          exact mul_le_mul_of_nonneg_right hleft (thetaAngularEnergy_nonneg x)
    _ = 64 * ‖z‖ ^ 4 * thetaAngularEnergy x := by ring

lemma tsum_pnat_pow_eq_div {r : Real} (hr0 : 0 ≤ r) (hr1 : r < 1) :
    ∑' n : ℕ+, r ^ (n : Nat) = r / (1 - r) := by
  have hgeo : Summable (fun n : Nat => r ^ n) := summable_geometric_of_lt_one hr0 hr1
  rw [tsum_pnat_eq_tsum_succ]
  have hsplit := hgeo.sum_add_tsum_nat_add 1
  have htail : (∑' i : Nat, r ^ (i + 1)) = (∑' i : Nat, r ^ i) - 1 := by
    have hs : 1 + (∑' i : Nat, r ^ (i + 1)) = ∑' i : Nat, r ^ i := by
      simpa [Finset.sum_range_succ, Finset.sum_range_zero, zero_add] using hsplit
    linarith
  rw [htail, tsum_geometric_of_lt_one hr0 hr1]
  field_simp [ne_of_gt (sub_pos.mpr hr1)]
  ring

/- The crude off-zero geometric majorant is enough to keep every small-rho
   theta factor away from the origin. -/
lemma norm_analyticTheta_sub_one_le {z : Complex} (hz : ‖z‖ < 1) (x : Real) :
    ‖analyticTheta z x - 1‖ ≤
      2 * (‖z‖ / (1 - ‖z‖)) := by
  let f : Int → Complex := analyticThetaTerm z x
  let g : Int → Complex := fun k => if k = 0 then 0 else f k
  let r : Real := ‖z‖
  let s : Int → Real := fun k => if k = 0 then 0 else r ^ (Int.natAbs k ^ 2)
  have hf : Summable f := summable_analyticThetaTerm hz x
  have hg : Summable g := by
    apply hf.congr_cofinite
    filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with k hk
    simp [g, hk]
  have hsfull : Summable (fun k : Int => r ^ (Int.natAbs k ^ 2)) :=
    summable_real_pow_natAbs_sq (norm_nonneg z) hz
  have hs : Summable s := by
    apply hsfull.congr_cofinite
    filter_upwards [Filter.eventually_cofinite_ne (0 : Int)] with k hk
    simp [s, hk]
  have hdiff : analyticTheta z x - 1 = ∑' k : Int, g k := by
    unfold analyticTheta
    have hsplit := hf.tsum_eq_add_tsum_ite 0
    have hzero : f 0 = 1 := by simp [f, analyticThetaTerm]
    rw [hzero] at hsplit
    rw [hsplit]
    ring
  rw [hdiff]
  calc
    ‖∑' k : Int, g k‖ ≤ ∑' k : Int, ‖g k‖ := norm_tsum_le_tsum_norm hg.norm
    _ ≤ ∑' k : Int, s k := hg.norm.tsum_le_tsum (fun k => by
      by_cases hk : k = 0
      · simp [g, s, hk]
      · simp only [g, s, if_neg hk]
        simp only [f]
        rw [analyticThetaTerm, norm_mul, norm_pow, norm_analyticThetaPhase, mul_one]) hs
    _ ≤ 2 * (r / (1 - r)) := by
      have hsumS : (∑' k : Int, s k) =
          2 * ∑' n : ℕ+, r ^ ((n : Nat) ^ 2) := by
        have heven : Function.Even s := by
          intro k
          simp [s, Int.natAbs_neg]
        rw [tsum_int_eq_zero_add_two_mul_tsum_pnat heven hs]
        simp [s]
      rw [hsumS]
      have hgeoNat : Summable (fun n : Nat => r ^ n) :=
        summable_geometric_of_lt_one (norm_nonneg z) hz
      have hsqNat : Summable (fun n : Nat => r ^ (n ^ 2)) := by
        apply Summable.of_norm_bounded hgeoNat.norm
        intro n
        have hle : n ≤ n ^ 2 := Nat.le_pow (a := n) (b := 2) (by norm_num)
        have hpow : r ^ (n ^ 2) ≤ r ^ n :=
          pow_le_pow_of_le_one (norm_nonneg z) hz.le hle
        have hr0 : 0 ≤ r := by dsimp [r]; positivity
        simpa [Real.norm_eq_abs, abs_of_nonneg hr0] using hpow
      have hsq := hsqNat.comp_injective PNat.coe_injective
      have hgeo : Summable (fun n : ℕ+ => r ^ (n : Nat)) :=
        (summable_geometric_of_lt_one (norm_nonneg z) hz).comp_injective
          PNat.coe_injective
      have hcmp : ∀ n : ℕ+, r ^ ((n : Nat) ^ 2) ≤ r ^ (n : Nat) := by
        intro n
        apply pow_le_pow_of_le_one (norm_nonneg z) hz.le
        exact Nat.le_pow (a := (n : Nat)) (b := 2) (by norm_num)
      have htsum : (∑' n : ℕ+, r ^ ((n : Nat) ^ 2)) ≤
          ∑' n : ℕ+, r ^ (n : Nat) := by
        apply hsq.tsum_le_tsum hcmp hgeo
      have hright : ∑' n : ℕ+, r ^ ((n : Nat) ^ 2) ≤ r / (1 - r) := by
        calc
          ∑' n : ℕ+, r ^ ((n : Nat) ^ 2) ≤ ∑' n : ℕ+, r ^ (n : Nat) := htsum
          _ = r / (1 - r) := tsum_pnat_pow_eq_div (by dsimp [r]; positivity)
            (by simpa [r] using hz)
      gcongr

lemma analyticTheta_ne_zero_of_norm_le_one_eighth {z : Complex}
    (hz : ‖z‖ ≤ 1 / 8) (x : Real) : analyticTheta z x ≠ 0 := by
  have hzlt : ‖z‖ < 1 := by nlinarith [norm_nonneg z]
  have hden : 0 < 1 - ‖z‖ := by nlinarith [norm_nonneg z]
  have hfrac : 2 * (‖z‖ / (1 - ‖z‖)) < 1 := by
    rw [show 2 * (‖z‖ / (1 - ‖z‖)) = (2 * ‖z‖) / (1 - ‖z‖) by ring]
    apply (div_lt_iff₀ hden).2
    nlinarith
  have hbound := norm_analyticTheta_sub_one_le hzlt x
  intro hzero
  have hunit : (1 : Real) ≤ ‖analyticTheta z x - 1‖ := by
    rw [hzero]
    norm_num
  exact (not_le_of_gt hfrac) (hunit.trans hbound)

lemma norm_le_exp_neg_half_of_normSq_le {w : Complex} {y : Real}
    (hy1 : y ≤ 1) (hw : Complex.normSq w ≤ 1 - y) :
    ‖w‖ ≤ Real.exp (-y / 2) := by
  have hnorm : 0 ≤ ‖w‖ := norm_nonneg w
  have hlin : ‖w‖ ≤ 1 - y / 2 := by
    have hright : 0 ≤ 1 - y / 2 := by nlinarith
    rw [← sq_le_sq₀ hnorm hright]
    rw [Complex.sq_norm]
    have hpoly : 1 - y ≤ (1 - y / 2) ^ 2 := by nlinarith [sq_nonneg y]
    exact hw.trans hpoly
  calc
    ‖w‖ ≤ 1 - y / 2 := hlin
    _ ≤ Real.exp (-(y / 2)) := Real.one_sub_le_exp_neg (y / 2)
    _ = Real.exp (-y / 2) := by ring_nf

lemma re_real_mul_exp_I_ge_half {r t : Real} (hr : 0 ≤ r)
    (ht : |t| ≤ Real.pi / 3) :
    (r * Complex.exp ((t : Complex) * Complex.I)).re ≥ r / 2 := by
  have habs : |t| ≤ Real.pi / 3 := ht
  have hcos : (1 : Real) / 2 ≤ Real.cos t := by
    rw [← Real.cos_abs]
    have hpi : Real.pi / 3 ≤ Real.pi := by
      have hpi0 : 0 ≤ Real.pi := Real.pi_nonneg
      nlinarith
    have h := Real.cos_le_cos_of_nonneg_of_le_pi (abs_nonneg t) hpi habs
    rw [Real.cos_pi_div_three] at h
    exact h
  have hzre : (r * Complex.exp ((t : Complex) * Complex.I)).re =
      r * Real.cos t := by
    rw [Complex.mul_re, Complex.exp_ofReal_mul_I]
    rw [Complex.add_re, Complex.mul_re]
    simp only [Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
      mul_zero, zero_mul, sub_zero, mul_one, add_zero]
  rw [hzre]
  nlinarith

lemma re_mul_conj_ge_three_eighths {r t : Real} {z h0 : Complex}
    (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 128)
    (hz : z = r * Complex.exp ((t : Complex) * Complex.I))
    (ht : |t| ≤ Real.pi / 3)
    (hclose : ‖h0 - 1‖ ≤ 2 * (r / (1 - r))) :
    3 * r / 8 ≤ (z * (starRingEnd Complex) h0).re := by
  have hden : 0 < 1 - r := by nlinarith
  have hclose1 : 2 * (r / (1 - r)) ≤ 1 / 63 := by
    rw [show 2 * (r / (1 - r)) = (2 * r) / (1 - r) by ring]
    apply (div_le_iff₀ hden).2
    nlinarith
  have hz_norm : ‖z‖ = r := by
    rw [hz, norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hr0,
      Complex.norm_exp]
    norm_num
  have herr_abs : |(z * (starRingEnd Complex) (h0 - 1)).re| ≤
      r * ‖h0 - 1‖ := by
    calc
      |(z * (starRingEnd Complex) (h0 - 1)).re| ≤
          ‖z * (starRingEnd Complex) (h0 - 1)‖ := Complex.abs_re_le_norm _
      _ = ‖z‖ * ‖h0 - 1‖ := by rw [norm_mul, Complex.norm_conj]
      _ = r * ‖h0 - 1‖ := by rw [hz_norm]
  have herr : -(r * ‖h0 - 1‖) ≤
      (z * (starRingEnd Complex) (h0 - 1)).re := neg_le_of_abs_le herr_abs
  have hident : z * (starRingEnd Complex) h0 =
      z + z * (starRingEnd Complex) (h0 - 1) := by
    rw [map_sub]
    norm_num
    ring
  have herror : r * ‖h0 - 1‖ ≤ r / 63 := by
    have htmp := mul_le_mul_of_nonneg_left hclose hr0
    have htmp' : r * ‖h0 - 1‖ ≤ r * (2 * (r / (1 - r))) := htmp
    nlinarith [htmp', hclose1]
  have hrealerr : -(r / 63) ≤
      (z * (starRingEnd Complex) (h0 - 1)).re := by
    exact (neg_le_neg herror).trans herr
  have hzre : r / 2 ≤ z.re := by
    rw [hz]
    exact re_real_mul_exp_I_ge_half hr0 ht
  rw [hident, Complex.add_re]
  nlinarith [hzre, hrealerr]

lemma theta_ratio_sq_bound_of_decomposition
    {z h0 hx tail : Complex} {r delta : Real}
    (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 128)
    (hdelta0 : 0 ≤ delta) (hdelta2 : delta ≤ 2)
    (hz : ‖z‖ = r)
    (hclose : ‖h0 - 1‖ ≤ 2 * (r / (1 - r)))
    (hcross : 3 * r / 8 ≤ (z * (starRingEnd Complex) h0).re)
    (htail : ‖tail‖ ≤ 64 * r ^ 4 * delta)
    (hdecomp : hx = h0 - 2 * z * delta + tail)
    (h0ne : h0 ≠ 0) :
    Complex.normSq (hx / h0) ≤ 1 - r * delta / 16 := by
  have hr1 : r < 1 := by nlinarith
  have hden : 0 < 1 - r := by nlinarith
  have hclose1 : 2 * (r / (1 - r)) ≤ 1 / 2 := by
    rw [show 2 * (r / (1 - r)) = (2 * r) / (1 - r) by ring]
    apply (div_le_iff₀ hden).2
    nlinarith
  have h0norm : ‖h0‖ ≤ 2 := by
    calc
      ‖h0‖ = ‖(h0 - 1) + 1‖ := by congr 1; ring
      _ ≤ ‖h0 - 1‖ + ‖(1 : Complex)‖ := norm_add_le _ _
      _ ≤ ‖h0 - 1‖ + 1 := by norm_num
      _ ≤ 2 := by nlinarith [hclose, hclose1]
  have h0sq : Complex.normSq h0 ≤ 4 := by
    rw [Complex.normSq_eq_norm_sq]
    have hsquare := (sq_le_sq₀ (norm_nonneg h0) (by norm_num : (0 : Real) ≤ 2)).2 h0norm
    nlinarith
  let u : Complex := -2 * z * delta + tail
  have htailnorm : ‖tail‖ ≤ 64 * r ^ 4 * delta := htail
  have huz : ‖u‖ ≤ 3 * r * delta := by
    dsimp [u]
    calc
      ‖-2 * z * delta + tail‖ ≤ ‖-2 * z * delta‖ + ‖tail‖ := norm_add_le _ _
      _ = 2 * r * delta + ‖tail‖ := by
        rw [norm_mul, norm_mul, norm_neg, Complex.norm_real, Real.norm_eq_abs,
          abs_of_nonneg hdelta0, hz]
        norm_num
      _ ≤ 3 * r * delta := by
        have hpow : 64 * r ^ 4 ≤ r := by
          have hcube : r ^ 3 ≤ (1 / 128 : Real) := by
            calc
              r ^ 3 ≤ (1 / 128 : Real) ^ 3 := pow_le_pow_left₀ hr0 hrsmall 3
              _ ≤ 1 / 128 := by norm_num
          calc
            64 * r ^ 4 = 64 * r * r ^ 3 := by ring
            _ ≤ 64 * r * (1 / 128) := by gcongr
            _ ≤ r := by nlinarith [hr0]
        nlinarith [htailnorm]
  have husq : Complex.normSq u ≤ r * delta / 4 := by
    rw [Complex.normSq_eq_norm_sq]
    have hsq : ‖u‖ ^ 2 ≤ (3 * r * delta) ^ 2 := by
      exact (sq_le_sq₀ (norm_nonneg u) (by positivity)).2 huz
    have hrd : r * delta ≥ 0 := mul_nonneg hr0 hdelta0
    have hq : r * delta ≤ 1 / 64 := by
      have hmul := mul_le_mul hrsmall hdelta2 (by positivity) (by positivity)
      nlinarith
    nlinarith [hsq, sq_nonneg (r * delta)]
  have hcross_tail : (h0 * (starRingEnd Complex) tail).re ≤
      128 * r ^ 4 * delta := by
    have habs := Complex.abs_re_le_norm (h0 * (starRingEnd Complex) tail)
    have hmul : ‖h0 * (starRingEnd Complex) tail‖ = ‖h0‖ * ‖tail‖ := by
      rw [norm_mul, Complex.norm_conj]
    have hupper : (h0 * (starRingEnd Complex) tail).re ≤
        ‖h0‖ * ‖tail‖ := by
      rw [← hmul]
      exact le_of_abs_le habs
    calc
      (h0 * (starRingEnd Complex) tail).re ≤ ‖h0‖ * ‖tail‖ := hupper
      _ ≤ 2 * (64 * r ^ 4 * delta) :=
        mul_le_mul h0norm htailnorm (by positivity) (by positivity)
      _ = 128 * r ^ 4 * delta := by ring
  have hcross_u : (h0 * (starRingEnd Complex) u).re ≤ -r * delta / 4 := by
    have hmulre : (h0 * (starRingEnd Complex) u).re =
        -2 * delta * (z * (starRingEnd Complex) h0).re +
          (h0 * (starRingEnd Complex) tail).re := by
      dsimp [u]
      simp [Complex.conj_ofReal, Complex.mul_re, Complex.add_re]
      ring
    rw [hmulre]
    have hlead : -2 * delta * (z * (starRingEnd Complex) h0).re ≤
        -(3 * r * delta / 4) := by
      nlinarith
    have hpow256 : 256 * r ^ 4 ≤ r := by
      have hcube : r ^ 3 ≤ (1 / 256 : Real) := by
        calc
          r ^ 3 ≤ (1 / 128 : Real) ^ 3 := pow_le_pow_left₀ hr0 hrsmall 3
          _ ≤ 1 / 256 := by norm_num
      calc
        256 * r ^ 4 = 256 * r * r ^ 3 := by ring
        _ ≤ 256 * r * (1 / 256) := by gcongr
        _ = r := by ring
    have htailhalf : 128 * r ^ 4 * delta ≤ r * delta / 2 := by
      have := mul_le_mul_of_nonneg_right hpow256 hdelta0
      nlinarith
    nlinarith [hcross_tail, htailhalf]
  have hsq_add : Complex.normSq (h0 + u) ≤ Complex.normSq h0 - r * delta / 2 + r * delta / 4 := by
    rw [Complex.normSq_add]
    nlinarith [husq, hcross_u]
  have hratio_num : Complex.normSq hx ≤ Complex.normSq h0 - r * delta / 4 := by
    calc
      Complex.normSq hx = Complex.normSq (h0 + u) := by
        congr 1
        rw [hdecomp]
        dsimp [u]
        ring
      _ ≤ Complex.normSq h0 - r * delta / 2 + r * delta / 4 := hsq_add
      _ = Complex.normSq h0 - r * delta / 4 := by ring
  rw [Complex.normSq_div]
  have h0sq_pos : 0 < Complex.normSq h0 := by
    rw [Complex.normSq_eq_norm_sq]
    exact sq_pos_of_pos (norm_pos_iff.mpr h0ne)
  apply (div_le_iff₀ h0sq_pos).2
  have hdenpart : Complex.normSq h0 * (r * delta / 16) ≤ r * delta / 4 := by
    have hrd : 0 ≤ r * delta := mul_nonneg hr0 hdelta0
    nlinarith [h0sq]
  nlinarith [hratio_num, hdenpart]

theorem analyticTheta_local_contraction {r t x : Real}
    (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) :
    analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x ≠ 0 ∧
      ‖analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x /
        analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) 0‖ ≤
        Real.exp (-(r * thetaAngularEnergy x) / 32) := by
  let z : Complex := r * Complex.exp ((t : Complex) * Complex.I)
  let h0 : Complex := analyticTheta z 0
  let hx : Complex := analyticTheta z x
  have hr1 : r < 1 := by nlinarith
  have hz : ‖z‖ = r := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (le_of_lt hr0),
      Complex.norm_exp]
    norm_num
  have h0close : ‖h0 - 1‖ ≤ 2 * (r / (1 - r)) := by
    dsimp [h0]
    have hzlt : ‖z‖ < 1 := by simpa [hz] using hr1
    simpa [hz] using norm_analyticTheta_sub_one_le hzlt 0
  have h0ne : h0 ≠ 0 := by
    dsimp [h0]
    have hsmall8 : ‖z‖ ≤ 1 / 8 := by
      rw [hz]
      nlinarith
    exact analyticTheta_ne_zero_of_norm_le_one_eighth hsmall8 0
  have hdelta0 : 0 ≤ thetaAngularEnergy x := thetaAngularEnergy_nonneg x
  have hdelta2 : thetaAngularEnergy x ≤ 2 := by
    dsimp [thetaAngularEnergy]
    nlinarith [Real.neg_one_le_cos (2 * Real.pi * x)]
  have hdecomp : hx = h0 - 2 * z * (thetaAngularEnergy x : Complex) +
      2 * ∑' m : Nat, thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩ := by
    dsimp [hx, h0]
    have hzlt : ‖z‖ < 1 := by simpa [hz] using hr1
    calc
      hx = hx - h0 + h0 := by ring
      _ = (-2 * z * (thetaAngularEnergy x : Complex) +
          2 * ∑' m : Nat, thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩) + h0 := by
        rw [show hx - h0 = analyticTheta z x - analyticTheta z 0 by rfl,
          analyticTheta_difference_leading_plus_tail hzlt x]
      _ = h0 - 2 * z * (thetaAngularEnergy x : Complex) +
          2 * ∑' m : Nat, thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩ := by ring
  have htail : ‖2 * ∑' m : Nat,
      thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩‖ ≤
      64 * r ^ 4 * thetaAngularEnergy x := by
    have hzlt : ‖z‖ < 1 := by simpa [hz] using hr1
    have hsmall8 : ‖z‖ ≤ 1 / 8 := by rw [hz]; nlinarith
    simpa [hz] using norm_analyticTheta_tail_le hzlt hsmall8 x
  have hcross : 3 * r / 8 ≤ (z * (starRingEnd Complex) h0).re := by
    dsimp [z, h0]
    exact re_mul_conj_ge_three_eighths (le_of_lt hr0) hrsmall rfl ht h0close
  have hsq := theta_ratio_sq_bound_of_decomposition (le_of_lt hr0) hrsmall
      hdelta0 hdelta2 hz h0close hcross htail hdecomp h0ne
  have hy1 : r * thetaAngularEnergy x / 16 ≤ 1 := by
    nlinarith [hdelta2]
  have hnorm := norm_le_exp_neg_half_of_normSq_le hy1 hsq
  constructor
  · exact analyticTheta_ne_zero_of_norm_le_one_eighth (by rw [hz]; nlinarith) x
  · have hexp : -(r * thetaAngularEnergy x / 16) / 2 =
        -(r * thetaAngularEnergy x) / 32 := by ring
    rw [hexp] at hnorm
    simpa [hx, h0, div_eq_mul_inv] using hnorm

theorem norm_analyticTheta_sub_analyticTheta_zero_le_tsum_weight
    {z : Complex} (hz : ‖z‖ < 1) (x : Real) :
    ‖analyticTheta z x - analyticTheta z 0‖ ≤
      2 * ∑' n : ℕ+, thetaDifferenceWeight ‖z‖ n * thetaAngularEnergy x := by
  rw [analyticTheta_sub_analyticTheta_zero_eq_two_tsum_difference hz x]
  have hdiff := summable_thetaCosDifferenceTerm hz x
  have hweight := summable_thetaDifferenceWeight (norm_nonneg z) hz
  have hbound := hweight.mul_right (thetaAngularEnergy x)
  calc
    ‖(2 : Complex) * ∑' n : ℕ+, thetaCosDifferenceTerm z x n‖ =
        2 * ‖∑' n : ℕ+, thetaCosDifferenceTerm z x n‖ := by
          norm_num [norm_mul]
    _ ≤ 2 * ∑' n : ℕ+, ‖thetaCosDifferenceTerm z x n‖ := by
          exact mul_le_mul_of_nonneg_left (norm_tsum_le_tsum_norm hdiff.norm) (by norm_num)
    _ ≤ 2 * ∑' n : ℕ+, thetaDifferenceWeight ‖z‖ n * thetaAngularEnergy x := by
          apply mul_le_mul_of_nonneg_left
          · exact hdiff.norm.tsum_le_tsum (norm_thetaCosDifferenceTerm_le z x) hbound
          · norm_num

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallRhoThetaDerivative.lean <==
import EuclideanBallsFormalization.ThetaDerivativeBridge
import EuclideanBallsFormalization.SmallRhoTheta

namespace EuclideanBallsFormalization

/-!
Positive-frequency pairing for the upper-half-plane parameter derivative of the
theta kernel.  This file records the exact difference series needed before a
small-rho logarithmic-derivative estimate can be stated.
-/

noncomputable section

def thetaTauCosTerm (tau : Complex) (x : Real) (n : ℕ+) : Complex :=
  (Real.pi : Complex) * Complex.I * ((n : Nat) : Complex) ^ 2 *
    thetaCosTerm (Complex.exp (Real.pi * Complex.I * tau)) x n

def thetaTauCosDifferenceTerm (tau : Complex) (x : Real) (n : ℕ+) : Complex :=
  (Real.pi : Complex) * Complex.I * ((n : Nat) : Complex) ^ 2 *
    thetaCosDifferenceTerm (Complex.exp (Real.pi * Complex.I * tau)) x n

lemma analyticThetaTauDerivTerm_pair (tau : Complex) (x : Real) (n : ℕ+) :
    analyticThetaTauDerivTerm tau x (n : Int) +
        analyticThetaTauDerivTerm tau x (-(n : Int)) =
      2 * thetaTauCosTerm tau x n := by
  unfold analyticThetaTauDerivTerm thetaTauCosTerm
  have hpow_pos : ((n : Int) : Complex) ^ 2 = ((n : Nat) : Complex) ^ 2 := by
    norm_cast
  have hpow_neg : ((-(n : Int) : Int) : Complex) ^ 2 = ((n : Nat) : Complex) ^ 2 := by
    norm_num
  rw [hpow_pos, hpow_neg]
  rw [← mul_add]
  rw [analyticThetaTerm_pair]
  ring

lemma summable_thetaTauCosTerm {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    Summable (thetaTauCosTerm tau x) := by
  have hf : Summable (analyticThetaTauDerivTerm tau x) :=
    summable_analyticThetaTauDerivTerm hτ x
  have hp : Summable (fun n : ℕ+ =>
      analyticThetaTauDerivTerm tau x (n : Int)) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj hab)
  have hn : Summable (fun n : ℕ+ =>
      analyticThetaTauDerivTerm tau x (-(n : Int))) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj (neg_injective hab))
  have hpair : Summable (fun n : ℕ+ =>
      analyticThetaTauDerivTerm tau x (n : Int) +
        analyticThetaTauDerivTerm tau x (-(n : Int))) := hp.add hn
  have htwo : Summable (fun n : ℕ+ => (2 : Complex) * thetaTauCosTerm tau x n) := by
    convert hpair using 1
    funext n
    exact (analyticThetaTauDerivTerm_pair tau x n).symm
  have h := htwo.mul_left ((2 : Complex)⁻¹)
  refine h.congr ?_
  intro n
  ring

theorem analyticThetaTauDeriv_eq_two_tsum_thetaTauCos
    {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    analyticThetaTauDeriv tau x = 2 * ∑' n : ℕ+, thetaTauCosTerm tau x n := by
  unfold analyticThetaTauDeriv
  have hf := summable_analyticThetaTauDerivTerm hτ x
  have hp : Summable (fun n : ℕ+ =>
      analyticThetaTauDerivTerm tau x (n : Int)) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj hab)
  have hn : Summable (fun n : ℕ+ =>
      analyticThetaTauDerivTerm tau x (-(n : Int))) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj (neg_injective hab))
  have hcos := summable_thetaTauCosTerm hτ x
  rw [tsum_int_eq_zero_add_tsum_pnat hf]
  have hzero : analyticThetaTauDerivTerm tau x 0 = 0 := by
    simp [analyticThetaTauDerivTerm]
  rw [hzero]
  calc
    (0 : Complex) + ∑' n : ℕ+, analyticThetaTauDerivTerm tau x (n : Int) +
        ∑' n : ℕ+, analyticThetaTauDerivTerm tau x (-(n : Int)) =
        (∑' n : ℕ+, analyticThetaTauDerivTerm tau x (n : Int) +
          ∑' n : ℕ+, analyticThetaTauDerivTerm tau x (-(n : Int))) := by ring
    _ = ∑' n : ℕ+, (analyticThetaTauDerivTerm tau x (n : Int) +
        analyticThetaTauDerivTerm tau x (-(n : Int))) := by
          rw [hp.tsum_add hn]
    _ = ∑' n : ℕ+, (2 : Complex) * thetaTauCosTerm tau x n := by
          apply tsum_congr
          intro n
          exact analyticThetaTauDerivTerm_pair tau x n
    _ = 2 * ∑' n : ℕ+, thetaTauCosTerm tau x n := by
          rw [hcos.tsum_mul_left]

lemma thetaTauCosTerm_sub_zero (tau : Complex) (x : Real) (n : ℕ+) :
    thetaTauCosTerm tau x n - thetaTauCosTerm tau 0 n =
      thetaTauCosDifferenceTerm tau x n := by
  unfold thetaTauCosTerm thetaTauCosDifferenceTerm
  rw [← mul_sub, thetaCosTerm_sub_zero]

theorem summable_thetaTauCosDifferenceTerm {tau : Complex} (hτ : 0 < tau.im)
    (x : Real) : Summable (thetaTauCosDifferenceTerm tau x) := by
  have hx := summable_thetaTauCosTerm hτ x
  have h0 := summable_thetaTauCosTerm hτ 0
  have hsub : Summable (fun n : ℕ+ =>
      thetaTauCosTerm tau x n - thetaTauCosTerm tau 0 n) := hx.sub h0
  refine hsub.congr ?_
  intro n
  exact thetaTauCosTerm_sub_zero tau x n

theorem analyticThetaTauDeriv_sub_zero_eq_two_tsum_difference
    {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    analyticThetaTauDeriv tau x - analyticThetaTauDeriv tau 0 =
      2 * ∑' n : ℕ+, thetaTauCosDifferenceTerm tau x n := by
  rw [analyticThetaTauDeriv_eq_two_tsum_thetaTauCos hτ x,
    analyticThetaTauDeriv_eq_two_tsum_thetaTauCos hτ 0]
  have hx := summable_thetaTauCosTerm hτ x
  have h0 := summable_thetaTauCosTerm hτ 0
  calc
    (2 : Complex) * ∑' n : ℕ+, thetaTauCosTerm tau x n -
        2 * ∑' n : ℕ+, thetaTauCosTerm tau 0 n =
        2 * (∑' n : ℕ+, thetaTauCosTerm tau x n -
          ∑' n : ℕ+, thetaTauCosTerm tau 0 n) := by ring
    _ = 2 * ∑' n : ℕ+, (thetaTauCosTerm tau x n -
        thetaTauCosTerm tau 0 n) := by
          rw [hx.tsum_sub h0]
    _ = 2 * ∑' n : ℕ+, thetaTauCosDifferenceTerm tau x n := by
          apply congrArg (fun w : Complex => 2 * w)
          apply tsum_congr
          intro n
          exact thetaTauCosTerm_sub_zero tau x n

lemma nat_four_le_sixteen_pow (n : Nat) : n ^ 4 ≤ 16 ^ n := by
  have hsq := nat_sq_le_four_pow n
  have hsq2 : (n ^ 2) ^ 2 ≤ (4 ^ n) ^ 2 := Nat.pow_le_pow_left hsq 2
  calc
    n ^ 4 = (n ^ 2) ^ 2 := by ring
    _ ≤ (4 ^ n) ^ 2 := hsq2
    _ = 16 ^ n := by
      rw [← pow_mul, show n * 2 = 2 * n by omega, pow_mul]
      norm_num

def thetaTailWeight4 (r : Real) (m : Nat) : Real :=
  r ^ ((m + 2) ^ 2) * ((m + 2 : Nat) : Real) ^ 4

lemma thetaTailWeight4_le_geometric {r : Real} (hr0 : 0 ≤ r) (hr1 : r ≤ 1)
    (m : Nat) :
    thetaTailWeight4 r m ≤ 256 * r ^ 4 * (16 * r) ^ m := by
  unfold thetaTailWeight4
  have hindex : m + 4 ≤ (m + 2) ^ 2 := nat_add_four_le_sq_add_two m
  have hpow : r ^ ((m + 2) ^ 2) ≤ r ^ (m + 4) :=
    pow_le_pow_of_le_one hr0 hr1 hindex
  have hcoeffNat : (m + 2) ^ 4 ≤ 16 ^ (m + 2) := nat_four_le_sixteen_pow (m + 2)
  have hcoeff : ((m + 2 : Nat) : Real) ^ 4 ≤ 256 * 16 ^ m := by
    norm_cast
    calc
      (m + 2) ^ 4 ≤ 16 ^ (m + 2) := hcoeffNat
      _ = 256 * 16 ^ m := by ring
  have hprod := mul_le_mul hpow hcoeff (by positivity) (pow_nonneg hr0 _)
  calc
    r ^ ((m + 2) ^ 2) * ((m + 2 : Nat) : Real) ^ 4 ≤
        r ^ (m + 4) * (256 * 16 ^ m) := hprod
    _ = 256 * r ^ 4 * (16 * r) ^ m := by
      rw [show m + 4 = 4 + m by omega, pow_add, mul_pow]
      ring

lemma summable_thetaTailWeight4 {r : Real} (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 128) :
    Summable (thetaTailWeight4 r) := by
  have hr1 : r ≤ 1 := by nlinarith
  have hq0 : 0 ≤ 16 * r := by positivity
  have hq1 : 16 * r < 1 := by nlinarith
  have hgeom : Summable (fun m : Nat => 256 * r ^ 4 * (16 * r) ^ m) :=
    (summable_geometric_of_lt_one hq0 hq1).mul_left _
  apply Summable.of_norm_bounded hgeom.norm
  intro m
  have ht : 0 ≤ thetaTailWeight4 r m := by
    unfold thetaTailWeight4
    positivity
  have hg : 0 ≤ 256 * r ^ 4 * (16 * r) ^ m := by positivity
  simpa [Real.norm_eq_abs, abs_of_nonneg hr0, abs_of_nonneg ht, abs_of_nonneg hg] using
    thetaTailWeight4_le_geometric hr0 hr1 m

lemma tsum_thetaTailWeight4_le {r : Real} (hr0 : 0 ≤ r) (hrsmall : r ≤ 1 / 128) :
    ∑' m : Nat, thetaTailWeight4 r m ≤ 512 * r ^ 4 := by
  have hr1 : r ≤ 1 := by nlinarith
  have hq0 : 0 ≤ 16 * r := by positivity
  have hq1 : 16 * r < 1 := by nlinarith
  have hgeom : Summable (fun m : Nat => 256 * r ^ 4 * (16 * r) ^ m) :=
    (summable_geometric_of_lt_one hq0 hq1).mul_left _
  have htail := summable_thetaTailWeight4 hr0 hrsmall
  have hsum := htail.tsum_le_tsum (fun m => thetaTailWeight4_le_geometric hr0 hr1 m)
    hgeom
  have hgeom_sum : (∑' m : Nat, 256 * r ^ 4 * (16 * r) ^ m) =
      256 * r ^ 4 * (1 - 16 * r)⁻¹ := by
    have hq := summable_geometric_of_lt_one hq0 hq1
    rw [hq.tsum_mul_left, tsum_geometric_of_lt_one hq0 hq1]
  rw [hgeom_sum] at hsum
  have hden : 0 < 1 - 16 * r := by nlinarith
  have hinv : (1 - 16 * r)⁻¹ ≤ 2 := by
    apply (inv_le_comm₀ hden (by norm_num : (0 : Real) < 2)).2
    norm_num
    nlinarith
  calc
    ∑' m : Nat, thetaTailWeight4 r m ≤ 256 * r ^ 4 * (1 - 16 * r)⁻¹ := hsum
    _ ≤ 256 * r ^ 4 * 2 := mul_le_mul_of_nonneg_left hinv (by positivity)
    _ = 512 * r ^ 4 := by ring

lemma norm_thetaTauCosDifferenceTerm_le {z : Complex} (x : Real) (n : ℕ+) :
    ‖(Real.pi : Complex) * Complex.I * ((n : Nat) : Complex) ^ 2 *
        thetaCosDifferenceTerm z x n‖ ≤
      Real.pi * (‖z‖ ^ ((n : Nat) ^ 2) * ((n : Nat) : Real) ^ 4) *
        thetaAngularEnergy x := by
  have hn : ‖((n : Nat) : Complex)‖ = (n : Real) := by
    norm_num [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg]
  simp only [norm_mul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_nonneg Real.pi_pos.le, Complex.norm_I, norm_pow]
  rw [hn]
  have h := norm_thetaCosDifferenceTerm_le z x n
  have hnonneg : 0 ≤ (n : Real) ^ 2 := sq_nonneg _
  have hpow : ((n : Real) ^ 2) *
      (‖z‖ ^ ((n : Nat) ^ 2) * (n : Real) ^ 2 * thetaAngularEnergy x) =
      (‖z‖ ^ ((n : Nat) ^ 2) * (n : Real) ^ 4) * thetaAngularEnergy x := by
    ring
  calc
    Real.pi * 1 * (n : Real) ^ 2 * ‖thetaCosDifferenceTerm z x n‖ ≤
        Real.pi * ((n : Real) ^ 2 *
          (‖z‖ ^ ((n : Nat) ^ 2) * (n : Real) ^ 2 * thetaAngularEnergy x)) := by
            have hinner := mul_le_mul_of_nonneg_left h hnonneg
            calc
              Real.pi * 1 * (n : Real) ^ 2 * ‖thetaCosDifferenceTerm z x n‖ =
                  Real.pi * ((n : Real) ^ 2 * ‖thetaCosDifferenceTerm z x n‖) := by ring
              _ ≤ Real.pi * ((n : Real) ^ 2 *
                  (‖z‖ ^ ((n : Nat) ^ 2) * (n : Real) ^ 2 * thetaAngularEnergy x)) :=
                mul_le_mul_of_nonneg_left hinner Real.pi_pos.le
    _ = Real.pi * (‖z‖ ^ ((n : Nat) ^ 2) * (n : Real) ^ 4) *
      thetaAngularEnergy x := by rw [hpow]; ring

theorem norm_thetaTauCosDifference_tail_le {tau : Complex}
    (hτ : 0 < tau.im) (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖∑' m : Nat, thetaTauCosDifferenceTerm tau x ⟨m + 2, by omega⟩‖ ≤
      512 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4 *
        thetaAngularEnergy x := by
  let z : Complex := Complex.exp (Real.pi * Complex.I * tau)
  have hdiff := summable_thetaTauCosDifferenceTerm hτ x
  have htail : Summable (fun m : Nat =>
      thetaTauCosDifferenceTerm tau x ⟨m + 2, by omega⟩) := by
    apply hdiff.comp_injective
    intro a b hab
    have hv := congrArg PNat.val hab
    dsimp at hv
    omega
  have hweight := summable_thetaTailWeight4 (norm_nonneg z)
    (by simpa [z] using hrsmall)
  have hbound := hweight.mul_right (Real.pi * thetaAngularEnergy x)
  calc
    ‖∑' m : Nat, thetaTauCosDifferenceTerm tau x ⟨m + 2, by omega⟩‖ ≤
        ∑' m : Nat, ‖thetaTauCosDifferenceTerm tau x ⟨m + 2, by omega⟩‖ :=
          norm_tsum_le_tsum_norm htail.norm
    _ ≤ ∑' m : Nat, thetaTailWeight4 ‖z‖ m *
        (Real.pi * thetaAngularEnergy x) := by
          exact htail.norm.tsum_le_tsum (fun m => by
            have hm := norm_thetaTauCosDifferenceTerm_le (z := z) x
              ⟨m + 2, by omega⟩
            unfold thetaTauCosDifferenceTerm
            calc
              ‖(Real.pi : Complex) * Complex.I *
                    ((⟨m + 2, by omega⟩ : ℕ+) : Nat) ^ 2 *
                    thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩‖ ≤
                  Real.pi * (‖z‖ ^ ((m + 2) ^ 2) *
                    ((m + 2 : Nat) : Real) ^ 4) * thetaAngularEnergy x := by
                      simpa using hm
              _ = thetaTailWeight4 ‖z‖ m *
                    (Real.pi * thetaAngularEnergy x) := by
                      simp [thetaTailWeight4]
                      ring) hbound
    _ = (∑' m : Nat, thetaTailWeight4 ‖z‖ m) *
        (Real.pi * thetaAngularEnergy x) := by
          rw [hweight.tsum_mul_right]
    _ ≤ (512 * ‖z‖ ^ 4) * (Real.pi * thetaAngularEnergy x) := by
          apply mul_le_mul_of_nonneg_right
          · exact tsum_thetaTailWeight4_le (norm_nonneg z)
              (by simpa [z] using hrsmall)
          · exact mul_nonneg Real.pi_pos.le (thetaAngularEnergy_nonneg x)
    _ = 512 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4 *
        thetaAngularEnergy x := by
          simp [z]
          ring

lemma thetaTauCosDifferenceTerm_one (tau : Complex) (x : Real) :
    thetaTauCosDifferenceTerm tau x 1 =
      -(Real.pi : Complex) * Complex.I *
        Complex.exp (Real.pi * Complex.I * tau) * (thetaAngularEnergy x : Complex) := by
  unfold thetaTauCosDifferenceTerm
  rw [thetaCosDifferenceTerm, thetaAngularEnergy]
  simp
  ring

theorem analyticThetaTauDeriv_sub_zero_eq_leading_plus_tail
    {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    analyticThetaTauDeriv tau x - analyticThetaTauDeriv tau 0 =
      -2 * (Real.pi : Complex) * Complex.I *
          Complex.exp (Real.pi * Complex.I * tau) *
          (thetaAngularEnergy x : Complex) +
        2 * ∑' m : Nat,
          thetaTauCosDifferenceTerm tau x ⟨m + 2, by omega⟩ := by
  rw [analyticThetaTauDeriv_sub_zero_eq_two_tsum_difference hτ x,
    tsum_pnat_eq_first_add_tail _ (summable_thetaTauCosDifferenceTerm hτ x),
    thetaTauCosDifferenceTerm_one]
  ring

theorem norm_analyticThetaTauDeriv_sub_zero_le {tau : Complex}
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖analyticThetaTauDeriv tau x - analyticThetaTauDeriv tau 0‖ ≤
      (2 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
        1024 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
        thetaAngularEnergy x := by
  let z : Complex := Complex.exp (Real.pi * Complex.I * tau)
  have hlead := analyticThetaTauDeriv_sub_zero_eq_leading_plus_tail hτ x
  have htail := norm_thetaTauCosDifference_tail_le hτ hrsmall x
  rw [hlead]
  calc
    ‖-2 * (Real.pi : Complex) * Complex.I * z *
          (thetaAngularEnergy x : Complex) +
        2 * ∑' m : Nat, thetaTauCosDifferenceTerm tau x ⟨m + 2, by omega⟩‖ ≤
      ‖-2 * (Real.pi : Complex) * Complex.I * z *
          (thetaAngularEnergy x : Complex)‖ +
        ‖2 * ∑' m : Nat, thetaTauCosDifferenceTerm tau x ⟨m + 2, by omega⟩‖ :=
          norm_add_le _ _
    _ ≤ 2 * Real.pi * ‖z‖ * thetaAngularEnergy x +
        2 * (512 * Real.pi * ‖z‖ ^ 4 * thetaAngularEnergy x) := by
          apply add_le_add
          · simp only [norm_mul, Complex.norm_real, Real.norm_eq_abs,
              Complex.norm_I,
              abs_of_nonneg Real.pi_pos.le]
            norm_num
            rw [abs_of_nonneg (thetaAngularEnergy_nonneg x)]
          · rw [norm_mul]
            have htwo : ‖(2 : Complex)‖ = 2 := by norm_num
            rw [htwo]
            exact mul_le_mul_of_nonneg_left htail (by norm_num)
    _ = (2 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
        1024 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
        thetaAngularEnergy x := by
          simp [z]
          ring

lemma norm_thetaTauCosTerm_le_geometric {tau : Complex} (hτ : 0 ≤ tau.im) (x : Real)
    (n : ℕ+) :
    ‖thetaTauCosTerm tau x n‖ ≤
      Real.pi * (4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖) ^ (n : Nat) := by
  let z : Complex := Complex.exp (Real.pi * Complex.I * tau)
  have hn2 : (n : Nat) ^ 2 ≤ 4 ^ (n : Nat) := nat_sq_le_four_pow (n : Nat)
  have hr0 : 0 ≤ ‖z‖ := norm_nonneg z
  have hr1 : ‖z‖ ≤ 1 := by
    have : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 := by
      rw [Complex.norm_exp]
      simp
      nlinarith [Real.pi_pos, hτ]
    simpa [z] using this
  have hpow : ‖z‖ ^ ((n : Nat) ^ 2) ≤ ‖z‖ ^ (n : Nat) := by
    apply pow_le_pow_of_le_one hr0 hr1
    exact Nat.le_pow (a := (n : Nat)) (b := 2) (by norm_num)
  have hcoeff : ((n : Nat) : Real) ^ 2 ≤ (4 : Real) ^ (n : Nat) := by
    exact_mod_cast hn2
  have hprod : ‖z‖ ^ ((n : Nat) ^ 2) * ((n : Nat) : Real) ^ 2 ≤
      (4 * ‖z‖) ^ (n : Nat) := by
    have hleft := mul_le_mul hpow hcoeff (by positivity) (by positivity)
    calc
      ‖z‖ ^ ((n : Nat) ^ 2) * ((n : Nat) : Real) ^ 2 ≤
          ‖z‖ ^ (n : Nat) * (4 : Real) ^ (n : Nat) := hleft
      _ = (4 * ‖z‖) ^ (n : Nat) := by rw [mul_pow]; ring
  have hcos : |Real.cos (2 * Real.pi * (n : Real) * x)| ≤ 1 :=
    Real.abs_cos_le_one _
  have htheta : ‖thetaCosTerm z x n‖ ≤ ‖z‖ ^ ((n : Nat) ^ 2) := by
    rw [thetaCosTerm, norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs]
    exact mul_le_of_le_one_right (pow_nonneg hr0 _) hcos
  calc
    ‖thetaTauCosTerm tau x n‖ =
        Real.pi * ((n : Real) ^ 2) * ‖thetaCosTerm z x n‖ := by
          simp only [thetaTauCosTerm, norm_mul, norm_pow,
            Complex.norm_real, Real.norm_eq_abs, Complex.norm_I]
          rw [abs_of_nonneg Real.pi_pos.le]
          norm_num
          ring
    _ ≤ Real.pi * ((n : Real) ^ 2) * ‖z‖ ^ ((n : Nat) ^ 2) :=
      mul_le_mul_of_nonneg_left htheta (by positivity)
    _ ≤ Real.pi * (4 * ‖z‖) ^ (n : Nat) := by
      calc
        Real.pi * ((n : Real) ^ 2) * ‖z‖ ^ ((n : Nat) ^ 2) =
            Real.pi * (‖z‖ ^ ((n : Nat) ^ 2) * ((n : Real) ^ 2)) := by ring
        _ ≤ Real.pi * (4 * ‖z‖) ^ (n : Nat) :=
          mul_le_mul_of_nonneg_left hprod Real.pi_pos.le

lemma summable_thetaTauCosTerm_geometric {tau : Complex}
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128) :
    Summable (fun n : ℕ+ => Real.pi *
      (4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖) ^ (n : Nat)) := by
  have hq0 : 0 ≤ 4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ := by positivity
  have hq1 : 4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ < 1 := by
    nlinarith
  have hnat := summable_geometric_of_lt_one hq0 hq1
  have hpnat : Summable (fun n : ℕ+ =>
      (4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖) ^ (n : Nat)) :=
    hnat.comp_injective PNat.coe_injective
  exact hpnat.mul_left _

theorem norm_analyticThetaTauDeriv_le {tau : Complex}
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖analyticThetaTauDeriv tau x‖ ≤
      2 * Real.pi * (4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖) /
        (1 - 4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖) := by
  have hsum := summable_thetaTauCosTerm_geometric hrsmall
  have hcos := summable_thetaTauCosTerm hτ x
  rw [analyticThetaTauDeriv_eq_two_tsum_thetaTauCos hτ x]
  calc
    ‖(2 : Complex) * ∑' n : ℕ+, thetaTauCosTerm tau x n‖ ≤
        2 * ∑' n : ℕ+, ‖thetaTauCosTerm tau x n‖ := by
          rw [norm_mul]
          norm_num only [Complex.norm_ofNat]
          exact mul_le_mul_of_nonneg_left
            (norm_tsum_le_tsum_norm hcos.norm) (by norm_num : 0 ≤ (2 : Real))
    _ ≤ 2 * ∑' n : ℕ+, Real.pi *
        (4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖) ^ (n : Nat) := by
          apply mul_le_mul_of_nonneg_left
          exact hcos.norm.tsum_le_tsum
            (fun n => norm_thetaTauCosTerm_le_geometric (le_of_lt hτ) x n) hsum
          norm_num
    _ = 2 * Real.pi * (4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖) /
        (1 - 4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖) := by
          have hq := tsum_pnat_pow_eq_div
            (r := 4 * ‖Complex.exp (Real.pi * Complex.I * tau)‖)
            (by positivity)
            (by nlinarith)
          rw [tsum_mul_left, hq]
          ring

theorem norm_analyticThetaTauDeriv_le_16_pi {tau : Complex}
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖analyticThetaTauDeriv tau x‖ ≤
      16 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ := by
  have h := norm_analyticThetaTauDeriv_le hτ hrsmall x
  let r : Real := ‖Complex.exp (Real.pi * Complex.I * tau)‖
  have hr0 : 0 ≤ r := norm_nonneg _
  have hden : 0 < 1 - 4 * r := by
    dsimp [r]
    nlinarith
  have hdenhalf : (1 : Real) / 2 ≤ 1 - 4 * r := by
    dsimp [r]
    nlinarith
  have hfrac : 2 * Real.pi * (4 * r) / (1 - 4 * r) ≤
      16 * Real.pi * r := by
    apply (div_le_iff₀ hden).2
    calc
      2 * Real.pi * (4 * r) = 16 * Real.pi * r * (1 / 2 : Real) := by ring
      _ ≤ 16 * Real.pi * r * (1 - 4 * r) := by
        apply mul_le_mul_of_nonneg_left hdenhalf
        positivity
  exact h.trans (by simpa [r] using hfrac)

theorem norm_analyticTheta_lower_three_quarters {z : Complex}
    (hzsmall : ‖z‖ ≤ 1 / 128) (x : Real) :
    (3 : Real) / 4 ≤ ‖analyticTheta z x‖ := by
  have hzlt : ‖z‖ < 1 := by nlinarith
  have hsub := norm_analyticTheta_sub_one_le hzlt x
  have htri : (1 : Real) ≤ ‖analyticTheta z x - 1‖ +
      ‖analyticTheta z x‖ := by
    calc
      (1 : Real) = ‖(1 : Complex)‖ := by norm_num
      _ = ‖((1 : Complex) - analyticTheta z x) + analyticTheta z x‖ := by
        congr 1
        ring
      _ ≤ ‖(1 - analyticTheta z x)‖ + ‖analyticTheta z x‖ := norm_add_le _ _
      _ = ‖analyticTheta z x - 1‖ + ‖analyticTheta z x‖ := by
        rw [norm_sub_rev]
  have hden : 0 < 1 - ‖z‖ := by nlinarith
  have hfrac : ‖z‖ / (1 - ‖z‖) ≤ (1 : Real) / 127 := by
    apply (div_le_iff₀ hden).2
    nlinarith
  nlinarith

theorem norm_analyticTheta_difference_le {z : Complex}
    (hzsmall : ‖z‖ ≤ 1 / 128) (x : Real) :
    ‖analyticTheta z x - analyticTheta z 0‖ ≤
      (2 * ‖z‖ + 128 * ‖z‖ ^ 4) * thetaAngularEnergy x := by
  have hzlt : ‖z‖ < 1 := by nlinarith
  have hlead := analyticTheta_difference_leading_plus_tail hzlt x
  have htail := norm_analyticTheta_tail_le hzlt (by nlinarith [hzsmall]) x
  rw [hlead]
  calc
    ‖-2 * z * (thetaAngularEnergy x : Complex) +
        2 * ∑' m : Nat, thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩‖ ≤
      ‖-2 * z * (thetaAngularEnergy x : Complex)‖ +
        ‖2 * ∑' m : Nat, thetaCosDifferenceTerm z x ⟨m + 2, by omega⟩‖ :=
          norm_add_le _ _
    _ ≤ 2 * ‖z‖ * thetaAngularEnergy x +
        2 * (64 * ‖z‖ ^ 4 * thetaAngularEnergy x) := by
          apply add_le_add
          · simp only [norm_mul, Complex.norm_real, Real.norm_eq_abs]
            rw [abs_of_nonneg (thetaAngularEnergy_nonneg x)]
            norm_num
          · exact htail.trans (by
              have hnonneg : 0 ≤ 64 * ‖z‖ ^ 4 * thetaAngularEnergy x := by
                exact mul_nonneg (mul_nonneg (by norm_num) (by positivity))
                  (thetaAngularEnergy_nonneg x)
              nlinarith)
    _ = (2 * ‖z‖ + 128 * ‖z‖ ^ 4) * thetaAngularEnergy x := by ring

theorem norm_analyticTheta_le_two {z : Complex}
    (hzsmall : ‖z‖ ≤ 1 / 128) (x : Real) :
    ‖analyticTheta z x‖ ≤ 2 := by
  have hzlt : ‖z‖ < 1 := by nlinarith
  have hsub := norm_analyticTheta_sub_one_le hzlt x
  have hden : 0 < 1 - ‖z‖ := by nlinarith
  have hfrac : ‖z‖ / (1 - ‖z‖) ≤ (1 : Real) / 127 := by
    apply (div_le_iff₀ hden).2
    nlinarith
  calc
    ‖analyticTheta z x‖ = ‖(analyticTheta z x - 1) + 1‖ := by
      congr 1
      ring
    _ ≤ ‖analyticTheta z x - 1‖ + ‖(1 : Complex)‖ := norm_add_le _ _
    _ ≤ 2 * (‖z‖ / (1 - ‖z‖)) + 1 := by
      rw [norm_one]
      gcongr
    _ ≤ 2 := by nlinarith

def analyticThetaRatioTau (tau : Complex) (x : Real) : Complex :=
  analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x /
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0

lemma norm_quotient_deriv_le_of_bounds {A B Ap Bp : Complex}
    {d e bp : Real} (hB : (3 : Real) / 4 ≤ ‖B‖) (hBup : ‖B‖ ≤ 2)
    (hD : ‖Ap - Bp‖ ≤ d) (hE : ‖A - B‖ ≤ e) (hBp : ‖Bp‖ ≤ bp)
    (hd : 0 ≤ d) (he : 0 ≤ e) (hbp : 0 ≤ bp) :
    ‖(Ap * B - A * Bp) / B ^ 2‖ ≤
      (16 / 9 : Real) * (2 * d + e * bp) := by
  have hB0 : 0 < ‖B‖ := by linarith
  have hBsq : (9 : Real) / 16 ≤ ‖B‖ ^ 2 := by
    nlinarith [sq_nonneg (‖B‖ - 3 / 4)]
  have hnum : ‖Ap * B - A * Bp‖ ≤ d * 2 + e * bp := by
    have hrewrite : Ap * B - A * Bp = (Ap - Bp) * B + (B - A) * Bp := by ring
    rw [hrewrite]
    calc
      ‖(Ap - Bp) * B + (B - A) * Bp‖ ≤
          ‖(Ap - Bp) * B‖ + ‖(B - A) * Bp‖ := norm_add_le _ _
      _ = ‖Ap - Bp‖ * ‖B‖ + ‖B - A‖ * ‖Bp‖ := by rw [norm_mul, norm_mul]
      _ ≤ d * 2 + e * bp := by
        have hEA : ‖B - A‖ = ‖A - B‖ := norm_sub_rev _ _
        rw [hEA]
        apply add_le_add
        · exact mul_le_mul hD hBup (norm_nonneg _) hd
        · exact mul_le_mul hE hBp (norm_nonneg _) he
  rw [norm_div, norm_pow]
  apply (div_le_iff₀ (sq_pos_of_pos hB0)).2
  calc
    ‖Ap * B - A * Bp‖ ≤ 2 * d + e * bp := by simpa [mul_comm] using hnum
    _ = (16 / 9 : Real) * (2 * d + e * bp) * (9 / 16 : Real) := by ring
    _ ≤ (16 / 9 : Real) * (2 * d + e * bp) * ‖B‖ ^ 2 := by
      apply mul_le_mul_of_nonneg_left hBsq
      positivity

theorem norm_analyticThetaRatioTau_deriv_le {tau : Complex}
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖(analyticThetaTauDeriv tau x *
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x *
          analyticThetaTauDeriv tau 0) /
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2‖ ≤
      (16 / 9 : Real) *
        (2 * ((2 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
          1024 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
          thetaAngularEnergy x) +
        ((2 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
          128 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
          thetaAngularEnergy x) *
          (16 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖)) := by
  let z : Complex := Complex.exp (Real.pi * Complex.I * tau)
  have hdelta : 0 ≤ thetaAngularEnergy x := thetaAngularEnergy_nonneg x
  have hB := norm_analyticTheta_lower_three_quarters
    (z := z) (by simpa [z] using hrsmall) 0
  have hBup := norm_analyticTheta_le_two
    (z := z) (by simpa [z] using hrsmall) 0
  have hD := norm_analyticThetaTauDeriv_sub_zero_le hτ hrsmall x
  have hE := norm_analyticTheta_difference_le
    (z := z) (by simpa [z] using hrsmall) x
  have hBp := norm_analyticThetaTauDeriv_le_16_pi hτ hrsmall 0
  have hd : 0 ≤ (2 * Real.pi * ‖z‖ + 1024 * Real.pi * ‖z‖ ^ 4) *
      thetaAngularEnergy x := by
    exact mul_nonneg (by positivity) hdelta
  have he : 0 ≤ (2 * ‖z‖ + 128 * ‖z‖ ^ 4) * thetaAngularEnergy x := by
    exact mul_nonneg (by positivity) hdelta
  have hbp0 : 0 ≤ 16 * Real.pi * ‖z‖ := by positivity
  have hq := norm_quotient_deriv_le_of_bounds
    (A := analyticTheta z x) (B := analyticTheta z 0)
    (Ap := analyticThetaTauDeriv tau x) (Bp := analyticThetaTauDeriv tau 0)
    (d := (2 * Real.pi * ‖z‖ + 1024 * Real.pi * ‖z‖ ^ 4) *
      thetaAngularEnergy x)
    (e := (2 * ‖z‖ + 128 * ‖z‖ ^ 4) * thetaAngularEnergy x)
    (bp := 16 * Real.pi * ‖z‖) hB hBup hD hE hBp hd he hbp0
  simpa [z] using hq

def analyticThetaEulerDeriv (w : Complex) (x : Real) : Complex :=
  analyticThetaTauDeriv (w / ((Real.pi : Complex) * Complex.I)) x /
    ((Real.pi : Complex) * Complex.I)

theorem hasDerivAt_analyticTheta_exp_euler {w : Complex}
    (hτ : 0 < (w / ((Real.pi : Complex) * Complex.I)).im) (x : Real) :
    HasDerivAt (fun s : Complex => analyticTheta (Complex.exp s) x)
      (analyticThetaEulerDeriv w x) w := by
  have htau := hasDerivAt_analyticTheta_exp (tau :=
    w / ((Real.pi : Complex) * Complex.I)) hτ x
  have hmap := (hasDerivAt_id w).div_const ((Real.pi : Complex) * Complex.I)
  have hcomp := htau.comp w hmap
  have hpi : (Real.pi : Complex) * Complex.I ≠ 0 := by
    exact mul_ne_zero (Complex.ofReal_ne_zero.mpr Real.pi_ne_zero) Complex.I_ne_zero
  have hfun : (fun s : Complex =>
      analyticTheta (Complex.exp (Real.pi * Complex.I *
        (s / ((Real.pi : Complex) * Complex.I))) ) x) =
      (fun s : Complex => analyticTheta (Complex.exp s) x) := by
    funext s
    congr 2
    field_simp [hpi]
  change HasDerivAt (fun s : Complex =>
      analyticTheta (Complex.exp (Real.pi * Complex.I *
        (s / ((Real.pi : Complex) * Complex.I)))) x)
      (analyticThetaTauDeriv (w / ((Real.pi : Complex) * Complex.I)) x *
        (1 / ((Real.pi : Complex) * Complex.I))) w at hcomp
  rw [hfun] at hcomp
  simpa [analyticThetaEulerDeriv, div_eq_mul_inv] using hcomp

theorem hasDerivAt_analyticThetaRatioTau {tau : Complex}
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    HasDerivAt (fun s : Complex => analyticThetaRatioTau s x)
      ((analyticThetaTauDeriv tau x *
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x *
          analyticThetaTauDeriv tau 0) /
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2) tau := by
  have hzero : analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ≠ 0 := by
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    nlinarith
  have hx := hasDerivAt_analyticTheta_exp hτ x
  have h0 := hasDerivAt_analyticTheta_exp hτ 0
  have hquot := hx.div h0 hzero
  unfold analyticThetaRatioTau
  change HasDerivAt
    ((fun s : Complex => analyticTheta (Complex.exp (Real.pi * Complex.I * s)) x) /
      (fun s : Complex => analyticTheta (Complex.exp (Real.pi * Complex.I * s)) 0)) _ tau
  exact hquot

def analyticThetaRatioProductTau {d : Nat} (tau : Complex)
    (x : Fin d -> Real) : Complex :=
  ∏ i : Fin d, analyticThetaRatioTau tau (x i)

theorem hasDerivAt_analyticThetaRatioProductTau {d : Nat}
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d -> Real) :
    HasDerivAt (fun s : Complex => analyticThetaRatioProductTau s x)
      (∑ i : Fin d, (∏ j ∈ (Finset.univ.erase i),
          analyticThetaRatioTau tau (x j)) *
        ((analyticThetaTauDeriv tau (x i) *
            analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) (x i) *
            analyticThetaTauDeriv tau 0) /
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2)) tau := by
  have hprod := HasDerivAt.finsetProd
    (u := (Finset.univ : Finset (Fin d)))
    (f := fun i : Fin d => fun s : Complex => analyticThetaRatioTau s (x i))
    (f' := fun i : Fin d =>
      (analyticThetaTauDeriv tau (x i) *
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) (x i) *
          analyticThetaTauDeriv tau 0) /
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2)
    (fun i hi => hasDerivAt_analyticThetaRatioTau hτ hrsmall (x i))
  unfold analyticThetaRatioProductTau
  have hfun : (∏ i : Fin d, fun s : Complex => analyticThetaRatioTau s (x i)) =
      (fun s : Complex => ∏ i : Fin d, analyticThetaRatioTau s (x i)) := by
    funext s
    rw [Finset.prod_apply]
  rw [← hfun]
  exact hprod

lemma norm_finset_product_deriv_le_of_unit_norm {ι : Type*} [DecidableEq ι]
    (s : Finset ι) (q q' : ι → Complex) (c : Real) (delta : ι → Real)
    (hq : ∀ i ∈ s, ‖q i‖ ≤ 1)
    (hqp : ∀ i ∈ s, ‖q' i‖ ≤ c * delta i) :
    ‖∑ i ∈ s, (∏ j ∈ s.erase i, q j) * q' i‖ ≤
      c * ∑ i ∈ s, delta i := by
  have hprod : ∀ i ∈ s, ‖∏ j ∈ s.erase i, q j‖ ≤ 1 := by
    intro i hi
    rw [norm_prod]
    calc
      ∏ j ∈ s.erase i, ‖q j‖ ≤ ∏ _j ∈ s.erase i, (1 : Real) := by
        apply Finset.prod_le_prod
        · intro j hj
          exact norm_nonneg _
        · intro j hj
          exact hq j (Finset.mem_of_mem_erase hj)
      _ = 1 := by simp
  calc
    ‖∑ i ∈ s, (∏ j ∈ s.erase i, q j) * q' i‖ ≤
        ∑ i ∈ s, ‖(∏ j ∈ s.erase i, q j) * q' i‖ := norm_sum_le _ _
    _ = ∑ i ∈ s, ‖∏ j ∈ s.erase i, q j‖ * ‖q' i‖ := by
      apply Finset.sum_congr rfl
      intro i hi
      rw [norm_mul]
    _ ≤ ∑ i ∈ s, c * delta i := by
      apply Finset.sum_le_sum
      intro i hi
      calc
        ‖∏ j ∈ s.erase i, q j‖ * ‖q' i‖ ≤
            1 * (c * delta i) := by
              exact mul_le_mul (hprod i hi) (hqp i hi) (norm_nonneg _) (by positivity)
        _ = c * delta i := by ring
    _ = c * ∑ i ∈ s, delta i := by
      rw [Finset.mul_sum]

theorem norm_analyticThetaRatioProductTau_deriv_le_of_bounds {d : Nat}
    {tau : Complex} (x : Fin d -> Real) (c : Real) (delta : Fin d -> Real)
    (hq : ∀ i : Fin d,
      ‖analyticThetaRatioTau tau (x i)‖ ≤ 1)
    (hqp : ∀ i : Fin d,
      ‖(analyticThetaTauDeriv tau (x i) *
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) (x i) *
          analyticThetaTauDeriv tau 0) /
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2‖ ≤
      c * delta i) :
    ‖∑ i : Fin d, (∏ j ∈ (Finset.univ.erase i),
        analyticThetaRatioTau tau (x j)) *
        ((analyticThetaTauDeriv tau (x i) *
            analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) (x i) *
            analyticThetaTauDeriv tau 0) /
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2)‖ ≤
      c * ∑ i : Fin d, delta i := by
  have h := norm_finset_product_deriv_le_of_unit_norm
      (s := (Finset.univ : Finset (Fin d)))
      (q := fun i => analyticThetaRatioTau tau (x i))
      (q' := fun i =>
        (analyticThetaTauDeriv tau (x i) *
            analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) (x i) *
            analyticThetaTauDeriv tau 0) /
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2)
      (c := c) (delta := delta) (fun i hi => hq i) (fun i hi => hqp i)
  simpa using h

theorem logDeriv_analyticThetaRatioProductTau_eq_sum {d : Nat}
    (tau : Complex)
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d -> Real)
    (hzero : ∀ i : Fin d, analyticThetaRatioTau tau (x i) ≠ 0) :
    logDeriv (fun s : Complex =>
      ∏ i : Fin d, analyticThetaRatioTau s (x i)) tau =
      ∑ i : Fin d, logDeriv (fun s : Complex => analyticThetaRatioTau s (x i)) tau := by
  rw [logDeriv_prod]
  · intro i hi
    exact hzero i
  · intro i hi
    exact (hasDerivAt_analyticThetaRatioTau hτ hrsmall (x i)).differentiableAt

theorem logDeriv_analyticThetaRatioTau_eq {tau : Complex}
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    logDeriv (fun s : Complex => analyticThetaRatioTau s x) tau =
      ((analyticThetaTauDeriv tau x *
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x *
          analyticThetaTauDeriv tau 0) /
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2) /
      analyticThetaRatioTau tau x := by
  have hratio := hasDerivAt_analyticThetaRatioTau hτ hrsmall x
  have hne : analyticThetaRatioTau tau x ≠ 0 := by
    unfold analyticThetaRatioTau
    apply div_ne_zero
    · apply analyticTheta_ne_zero_of_norm_le_one_eighth
      nlinarith
    · apply analyticTheta_ne_zero_of_norm_le_one_eighth
      nlinarith
  rw [logDeriv_apply, hratio.deriv]

theorem hasDerivAt_analyticThetaRatioTau_clog {tau : Complex}
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real)
    (hslit : analyticThetaRatioTau tau x ∈ Complex.slitPlane) :
    HasDerivAt (fun s : Complex => Complex.log (analyticThetaRatioTau s x))
      ((analyticThetaTauDeriv tau x *
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x *
          analyticThetaTauDeriv tau 0) /
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2 /
        analyticThetaRatioTau tau x) tau := by
  exact (hasDerivAt_analyticThetaRatioTau hτ hrsmall x).clog hslit

theorem norm_analyticThetaRatioTau_lower_three_eighths {tau : Complex}
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    (3 : Real) / 8 ≤ ‖analyticThetaRatioTau tau x‖ := by
  unfold analyticThetaRatioTau
  rw [norm_div]
  have hnum := norm_analyticTheta_lower_three_quarters
    (z := Complex.exp (Real.pi * Complex.I * tau)) hrsmall x
  have hden := norm_analyticTheta_le_two
    (z := Complex.exp (Real.pi * Complex.I * tau)) hrsmall 0
  have hden_lower := norm_analyticTheta_lower_three_quarters
    (z := Complex.exp (Real.pi * Complex.I * tau)) hrsmall 0
  have hden_pos : 0 <
      ‖analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0‖ := by
    linarith
  apply (le_div_iff₀ hden_pos).2
  nlinarith

theorem norm_analyticThetaRatioTau_sub_one_lt_one {tau : Complex}
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖analyticThetaRatioTau tau x - 1‖ < 1 := by
  let z : Complex := Complex.exp (Real.pi * Complex.I * tau)
  have hB := norm_analyticTheta_lower_three_quarters
    (z := z) (by simpa [z] using hrsmall) 0
  have hBpos : 0 < ‖analyticTheta z 0‖ := by
    linarith
  have hBne : analyticTheta z 0 ≠ 0 := by
    exact norm_ne_zero_iff.mp (ne_of_gt hBpos)
  have hdiff := norm_analyticTheta_difference_le
    (z := z) (by simpa [z] using hrsmall) x
  have hδ0 : 0 ≤ thetaAngularEnergy x := thetaAngularEnergy_nonneg x
  have hδ2 : thetaAngularEnergy x ≤ 2 := by
    dsimp [thetaAngularEnergy]
    have hc := Real.neg_one_le_cos (2 * Real.pi * x)
    linarith
  have hr0 : 0 ≤ ‖z‖ := norm_nonneg _
  have hr4 : ‖z‖ ^ 4 ≤ (1 / 128 : Real) ^ 4 := by
    gcongr
  have hterm1 :
      2 * ‖z‖ * thetaAngularEnergy x ≤
        2 * (1 / 128 : Real) * 2 := by
    exact mul_le_mul (mul_le_mul_of_nonneg_left (by simpa [z] using hrsmall) (by norm_num))
      hδ2 (by positivity) (by positivity)
  have hterm4 :
      128 * ‖z‖ ^ 4 * thetaAngularEnergy x ≤
        128 * (1 / 128 : Real) ^ 4 * 2 := by
    exact mul_le_mul (mul_le_mul_of_nonneg_left hr4 (by norm_num))
      hδ2 (by positivity) (by positivity)
  have hsmall :
      (2 * ‖z‖ + 128 * ‖z‖ ^ 4) * thetaAngularEnergy x < (3 : Real) / 4 := by
    nlinarith
  have hratioeq : analyticThetaRatioTau tau x - 1 =
      (analyticTheta z x - analyticTheta z 0) / analyticTheta z 0 := by
    unfold analyticThetaRatioTau
    simpa [z] using (div_sub_one (a := analyticTheta z x)
      (b := analyticTheta z 0) hBne)
  rw [hratioeq, norm_div]
  apply (div_lt_iff₀ hBpos).2
  simpa only [one_mul] using (show
      ‖analyticTheta z x - analyticTheta z 0‖ < ‖analyticTheta z 0‖ by
    calc
      ‖analyticTheta z x - analyticTheta z 0‖ ≤
          (2 * ‖z‖ + 128 * ‖z‖ ^ 4) * thetaAngularEnergy x := hdiff
      _ < 3 / 4 := hsmall
      _ ≤ ‖analyticTheta z 0‖ := hB)

theorem analyticThetaRatioTau_mem_slitPlane {tau : Complex}
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    analyticThetaRatioTau tau x ∈ Complex.slitPlane := by
  have hnorm := norm_analyticThetaRatioTau_sub_one_lt_one hrsmall x
  have hmem := Complex.mem_slitPlane_of_norm_lt_one
    (z := analyticThetaRatioTau tau x - 1) hnorm
  convert hmem using 1; ring

theorem hasDerivAt_analyticThetaRatioTau_clog_small {tau : Complex}
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    HasDerivAt (fun s : Complex => Complex.log (analyticThetaRatioTau s x))
      ((analyticThetaTauDeriv tau x *
          analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x *
          analyticThetaTauDeriv tau 0) /
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2 /
        analyticThetaRatioTau tau x) tau := by
  exact hasDerivAt_analyticThetaRatioTau_clog hτ hrsmall x
    (analyticThetaRatioTau_mem_slitPlane hrsmall x)

theorem norm_logDeriv_analyticThetaRatioTau_le {tau : Complex}
    (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖logDeriv (fun s : Complex => analyticThetaRatioTau s x) tau‖ ≤
      (8 / 3 : Real) *
        ((16 / 9 : Real) *
          (2 * ((2 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
            1024 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
            thetaAngularEnergy x) +
          ((2 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
            128 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
            thetaAngularEnergy x) *
            (16 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖))) := by
  rw [logDeriv_analyticThetaRatioTau_eq hτ hrsmall x, norm_div]
  let q : Real :=
    ‖(analyticThetaTauDeriv tau x *
        analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 -
      analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x *
        analyticThetaTauDeriv tau 0) /
      analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0 ^ 2‖
  let Q : Real :=
    (16 / 9 : Real) *
      (2 * ((2 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
        1024 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
        thetaAngularEnergy x) +
      ((2 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
        128 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
        thetaAngularEnergy x) *
        (16 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖))
  let r : Real := ‖analyticThetaRatioTau tau x‖
  have hq : q ≤ Q := by
    simpa [q, Q] using norm_analyticThetaRatioTau_deriv_le hτ hrsmall x
  have hq0 : 0 ≤ q := by
    exact norm_nonneg _
  have hQ0 : 0 ≤ Q := by
    have hn : 0 ≤ ‖Complex.exp (Real.pi * Complex.I * tau)‖ := norm_nonneg _
    have hn4 : 0 ≤ ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4 := by
      positivity
    have hδ : 0 ≤ thetaAngularEnergy x := thetaAngularEnergy_nonneg x
    have hA : 0 ≤
        (2 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
          1024 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
          thetaAngularEnergy x := by
      apply mul_nonneg
      · apply add_nonneg
        · exact mul_nonneg (by positivity) hn
        · exact mul_nonneg (by positivity) hn4
      · exact hδ
    have hB : 0 ≤
        (2 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
          128 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
          thetaAngularEnergy x := by
      apply mul_nonneg
      · apply add_nonneg
        · exact mul_nonneg (by norm_num) hn
        · exact mul_nonneg (by norm_num) hn4
      · exact hδ
    dsimp [Q]
    exact mul_nonneg (by positivity) (add_nonneg (mul_nonneg (by norm_num) hA)
      (mul_nonneg hB (by positivity)))
  have hr : (3 : Real) / 8 ≤ r := by
    simpa [r] using norm_analyticThetaRatioTau_lower_three_eighths hrsmall x
  have hrpos : 0 < r := by
    linarith
  apply (div_le_iff₀ hrpos).2
  calc
    q ≤ Q := hq
    _ = (8 / 3 : Real) * Q * ((3 : Real) / 8) := by ring
    _ ≤ (8 / 3 : Real) * Q * r := by
      apply mul_le_mul_of_nonneg_left hr
      exact mul_nonneg (by norm_num) hQ0
    _ = (8 / 3 : Real) *
        ((16 / 9 : Real) *
          (2 * ((2 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
            1024 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
            thetaAngularEnergy x) +
          ((2 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ +
            128 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ 4) *
            thetaAngularEnergy x) *
            (16 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖))) * r := by
      rfl


end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallRhoThetaDerivativeScale.lean <==
import EuclideanBallsFormalization.SmallRhoThetaDerivative
import EuclideanBallsFormalization.SmallRhoThetaProduct

namespace EuclideanBallsFormalization

noncomputable section

theorem norm_logDeriv_analyticThetaRatioTau_le_100_pi
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖logDeriv (fun s : Complex => analyticThetaRatioTau s x) tau‖ ≤
      100 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ *
        thetaAngularEnergy x := by
  let r : Real := ‖Complex.exp (Real.pi * Complex.I * tau)‖
  let delta : Real := thetaAngularEnergy x
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hr128 : r ≤ 1 / 128 := by simpa [r] using hrsmall
  have hr1 : r ≤ 1 := by nlinarith
  have hdelta : 0 ≤ delta := by
    exact thetaAngularEnergy_nonneg x
  have hpi : 0 < Real.pi := Real.pi_pos
  have hr2 : r ^ 2 ≤ r / 128 := by
    nlinarith [mul_nonneg hr0 (sub_nonneg.mpr hr128)]
  have hr4le2 : r ^ 4 ≤ r ^ 2 := by
    have hsq : r ^ 2 ≤ 1 := by nlinarith [sq_nonneg r]
    nlinarith [sq_nonneg (r ^ 2)]
  have h1024 : 1024 * r ^ 4 ≤ 8 * r := by nlinarith
  have h128 : 128 * r ^ 4 ≤ r := by nlinarith
  have hfirst :
      2 * ((2 * Real.pi * r + 1024 * Real.pi * r ^ 4) * delta) ≤
        20 * Real.pi * r * delta := by
    have hcore : 2 * Real.pi * r + 1024 * Real.pi * r ^ 4 ≤
        10 * Real.pi * r := by
      nlinarith [(mul_nonneg hpi.le (sub_nonneg.mpr h1024))]
    have hmul := mul_le_mul_of_nonneg_right hcore hdelta
    nlinarith
  have hsecond :
      ((2 * r + 128 * r ^ 4) * delta) * (16 * Real.pi * r) ≤
        Real.pi * r * delta := by
    have hcore : 2 * r + 128 * r ^ 4 ≤ 3 * r := by nlinarith
    have h3r : 3 * r * (16 * Real.pi * r) ≤ Real.pi * r := by
      have h48 : 48 * r ≤ 1 := by nlinarith
      nlinarith [(mul_nonneg (mul_nonneg hpi.le hr0)
        (sub_nonneg.mpr h48))]
    have hmul :
        (2 * r + 128 * r ^ 4) * (16 * Real.pi * r) ≤
          3 * r * (16 * Real.pi * r) := by
      exact mul_le_mul_of_nonneg_right hcore (by positivity)
    have hmuldelta := mul_le_mul_of_nonneg_right (hmul.trans h3r) hdelta
    nlinarith
  have hpoly :
      (8 / 3 : Real) *
          ((16 / 9 : Real) *
            (2 * ((2 * Real.pi * r + 1024 * Real.pi * r ^ 4) * delta) +
              ((2 * r + 128 * r ^ 4) * delta) * (16 * Real.pi * r))) ≤
        100 * Real.pi * r * delta := by
    nlinarith [mul_nonneg (mul_nonneg hpi.le hr0) hdelta]
  have h := norm_logDeriv_analyticThetaRatioTau_le hτ hrsmall x
  simpa [r, delta] using h.trans hpoly

theorem norm_logDeriv_analyticThetaRatioProductTau_le_100_pi
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d → Real) :
    ‖logDeriv (fun s : Complex =>
        ∏ i : Fin d, analyticThetaRatioTau s (x i)) tau‖ ≤
      100 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ *
        ∑ i : Fin d, thetaAngularEnergy (x i) := by
  let z : Complex := Complex.exp (Real.pi * Complex.I * tau)
  have hzsmall : ‖z‖ ≤ 1 / 8 := by
    dsimp [z]
    nlinarith [hrsmall]
  have hzero : ∀ i : Fin d, analyticThetaRatioTau tau (x i) ≠ 0 := by
    intro i
    exact div_ne_zero
      (analyticTheta_ne_zero_of_norm_le_one_eighth hzsmall (x i))
      (analyticTheta_ne_zero_of_norm_le_one_eighth hzsmall 0)
  rw [logDeriv_analyticThetaRatioProductTau_eq_sum tau hτ hrsmall x hzero]
  calc
    ‖∑ i : Fin d,
        logDeriv (fun s : Complex => analyticThetaRatioTau s (x i)) tau‖ ≤
        ∑ i : Fin d,
          ‖logDeriv (fun s : Complex => analyticThetaRatioTau s (x i)) tau‖ :=
      norm_sum_le _ _
    _ ≤ ∑ i : Fin d,
        (100 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖) *
          thetaAngularEnergy (x i) := by
      apply Finset.sum_le_sum
      intro i hi
      simpa [mul_assoc] using
        norm_logDeriv_analyticThetaRatioTau_le_100_pi hτ hrsmall (x i)
    _ = 100 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ *
        ∑ i : Fin d, thetaAngularEnergy (x i) := by
      rw [Finset.mul_sum]

lemma analyticThetaRatioProductTau_eq_product_quotient {d : Nat}
    (tau : Complex) (x : Fin d → Real) :
    analyticThetaRatioProductTau tau x =
      analyticThetaProduct (Complex.exp (Real.pi * Complex.I * tau)) x /
        analyticThetaProduct (Complex.exp (Real.pi * Complex.I * tau))
          (fun _ : Fin d => 0) := by
  unfold analyticThetaRatioProductTau analyticThetaRatioTau analyticThetaProduct
  rw [Finset.prod_div_distrib]

theorem norm_deriv_analyticThetaRatioProductTau_local_le
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    {r t : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3)
    (hpolar : Complex.exp (Real.pi * Complex.I * tau) =
      r * Complex.exp ((t : Complex) * Complex.I))
    (x : Fin d → Real) :
    ‖deriv (fun s : Complex => analyticThetaRatioProductTau s x) tau‖ ≤
      Real.exp (-(r * ∑ i : Fin d, thetaAngularEnergy (x i)) / 32) *
        (100 * Real.pi * r * ∑ i : Fin d, thetaAngularEnergy (x i)) := by
  let f : Complex → Complex := fun s => analyticThetaRatioProductTau s x
  have hnorm : ‖Complex.exp (Real.pi * Complex.I * tau)‖ = r := by
    rw [hpolar, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hr0, Complex.norm_exp]
    norm_num
  have hrsmallTau : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128 := by
    simpa [hnorm] using hrsmall
  have hlog := norm_logDeriv_analyticThetaRatioProductTau_le_100_pi
    hτ hrsmallTau x
  rw [hnorm] at hlog
  have hvalue : ‖f tau‖ ≤
      Real.exp (-(r * ∑ i : Fin d, thetaAngularEnergy (x i)) / 32) := by
    rw [show f tau = analyticThetaRatioProductTau tau x by rfl,
      analyticThetaRatioProductTau_eq_product_quotient, hpolar]
    exact analyticThetaProduct_local_contraction hr0 hrsmall ht x
  have hzsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 8 := by
    nlinarith [hrsmallTau]
  have hfactorZero : ∀ i : Fin d, analyticThetaRatioTau tau (x i) ≠ 0 := by
    intro i
    exact div_ne_zero
      (analyticTheta_ne_zero_of_norm_le_one_eighth hzsmall (x i))
      (analyticTheta_ne_zero_of_norm_le_one_eighth hzsmall 0)
  have hfzero : f tau ≠ 0 := by
    dsimp [f, analyticThetaRatioProductTau]
    exact Finset.prod_ne_zero_iff.mpr (fun i hi => hfactorZero i)
  have hidentity : deriv f tau = f tau * logDeriv f tau := by
    unfold logDeriv
    simp only [Pi.div_apply]
    exact (mul_div_cancel₀ (deriv f tau) hfzero).symm
  rw [hidentity, norm_mul]
  exact mul_le_mul hvalue hlog (norm_nonneg _) (Real.exp_pos _).le

theorem norm_deriv_analyticThetaRatioProductTau_local_le_uniform
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    {r t : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3)
    (hpolar : Complex.exp (Real.pi * Complex.I * tau) =
      r * Complex.exp ((t : Complex) * Complex.I))
    (x : Fin d → Real) :
    ‖deriv (fun s : Complex => analyticThetaRatioProductTau s x) tau‖ ≤
      3200 * Real.pi := by
  let energy : Real := ∑ i : Fin d, thetaAngularEnergy (x i)
  let y : Real := r * energy / 32
  have henergy : 0 ≤ energy := by
    dsimp [energy]
    exact Finset.sum_nonneg (fun i hi => thetaAngularEnergy_nonneg (x i))
  have hy0 : 0 ≤ y := by
    dsimp [y]
    exact div_nonneg (mul_nonneg hr0.le henergy) (by norm_num)
  have hy := Real.mul_exp_neg_le_exp_neg_one y
  have hexp : Real.exp (-1) ≤ 1 := by
    rw [← Real.exp_zero]
    exact Real.exp_le_exp.mpr (by norm_num)
  have hy1 : y * Real.exp (-y) ≤ 1 := hy.trans hexp
  have h := norm_deriv_analyticThetaRatioProductTau_local_le
    hτ hr0 hrsmall ht hpolar x
  change ‖deriv (fun s : Complex => analyticThetaRatioProductTau s x) tau‖ ≤
      3200 * Real.pi
  calc
    ‖deriv (fun s : Complex => analyticThetaRatioProductTau s x) tau‖ ≤
        Real.exp (-(r * energy) / 32) *
          (100 * Real.pi * r * energy) := by simpa [energy] using h
    _ = 3200 * Real.pi * (y * Real.exp (-y)) := by
      dsimp [y]
      ring
    _ ≤ 3200 * Real.pi * 1 := by
      exact mul_le_mul_of_nonneg_left hy1 (by positivity)
    _ = 3200 * Real.pi := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallRhoThetaProduct.lean <==
import EuclideanBallsFormalization.AnalyticThetaProduct
import EuclideanBallsFormalization.SmallRhoTheta

namespace EuclideanBallsFormalization

/-!
The scalar small-rho theta contraction lifts directly to a finite coordinate
product.  This is the product portion of the local theta branch; it contains
no saddle or maximal-operator assertion.
-/

noncomputable section

theorem analyticThetaProduct_local_contraction {d : Nat} {r t : Real}
    (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖analyticThetaProduct (r * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticThetaProduct (r * Complex.exp ((t : Complex) * Complex.I))
        (fun _ : Fin d => 0)‖ ≤
      Real.exp (-(r * ∑ i, thetaAngularEnergy (x i)) / 32) := by
  let z : Complex := r * Complex.exp ((t : Complex) * Complex.I)
  let q : Fin d → Complex := fun i => analyticTheta z (x i) / analyticTheta z 0
  have hq : ∀ i, ‖q i‖ ≤ Real.exp (-(r * thetaAngularEnergy (x i)) / 32) := by
    intro i
    exact (analyticTheta_local_contraction (x := x i) hr0 hrsmall ht).2
  have hprod : (∏ i, q i) = analyticThetaProduct z x /
      analyticThetaProduct z (fun _ : Fin d => 0) := by
    rw [Finset.prod_div_distrib]
    rfl
  rw [← hprod, norm_prod]
  calc
    ∏ i, ‖q i‖ ≤ ∏ i, Real.exp (-(r * thetaAngularEnergy (x i)) / 32) := by
      apply Finset.prod_le_prod
      · intro i hi
        exact norm_nonneg _
      · intro i hi
        exact hq i
    _ = Real.exp (-(r * ∑ i, thetaAngularEnergy (x i)) / 32) := by
      rw [← Real.exp_sum]
      congr 1
      calc
        ∑ i, -(r * thetaAngularEnergy (x i)) / 32 =
            ∑ i, (-r / 32) * thetaAngularEnergy (x i) := by
              apply Finset.sum_congr rfl
              intro i hi
              ring
        _ = (-r / 32) * ∑ i, thetaAngularEnergy (x i) := by
              rw [Finset.mul_sum]
        _ = -(r * ∑ i, thetaAngularEnergy (x i)) / 32 := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallRhoThetaRemote.lean <==
import EuclideanBallsFormalization.SmallRhoThetaProduct
import EuclideanBallsFormalization.GaussianNormalization
import EuclideanBallsFormalization.SmallRhoTheta

namespace EuclideanBallsFormalization

/-!
The small-rho remote arc is controlled directly by the first theta frequency.
The statements here cover the subarc on which `|cos t| <= 1/2`; periodic and
opposite-saddle bookkeeping are downstream analytic obligations.
-/

noncomputable section

theorem analyticTheta_leading_plus_tail {z : Complex} (hz : ‖z‖ < 1) (x : Real) :
    analyticTheta z x =
      1 + 2 * z * (Real.cos (2 * Real.pi * x) : Complex) +
        2 * ∑' m : Nat, thetaCosTerm z x ⟨m + 2, by omega⟩ := by
  rw [analyticTheta_eq_one_add_two_tsum_thetaCos hz x,
    tsum_pnat_eq_first_add_tail _ (summable_thetaCosTerm hz x)]
  simp [thetaCosTerm]
  ring

lemma analyticThetaTerm_neg_shift (z : Complex) (x : Real) (k : Int) :
    analyticThetaTerm (-z) (x + 1 / 2) k = analyticThetaTerm z x k := by
  unfold analyticThetaTerm
  have hpar : (-1 : Complex) ^ (Int.natAbs k ^ 2) = (-1 : Complex) ^ k := by
    rcases Int.even_or_odd k with hk | hk
    · have hk2 : Even (Int.natAbs k ^ 2) := by
        exact Nat.even_pow.mpr ⟨Int.natAbs_even.mpr hk, by norm_num⟩
      rw [hk2.neg_one_pow, hk.neg_one_zpow]
    · have hk2 : Odd (Int.natAbs k ^ 2) := by
        apply Nat.not_even_iff_odd.mp
        intro h
        exact (Nat.not_even_iff_odd.mpr (Int.natAbs_odd.mpr hk))
          (Nat.even_pow.mp h).1
      rw [hk2.neg_one_pow, hk.neg_one_zpow]
  rw [neg_pow]
  have hphase : Complex.exp
      (2 * Real.pi * Complex.I * (k : Complex) * ((x + 1 / 2 : Real) : Complex)) =
      (-1 : Complex) ^ k * Complex.exp
        (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex)) := by
    rw [show 2 * Real.pi * Complex.I * (k : Complex) *
        ((x + 1 / 2 : Real) : Complex) =
        (k : Complex) * (Real.pi * Complex.I) +
          2 * Real.pi * Complex.I * (k : Complex) * (x : Complex) by
          push_cast
          ring]
    rw [Complex.exp_add, Complex.exp_int_mul, Complex.exp_pi_mul_I]
  rw [hphase, hpar]
  have hksq : ((-1 : Complex) ^ k) ^ 2 = 1 := by
    rw [neg_one_zpow_eq_ite]
    split <;> simp
  calc
    (-1 : Complex) ^ k * z ^ (Int.natAbs k ^ 2) *
        ((-1 : Complex) ^ k * Complex.exp
          (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))) =
        ((-1 : Complex) ^ k) ^ 2 *
          (z ^ (Int.natAbs k ^ 2) * Complex.exp
            (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex))) := by ring
    _ = z ^ (Int.natAbs k ^ 2) * Complex.exp
          (2 * Real.pi * Complex.I * (k : Complex) * (x : Complex)) := by
      rw [hksq]
      ring

theorem analyticTheta_neg_shift (z : Complex) (x : Real) :
    analyticTheta (-z) (x + 1 / 2) = analyticTheta z x := by
  refine tsum_congr (fun k => analyticThetaTerm_neg_shift z x k)

theorem analyticThetaProduct_neg_shift {d : Nat} (z : Complex) (x : Fin d → Real) :
    analyticThetaProduct (-z) (fun i => x i + 1 / 2) =
      analyticThetaProduct z x := by
  unfold analyticThetaProduct
  apply Finset.prod_congr rfl
  intro i hi
  exact analyticTheta_neg_shift (z := z) (x := x i)

theorem analyticThetaProduct_pi_shift {d : Nat} (r t : Real) (x : Fin d → Real) :
    analyticThetaProduct (r * Complex.exp (((Real.pi + t : Real) : Complex) * Complex.I)) x =
      analyticThetaProduct (r * Complex.exp ((t : Complex) * Complex.I))
        (fun i => x i - 1 / 2) := by
  have hz : r * Complex.exp (((Real.pi + t : Real) : Complex) * Complex.I) =
      -(r * Complex.exp ((t : Complex) * Complex.I)) := by
    rw [show (((Real.pi + t : Real) : Complex) * Complex.I) =
        (Real.pi : Complex) * Complex.I + (t : Complex) * Complex.I by
          push_cast
          ring, Complex.exp_add, Complex.exp_pi_mul_I]
    ring
  rw [hz]
  have hshift := analyticThetaProduct_neg_shift
    (z := r * Complex.exp ((t : Complex) * Complex.I))
    (x := fun i => x i - 1 / 2)
  simpa [sub_eq_add_neg] using hshift

lemma abs_cos_le_cos_of_mem_Icc {eta t : Real}
    (heta0 : 0 ≤ eta) (hetapi : eta ≤ Real.pi / 2)
    (htleft : eta ≤ t) (htright : t ≤ Real.pi - eta) :
    |Real.cos t| ≤ Real.cos eta := by
  by_cases htcenter : t ≤ Real.pi / 2
  · have hcos_nonneg : 0 ≤ Real.cos t := by
      apply Real.cos_nonneg_of_mem_Icc
      constructor <;> linarith [Real.pi_pos]
    rw [abs_of_nonneg hcos_nonneg]
    exact Real.cos_le_cos_of_nonneg_of_le_pi heta0 (by linarith [Real.pi_pos]) htleft
  · have htcenter_lt : Real.pi / 2 < t := lt_of_not_ge htcenter
    have hueta : eta ≤ Real.pi - t := by linarith
    have hcos_nonpos : Real.cos t ≤ 0 := by
      exact (Real.cos_neg_of_pi_div_two_lt_of_lt htcenter_lt
        (by linarith [Real.pi_pos])).le
    rw [abs_of_nonpos hcos_nonpos, ← Real.cos_pi_sub]
    exact Real.cos_le_cos_of_nonneg_of_le_pi heta0 (by linarith [Real.pi_pos]) hueta

lemma cos_lt_one_of_pos_of_le_pi_div_two {eta : Real}
    (heta : 0 < eta) (hetapi : eta ≤ Real.pi / 2) :
    Real.cos eta < 1 := by
  have h := Real.strictAntiOn_cos (show (0 : Real) ∈ Set.Icc 0 Real.pi by
      constructor <;> linarith [Real.pi_pos])
    (show eta ∈ Set.Icc 0 Real.pi by
      constructor <;> linarith [Real.pi_pos]) heta
  simpa using h

theorem norm_analyticTheta_tail_from_first_le
    {z : Complex} (hz : ‖z‖ < 1) (hrsmall : ‖z‖ ≤ 1 / 8) (x : Real) :
    ‖2 * ∑' m : Nat, thetaCosTerm z x ⟨m + 2, by omega⟩‖ ≤ 64 * ‖z‖ ^ 4 := by
  have hcos := summable_thetaCosTerm hz x
  have htail : Summable (fun m : Nat => thetaCosTerm z x ⟨m + 2, by omega⟩) := by
    apply hcos.comp_injective
    intro a b hab
    have hv := congrArg PNat.val hab
    dsimp at hv
    omega
  have hweight := summable_thetaTailWeight (norm_nonneg z) hrsmall
  calc
    ‖(2 : Complex) * ∑' m : Nat, thetaCosTerm z x ⟨m + 2, by omega⟩‖ =
        2 * ‖∑' m : Nat, thetaCosTerm z x ⟨m + 2, by omega⟩‖ := by
          norm_num [norm_mul]
    _ ≤ 2 * ∑' m : Nat, ‖thetaCosTerm z x ⟨m + 2, by omega⟩‖ := by
          exact mul_le_mul_of_nonneg_left (norm_tsum_le_tsum_norm htail.norm) (by norm_num)
    _ ≤ 2 * ∑' m : Nat, thetaTailWeight ‖z‖ m := by
          apply mul_le_mul_of_nonneg_left
          · exact htail.norm.tsum_le_tsum (fun m => by
              rw [thetaCosTerm, norm_mul, norm_pow, Complex.norm_real,
                Real.norm_eq_abs]
              have hcosle : |Real.cos (2 * Real.pi * ((m + 2 : Nat) : Real) * x)| ≤ 1 :=
                Real.abs_cos_le_one _
              have hpow : ‖z‖ ^ ((m + 2) ^ 2) ≤
                  ‖z‖ ^ ((m + 2) ^ 2) * ((m + 2 : Nat) : Real) ^ 2 := by
                have hcoef : 1 ≤ ((m + 2 : Nat) : Real) ^ 2 := by
                  apply one_le_pow₀
                  norm_cast
                  omega
                exact le_mul_of_one_le_right (pow_nonneg (norm_nonneg z) _) hcoef
              calc
                ‖z‖ ^ ((m + 2) ^ 2) *
                    |Real.cos (2 * Real.pi * ((m + 2 : Nat) : Real) * x)| ≤
                    ‖z‖ ^ ((m + 2) ^ 2) :=
                      mul_le_of_le_one_right (pow_nonneg (norm_nonneg z) _) hcosle
                _ ≤ thetaTailWeight ‖z‖ m := by exact hpow
            ) hweight
          · norm_num
    _ = 2 * (∑' m : Nat, thetaTailWeight ‖z‖ m) := by ring
    _ ≤ 2 * (32 * ‖z‖ ^ 4) := by
          exact mul_le_mul_of_nonneg_left
            (tsum_thetaTailWeight_le (norm_nonneg z) hrsmall) (by norm_num)
    _ = 64 * ‖z‖ ^ 4 := by ring

lemma one_add_two_mul_r_le_gaussianPartitionReal {r : Real}
    (hr0 : 0 ≤ r) (hr1 : r < 1) : 1 + 2 * r ≤ gaussianPartitionReal r := by
  unfold gaussianPartitionReal
  have hs : Summable (fun k : Int => r ^ (Int.natAbs k ^ 2)) :=
    summable_gaussianPartitionReal hr0 hr1
  have heven : Function.Even (fun k : Int => r ^ (Int.natAbs k ^ 2)) := by
    intro k
    simp [Int.natAbs_neg]
  rw [tsum_int_eq_zero_add_two_mul_tsum_pnat heven hs]
  norm_num
  let f : ℕ+ → Real := fun n => r ^ ((n : Nat) ^ 2)
  let g : ℕ+ → Real := fun n => if n = 1 then r else 0
  have hf : Summable f := by
    have hnat : Summable (fun n : Nat => r ^ (n ^ 2)) := by
      apply Summable.of_norm_bounded
        (summable_geometric_of_lt_one hr0 hr1).norm
      intro n
      have hle : n ≤ n ^ 2 := Nat.le_pow (a := n) (b := 2) (by norm_num)
      have hpow := pow_le_pow_of_le_one hr0 hr1.le hle
      simpa [Real.norm_eq_abs, abs_of_nonneg hr0] using hpow
    exact hnat.comp_injective PNat.coe_injective
  have hg : Summable g := by
    apply summable_of_hasFiniteSupport
    refine Set.Finite.subset (Set.finite_singleton 1) ?_
    intro n hn
    simp only [Set.mem_singleton_iff]
    by_contra hne
    simp only [Function.mem_support] at hn
    simp [g, hne] at hn
  have hgf : ∀ n : ℕ+, g n ≤ f n := by
    intro n
    by_cases hn : n = 1
    · subst n
      simp [g, f]
    · simp [g, hn]
      exact pow_nonneg hr0 _
  have hsum : (∑' n : ℕ+, g n) = r := by simp [g]
  have hle : r ≤ ∑' n : ℕ+, f n := by
    rw [← hsum]
    exact hg.tsum_le_tsum hgf hf
  exact hle

lemma one_add_two_mul_r_le_norm_analyticTheta_real {r : Real}
    (hr0 : 0 ≤ r) (hr1 : r < 1) :
    1 + 2 * r ≤ ‖analyticTheta (r : Complex) 0‖ := by
  rw [← gaussianPartition_eq_analyticTheta, gaussianPartition_eq_ofReal]
  rw [Complex.norm_real, Real.norm_eq_abs,
    abs_of_nonneg (le_of_lt (gaussianPartitionReal_pos hr0 hr1))]
  exact one_add_two_mul_r_le_gaussianPartitionReal hr0 hr1

lemma norm_analyticTheta_le_norm_analyticTheta_real {r : Real}
    (hr0 : 0 ≤ r) (hr1 : r < 1) (z : Complex) (hz : z ∈ Metric.sphere 0 r)
    (x : Real) :
    ‖analyticTheta z x‖ ≤ ‖analyticTheta (r : Complex) 0‖ := by
  calc
    ‖analyticTheta z x‖ ≤ gaussianPartitionReal r := by
      simpa [gaussianPartitionReal] using norm_analyticTheta_le_tsum hr0 hr1 z hz x
    _ = ‖analyticTheta (r : Complex) 0‖ := by
      rw [← gaussianPartition_eq_analyticTheta, gaussianPartition_eq_ofReal,
        Complex.norm_real, Real.norm_eq_abs,
        abs_of_nonneg (le_of_lt (gaussianPartitionReal_pos hr0 hr1))]

theorem norm_analyticThetaProduct_le_norm_analyticThetaProduct_real
    {d : Nat} {r : Real} (hr0 : 0 ≤ r) (hr1 : r < 1)
    (z : Complex) (hz : z ∈ Metric.sphere 0 r) (x : Fin d → Real) :
    ‖analyticThetaProduct z x‖ ≤
      ‖analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ := by
  unfold analyticThetaProduct
  rw [norm_prod, norm_prod]
  apply Finset.prod_le_prod
  · intro i hi
    exact norm_nonneg _
  · intro i hi
    exact norm_analyticTheta_le_norm_analyticTheta_real hr0 hr1 z hz (x i)

theorem analyticThetaProduct_pi_local_contraction_to_real {d : Nat} {r t : Real}
    (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) (x : Fin d → Real) :
    ‖analyticThetaProduct
        (r * Complex.exp (((Real.pi + t : Real) : Complex) * Complex.I)) x /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤
      Real.exp (-(r * ∑ i, thetaAngularEnergy (x i - 1 / 2)) / 32) := by
  let z : Complex := r * Complex.exp ((t : Complex) * Complex.I)
  let y : Fin d → Real := fun i => x i - 1 / 2
  have hz_norm : ‖z‖ = r := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg (le_of_lt hr0), Complex.norm_exp]
    norm_num
  have hz_sphere : z ∈ Metric.sphere 0 r := by
    simpa [Metric.mem_sphere] using hz_norm
  have hr1 : r < 1 := by nlinarith
  have hcentral := analyticThetaProduct_local_contraction (d := d)
    (x := y) hr0 hrsmall ht
  have hreal_ne : analyticThetaProduct (r : Complex) (fun _ : Fin d => 0) ≠ 0 := by
    unfold analyticThetaProduct
    rw [Finset.prod_ne_zero_iff]
    intro i hi
    rw [← gaussianPartition_eq_analyticTheta]
    exact gaussianPartition_ne_zero (le_of_lt hr0) hr1
  have hz0_ne : analyticThetaProduct z (fun _ : Fin d => 0) ≠ 0 := by
    unfold analyticThetaProduct
    rw [Finset.prod_ne_zero_iff]
    intro i hi
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    rw [hz_norm]
    nlinarith
  have hmajor := norm_analyticThetaProduct_le_norm_analyticThetaProduct_real
    (d := d) (x := fun _ : Fin d => 0) (le_of_lt hr0) hr1 z hz_sphere
  have hreal_pos : 0 < ‖analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ :=
    norm_pos_iff.mpr hreal_ne
  have hratio0 : ‖analyticThetaProduct z (fun _ : Fin d => 0) /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤ 1 := by
    rw [norm_div]
    apply (div_le_iff₀ hreal_pos).2
    simpa using hmajor
  have hfactor :
      analyticThetaProduct z y / analyticThetaProduct (r : Complex) (fun _ : Fin d => 0) =
        (analyticThetaProduct z y / analyticThetaProduct z (fun _ : Fin d => 0)) *
          (analyticThetaProduct z (fun _ : Fin d => 0) /
            analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)) := by
    field_simp
  rw [analyticThetaProduct_pi_shift,
    show (fun i : Fin d => x i - 1 / 2) = y by rfl, hfactor, norm_mul]
  calc
    ‖analyticThetaProduct z y / analyticThetaProduct z (fun _ : Fin d => 0)‖ *
        ‖analyticThetaProduct z (fun _ : Fin d => 0) /
          analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤
        Real.exp (-(r * ∑ i, thetaAngularEnergy (y i)) / 32) * 1 :=
      mul_le_mul hcentral hratio0 (norm_nonneg _) (by positivity)
    _ = Real.exp (-(r * ∑ i, thetaAngularEnergy (x i - 1 / 2)) / 32) := by
      simp [y]

theorem analyticThetaProduct_pi_local_gap_to_real {d : Nat} {r t : Real}
    (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3) :
    ‖analyticThetaProduct
        (r * Complex.exp (((Real.pi + t : Real) : Complex) * Complex.I))
        (fun _ : Fin d => 0) /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤
      Real.exp (-(r * d) / 16) := by
  have henergy : thetaAngularEnergy ((0 : Real) - 1 / 2) = 2 := by
    unfold thetaAngularEnergy
    rw [show 2 * Real.pi * ((0 : Real) - 1 / 2) = -Real.pi by ring,
      Real.cos_neg, Real.cos_pi]
    ring
  have hsum : ∑ _i : Fin d, thetaAngularEnergy ((0 : Real) - 1 / 2) = 2 * d := by
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, henergy]
    ring
  have h := analyticThetaProduct_pi_local_contraction_to_real (d := d)
    hr0 hrsmall ht (fun _ : Fin d => 0)
  calc
    ‖analyticThetaProduct
        (r * Complex.exp (((Real.pi + t : Real) : Complex) * Complex.I))
        (fun _ : Fin d => 0) /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤
        Real.exp (-(r * ∑ i, thetaAngularEnergy ((0 : Real) - 1 / 2)) / 32) := h
    _ = Real.exp (-(r * d) / 16) := by
      rw [hsum]
      congr 1
      ring

lemma norm_one_add_two_mul_exp_cos_le {r t c : Real}
    (hr0 : 0 ≤ r) (hc : |c| ≤ 1) (ht : |Real.cos t| ≤ 1 / 2) :
    ‖1 + 2 * (r * Complex.exp ((t : Complex) * Complex.I)) * (c : Complex)‖ ≤
      1 + r + 2 * r ^ 2 := by
  have hright : 0 ≤ 1 + r + 2 * r ^ 2 := by positivity
  apply (sq_le_sq₀ (norm_nonneg _) hright).mp
  rw [Complex.sq_norm, Complex.normSq_add]
  let w : Complex := 2 * (r * Complex.exp ((t : Complex) * Complex.I)) * (c : Complex)
  have hwSq : Complex.normSq w = 4 * r ^ 2 * c ^ 2 := by
    dsimp [w]
    rw [Complex.normSq_mul, Complex.normSq_mul, Complex.normSq_ofReal,
      Complex.normSq_mul, Complex.normSq_ofReal]
    have hexp : Complex.normSq (Complex.exp ((t : Complex) * Complex.I)) = 1 := by
      rw [← Complex.sq_norm, Complex.norm_exp]
      norm_num
    rw [hexp]
    norm_num
    ring
  have hwRe : w.re = 2 * r * c * Real.cos t := by
    dsimp [w]
    rw [Complex.mul_re]
    simp only [Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
    rw [Complex.mul_re, Complex.exp_ofReal_mul_I]
    norm_num
    have hcosre : (Complex.cos (t : Complex)).re = Real.cos t := by
      rw [← Complex.ofReal_cos]
      exact Complex.ofReal_re _
    rw [hcosre]
    ring
  change Complex.normSq (1 : Complex) + Complex.normSq w +
      2 * ((1 : Complex) * (starRingEnd Complex) w).re ≤ _
  rw [Complex.normSq_one, hwSq]
  simp only [one_mul, Complex.conj_re]
  rw [hwRe]
  have hc2 : c ^ 2 ≤ 1 := by
    have hle : |c| ^ 2 ≤ (1 : Real) ^ 2 :=
      pow_le_pow_left₀ (abs_nonneg c) hc 2
    nlinarith [sq_abs c]
  have hcross : c * Real.cos t ≤ 1 / 2 := by
    have habs : |c * Real.cos t| ≤ 1 / 2 := by
      rw [abs_mul]
      simpa using (mul_le_mul hc (by simpa using ht) (abs_nonneg _) (by norm_num))
    exact le_of_abs_le habs
  nlinarith [sq_nonneg r]

lemma norm_one_add_two_mul_exp_cos_le_of_abs_cos_le {r t c a : Real}
    (hr0 : 0 ≤ r) (hc : |c| ≤ 1) (ha0 : 0 ≤ a) (_ha1 : a ≤ 1)
    (ht : |Real.cos t| ≤ a) :
    ‖1 + 2 * (r * Complex.exp ((t : Complex) * Complex.I)) * (c : Complex)‖ ≤
      1 + 2 * a * r + 2 * r ^ 2 := by
  have hright : 0 ≤ 1 + 2 * a * r + 2 * r ^ 2 := by positivity
  apply (sq_le_sq₀ (norm_nonneg _) hright).mp
  rw [Complex.sq_norm, Complex.normSq_add]
  let w : Complex := 2 * (r * Complex.exp ((t : Complex) * Complex.I)) * (c : Complex)
  have hwSq : Complex.normSq w = 4 * r ^ 2 * c ^ 2 := by
    dsimp [w]
    rw [Complex.normSq_mul, Complex.normSq_mul, Complex.normSq_ofReal,
      Complex.normSq_mul, Complex.normSq_ofReal]
    have hexp : Complex.normSq (Complex.exp ((t : Complex) * Complex.I)) = 1 := by
      rw [← Complex.sq_norm, Complex.norm_exp]
      norm_num
    rw [hexp]
    norm_num
    ring
  have hwRe : w.re = 2 * r * c * Real.cos t := by
    dsimp [w]
    rw [Complex.mul_re]
    simp only [Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero]
    rw [Complex.mul_re, Complex.exp_ofReal_mul_I]
    norm_num
    have hcosre : (Complex.cos (t : Complex)).re = Real.cos t := by
      rw [← Complex.ofReal_cos]
      exact Complex.ofReal_re _
    rw [hcosre]
    ring
  change Complex.normSq (1 : Complex) + Complex.normSq w +
      2 * ((1 : Complex) * (starRingEnd Complex) w).re ≤ _
  rw [Complex.normSq_one, hwSq]
  simp only [one_mul, Complex.conj_re]
  rw [hwRe]
  have hc2 : c ^ 2 ≤ 1 := by
    have hle : |c| ^ 2 ≤ (1 : Real) ^ 2 :=
      pow_le_pow_left₀ (abs_nonneg c) hc 2
    nlinarith [sq_abs c]
  have hcross : c * Real.cos t ≤ a := by
    have habs : |c * Real.cos t| ≤ a := by
      rw [abs_mul]
      simpa using (mul_le_mul hc (by simpa using ht) (abs_nonneg _) (by norm_num))
    exact le_of_abs_le habs
  have hlin : 0 ≤ 4 * r * (a - c * Real.cos t) := by
    exact mul_nonneg (by positivity) (sub_nonneg.mpr hcross)
  have hquad : 0 ≤ 4 * r ^ 2 * (a ^ 2 + 1 - c ^ 2) := by
    have hinner : 0 ≤ a ^ 2 + 1 - c ^ 2 := by
      nlinarith [sq_nonneg a]
    exact mul_nonneg (by positivity) hinner
  have hcube : 0 ≤ 8 * a * r ^ 3 := by positivity
  have hquartic : 0 ≤ 4 * r ^ 4 := by positivity
  nlinarith [hlin, hquad, hcube, hquartic]

theorem norm_analyticTheta_remote_upper_of_abs_cos_le {r t x a : Real}
    (hr0 : 0 < r) (ha0 : 0 ≤ a) (ha1 : a ≤ 1)
    (hrsmall : r ≤ (1 - a) / 256)
    (ht : |Real.cos t| ≤ a) :
    ‖analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x‖ ≤
      1 + 2 * a * r + 2 * r ^ 2 + 64 * r ^ 4 := by
  let z : Complex := r * Complex.exp ((t : Complex) * Complex.I)
  have hz : ‖z‖ = r := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (le_of_lt hr0),
      Complex.norm_exp]
    norm_num
  have hzlt : ‖z‖ < 1 := by
    rw [hz]
    have hae : 0 ≤ 1 - a := sub_nonneg.mpr ha1
    nlinarith
  have hsmall8 : ‖z‖ ≤ 1 / 8 := by
    rw [hz]
    have hae : 0 ≤ 1 - a := sub_nonneg.mpr ha1
    nlinarith
  have htail := norm_analyticTheta_tail_from_first_le hzlt hsmall8 x
  have hlead := norm_one_add_two_mul_exp_cos_le_of_abs_cos_le (le_of_lt hr0)
    (Real.abs_cos_le_one (2 * Real.pi * x)) ha0 ha1 ht
  rw [show r * Complex.exp ((t : Complex) * Complex.I) = z by rfl]
  rw [analyticTheta_leading_plus_tail hzlt x]
  calc
    ‖1 + 2 * z * (Real.cos (2 * Real.pi * x) : Complex) +
        2 * ∑' m : Nat, thetaCosTerm z x ⟨m + 2, by omega⟩‖ ≤
        ‖1 + 2 * z * (Real.cos (2 * Real.pi * x) : Complex)‖ +
          ‖2 * ∑' m : Nat, thetaCosTerm z x ⟨m + 2, by omega⟩‖ := norm_add_le _ _
    _ ≤ (1 + 2 * a * r + 2 * r ^ 2) + 64 * r ^ 4 := by
      apply add_le_add
      · simpa [z] using hlead
      · simpa [hz] using htail
    _ = 1 + 2 * a * r + 2 * r ^ 2 + 64 * r ^ 4 := by ring

theorem norm_analyticTheta_remote_gap_of_abs_cos_le {r t x a : Real}
    (hr0 : 0 < r) (ha0 : 0 ≤ a) (ha1 : a < 1)
    (hrsmall : r ≤ (1 - a) / 256)
    (ht : |Real.cos t| ≤ a) :
    ‖analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticTheta (r : Complex) 0‖ ≤ 1 - (1 - a) * r / 4 := by
  have hr1 : r < 1 := by
    have hae : 0 < 1 - a := sub_pos.mpr ha1
    nlinarith
  have hnum := norm_analyticTheta_remote_upper_of_abs_cos_le (x := x) hr0 ha0 ha1.le
    hrsmall ht
  have hden := one_add_two_mul_r_le_norm_analyticTheta_real (le_of_lt hr0) hr1
  have hdenpos : 0 < ‖analyticTheta (r : Complex) 0‖ := by linarith
  have hright0 : 0 ≤ 1 - (1 - a) * r / 4 := by
    have hae : 0 ≤ 1 - a := sub_nonneg.mpr ha1.le
    nlinarith
  rw [norm_div]
  apply (div_le_iff₀ hdenpos).2
  calc
    ‖analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x‖ ≤
        1 + 2 * a * r + 2 * r ^ 2 + 64 * r ^ 4 := hnum
    _ ≤ (1 - (1 - a) * r / 4) * (1 + 2 * r) := by
      have hr2 : r ^ 2 ≤ (1 - a) * r / 256 := by
        have hsmall_nonneg : 0 ≤ (1 - a) / 256 := by positivity
        nlinarith [mul_nonneg (le_of_lt hr0) (sub_nonneg.mpr ha1.le)]
      have hr4 : r ^ 4 ≤ (1 - a) * r / (256 ^ 3) := by
        have hcube : r ^ 3 ≤ ((1 - a) / 256 : Real) ^ 3 :=
          pow_le_pow_left₀ (le_of_lt hr0) hrsmall 3
        have hfactor : 0 ≤ r := le_of_lt hr0
        calc
          r ^ 4 = r * r ^ 3 := by ring
          _ ≤ r * ((1 - a) / 256 : Real) ^ 3 := by gcongr
          _ ≤ (1 - a) * r / (256 ^ 3) := by
            have hae : 0 ≤ 1 - a := sub_nonneg.mpr ha1.le
            have hae1 : 1 - a ≤ 1 := by linarith
            have hae2 : (1 - a) ^ 2 ≤ 1 := by
              simpa using (pow_le_pow_left₀ hae hae1 2)
            have hae3 : (1 - a) ^ 3 ≤ 1 - a := by
              have hmul := mul_le_mul_of_nonneg_left hae2 hae
              nlinarith [hmul]
            rw [div_pow]
            have hrnonneg : 0 ≤ r := le_of_lt hr0
            nlinarith [mul_le_mul_of_nonneg_left hae3 hrnonneg]
      nlinarith
    _ ≤ (1 - (1 - a) * r / 4) * ‖analyticTheta (r : Complex) 0‖ :=
      mul_le_mul_of_nonneg_left hden hright0

theorem analyticThetaProduct_remote_gap_of_abs_cos_le {d : Nat} {r t a : Real}
    (hr0 : 0 < r) (ha0 : 0 ≤ a) (ha1 : a < 1)
    (hrsmall : r ≤ (1 - a) / 256)
    (ht : |Real.cos t| ≤ a) (x : Fin d → Real) :
    ‖analyticThetaProduct (r * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤
      Real.exp (-((1 - a) * r * d) / 4) := by
  let z : Complex := r * Complex.exp ((t : Complex) * Complex.I)
  let q : Fin d → Complex := fun i => analyticTheta z (x i) / analyticTheta (r : Complex) 0
  have hq : ∀ i, ‖q i‖ ≤ Real.exp (-((1 - a) * r) / 4) := by
    intro i
    have hscalar := norm_analyticTheta_remote_gap_of_abs_cos_le (x := x i)
      hr0 ha0 ha1 hrsmall ht
    calc
      ‖q i‖ ≤ 1 - (1 - a) * r / 4 := by simpa [q, z] using hscalar
      _ ≤ Real.exp (-((1 - a) * r) / 4) := by
        rw [show -((1 - a) * r) / 4 = -((1 - a) * r / 4) by ring]
        exact Real.one_sub_le_exp_neg ((1 - a) * r / 4)
  have hprod : (∏ i, q i) = analyticThetaProduct z x /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0) := by
    rw [Finset.prod_div_distrib]
    rfl
  rw [← hprod, norm_prod]
  calc
    ∏ i, ‖q i‖ ≤ ∏ i, Real.exp (-((1 - a) * r) / 4) := by
      apply Finset.prod_le_prod
      · intro i hi
        exact norm_nonneg _
      · intro i hi
        exact hq i
    _ = Real.exp (-((1 - a) * r * d) / 4) := by
      rw [← Real.exp_sum]
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin]
      ring_nf

theorem norm_analyticTheta_remote_gap_of_angle {r eta t x : Real}
    (hr0 : 0 < r) (heta : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hrsmall : r ≤ (1 - Real.cos eta) / 256)
    (htleft : eta ≤ t) (htright : t ≤ Real.pi - eta) :
    ‖analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticTheta (r : Complex) 0‖ ≤
      1 - (1 - Real.cos eta) * r / 4 := by
  have hcosnonneg : 0 ≤ Real.cos eta := by
    apply Real.cos_nonneg_of_mem_Icc
    constructor <;> linarith [Real.pi_pos]
  exact norm_analyticTheta_remote_gap_of_abs_cos_le hr0 hcosnonneg
    (cos_lt_one_of_pos_of_le_pi_div_two heta hetapi) hrsmall
    (abs_cos_le_cos_of_mem_Icc heta.le hetapi htleft htright)

theorem analyticThetaProduct_remote_gap_of_angle {d : Nat} {r eta t : Real}
    (hr0 : 0 < r) (heta : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hrsmall : r ≤ (1 - Real.cos eta) / 256)
    (htleft : eta ≤ t) (htright : t ≤ Real.pi - eta) (x : Fin d → Real) :
    ‖analyticThetaProduct (r * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤
      Real.exp (-((1 - Real.cos eta) * r * d) / 4) := by
  have hcosnonneg : 0 ≤ Real.cos eta := by
    apply Real.cos_nonneg_of_mem_Icc
    constructor <;> linarith [Real.pi_pos]
  exact analyticThetaProduct_remote_gap_of_abs_cos_le hr0 hcosnonneg
    (cos_lt_one_of_pos_of_le_pi_div_two heta hetapi) hrsmall
    (abs_cos_le_cos_of_mem_Icc heta.le hetapi htleft htright) x

theorem norm_analyticTheta_remote_gap_of_abs_angle {r eta t x : Real}
    (hr0 : 0 < r) (heta : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hrsmall : r ≤ (1 - Real.cos eta) / 256)
    (htleft : eta ≤ |t|) (htright : |t| ≤ Real.pi - eta) :
    ‖analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticTheta (r : Complex) 0‖ ≤
      1 - (1 - Real.cos eta) * r / 4 := by
  have habs_cos : |Real.cos t| ≤ Real.cos eta := by
    rw [← Real.cos_abs]
    exact abs_cos_le_cos_of_mem_Icc heta.le hetapi htleft htright
  have hcosnonneg : 0 ≤ Real.cos eta := by
    apply Real.cos_nonneg_of_mem_Icc
    constructor <;> linarith [Real.pi_pos]
  exact norm_analyticTheta_remote_gap_of_abs_cos_le hr0 hcosnonneg
    (cos_lt_one_of_pos_of_le_pi_div_two heta hetapi) hrsmall habs_cos

theorem analyticThetaProduct_remote_gap_of_abs_angle {d : Nat} {r eta t : Real}
    (hr0 : 0 < r) (heta : 0 < eta) (hetapi : eta ≤ Real.pi / 2)
    (hrsmall : r ≤ (1 - Real.cos eta) / 256)
    (htleft : eta ≤ |t|) (htright : |t| ≤ Real.pi - eta) (x : Fin d → Real) :
    ‖analyticThetaProduct (r * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤
      Real.exp (-((1 - Real.cos eta) * r * d) / 4) := by
  have habs_cos : |Real.cos t| ≤ Real.cos eta := by
    rw [← Real.cos_abs]
    exact abs_cos_le_cos_of_mem_Icc heta.le hetapi htleft htright
  have hcosnonneg : 0 ≤ Real.cos eta := by
    apply Real.cos_nonneg_of_mem_Icc
    constructor <;> linarith [Real.pi_pos]
  exact analyticThetaProduct_remote_gap_of_abs_cos_le hr0 hcosnonneg
    (cos_lt_one_of_pos_of_le_pi_div_two heta hetapi) hrsmall habs_cos x

theorem analyticThetaProduct_remote_gap_pi_shift {d : Nat} {r t a : Real}
    (hr0 : 0 < r) (ha0 : 0 ≤ a) (ha1 : a < 1)
    (hrsmall : r ≤ (1 - a) / 256)
    (ht : |Real.cos t| ≤ a) (x : Fin d → Real) :
    ‖analyticThetaProduct
        (r * Complex.exp (((Real.pi + t : Real) : Complex) * Complex.I)) x /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤
      Real.exp (-((1 - a) * r * d) / 4) := by
  rw [analyticThetaProduct_pi_shift]
  exact analyticThetaProduct_remote_gap_of_abs_cos_le hr0 ha0 ha1 hrsmall ht _

theorem norm_analyticTheta_remote_upper {r t x : Real}
    (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |Real.cos t| ≤ 1 / 2) :
    ‖analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x‖ ≤
      1 + r + 2 * r ^ 2 + 64 * r ^ 4 := by
  let z : Complex := r * Complex.exp ((t : Complex) * Complex.I)
  have hz : ‖z‖ = r := by
    dsimp [z]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (le_of_lt hr0),
      Complex.norm_exp]
    norm_num
  have hzlt : ‖z‖ < 1 := by rw [hz]; nlinarith
  have hsmall8 : ‖z‖ ≤ 1 / 8 := by rw [hz]; nlinarith
  have htail := norm_analyticTheta_tail_from_first_le hzlt hsmall8 x
  have hlead := norm_one_add_two_mul_exp_cos_le (le_of_lt hr0)
    (Real.abs_cos_le_one (2 * Real.pi * x)) ht
  rw [show r * Complex.exp ((t : Complex) * Complex.I) = z by rfl]
  rw [analyticTheta_leading_plus_tail hzlt x]
  calc
    ‖1 + 2 * z * (Real.cos (2 * Real.pi * x) : Complex) +
        2 * ∑' m : Nat, thetaCosTerm z x ⟨m + 2, by omega⟩‖ ≤
        ‖1 + 2 * z * (Real.cos (2 * Real.pi * x) : Complex)‖ +
          ‖2 * ∑' m : Nat, thetaCosTerm z x ⟨m + 2, by omega⟩‖ := norm_add_le _ _
    _ ≤ (1 + r + 2 * r ^ 2) + 64 * r ^ 4 := by
      apply add_le_add
      · simpa [z] using hlead
      · simpa [hz] using htail
    _ = 1 + r + 2 * r ^ 2 + 64 * r ^ 4 := by ring

theorem norm_analyticTheta_remote_gap {r t x : Real}
    (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |Real.cos t| ≤ 1 / 2) :
    ‖analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticTheta (r : Complex) 0‖ ≤ 1 - r / 4 := by
  have hr1 : r < 1 := by nlinarith
  have hnum := norm_analyticTheta_remote_upper (x := x) hr0 hrsmall ht
  have hden := one_add_two_mul_r_le_norm_analyticTheta_real (le_of_lt hr0) hr1
  have hdenpos : 0 < ‖analyticTheta (r : Complex) 0‖ := by linarith
  have hright0 : 0 ≤ 1 - r / 4 := by nlinarith
  rw [norm_div]
  apply (div_le_iff₀ hdenpos).2
  calc
    ‖analyticTheta (r * Complex.exp ((t : Complex) * Complex.I)) x‖ ≤
        1 + r + 2 * r ^ 2 + 64 * r ^ 4 := hnum
    _ ≤ (1 - r / 4) * (1 + 2 * r) := by
      have hr2 : r ^ 2 ≤ r / 128 := by
        nlinarith [mul_nonneg (le_of_lt hr0) (sub_nonneg.mpr hrsmall)]
      have hr4 : r ^ 4 ≤ r / (128 ^ 3) := by
        have hcube : r ^ 3 ≤ (1 / 128 : Real) ^ 3 :=
          pow_le_pow_left₀ (le_of_lt hr0) hrsmall 3
        calc
          r ^ 4 = r * r ^ 3 := by ring
          _ ≤ r * (1 / 128 : Real) ^ 3 := by gcongr
          _ = r / (128 ^ 3) := by norm_num; ring
      nlinarith
    _ ≤ (1 - r / 4) * ‖analyticTheta (r : Complex) 0‖ :=
      mul_le_mul_of_nonneg_left hden hright0

theorem analyticThetaProduct_remote_gap {d : Nat} {r t : Real}
    (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |Real.cos t| ≤ 1 / 2) (x : Fin d → Real) :
    ‖analyticThetaProduct (r * Complex.exp ((t : Complex) * Complex.I)) x /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0)‖ ≤
      Real.exp (-(r * d) / 4) := by
  let z : Complex := r * Complex.exp ((t : Complex) * Complex.I)
  let q : Fin d → Complex := fun i => analyticTheta z (x i) / analyticTheta (r : Complex) 0
  have hq : ∀ i, ‖q i‖ ≤ Real.exp (-r / 4) := by
    intro i
    have hscalar := norm_analyticTheta_remote_gap (x := x i) hr0 hrsmall ht
    calc
      ‖q i‖ ≤ 1 - r / 4 := by simpa [q, z] using hscalar
      _ ≤ Real.exp (-r / 4) := by
        rw [show -r / 4 = -(r / 4) by ring]
        exact Real.one_sub_le_exp_neg (r / 4)
  have hprod : (∏ i, q i) = analyticThetaProduct z x /
      analyticThetaProduct (r : Complex) (fun _ : Fin d => 0) := by
    rw [Finset.prod_div_distrib]
    rfl
  rw [← hprod, norm_prod]
  calc
    ∏ i, ‖q i‖ ≤ ∏ i, Real.exp (-r / 4) := by
      apply Finset.prod_le_prod
      · intro i hi
        exact norm_nonneg _
      · intro i hi
        exact hq i
    _ = Real.exp (-(r * d) / 4) := by
      rw [← Real.exp_sum]
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin]
      ring_nf

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SmallRhoThetaSecondDerivative.lean <==
import EuclideanBallsFormalization.GaussianCumulantScale
import EuclideanBallsFormalization.SmallRhoThetaDerivativeScale
import EuclideanBallsFormalization.ThetaDerivativeBridge

namespace EuclideanBallsFormalization

open scoped BigOperators

noncomputable section

def analyticThetaTauSecondDerivTerm
    (tau : Complex) (x : Real) (k : Int) : Complex :=
  ((Real.pi : Complex) * Complex.I * (k : Complex) ^ 2) *
    analyticThetaTauDerivTerm tau x k

def analyticThetaTauSecondDeriv (tau : Complex) (x : Real) : Complex :=
  ∑' k : Int, analyticThetaTauSecondDerivTerm tau x k

lemma hasDerivAt_analyticThetaTerm_exp_term
    (tau : Complex) (x : Real) (k : Int) :
    HasDerivAt
      (fun s : Complex =>
        analyticThetaTerm (Complex.exp (Real.pi * Complex.I * s)) x k)
      (analyticThetaTauDerivTerm tau x k) tau := by
  have hderiv : HasDerivAt
      (fun s : Complex => jacobiTheta₂_term k (x : Complex) s)
      ((jacobiTheta₂_term_fderiv k (x : Complex) tau) (0, 1)) tau :=
    (((hasFDerivAt_jacobiTheta₂_term k (x : Complex) tau).comp tau
      (hasFDerivAt_prodMk_right (x : Complex) tau)).hasDerivAt :)
  have heq :
      (fun s : Complex =>
        analyticThetaTerm (Complex.exp (Real.pi * Complex.I * s)) x k) =
      (fun s : Complex => jacobiTheta₂_term k (x : Complex) s) := by
    funext s
    exact analyticThetaTerm_exp_eq_jacobiTheta₂_term s x k
  rw [heq, analyticThetaTauDerivTerm_eq_jacobiTheta₂_fderiv_snd]
  exact hderiv

lemma hasDerivAt_analyticThetaTauDerivTerm
    (tau : Complex) (x : Real) (k : Int) :
    HasDerivAt (fun s : Complex => analyticThetaTauDerivTerm s x k)
      (analyticThetaTauSecondDerivTerm tau x k) tau := by
  have h := (hasDerivAt_analyticThetaTerm_exp_term tau x k).const_mul
    ((Real.pi : Complex) * Complex.I * (k : Complex) ^ 2)
  simpa [analyticThetaTauDerivTerm, analyticThetaTauSecondDerivTerm]
    using h

lemma norm_analyticThetaTauSecondDerivTerm
    (tau : Complex) (x : Real) (k : Int) :
    ‖analyticThetaTauSecondDerivTerm tau x k‖ =
      Real.pi ^ 2 * (Int.natAbs k : Real) ^ 4 *
        ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^
          (Int.natAbs k ^ 2) := by
  unfold analyticThetaTauSecondDerivTerm analyticThetaTauDerivTerm
  unfold analyticThetaTerm
  simp only [norm_mul, norm_pow, norm_analyticThetaPhase, mul_one,
    Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos,
    Complex.norm_I, Complex.norm_intCast]
  rw [← Int.cast_abs, Int.abs_eq_natAbs]
  simp only [Int.cast_natCast]
  ring

theorem summable_analyticThetaTauSecondDerivTerm
    {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    Summable (analyticThetaTauSecondDerivTerm tau x) := by
  let r : Real := ‖Complex.exp (Real.pi * Complex.I * tau)‖
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hr1 : r < 1 := by
    dsimp [r]
    rw [Complex.norm_exp]
    apply Real.exp_lt_one_iff.mpr
    simp
    nlinarith [Real.pi_pos]
  have hs := summable_gaussianEvenMoment (q := 2) (by norm_num) hr0 hr1
  have hmajor : Summable (fun k : Int =>
      Real.pi ^ 2 * ((Int.natAbs k : Real) ^ 4 *
        r ^ (Int.natAbs k ^ 2))) := hs.mul_left (Real.pi ^ 2)
  apply Summable.of_norm_bounded hmajor
  intro k
  rw [norm_analyticThetaTauSecondDerivTerm]
  dsimp [r]
  apply le_of_eq
  ring

private lemma norm_exp_pi_I_le_of_mem_ball
    {tau y : Complex} (hy : y ∈ Metric.ball tau (tau.im / 2)) :
    ‖Complex.exp (Real.pi * Complex.I * y)‖ ≤
      Real.exp (-Real.pi * (tau.im / 2)) := by
  have hydist : dist y tau < tau.im / 2 := Metric.mem_ball.mp hy
  have himnorm : |y.im - tau.im| ≤ ‖y - tau‖ := by
    simpa using Complex.abs_im_le_norm (y - tau)
  have himdist : |y.im - tau.im| < tau.im / 2 := by
    apply lt_of_le_of_lt himnorm
    simpa [dist_eq_norm] using hydist
  have himlower : tau.im / 2 < y.im := by
    have hlower := (abs_lt.mp himdist).1
    nlinarith
  rw [Complex.norm_exp]
  have hre : (Real.pi * Complex.I * y).re = -Real.pi * y.im := by
    simp only [Complex.mul_re, Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im,
      Complex.I_re, Complex.I_im, zero_mul, mul_zero, sub_zero]
    ring
  rw [hre]
  apply Real.exp_le_exp.mpr
  nlinarith [Real.pi_pos]

theorem hasDerivAt_analyticThetaTauDeriv
    {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    HasDerivAt (fun s : Complex => analyticThetaTauDeriv s x)
      (analyticThetaTauSecondDeriv tau x) tau := by
  let radius : Real := tau.im / 2
  let rbar : Real := Real.exp (-Real.pi * radius)
  let u : Int → Real := fun k =>
    Real.pi ^ 2 * ((Int.natAbs k : Real) ^ 4 *
      rbar ^ (Int.natAbs k ^ 2))
  have hradius : 0 < radius := by dsimp [radius]; linarith
  have hrbar0 : 0 ≤ rbar := by dsimp [rbar]; positivity
  have hrbar1 : rbar < 1 := by
    dsimp [rbar, radius]
    apply Real.exp_lt_one_iff.mpr
    nlinarith [Real.pi_pos]
  have hmoment := summable_gaussianEvenMoment (q := 2) (by norm_num)
    hrbar0 hrbar1
  have hu : Summable u := by
    dsimp [u]
    exact hmoment.mul_left (Real.pi ^ 2)
  have hg : ∀ k : Int, ∀ y : Complex, y ∈ Metric.ball tau radius →
      HasDerivAt (fun s : Complex => analyticThetaTauDerivTerm s x k)
        (analyticThetaTauSecondDerivTerm y x k) y := by
    intro k y hy
    exact hasDerivAt_analyticThetaTauDerivTerm y x k
  have hg' : ∀ k : Int, ∀ y : Complex, y ∈ Metric.ball tau radius →
      ‖analyticThetaTauSecondDerivTerm y x k‖ ≤ u k := by
    intro k y hy
    have hnorm := norm_exp_pi_I_le_of_mem_ball (by simpa [radius] using hy)
    rw [norm_analyticThetaTauSecondDerivTerm]
    dsimp [u, rbar, radius]
    have hpow := pow_le_pow_left₀ (norm_nonneg _) hnorm (Int.natAbs k ^ 2)
    calc
      Real.pi ^ 2 * (Int.natAbs k : Real) ^ 4 *
          ‖Complex.exp (Real.pi * Complex.I * y)‖ ^ (Int.natAbs k ^ 2) ≤
          (Real.pi ^ 2 * (Int.natAbs k : Real) ^ 4) *
            Real.exp (-Real.pi * (tau.im / 2)) ^ (Int.natAbs k ^ 2) := by
        exact mul_le_mul_of_nonneg_left hpow (by positivity)
      _ = Real.pi ^ 2 * ((Int.natAbs k : Real) ^ 4 *
          Real.exp (-Real.pi * (tau.im / 2)) ^ (Int.natAbs k ^ 2)) := by ring
  have htmem : tau ∈ Metric.ball tau radius := Metric.mem_ball_self hradius
  have hder := hasDerivAt_tsum_of_isPreconnected hu Metric.isOpen_ball
    Metric.isPreconnected_ball hg hg' htmem
    (summable_analyticThetaTauDerivTerm hτ x) htmem
  simpa [analyticThetaTauDeriv, analyticThetaTauSecondDeriv] using hder

def thetaTauSecondCosTerm
    (tau : Complex) (x : Real) (n : ℕ+) : Complex :=
  ((Real.pi : Complex) * Complex.I * ((n : Nat) : Complex) ^ 2) *
    thetaTauCosTerm tau x n

def thetaTauSecondCosDifferenceTerm
    (tau : Complex) (x : Real) (n : ℕ+) : Complex :=
  ((Real.pi : Complex) * Complex.I * ((n : Nat) : Complex) ^ 2) *
    thetaTauCosDifferenceTerm tau x n

lemma analyticThetaTauSecondDerivTerm_pair
    (tau : Complex) (x : Real) (n : ℕ+) :
    analyticThetaTauSecondDerivTerm tau x (n : Int) +
        analyticThetaTauSecondDerivTerm tau x (-(n : Int)) =
      2 * thetaTauSecondCosTerm tau x n := by
  unfold analyticThetaTauSecondDerivTerm thetaTauSecondCosTerm
  have hpow_pos : ((n : Int) : Complex) ^ 2 = ((n : Nat) : Complex) ^ 2 := by
    norm_cast
  have hpow_neg : ((-(n : Int) : Int) : Complex) ^ 2 =
      ((n : Nat) : Complex) ^ 2 := by norm_num
  rw [hpow_pos, hpow_neg, ← mul_add, analyticThetaTauDerivTerm_pair]
  ring

lemma summable_thetaTauSecondCosTerm
    {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    Summable (thetaTauSecondCosTerm tau x) := by
  have hf := summable_analyticThetaTauSecondDerivTerm hτ x
  have hp : Summable (fun n : ℕ+ =>
      analyticThetaTauSecondDerivTerm tau x (n : Int)) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj hab)
  have hn : Summable (fun n : ℕ+ =>
      analyticThetaTauSecondDerivTerm tau x (-(n : Int))) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj (neg_injective hab))
  have hpair := hp.add hn
  have htwo : Summable (fun n : ℕ+ =>
      (2 : Complex) * thetaTauSecondCosTerm tau x n) := by
    convert hpair using 1
    funext n
    exact (analyticThetaTauSecondDerivTerm_pair tau x n).symm
  have h := htwo.mul_left ((2 : Complex)⁻¹)
  refine h.congr ?_
  intro n
  ring

theorem analyticThetaTauSecondDeriv_eq_two_tsum
    {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    analyticThetaTauSecondDeriv tau x =
      2 * ∑' n : ℕ+, thetaTauSecondCosTerm tau x n := by
  unfold analyticThetaTauSecondDeriv
  have hf := summable_analyticThetaTauSecondDerivTerm hτ x
  have hp : Summable (fun n : ℕ+ =>
      analyticThetaTauSecondDerivTerm tau x (n : Int)) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj hab)
  have hn : Summable (fun n : ℕ+ =>
      analyticThetaTauSecondDerivTerm tau x (-(n : Int))) :=
    hf.comp_injective (by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj (neg_injective hab))
  have hcos := summable_thetaTauSecondCosTerm hτ x
  rw [tsum_int_eq_zero_add_tsum_pnat hf]
  have hzero : analyticThetaTauSecondDerivTerm tau x 0 = 0 := by
    simp [analyticThetaTauSecondDerivTerm, analyticThetaTauDerivTerm]
  rw [hzero]
  calc
    (0 : Complex) + ∑' n : ℕ+,
        analyticThetaTauSecondDerivTerm tau x (n : Int) +
        ∑' n : ℕ+,
          analyticThetaTauSecondDerivTerm tau x (-(n : Int)) =
        (∑' n : ℕ+, analyticThetaTauSecondDerivTerm tau x (n : Int) +
          ∑' n : ℕ+,
            analyticThetaTauSecondDerivTerm tau x (-(n : Int))) := by ring
    _ = ∑' n : ℕ+,
        (analyticThetaTauSecondDerivTerm tau x (n : Int) +
          analyticThetaTauSecondDerivTerm tau x (-(n : Int))) := by
      rw [hp.tsum_add hn]
    _ = ∑' n : ℕ+, (2 : Complex) * thetaTauSecondCosTerm tau x n := by
      apply tsum_congr
      intro n
      exact analyticThetaTauSecondDerivTerm_pair tau x n
    _ = 2 * ∑' n : ℕ+, thetaTauSecondCosTerm tau x n := by
      rw [hcos.tsum_mul_left]

lemma thetaTauSecondCosTerm_sub_zero
    (tau : Complex) (x : Real) (n : ℕ+) :
    thetaTauSecondCosTerm tau x n - thetaTauSecondCosTerm tau 0 n =
      thetaTauSecondCosDifferenceTerm tau x n := by
  unfold thetaTauSecondCosTerm thetaTauSecondCosDifferenceTerm
  rw [← mul_sub, thetaTauCosTerm_sub_zero]

lemma summable_thetaTauSecondCosDifferenceTerm
    {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    Summable (thetaTauSecondCosDifferenceTerm tau x) := by
  have hx := summable_thetaTauSecondCosTerm hτ x
  have h0 := summable_thetaTauSecondCosTerm hτ 0
  have hsub := hx.sub h0
  refine hsub.congr ?_
  intro n
  exact thetaTauSecondCosTerm_sub_zero tau x n

theorem analyticThetaTauSecondDeriv_sub_zero_eq_two_tsum
    {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    analyticThetaTauSecondDeriv tau x - analyticThetaTauSecondDeriv tau 0 =
      2 * ∑' n : ℕ+, thetaTauSecondCosDifferenceTerm tau x n := by
  rw [analyticThetaTauSecondDeriv_eq_two_tsum hτ x,
    analyticThetaTauSecondDeriv_eq_two_tsum hτ 0]
  have hx := summable_thetaTauSecondCosTerm hτ x
  have h0 := summable_thetaTauSecondCosTerm hτ 0
  calc
    (2 : Complex) * ∑' n : ℕ+, thetaTauSecondCosTerm tau x n -
        2 * ∑' n : ℕ+, thetaTauSecondCosTerm tau 0 n =
        2 * (∑' n : ℕ+, thetaTauSecondCosTerm tau x n -
          ∑' n : ℕ+, thetaTauSecondCosTerm tau 0 n) := by ring
    _ = 2 * ∑' n : ℕ+,
        (thetaTauSecondCosTerm tau x n - thetaTauSecondCosTerm tau 0 n) := by
      rw [hx.tsum_sub h0]
    _ = 2 * ∑' n : ℕ+, thetaTauSecondCosDifferenceTerm tau x n := by
      apply congrArg (fun w : Complex => 2 * w)
      apply tsum_congr
      intro n
      exact thetaTauSecondCosTerm_sub_zero tau x n

lemma norm_thetaTauSecondCosDifferenceTerm_le
    (tau : Complex) (x : Real) (n : ℕ+) :
    ‖thetaTauSecondCosDifferenceTerm tau x n‖ ≤
      Real.pi ^ 2 * ((n : Nat) : Real) ^ 6 *
        ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ ((n : Nat) ^ 2) *
          thetaAngularEnergy x := by
  let a : Complex :=
    (Real.pi : Complex) * Complex.I * ((n : Nat) : Complex) ^ 2
  have ha :
      ‖a‖ =
        Real.pi * ((n : Nat) : Real) ^ 2 := by
    dsimp [a]
    simp only [norm_mul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos Real.pi_pos, Complex.norm_I, mul_one, Complex.norm_natCast]
  have hbase := norm_thetaCosDifferenceTerm_le
    (Complex.exp (Real.pi * Complex.I * tau)) x n
  let b := thetaCosDifferenceTerm
    (Complex.exp (Real.pi * Complex.I * tau)) x n
  have hnorm : ‖a * (a * b)‖ = ‖a‖ * (‖a‖ * ‖b‖) := by
    calc
      ‖a * (a * b)‖ = ‖a‖ * ‖a * b‖ := norm_mul a (a * b)
      _ = ‖a‖ * (‖a‖ * ‖b‖) :=
        congrArg (fun q : Real => ‖a‖ * q) (norm_mul a b)
  change ‖a * (a * b)‖ ≤ _
  rw [hnorm, ha]
  calc
    (Real.pi * ((n : Nat) : Real) ^ 2) *
        ((Real.pi * ((n : Nat) : Real) ^ 2) *
          ‖thetaCosDifferenceTerm
            (Complex.exp (Real.pi * Complex.I * tau)) x n‖) ≤
        (Real.pi * ((n : Nat) : Real) ^ 2) ^ 2 *
          (‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ ((n : Nat) ^ 2) *
            (n : Real) ^ 2 * thetaAngularEnergy x) := by
      have hcoef : 0 ≤ (Real.pi * ((n : Nat) : Real) ^ 2) ^ 2 := sq_nonneg _
      calc
        (Real.pi * ((n : Nat) : Real) ^ 2) *
            ((Real.pi * ((n : Nat) : Real) ^ 2) *
              ‖thetaCosDifferenceTerm
                (Complex.exp (Real.pi * Complex.I * tau)) x n‖) =
            (Real.pi * ((n : Nat) : Real) ^ 2) ^ 2 *
              ‖thetaCosDifferenceTerm
                (Complex.exp (Real.pi * Complex.I * tau)) x n‖ := by ring
        _ ≤ (Real.pi * ((n : Nat) : Real) ^ 2) ^ 2 *
            (‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ ((n : Nat) ^ 2) *
              (n : Real) ^ 2 * thetaAngularEnergy x) :=
          mul_le_mul_of_nonneg_left hbase hcoef
    _ = Real.pi ^ 2 * ((n : Nat) : Real) ^ 6 *
        ‖Complex.exp (Real.pi * Complex.I * tau)‖ ^ ((n : Nat) ^ 2) *
          thetaAngularEnergy x := by ring

private lemma two_mul_tsum_pnat_six_eq_gaussianEvenMoment
    {r : Real} (hr0 : 0 ≤ r) (hr1 : r < 1) :
    2 * ∑' n : ℕ+, ((n : Nat) : Real) ^ 6 * r ^ ((n : Nat) ^ 2) =
      gaussianEvenMoment 3 r := by
  have hs := summable_gaussianEvenMoment (q := 3) (by norm_num) hr0 hr1
  have heven : Function.Even (fun k : Int =>
      (Int.natAbs k : Real) ^ (2 * 3) * r ^ (Int.natAbs k ^ 2)) := by
    intro k
    simp [Int.natAbs_neg]
  unfold gaussianEvenMoment
  rw [tsum_int_eq_zero_add_two_mul_tsum_pnat heven hs]
  norm_num

theorem norm_analyticThetaTauSecondDeriv_sub_zero_le
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖analyticThetaTauSecondDeriv tau x -
        analyticThetaTauSecondDeriv tau 0‖ ≤
      256 * Real.pi ^ 2 *
        ‖Complex.exp (Real.pi * Complex.I * tau)‖ * thetaAngularEnergy x := by
  let r : Real := ‖Complex.exp (Real.pi * Complex.I * tau)‖
  let delta : Real := thetaAngularEnergy x
  let major : ℕ+ → Real := fun n =>
    Real.pi ^ 2 * (((n : Nat) : Real) ^ 6 * r ^ ((n : Nat) ^ 2)) * delta
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hr1 : r < 1 := by dsimp [r]; nlinarith
  have hdelta : 0 ≤ delta := by
    exact thetaAngularEnergy_nonneg x
  have hmoment := summable_gaussianEvenMoment (q := 3) (by norm_num) hr0 hr1
  have hpos : Summable (fun n : ℕ+ =>
      ((n : Nat) : Real) ^ 6 * r ^ ((n : Nat) ^ 2)) := by
    have hinj : Function.Injective (fun n : ℕ+ => (n : Int)) := by
      intro a b hab
      apply PNat.coe_injective
      exact Int.ofNat.inj hab
    have hrestrict := hmoment.comp_injective hinj
    refine hrestrict.congr ?_
    intro n
    simp [Function.comp_apply]
  have hmajor : Summable major := by
    dsimp [major]
    exact (hpos.mul_left (Real.pi ^ 2)).mul_right delta
  have hterm : ∀ n : ℕ+,
      ‖thetaTauSecondCosDifferenceTerm tau x n‖ ≤ major n := by
    intro n
    simpa [major, r, delta, mul_assoc] using
      norm_thetaTauSecondCosDifferenceTerm_le tau x n
  have hdiff := summable_thetaTauSecondCosDifferenceTerm hτ x
  change r ≤ 1 / 128 at hrsmall
  have hgauss := gaussianEvenMoment_le (q := 3) (by norm_num)
    hr0 hr1 (by norm_num; nlinarith)
  norm_num at hgauss
  have hpositive := two_mul_tsum_pnat_six_eq_gaussianEvenMoment hr0 hr1
  rw [analyticThetaTauSecondDeriv_sub_zero_eq_two_tsum hτ x]
  calc
    ‖(2 : Complex) * ∑' n : ℕ+, thetaTauSecondCosDifferenceTerm tau x n‖ =
        2 * ‖∑' n : ℕ+, thetaTauSecondCosDifferenceTerm tau x n‖ := by
      norm_num [norm_mul]
    _ ≤ 2 * ∑' n : ℕ+, ‖thetaTauSecondCosDifferenceTerm tau x n‖ := by
      exact mul_le_mul_of_nonneg_left (norm_tsum_le_tsum_norm hdiff.norm) (by norm_num)
    _ ≤ 2 * ∑' n : ℕ+, major n := by
      exact mul_le_mul_of_nonneg_left (hdiff.norm.tsum_le_tsum hterm hmajor) (by norm_num)
    _ = Real.pi ^ 2 * delta *
        (2 * ∑' n : ℕ+, ((n : Nat) : Real) ^ 6 * r ^ ((n : Nat) ^ 2)) := by
      dsimp [major]
      rw [(hpos.mul_left (Real.pi ^ 2)).tsum_mul_right]
      rw [hpos.tsum_mul_left]
      ring
    _ = Real.pi ^ 2 * delta * gaussianEvenMoment 3 r := by rw [hpositive]
    _ ≤ Real.pi ^ 2 * delta * (256 * r) := by
      exact mul_le_mul_of_nonneg_left hgauss (mul_nonneg (sq_nonneg _) hdelta)
    _ = 256 * Real.pi ^ 2 * r * delta := by ring

theorem norm_analyticThetaTauSecondDeriv_le_64_pi_sq
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖analyticThetaTauSecondDeriv tau x‖ ≤
      64 * Real.pi ^ 2 * ‖Complex.exp (Real.pi * Complex.I * tau)‖ := by
  let r : Real := ‖Complex.exp (Real.pi * Complex.I * tau)‖
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hr1 : r < 1 := by dsimp [r]; nlinarith
  have hmoment := summable_gaussianEvenMoment (q := 2) (by norm_num) hr0 hr1
  have hterms := summable_analyticThetaTauSecondDerivTerm hτ x
  have hgauss := gaussianEvenMoment_le (q := 2) (by norm_num)
    hr0 hr1 (by
      change r ≤ 1 / 128 at hrsmall
      norm_num
      nlinarith)
  norm_num at hgauss
  unfold analyticThetaTauSecondDeriv
  calc
    ‖∑' k : Int, analyticThetaTauSecondDerivTerm tau x k‖ ≤
        ∑' k : Int, ‖analyticThetaTauSecondDerivTerm tau x k‖ :=
      norm_tsum_le_tsum_norm hterms.norm
    _ = Real.pi ^ 2 * gaussianEvenMoment 2 r := by
      unfold gaussianEvenMoment
      rw [← hmoment.tsum_mul_left]
      apply tsum_congr
      intro k
      rw [norm_analyticThetaTauSecondDerivTerm]
      dsimp [r]
      ring
    _ ≤ Real.pi ^ 2 * (64 * r) :=
      mul_le_mul_of_nonneg_left hgauss (sq_nonneg _)
    _ = 64 * Real.pi ^ 2 * r := by ring

def analyticThetaTauLogDeriv (tau : Complex) (x : Real) : Complex :=
  analyticThetaTauDeriv tau x /
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x

def analyticThetaTauLogSecondDeriv (tau : Complex) (x : Real) : Complex :=
  analyticThetaTauSecondDeriv tau x /
      analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x -
    (analyticThetaTauDeriv tau x /
      analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x) ^ 2

theorem hasDerivAt_analyticThetaTauLogDeriv
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    HasDerivAt (fun s : Complex => analyticThetaTauLogDeriv s x)
      (analyticThetaTauLogSecondDeriv tau x) tau := by
  let A : Complex :=
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x
  have hA : A ≠ 0 := by
    dsimp [A]
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    nlinarith
  have hquot := (hasDerivAt_analyticThetaTauDeriv hτ x).div
    (hasDerivAt_analyticTheta_exp hτ x) hA
  change HasDerivAt (fun s : Complex => analyticThetaTauLogDeriv s x)
    ((analyticThetaTauSecondDeriv tau x * A -
        analyticThetaTauDeriv tau x * analyticThetaTauDeriv tau x) /
      A ^ 2) tau at hquot
  convert hquot using 1
  unfold analyticThetaTauLogSecondDeriv
  dsimp [A]
  field_simp [hA]

def analyticThetaRatioTauLogDerivExplicit
    (tau : Complex) (x : Real) : Complex :=
  analyticThetaTauLogDeriv tau x - analyticThetaTauLogDeriv tau 0

def analyticThetaRatioTauLogSecondDerivExplicit
    (tau : Complex) (x : Real) : Complex :=
  analyticThetaTauLogSecondDeriv tau x -
    analyticThetaTauLogSecondDeriv tau 0

theorem hasDerivAt_analyticThetaRatioTauLogDerivExplicit
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    HasDerivAt
      (fun s : Complex => analyticThetaRatioTauLogDerivExplicit s x)
      (analyticThetaRatioTauLogSecondDerivExplicit tau x) tau := by
  exact (hasDerivAt_analyticThetaTauLogDeriv hτ hrsmall x).sub
    (hasDerivAt_analyticThetaTauLogDeriv hτ hrsmall 0)

theorem logDeriv_analyticThetaRatioTau_eq_explicit
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    logDeriv (fun s : Complex => analyticThetaRatioTau s x) tau =
      analyticThetaRatioTauLogDerivExplicit tau x := by
  let A : Complex :=
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x
  let B : Complex :=
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0
  have hA : A ≠ 0 := by
    dsimp [A]
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    nlinarith
  have hB : B ≠ 0 := by
    dsimp [B]
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    nlinarith
  rw [logDeriv_analyticThetaRatioTau_eq hτ hrsmall x]
  unfold analyticThetaRatioTauLogDerivExplicit analyticThetaTauLogDeriv
  unfold analyticThetaRatioTau
  dsimp [A, B] at hA hB ⊢
  field_simp [hA, hB]

theorem norm_analyticThetaTauLogDeriv_le_22_pi
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖analyticThetaTauLogDeriv tau x‖ ≤
      22 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ := by
  let r : Real := ‖Complex.exp (Real.pi * Complex.I * tau)‖
  let A : Complex :=
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x
  have hnum := norm_analyticThetaTauDeriv_le_16_pi hτ hrsmall x
  have hden := norm_analyticTheta_lower_three_quarters
    (z := Complex.exp (Real.pi * Complex.I * tau)) hrsmall x
  have hden0 : 0 < ‖A‖ := by dsimp [A]; linarith
  unfold analyticThetaTauLogDeriv
  rw [norm_div]
  apply (div_le_iff₀ hden0).2
  dsimp [A, r] at hden hnum ⊢
  calc
    ‖analyticThetaTauDeriv tau x‖ ≤
        16 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ := hnum
    _ ≤ (22 * Real.pi *
          ‖Complex.exp (Real.pi * Complex.I * tau)‖) *
        ‖analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x‖ := by
      have hnonneg : 0 ≤ Real.pi *
          ‖Complex.exp (Real.pi * Complex.I * tau)‖ := by positivity
      nlinarith

lemma norm_div_difference_le_of_bounds
    {A B App Bpp : Complex} {d e bpp : Real}
    (hA : (3 : Real) / 4 ≤ ‖A‖)
    (hB : (3 : Real) / 4 ≤ ‖B‖)
    (hBup : ‖B‖ ≤ 2)
    (hD : ‖App - Bpp‖ ≤ d)
    (hE : ‖A - B‖ ≤ e)
    (hBpp : ‖Bpp‖ ≤ bpp)
    (hd : 0 ≤ d) (he : 0 ≤ e) (hbpp : 0 ≤ bpp) :
    ‖App / A - Bpp / B‖ ≤
      (16 / 9 : Real) * (2 * d + e * bpp) := by
  have hA0 : A ≠ 0 := by
    intro hzero
    rw [hzero, norm_zero] at hA
    norm_num at hA
  have hB0 : B ≠ 0 := by
    intro hzero
    rw [hzero, norm_zero] at hB
    norm_num at hB
  have hAB : (9 : Real) / 16 ≤ ‖A‖ * ‖B‖ := by
    have hmul := mul_le_mul hA hB (by norm_num : 0 ≤ (3 : Real) / 4)
      (norm_nonneg A)
    norm_num at hmul ⊢
    exact hmul
  have hnum : ‖App * B - Bpp * A‖ ≤ 2 * d + e * bpp := by
    have hre : App * B - Bpp * A =
        (App - Bpp) * B + Bpp * (B - A) := by ring
    rw [hre]
    calc
      ‖(App - Bpp) * B + Bpp * (B - A)‖ ≤
          ‖(App - Bpp) * B‖ + ‖Bpp * (B - A)‖ := norm_add_le _ _
      _ = ‖App - Bpp‖ * ‖B‖ + ‖Bpp‖ * ‖B - A‖ := by
        rw [norm_mul, norm_mul]
      _ ≤ d * 2 + bpp * e := by
        rw [norm_sub_rev B A]
        exact add_le_add
          (mul_le_mul hD hBup (norm_nonneg _) hd)
          (mul_le_mul hBpp hE (norm_nonneg _) hbpp)
      _ = 2 * d + e * bpp := by ring
  have hidentity : App / A - Bpp / B =
      (App * B - Bpp * A) / (A * B) := by
    field_simp [hA0, hB0]
  rw [hidentity, norm_div, norm_mul]
  have hden0 : 0 < ‖A‖ * ‖B‖ := mul_pos
    (norm_pos_iff.mpr hA0) (norm_pos_iff.mpr hB0)
  apply (div_le_iff₀ hden0).2
  calc
    ‖App * B - Bpp * A‖ ≤ 2 * d + e * bpp := hnum
    _ = (16 / 9 : Real) * (2 * d + e * bpp) * (9 / 16 : Real) := by ring
    _ ≤ (16 / 9 : Real) * (2 * d + e * bpp) * (‖A‖ * ‖B‖) := by
      apply mul_le_mul_of_nonneg_left hAB
      positivity

theorem norm_analyticThetaRatioTauLogSecondDerivExplicit_le_2000_pi_sq
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    ‖analyticThetaRatioTauLogSecondDerivExplicit tau x‖ ≤
      2000 * Real.pi ^ 2 *
        ‖Complex.exp (Real.pi * Complex.I * tau)‖ *
          thetaAngularEnergy x := by
  let r : Real := ‖Complex.exp (Real.pi * Complex.I * tau)‖
  let delta : Real := thetaAngularEnergy x
  let A : Complex :=
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x
  let B : Complex :=
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0
  let Ap : Complex := analyticThetaTauDeriv tau x
  let Bp : Complex := analyticThetaTauDeriv tau 0
  let App : Complex := analyticThetaTauSecondDeriv tau x
  let Bpp : Complex := analyticThetaTauSecondDeriv tau 0
  have hr0 : 0 ≤ r := by dsimp [r]; positivity
  have hr128 : r ≤ 1 / 128 := by simpa [r] using hrsmall
  have hdelta : 0 ≤ delta := by
    exact thetaAngularEnergy_nonneg x
  have hpi : 0 < Real.pi := Real.pi_pos
  have hr2 : r ^ 2 ≤ r / 128 := by
    nlinarith [mul_nonneg hr0 (sub_nonneg.mpr hr128)]
  have hr4le2 : r ^ 4 ≤ r ^ 2 := by
    have hr1 : r ≤ 1 := by nlinarith
    have hsq : r ^ 2 ≤ 1 := by nlinarith [sq_nonneg r]
    nlinarith [sq_nonneg (r ^ 2)]
  have htail : 128 * r ^ 4 ≤ r := by nlinarith
  have hcore : 2 * r + 128 * r ^ 4 ≤ 3 * r := by nlinarith
  have hAlo := norm_analyticTheta_lower_three_quarters
    (z := Complex.exp (Real.pi * Complex.I * tau)) hrsmall x
  have hBlo := norm_analyticTheta_lower_three_quarters
    (z := Complex.exp (Real.pi * Complex.I * tau)) hrsmall 0
  have hBup := norm_analyticTheta_le_two
    (z := Complex.exp (Real.pi * Complex.I * tau)) hrsmall 0
  have hD := norm_analyticThetaTauSecondDeriv_sub_zero_le
    hτ hrsmall x
  have hE := norm_analyticTheta_difference_le
    (z := Complex.exp (Real.pi * Complex.I * tau)) hrsmall x
  have hBpp := norm_analyticThetaTauSecondDeriv_le_64_pi_sq
    hτ hrsmall 0
  have hfirst := norm_div_difference_le_of_bounds
    (A := A) (B := B) (App := App) (Bpp := Bpp)
    (d := 256 * Real.pi ^ 2 * r * delta)
    (e := (2 * r + 128 * r ^ 4) * delta)
    (bpp := 64 * Real.pi ^ 2 * r)
    (by simpa [A] using hAlo) (by simpa [B] using hBlo)
    (by simpa [B] using hBup) (by simpa [App, Bpp, r, delta] using hD)
    (by simpa [A, B, r, delta] using hE)
    (by simpa [Bpp, r] using hBpp) (by positivity) (by positivity) (by positivity)
  have hcross :
      ((2 * r + 128 * r ^ 4) * delta) *
          (64 * Real.pi ^ 2 * r) ≤
        2 * Real.pi ^ 2 * r * delta := by
    have hmul := mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hcore hdelta)
      (by positivity : 0 ≤ 64 * Real.pi ^ 2 * r)
    calc
      ((2 * r + 128 * r ^ 4) * delta) *
          (64 * Real.pi ^ 2 * r) ≤
          (3 * r * delta) * (64 * Real.pi ^ 2 * r) := by simpa using hmul
      _ ≤ 2 * Real.pi ^ 2 * r * delta := by
        nlinarith [mul_nonneg (mul_nonneg (sq_nonneg Real.pi) hr0) hdelta]
  have hfirst1500 : ‖App / A - Bpp / B‖ ≤
      1500 * Real.pi ^ 2 * r * delta := by
    calc
      ‖App / A - Bpp / B‖ ≤
          (16 / 9 : Real) *
            (2 * (256 * Real.pi ^ 2 * r * delta) +
              ((2 * r + 128 * r ^ 4) * delta) *
                (64 * Real.pi ^ 2 * r)) := hfirst
      _ ≤ (16 / 9 : Real) *
          (2 * (256 * Real.pi ^ 2 * r * delta) +
            2 * Real.pi ^ 2 * r * delta) := by
        apply mul_le_mul_of_nonneg_left
        · exact add_le_add le_rfl hcross
        · norm_num
      _ ≤ 1500 * Real.pi ^ 2 * r * delta := by
        nlinarith [mul_nonneg (mul_nonneg (sq_nonneg Real.pi) hr0) hdelta]
  have hlog := norm_logDeriv_analyticThetaRatioTau_le_100_pi
    hτ hrsmall x
  rw [logDeriv_analyticThetaRatioTau_eq_explicit hτ hrsmall x] at hlog
  have hAp := norm_analyticThetaTauLogDeriv_le_22_pi hτ hrsmall x
  have hBp := norm_analyticThetaTauLogDeriv_le_22_pi hτ hrsmall 0
  have hsquares :
      ‖analyticThetaTauLogDeriv tau x ^ 2 -
          analyticThetaTauLogDeriv tau 0 ^ 2‖ ≤
        100 * Real.pi ^ 2 * r * delta := by
    have hid : analyticThetaTauLogDeriv tau x ^ 2 -
        analyticThetaTauLogDeriv tau 0 ^ 2 =
      (analyticThetaTauLogDeriv tau x - analyticThetaTauLogDeriv tau 0) *
        (analyticThetaTauLogDeriv tau x + analyticThetaTauLogDeriv tau 0) := by
      ring
    rw [hid, norm_mul]
    have hsum : ‖analyticThetaTauLogDeriv tau x +
        analyticThetaTauLogDeriv tau 0‖ ≤ 44 * Real.pi * r := by
      calc
        ‖analyticThetaTauLogDeriv tau x +
            analyticThetaTauLogDeriv tau 0‖ ≤
            ‖analyticThetaTauLogDeriv tau x‖ +
              ‖analyticThetaTauLogDeriv tau 0‖ := norm_add_le _ _
        _ ≤ 22 * Real.pi * r + 22 * Real.pi * r := by
          exact add_le_add (by simpa [r] using hAp) (by simpa [r] using hBp)
        _ = 44 * Real.pi * r := by ring
    calc
      ‖analyticThetaTauLogDeriv tau x - analyticThetaTauLogDeriv tau 0‖ *
          ‖analyticThetaTauLogDeriv tau x + analyticThetaTauLogDeriv tau 0‖ ≤
          (100 * Real.pi * r * delta) * (44 * Real.pi * r) := by
        exact mul_le_mul (by simpa [analyticThetaRatioTauLogDerivExplicit,
          r, delta] using hlog) hsum (norm_nonneg _) (by positivity)
      _ ≤ 100 * Real.pi ^ 2 * r * delta := by
        nlinarith [mul_nonneg (mul_nonneg (sq_nonneg Real.pi) hr0) hdelta]
  unfold analyticThetaRatioTauLogSecondDerivExplicit
  unfold analyticThetaTauLogSecondDeriv
  change ‖(App / A - analyticThetaTauLogDeriv tau x ^ 2) -
      (Bpp / B - analyticThetaTauLogDeriv tau 0 ^ 2)‖ ≤ _
  rw [show (App / A - analyticThetaTauLogDeriv tau x ^ 2) -
      (Bpp / B - analyticThetaTauLogDeriv tau 0 ^ 2) =
      (App / A - Bpp / B) -
        (analyticThetaTauLogDeriv tau x ^ 2 -
          analyticThetaTauLogDeriv tau 0 ^ 2) by ring]
  calc
    ‖(App / A - Bpp / B) -
        (analyticThetaTauLogDeriv tau x ^ 2 -
          analyticThetaTauLogDeriv tau 0 ^ 2)‖ ≤
        ‖App / A - Bpp / B‖ +
          ‖analyticThetaTauLogDeriv tau x ^ 2 -
            analyticThetaTauLogDeriv tau 0 ^ 2‖ := norm_sub_le _ _
    _ ≤ 1500 * Real.pi ^ 2 * r * delta +
        100 * Real.pi ^ 2 * r * delta := add_le_add hfirst1500 hsquares
    _ ≤ 2000 * Real.pi ^ 2 * r * delta := by
      nlinarith [mul_nonneg (mul_nonneg (sq_nonneg Real.pi) hr0) hdelta]

theorem hasDerivAt_analyticThetaRatioTau_explicit
    {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Real) :
    HasDerivAt (fun s : Complex => analyticThetaRatioTau s x)
      (analyticThetaRatioTau tau x *
        analyticThetaRatioTauLogDerivExplicit tau x) tau := by
  let A : Complex :=
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x
  let B : Complex :=
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) 0
  have hA : A ≠ 0 := by
    dsimp [A]
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    nlinarith
  have hB : B ≠ 0 := by
    dsimp [B]
    apply analyticTheta_ne_zero_of_norm_le_one_eighth
    nlinarith
  have hratio := hasDerivAt_analyticThetaRatioTau hτ hrsmall x
  convert hratio using 1
  unfold analyticThetaRatioTau analyticThetaRatioTauLogDerivExplicit
    analyticThetaTauLogDeriv
  dsimp [A, B] at hA hB ⊢
  field_simp [hA, hB]

def analyticThetaRatioProductTauLogDerivExplicit {d : Nat}
    (tau : Complex) (x : Fin d → Real) : Complex :=
  ∑ i : Fin d, analyticThetaRatioTauLogDerivExplicit tau (x i)

def analyticThetaRatioProductTauLogSecondDerivExplicit {d : Nat}
    (tau : Complex) (x : Fin d → Real) : Complex :=
  ∑ i : Fin d, analyticThetaRatioTauLogSecondDerivExplicit tau (x i)

def analyticThetaRatioProductTauFirstDerivExplicit {d : Nat}
    (tau : Complex) (x : Fin d → Real) : Complex :=
  analyticThetaRatioProductTau tau x *
    analyticThetaRatioProductTauLogDerivExplicit tau x

def analyticThetaRatioProductTauSecondDerivExplicit {d : Nat}
    (tau : Complex) (x : Fin d → Real) : Complex :=
  analyticThetaRatioProductTau tau x *
    (analyticThetaRatioProductTauLogDerivExplicit tau x ^ 2 +
      analyticThetaRatioProductTauLogSecondDerivExplicit tau x)

theorem hasDerivAt_analyticThetaRatioProductTauLogDerivExplicit
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d → Real) :
    HasDerivAt
      (fun s : Complex => analyticThetaRatioProductTauLogDerivExplicit s x)
      (analyticThetaRatioProductTauLogSecondDerivExplicit tau x) tau := by
  unfold analyticThetaRatioProductTauLogDerivExplicit
    analyticThetaRatioProductTauLogSecondDerivExplicit
  exact HasDerivAt.fun_sum (u := (Finset.univ : Finset (Fin d)))
    (fun i hi => hasDerivAt_analyticThetaRatioTauLogDerivExplicit
      hτ hrsmall (x i))

theorem hasDerivAt_analyticThetaRatioProductTau_first_explicit
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d → Real) :
    HasDerivAt (fun s : Complex => analyticThetaRatioProductTau s x)
      (analyticThetaRatioProductTauFirstDerivExplicit tau x) tau := by
  have hprod := HasDerivAt.finsetProd
    (u := (Finset.univ : Finset (Fin d)))
    (f := fun i : Fin d => fun s : Complex => analyticThetaRatioTau s (x i))
    (f' := fun i : Fin d =>
      analyticThetaRatioTau tau (x i) *
        analyticThetaRatioTauLogDerivExplicit tau (x i))
    (fun i hi => hasDerivAt_analyticThetaRatioTau_explicit hτ hrsmall (x i))
  have hcoef :
      (∑ i : Fin d, (∏ j ∈ (Finset.univ.erase i),
          analyticThetaRatioTau tau (x j)) *
        (analyticThetaRatioTau tau (x i) *
          analyticThetaRatioTauLogDerivExplicit tau (x i))) =
      analyticThetaRatioProductTau tau x *
        analyticThetaRatioProductTauLogDerivExplicit tau x := by
    unfold analyticThetaRatioProductTau
      analyticThetaRatioProductTauLogDerivExplicit
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i hi
    rw [← mul_assoc, Finset.prod_erase_mul (Finset.univ : Finset (Fin d))
      (fun j => analyticThetaRatioTau tau (x j)) (Finset.mem_univ i)]
  unfold analyticThetaRatioProductTauFirstDerivExplicit
  rw [← hcoef]
  have hfun :
      (∏ i : Fin d, fun s : Complex => analyticThetaRatioTau s (x i)) =
        (fun s : Complex => analyticThetaRatioProductTau s x) := by
    funext s
    simp [analyticThetaRatioProductTau]
  rw [← hfun]
  simpa using hprod

theorem hasDerivAt_analyticThetaRatioProductTauFirstDerivExplicit
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d → Real) :
    HasDerivAt
      (fun s : Complex => analyticThetaRatioProductTauFirstDerivExplicit s x)
      (analyticThetaRatioProductTauSecondDerivExplicit tau x) tau := by
  have hmul := (hasDerivAt_analyticThetaRatioProductTau_first_explicit
      hτ hrsmall x).mul
    (hasDerivAt_analyticThetaRatioProductTauLogDerivExplicit hτ hrsmall x)
  have hmulfun : HasDerivAt
      (fun s : Complex => analyticThetaRatioProductTau s x *
        analyticThetaRatioProductTauLogDerivExplicit s x)
      (analyticThetaRatioProductTauFirstDerivExplicit tau x *
          analyticThetaRatioProductTauLogDerivExplicit tau x +
        analyticThetaRatioProductTau tau x *
          analyticThetaRatioProductTauLogSecondDerivExplicit tau x) tau :=
    hmul.congr_of_eventuallyEq (Filter.Eventually.of_forall (fun s => rfl))
  apply hmulfun.congr_deriv
  unfold analyticThetaRatioProductTauFirstDerivExplicit
    analyticThetaRatioProductTauSecondDerivExplicit
  ring

theorem deriv_analyticThetaRatioProductTau_eq_first_explicit
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d → Real) :
    deriv (fun s : Complex => analyticThetaRatioProductTau s x) tau =
      analyticThetaRatioProductTauFirstDerivExplicit tau x :=
  (hasDerivAt_analyticThetaRatioProductTau_first_explicit
    hτ hrsmall x).deriv

theorem deriv_analyticThetaRatioProductTauFirstDerivExplicit_eq_second
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d → Real) :
    deriv (fun s : Complex =>
      analyticThetaRatioProductTauFirstDerivExplicit s x) tau =
        analyticThetaRatioProductTauSecondDerivExplicit tau x :=
  (hasDerivAt_analyticThetaRatioProductTauFirstDerivExplicit
    hτ hrsmall x).deriv

theorem norm_analyticThetaRatioProductTauLogDerivExplicit_le_100_pi
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d → Real) :
    ‖analyticThetaRatioProductTauLogDerivExplicit tau x‖ ≤
      100 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ *
        ∑ i : Fin d, thetaAngularEnergy (x i) := by
  unfold analyticThetaRatioProductTauLogDerivExplicit
  calc
    ‖∑ i : Fin d, analyticThetaRatioTauLogDerivExplicit tau (x i)‖ ≤
        ∑ i : Fin d,
          ‖analyticThetaRatioTauLogDerivExplicit tau (x i)‖ := norm_sum_le _ _
    _ ≤ ∑ i : Fin d,
        (100 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖) *
          thetaAngularEnergy (x i) := by
      apply Finset.sum_le_sum
      intro i hi
      have hlog := norm_logDeriv_analyticThetaRatioTau_le_100_pi
        hτ hrsmall (x i)
      rw [logDeriv_analyticThetaRatioTau_eq_explicit hτ hrsmall (x i)]
        at hlog
      simpa [mul_assoc] using hlog
    _ = 100 * Real.pi * ‖Complex.exp (Real.pi * Complex.I * tau)‖ *
        ∑ i : Fin d, thetaAngularEnergy (x i) := by
      rw [Finset.mul_sum]

theorem norm_analyticThetaRatioProductTauLogSecondDerivExplicit_le_2000_pi_sq
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    (hrsmall : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128)
    (x : Fin d → Real) :
    ‖analyticThetaRatioProductTauLogSecondDerivExplicit tau x‖ ≤
      2000 * Real.pi ^ 2 *
        ‖Complex.exp (Real.pi * Complex.I * tau)‖ *
          ∑ i : Fin d, thetaAngularEnergy (x i) := by
  unfold analyticThetaRatioProductTauLogSecondDerivExplicit
  calc
    ‖∑ i : Fin d, analyticThetaRatioTauLogSecondDerivExplicit tau (x i)‖ ≤
        ∑ i : Fin d,
          ‖analyticThetaRatioTauLogSecondDerivExplicit tau (x i)‖ :=
      norm_sum_le _ _
    _ ≤ ∑ i : Fin d,
        (2000 * Real.pi ^ 2 *
          ‖Complex.exp (Real.pi * Complex.I * tau)‖) *
            thetaAngularEnergy (x i) := by
      apply Finset.sum_le_sum
      intro i hi
      simpa [mul_assoc] using
        norm_analyticThetaRatioTauLogSecondDerivExplicit_le_2000_pi_sq
          hτ hrsmall (x i)
    _ = 2000 * Real.pi ^ 2 *
        ‖Complex.exp (Real.pi * Complex.I * tau)‖ *
          ∑ i : Fin d, thetaAngularEnergy (x i) := by
      rw [Finset.mul_sum]

theorem norm_analyticThetaRatioProductTauSecondDerivExplicit_local_le
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    {r t : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3)
    (hpolar : Complex.exp (Real.pi * Complex.I * tau) =
      r * Complex.exp ((t : Complex) * Complex.I))
    (x : Fin d → Real) :
    ‖analyticThetaRatioProductTauSecondDerivExplicit tau x‖ ≤
      Real.exp (-(r * ∑ i : Fin d, thetaAngularEnergy (x i)) / 32) *
        (10000 * Real.pi ^ 2 *
            (r * ∑ i : Fin d, thetaAngularEnergy (x i)) ^ 2 +
          2000 * Real.pi ^ 2 *
            (r * ∑ i : Fin d, thetaAngularEnergy (x i))) := by
  let energy : Real := ∑ i : Fin d, thetaAngularEnergy (x i)
  have hnorm : ‖Complex.exp (Real.pi * Complex.I * tau)‖ = r := by
    rw [hpolar, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hr0, Complex.norm_exp]
    norm_num
  have hrsmallTau : ‖Complex.exp (Real.pi * Complex.I * tau)‖ ≤ 1 / 128 := by
    simpa [hnorm] using hrsmall
  have hvalue : ‖analyticThetaRatioProductTau tau x‖ ≤
      Real.exp (-(r * energy) / 32) := by
    rw [analyticThetaRatioProductTau_eq_product_quotient, hpolar]
    exact analyticThetaProduct_local_contraction hr0 hrsmall ht x
  have hL := norm_analyticThetaRatioProductTauLogDerivExplicit_le_100_pi
    hτ hrsmallTau x
  have hL2 :=
    norm_analyticThetaRatioProductTauLogSecondDerivExplicit_le_2000_pi_sq
      hτ hrsmallTau x
  rw [hnorm] at hL hL2
  have hinner :
      ‖analyticThetaRatioProductTauLogDerivExplicit tau x ^ 2 +
          analyticThetaRatioProductTauLogSecondDerivExplicit tau x‖ ≤
        10000 * Real.pi ^ 2 * (r * energy) ^ 2 +
          2000 * Real.pi ^ 2 * (r * energy) := by
    calc
      ‖analyticThetaRatioProductTauLogDerivExplicit tau x ^ 2 +
          analyticThetaRatioProductTauLogSecondDerivExplicit tau x‖ ≤
          ‖analyticThetaRatioProductTauLogDerivExplicit tau x ^ 2‖ +
            ‖analyticThetaRatioProductTauLogSecondDerivExplicit tau x‖ :=
        norm_add_le _ _
      _ = ‖analyticThetaRatioProductTauLogDerivExplicit tau x‖ ^ 2 +
          ‖analyticThetaRatioProductTauLogSecondDerivExplicit tau x‖ := by
        rw [norm_pow]
      _ ≤ (100 * Real.pi * r * energy) ^ 2 +
          2000 * Real.pi ^ 2 * r * energy := by
        exact add_le_add (pow_le_pow_left₀ (norm_nonneg _) (by simpa [energy]
          using hL) 2) (by simpa [energy] using hL2)
      _ = 10000 * Real.pi ^ 2 * (r * energy) ^ 2 +
          2000 * Real.pi ^ 2 * (r * energy) := by ring
  unfold analyticThetaRatioProductTauSecondDerivExplicit
  rw [norm_mul]
  exact mul_le_mul hvalue hinner (norm_nonneg _) (Real.exp_pos _).le

theorem norm_analyticThetaRatioProductTauSecondDerivExplicit_local_le_uniform
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    {r t : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3)
    (hpolar : Complex.exp (Real.pi * Complex.I * tau) =
      r * Complex.exp ((t : Complex) * Complex.I))
    (x : Fin d → Real) :
    ‖analyticThetaRatioProductTauSecondDerivExplicit tau x‖ ≤
      42000000 * Real.pi ^ 2 := by
  let energy : Real := ∑ i : Fin d, thetaAngularEnergy (x i)
  let y : Real := r * energy / 32
  have henergy : 0 ≤ energy := by
    dsimp [energy]
    exact Finset.sum_nonneg (fun i hi => thetaAngularEnergy_nonneg (x i))
  have hy0 : 0 ≤ y := by
    dsimp [y]
    exact div_nonneg (mul_nonneg hr0.le henergy) (by norm_num)
  have hy := Real.mul_exp_neg_le_exp_neg_one y
  have hexp : Real.exp (-1) ≤ 1 := by
    rw [← Real.exp_zero]
    exact Real.exp_le_exp.mpr (by norm_num)
  have hy1 : y * Real.exp (-y) ≤ 1 := hy.trans hexp
  have hyhalf := Real.mul_exp_neg_le_exp_neg_one (y / 2)
  have hyhalf1 : (y / 2) * Real.exp (-(y / 2)) ≤ 1 :=
    hyhalf.trans hexp
  have hyhalf0 : 0 ≤ (y / 2) * Real.exp (-(y / 2)) := by positivity
  have hyhalfSq : ((y / 2) * Real.exp (-(y / 2))) ^ 2 ≤ 1 := by
    nlinarith [sq_nonneg (1 - (y / 2) * Real.exp (-(y / 2)))]
  have hy2 : y ^ 2 * Real.exp (-y) ≤ 4 := by
    calc
      y ^ 2 * Real.exp (-y) =
          4 * ((y / 2) * Real.exp (-(y / 2))) ^ 2 := by
        rw [show -y = -(y / 2) + -(y / 2) by ring, Real.exp_add]
        ring
      _ ≤ 4 * 1 := mul_le_mul_of_nonneg_left hyhalfSq (by norm_num)
      _ = 4 := by ring
  have h := norm_analyticThetaRatioProductTauSecondDerivExplicit_local_le
    hτ hr0 hrsmall ht hpolar x
  change ‖analyticThetaRatioProductTauSecondDerivExplicit tau x‖ ≤
    42000000 * Real.pi ^ 2
  calc
    ‖analyticThetaRatioProductTauSecondDerivExplicit tau x‖ ≤
        Real.exp (-(r * energy) / 32) *
          (10000 * Real.pi ^ 2 * (r * energy) ^ 2 +
            2000 * Real.pi ^ 2 * (r * energy)) := by
      simpa [energy] using h
    _ = 10240000 * Real.pi ^ 2 * (y ^ 2 * Real.exp (-y)) +
        64000 * Real.pi ^ 2 * (y * Real.exp (-y)) := by
      dsimp [y]
      ring
    _ ≤ 10240000 * Real.pi ^ 2 * 4 +
        64000 * Real.pi ^ 2 * 1 := by
      exact add_le_add
        (mul_le_mul_of_nonneg_left hy2 (by positivity))
        (mul_le_mul_of_nonneg_left hy1 (by positivity))
    _ ≤ 42000000 * Real.pi ^ 2 := by
      nlinarith [sq_nonneg Real.pi]

theorem norm_deriv_analyticThetaRatioProductTauFirstDerivExplicit_local_le_uniform
    {d : Nat} {tau : Complex} (hτ : 0 < tau.im)
    {r t : Real} (hr0 : 0 < r) (hrsmall : r ≤ 1 / 128)
    (ht : |t| ≤ Real.pi / 3)
    (hpolar : Complex.exp (Real.pi * Complex.I * tau) =
      r * Complex.exp ((t : Complex) * Complex.I))
    (x : Fin d → Real) :
    ‖deriv (fun s : Complex =>
      analyticThetaRatioProductTauFirstDerivExplicit s x) tau‖ ≤
        42000000 * Real.pi ^ 2 := by
  rw [deriv_analyticThetaRatioProductTauFirstDerivExplicit_eq_second
    hτ (by
      rw [hpolar, norm_mul, Complex.norm_real, Real.norm_eq_abs,
        abs_of_pos hr0, Complex.norm_exp]
      norm_num
      exact hrsmall) x]
  exact norm_analyticThetaRatioProductTauSecondDerivExplicit_local_le_uniform
    hτ hr0 hrsmall ht hpolar x

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/SymmetricExpansionIntegration.lean <==
import EuclideanBallsFormalization.GaussianCentralIntegration
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Integration layer of R11 Lemma 6.4.  It turns a finite pointwise expansion
on a symmetric central interval into an exact expansion of the integral,
and records the two operations used in the manuscript: odd coefficients
vanish exactly and the analytic remainder is controlled by an integrable
majorant.  No saddle estimate is postulated here.
-/

noncomputable section

open MeasureTheory
open scoped BigOperators Interval

def weightedCentralIntegral (N : Nat) (epsilon : Complex)
    (H : Nat → Real → Complex) (R : Real) : Complex :=
  ∑ ν ∈ Finset.range N, epsilon ^ ν * ∫ u in -R..R, H ν u

def symmetricGaussianWeight (q u : Real) : Complex :=
  Complex.exp (-((q / 2 : Real) : Complex) * (u : Complex) ^ 2)

theorem continuous_symmetricGaussianWeight (q : Real) :
    Continuous (symmetricGaussianWeight q) := by
  unfold symmetricGaussianWeight
  fun_prop

theorem even_symmetricGaussianWeight (q : Real) :
    Function.Even (symmetricGaussianWeight q) := by
  intro u
  unfold symmetricGaussianWeight
  push_cast
  congr 2
  ring

/-- A finite pointwise weighted expansion may be integrated term by term on
the central interval. -/
theorem intervalIntegral_finiteWeightedExpansion
    (N : Nat) (epsilon : Complex)
    (F remainder : Real → Complex) (H : Nat → Real → Complex)
    (R : Real)
    (hH : ∀ ν < N, Continuous (H ν))
    (hrem : Continuous remainder)
    (hpoint : ∀ u, F u =
      (∑ ν ∈ Finset.range N, epsilon ^ ν * H ν u) + remainder u) :
    (∫ u in -R..R, F u) =
      weightedCentralIntegral N epsilon H R + ∫ u in -R..R, remainder u := by
  have hterm : ∀ ν ∈ Finset.range N,
      IntervalIntegrable (fun u => epsilon ^ ν * H ν u)
        MeasureTheory.volume (-R) R := by
    intro ν hν
    exact ((hH ν (Finset.mem_range.mp hν)).const_mul (epsilon ^ ν)).intervalIntegrable
      (μ := MeasureTheory.volume) (-R) R
  have hsum : IntervalIntegrable
      (fun u => ∑ ν ∈ Finset.range N, epsilon ^ ν * H ν u)
      MeasureTheory.volume (-R) R := by
    exact (continuous_finsetSum _ fun ν hν =>
      (hH ν (Finset.mem_range.mp hν)).const_mul (epsilon ^ ν)).intervalIntegrable
        (μ := MeasureTheory.volume) (-R) R
  have hremInt : IntervalIntegrable remainder MeasureTheory.volume (-R) R :=
    hrem.intervalIntegrable (μ := MeasureTheory.volume) (-R) R
  rw [intervalIntegral.integral_congr (fun u _hu => hpoint u)]
  rw [intervalIntegral.integral_add hsum hremInt]
  unfold weightedCentralIntegral
  rw [intervalIntegral.integral_finsetSum hterm]
  simp_rw [intervalIntegral.integral_const_mul]

/-- Gaussian-weighted form of the finite expansion used literally in
Lemma 6.4.  This theorem performs the multiplication by the quadratic
Gaussian and then invokes finite termwise integration. -/
theorem intervalIntegral_gaussian_finiteWeightedExpansion
    (N : Nat) (epsilon : Complex)
    (F remainder : Real → Complex) (H : Nat → Real → Complex)
    (q R : Real)
    (hH : ∀ ν < N, Continuous (H ν))
    (hrem : Continuous remainder)
    (hpoint : ∀ u, F u =
      (∑ ν ∈ Finset.range N, epsilon ^ ν * H ν u) + remainder u) :
    (∫ u in -R..R, symmetricGaussianWeight q u * F u) =
      weightedCentralIntegral N epsilon
        (fun ν u => symmetricGaussianWeight q u * H ν u) R +
      ∫ u in -R..R, symmetricGaussianWeight q u * remainder u := by
  apply intervalIntegral_finiteWeightedExpansion N epsilon
    (fun u => symmetricGaussianWeight q u * F u)
    (fun u => symmetricGaussianWeight q u * remainder u)
    (fun ν u => symmetricGaussianWeight q u * H ν u) R
  · intro ν hν
    exact (continuous_symmetricGaussianWeight q).mul (hH ν hν)
  · exact (continuous_symmetricGaussianWeight q).mul hrem
  · intro u
    rw [hpoint u]
    simp_rw [mul_add, Finset.mul_sum]
    congr 1
    apply Finset.sum_congr rfl
    intro ν hν
    ring

/-- Every coefficient whose parity is odd contributes zero to the symmetric
central integral. -/
theorem intervalIntegral_weightedCoefficient_eq_zero_of_odd
    (epsilon : Complex) (H : Nat → Real → Complex) (R : Real)
    (nu : Nat) (hnu : Odd nu) (hparity : Function.Odd (H nu)) :
    epsilon ^ nu * ∫ u in -R..R, H nu u = 0 := by
  rw [intervalIntegral_odd_complex_eq_zero hparity R, mul_zero]

theorem odd_symmetricGaussianWeight_mul_of_odd
    (q : Real) {f : Real → Complex} (hf : Function.Odd f) :
    Function.Odd (fun u => symmetricGaussianWeight q u * f u) := by
  intro u
  change symmetricGaussianWeight q (-u) * f (-u) =
    -(symmetricGaussianWeight q u * f u)
  rw [even_symmetricGaussianWeight q u, hf u]
  ring

/-- Exact finite removal of all odd weights.  The induction avoids any
choice of representatives for even natural numbers and yields the precise
`epsilon^(2*j)` indexing in the manuscript. -/
theorem weightedCentralIntegral_eq_even_weights
    (K : Nat) (epsilon : Complex) (H : Nat → Real → Complex) (q R : Real)
    (hparity : ∀ ν < 2 * K,
      if Even ν then Function.Even (H ν) else Function.Odd (H ν)) :
    weightedCentralIntegral (2 * K) epsilon
        (fun ν u => symmetricGaussianWeight q u * H ν u) R =
      ∑ j ∈ Finset.range K, epsilon ^ (2 * j) *
        ∫ u in -R..R, symmetricGaussianWeight q u * H (2 * j) u := by
  induction K with
  | zero => simp [weightedCentralIntegral]
  | succ K ih =>
      have hparityOld : ∀ ν < 2 * K,
          if Even ν then Function.Even (H ν) else Function.Odd (H ν) := by
        intro ν hν
        exact hparity ν (by omega)
      have hoddNat : Odd (2 * K + 1) := ⟨K, by omega⟩
      have hodd : Function.Odd (H (2 * K + 1)) := by
        have hnotEven : ¬ Even (2 * K + 1) :=
          Nat.not_even_iff_odd.mpr hoddNat
        simpa [hnotEven] using hparity (2 * K + 1) (by omega)
      have hoddWeighted :
          epsilon ^ (2 * K + 1) *
              ∫ u in -R..R,
                symmetricGaussianWeight q u * H (2 * K + 1) u = 0 :=
        intervalIntegral_weightedCoefficient_eq_zero_of_odd epsilon
          (fun _ u => symmetricGaussianWeight q u * H (2 * K + 1) u)
          R (2 * K + 1) hoddNat
          (odd_symmetricGaussianWeight_mul_of_odd q hodd)
      unfold weightedCentralIntegral at ih ⊢
      rw [show 2 * (K + 1) = 2 * K + 2 by omega,
        Finset.sum_range_succ, Finset.sum_range_succ,
        hoddWeighted, add_zero, ih hparityOld,
        Finset.sum_range_succ]

def integratedEvenCoefficient
    (q R : Real) (B : Nat → Nat → Real → Complex) (j r : Nat) : Complex :=
  ∫ u in -R..R, symmetricGaussianWeight q u * B j r u

/-- Integration preserves the manuscript's parameter linearity: the scalar
polynomial coefficients are integrated, while every frequency derivative
remains an external factor. -/
theorem intervalIntegral_evenCoefficient_linear
    (q R : Real) (H : Nat → Real → Complex)
    (B : Nat → Nat → Real → Complex) (T : Nat → Complex) (j : Nat)
    (hB : ∀ r < 2 * j + 1, Continuous (B j r))
    (hlinear : ∀ u, H (2 * j) u =
      ∑ r ∈ Finset.range (2 * j + 1), B j r u * T r) :
    (∫ u in -R..R, symmetricGaussianWeight q u * H (2 * j) u) =
      ∑ r ∈ Finset.range (2 * j + 1),
        integratedEvenCoefficient q R B j r * T r := by
  have hint : ∀ r ∈ Finset.range (2 * j + 1),
      IntervalIntegrable
        (fun u => symmetricGaussianWeight q u * (B j r u * T r))
        MeasureTheory.volume (-R) R := by
    intro r hr
    have hcont : Continuous
        (fun u => symmetricGaussianWeight q u * (B j r u * T r)) := by
      exact (continuous_symmetricGaussianWeight q).mul
        ((hB r (Finset.mem_range.mp hr)).mul continuous_const)
    exact hcont.intervalIntegrable (μ := MeasureTheory.volume) (-R) R
  rw [intervalIntegral.integral_congr (fun u _hu => by
    rw [hlinear u, Finset.mul_sum])]
  rw [intervalIntegral.integral_finsetSum hint]
  apply Finset.sum_congr rfl
  intro r hr
  unfold integratedEvenCoefficient
  rw [← intervalIntegral.integral_mul_const]
  apply intervalIntegral.integral_congr
  intro u hu
  ring

/-- Complete exact even-weight integration statement after the weighted
Taylor algebra has supplied parity and parameter linearity. -/
theorem weightedCentralIntegral_eq_integrated_linear_even_expansion
    (K : Nat) (epsilon : Complex) (H : Nat → Real → Complex)
    (B : Nat → Nat → Real → Complex) (T : Nat → Complex) (q R : Real)
    (hparity : ∀ ν < 2 * K,
      if Even ν then Function.Even (H ν) else Function.Odd (H ν))
    (hB : ∀ j < K, ∀ r < 2 * j + 1, Continuous (B j r))
    (hlinear : ∀ j < K, ∀ u, H (2 * j) u =
      ∑ r ∈ Finset.range (2 * j + 1), B j r u * T r) :
    weightedCentralIntegral (2 * K) epsilon
        (fun ν u => symmetricGaussianWeight q u * H ν u) R =
      ∑ j ∈ Finset.range K, epsilon ^ (2 * j) *
        ∑ r ∈ Finset.range (2 * j + 1),
          integratedEvenCoefficient q R B j r * T r := by
  rw [weightedCentralIntegral_eq_even_weights K epsilon H q R hparity]
  apply Finset.sum_congr rfl
  intro j hj
  congr 1
  exact intervalIntegral_evenCoefficient_linear q R H B T j
    (hB j (Finset.mem_range.mp hj))
    (hlinear j (Finset.mem_range.mp hj))

/-- Norm control for the integrated remainder by a real nonnegative
majorant.  This is the exact analytic operation used after the weighted
Taylor algebra has produced an `epsilon^(2*K)` pointwise error. -/
theorem norm_intervalIntegral_remainder_le
    (remainder : Real → Complex) (majorant : Real → Real) (R : Real)
    (hR : 0 ≤ R) (hmajor : Continuous majorant)
    (hpoint : ∀ u ∈ Set.Ioc (-R) R, ‖remainder u‖ ≤ majorant u) :
    ‖∫ u in -R..R, remainder u‖ ≤ ∫ u in -R..R, majorant u := by
  exact intervalIntegral.norm_integral_le_of_norm_le (by linarith)
    (Filter.Eventually.of_forall (fun u hu => hpoint u hu))
    (hmajor.intervalIntegrable (μ := MeasureTheory.volume) (-R) R)

/-- A pointwise polynomial-Gaussian remainder bound integrates without any
loss in the expansion order. -/
theorem norm_intervalIntegral_gaussian_remainder_le
    (q : Real) (remainder : Real → Complex) (majorant : Real → Real) (R : Real)
    (hR : 0 ≤ R) (hmajor : Continuous majorant)
    (hpoint : ∀ u ∈ Set.Ioc (-R) R,
      ‖symmetricGaussianWeight q u * remainder u‖ ≤ majorant u) :
    ‖∫ u in -R..R, symmetricGaussianWeight q u * remainder u‖ ≤
      ∫ u in -R..R, majorant u :=
  norm_intervalIntegral_remainder_le
    (fun u => symmetricGaussianWeight q u * remainder u)
    majorant R hR hmajor hpoint

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/TaylorJetPolynomial.lean <==
import EuclideanBallsFormalization.WeightedTaylorAlgebra
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Exact conversion of ordinary Taylor jets into the inner polynomials used by
the R11 weighted algebra.  This module also identifies the product jet as a
finite linear combination of independent derivative parameters.
-/

noncomputable section

open scoped BigOperators

def scaledTaylorJetPolynomial
    (scale : Complex) (D : Nat → Complex) (k : Nat) : Polynomial Complex :=
  Polynomial.monomial k
    (scale ^ k * D k / (Nat.factorial k : Complex))

theorem scaledTaylorJetPolynomial_eval
    (scale : Complex) (D : Nat → Complex) (k : Nat) (u : Complex) :
    (scaledTaylorJetPolynomial scale D k).eval u =
      scale ^ k * D k / (Nat.factorial k : Complex) * u ^ k := by
  simp [scaledTaylorJetPolynomial]

/-- Evaluation of the weighted jet is exactly the ordinary Taylor
polynomial at the scaled argument `scale * epsilon * u`. -/
theorem weightedSeriesValue_scaledTaylorJetPolynomial
    (N : Nat) (scale : Complex) (D : Nat → Complex)
    (epsilon u : Complex) :
    weightedSeriesValue N (scaledTaylorJetPolynomial scale D) epsilon u =
      ∑ k ∈ Finset.range N,
        ((scale * epsilon * u) ^ k /
          (Nat.factorial k : Complex)) * D k := by
  unfold weightedSeriesValue
  apply Finset.sum_congr rfl
  intro k hk
  rw [scaledTaylorJetPolynomial_eval]
  rw [mul_pow]
  ring

theorem polynomialHasParity_scaledTaylorJetPolynomial
    (scale : Complex) (D : Nat → Complex) (k : Nat) :
    PolynomialHasParity k (scaledTaylorJetPolynomial scale D k) := by
  intro u
  rw [scaledTaylorJetPolynomial_eval, scaledTaylorJetPolynomial_eval]
  rw [neg_pow]
  ring

def diagonalTaylorBasis
    (scale : Complex) (r nu : Nat) : Polynomial Complex :=
  if nu = r then
    Polynomial.monomial r (scale ^ r / (Nat.factorial r : Complex))
  else 0

def diagonalTaylorFamily
    (scale : Complex) (T : Nat → Complex) (nu : Nat) : Polynomial Complex :=
  Polynomial.monomial nu
    (scale ^ nu * T nu / (Nat.factorial nu : Complex))

theorem diagonalTaylorFamily_eq_smul_basis_sum
    (N : Nat) (scale : Complex) (T : Nat → Complex) {nu : Nat}
    (hnu : nu < N) :
    diagonalTaylorFamily scale T nu =
      ∑ r ∈ Finset.range N, T r • diagonalTaylorBasis scale r nu := by
  rw [Finset.sum_eq_single nu]
  · simp [diagonalTaylorFamily, diagonalTaylorBasis,
      Polynomial.smul_monomial, div_eq_mul_inv]
    ring
  · intro r hr hrne
    simp [diagonalTaylorBasis, Ne.symm hrne]
  · exact fun hnot => (hnot (Finset.mem_range.mpr hnu)).elim

theorem weightedSeries_diagonalTaylorFamily_eq_sum
    (N : Nat) (scale : Complex) (T : Nat → Complex) :
    weightedSeries N (diagonalTaylorFamily scale T) =
      ∑ r ∈ Finset.range N,
        (Polynomial.C (T r)) •
          weightedSeries N (diagonalTaylorBasis scale r) := by
  unfold weightedSeries
  calc
    (∑ nu ∈ Finset.range N,
        Polynomial.monomial nu (diagonalTaylorFamily scale T nu)) =
      ∑ nu ∈ Finset.range N,
        Polynomial.monomial nu
          (∑ r ∈ Finset.range N,
            T r • diagonalTaylorBasis scale r nu) := by
        apply Finset.sum_congr rfl
        intro nu hnu
        rw [diagonalTaylorFamily_eq_smul_basis_sum N scale T
          (Finset.mem_range.mp hnu)]
    _ = ∑ nu ∈ Finset.range N, ∑ r ∈ Finset.range N,
          Polynomial.monomial nu (T r • diagonalTaylorBasis scale r nu) := by
        apply Finset.sum_congr rfl
        intro nu hnu
        rw [map_sum]
    _ = ∑ r ∈ Finset.range N, ∑ nu ∈ Finset.range N,
          Polynomial.monomial nu (T r • diagonalTaylorBasis scale r nu) := by
        rw [Finset.sum_comm]
    _ = ∑ r ∈ Finset.range N,
          (Polynomial.C (T r)) •
            ∑ nu ∈ Finset.range N,
              Polynomial.monomial nu (diagonalTaylorBasis scale r nu) := by
        apply Finset.sum_congr rfl
        intro r hr
        symm
        rw [Finset.smul_sum]
        apply Finset.sum_congr rfl
        intro nu hnu
        rw [Polynomial.smul_monomial]
        rw [smul_eq_mul]
        rw [Polynomial.smul_eq_C_mul]

theorem weightedTaylorCoefficient_diagonal_linear
    (K nu : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) :
    weightedTaylorCoefficient K nu x a (diagonalTaylorFamily scale T) =
      ∑ r ∈ Finset.range (2 * K), T r •
        weightedTaylorCoefficient K nu x a
          (diagonalTaylorBasis scale r) := by
  unfold weightedTaylorCoefficient weightedTaylorCore
  rw [weightedSeries_diagonalTaylorFamily_eq_sum]
  rw [Finset.mul_sum]
  change (Polynomial.lcoeff (Polynomial Complex) nu)
      (∑ r ∈ Finset.range (2 * K),
        weightedTruncatedExp (2 * K) (weightedSeries (2 * K) x) *
          weightedSeries (2 * K) a *
          (Polynomial.C (T r) •
            weightedSeries (2 * K) (diagonalTaylorBasis scale r))) = _
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro r hr
  rw [mul_smul_comm]
  simp [Polynomial.smul_eq_C_mul]

/-- The collected coefficient is an explicit finite linear combination of
the derivative parameters after evaluation in the local variable. -/
theorem weightedTaylorCoefficient_diagonal_linear_eval
    (K nu : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (u : Complex) :
    (weightedTaylorCoefficient K nu x a
        (diagonalTaylorFamily scale T)).eval u =
      ∑ r ∈ Finset.range (2 * K),
        (weightedTaylorCoefficient K nu x a
          (diagonalTaylorBasis scale r)).eval u * T r := by
  rw [weightedTaylorCoefficient_diagonal_linear]
  simp [Polynomial.eval_finsetSum, mul_comm]

theorem weightedSeries_diagonalTaylorBasis_coeff_eq_zero_of_lt
    (N : Nat) (scale : Complex) (r nu : Nat) (hnu : nu < r) :
    (weightedSeries N (diagonalTaylorBasis scale r)).coeff nu = 0 := by
  unfold weightedSeries
  change (Polynomial.lcoeff (Polynomial Complex) nu)
    (∑ j ∈ Finset.range N,
      Polynomial.monomial j (diagonalTaylorBasis scale r j)) = 0
  rw [map_sum]
  apply Finset.sum_eq_zero
  intro j hj
  by_cases hjr : j = r
  · subst j
    rw [Polynomial.lcoeff_apply, Polynomial.coeff_monomial]
    split_ifs with h
    · omega
    · rfl
  · simp [diagonalTaylorBasis, hjr]

theorem weightedTaylorCoefficient_diagonalBasis_eq_zero_of_lt
    (K nu r : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (hnu : nu < r) :
    weightedTaylorCoefficient K nu x a
        (diagonalTaylorBasis scale r) = 0 := by
  unfold weightedTaylorCoefficient weightedTaylorCore
  rw [Polynomial.coeff_mul]
  apply Finset.sum_eq_zero
  intro ij hij
  have hijSum : ij.1 + ij.2 = nu := Finset.mem_antidiagonal.mp hij
  have hjlt : ij.2 < r := by omega
  rw [weightedSeries_diagonalTaylorBasis_coeff_eq_zero_of_lt
    (2 * K) scale r ij.2 hjlt]
  simp

/-- A coefficient of total weight `nu` uses only derivative parameters of
orders at most `nu`.  This is the exact cutoff used in R11 Lemma 6.4. -/
theorem weightedTaylorCoefficient_diagonal_linear_range
    (K nu : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (hnu : nu < 2 * K) :
    weightedTaylorCoefficient K nu x a (diagonalTaylorFamily scale T) =
      ∑ r ∈ Finset.range (nu + 1), T r •
        weightedTaylorCoefficient K nu x a
          (diagonalTaylorBasis scale r) := by
  rw [weightedTaylorCoefficient_diagonal_linear]
  symm
  apply Finset.sum_subset
  · intro r hr
    rw [Finset.mem_range] at hr ⊢
    omega
  · intro r hrBig hrSmall
    have hnuR : nu < r := by
      rw [Finset.mem_range] at hrSmall
      omega
    rw [weightedTaylorCoefficient_diagonalBasis_eq_zero_of_lt
      K nu r x a scale hnuR]
    simp

theorem weightedTaylorCoefficient_diagonal_linear_range_eval
    (K nu : Nat) (x a : Nat → Polynomial Complex)
    (scale : Complex) (T : Nat → Complex) (u : Complex)
    (hnu : nu < 2 * K) :
    (weightedTaylorCoefficient K nu x a
        (diagonalTaylorFamily scale T)).eval u =
      ∑ r ∈ Finset.range (nu + 1),
        (weightedTaylorCoefficient K nu x a
          (diagonalTaylorBasis scale r)).eval u * T r := by
  rw [weightedTaylorCoefficient_diagonal_linear_range K nu x a scale T hnu]
  simp [Polynomial.eval_finsetSum, mul_comm]

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ThetaCoefficient.lean <==
import EuclideanBallsFormalization.Multipliers

namespace EuclideanBallsFormalization

open scoped PowerSeries

/-!
Finite coefficient extraction for the bilateral theta factors.  This is the
formalization-friendly first half of the analytic coefficient identity: for a
fixed target degree, the bilateral series can be truncated without changing
that coefficient.
-/

noncomputable def thetaCoeff (N n : Nat) (w : Int → Complex) : Complex :=
  ∑ k ∈ Finset.Icc (-(N : Int)) (N : Int),
    if Int.natAbs k ^ 2 = n then w k else 0

noncomputable def thetaSeries (N : Nat) (w : Int → Complex) :
  PowerSeries Complex :=
  PowerSeries.mk (thetaCoeff N · w)

/-- The coefficient of the bilateral theta series.  It is a finite sum at
each degree, so this definition needs no analytic convergence theorem. -/
noncomputable def bilateralThetaCoeff (n : Nat) (w : Int → Complex) : Complex :=
  ∑ k ∈ Finset.Icc (-(n : Int)) (n : Int),
    if Int.natAbs k ^ 2 = n then w k else 0

noncomputable def bilateralThetaSeries (w : Int → Complex) :
    PowerSeries Complex :=
  PowerSeries.mk (bilateralThetaCoeff · w)

@[simp] theorem coeff_thetaSeries (N n : Nat) (w : Int → Complex) :
    PowerSeries.coeff n (thetaSeries N w) = thetaCoeff N n w := by
  simp [thetaSeries]

@[simp] theorem coeff_bilateralThetaSeries (n : Nat) (w : Int → Complex) :
    PowerSeries.coeff n (bilateralThetaSeries w) = bilateralThetaCoeff n w := by
  simp [bilateralThetaSeries]

theorem int_mem_Icc_of_natAbs_sq_le {k : Int} {N : Nat}
    (h : (Int.natAbs k) ^ 2 ≤ N) :
    k ∈ Finset.Icc (-(N : Int)) (N : Int) := by
  have habs : Int.natAbs k ≤ N :=
    (Nat.le_pow (by norm_num)).trans h
  have habsInt : (Int.natAbs k : Int) ≤ N := by
    exact_mod_cast habs
  rcases Int.natAbs_eq k with hpos | hneg
  · rw [hpos, Finset.mem_Icc]
    constructor <;> omega
  · rw [hneg, Finset.mem_Icc]
    constructor
    · exact neg_le_neg habsInt
    · omega

theorem thetaCoeff_truncation {N m : Nat} (hm : m ≤ N)
    (w : Int → Complex) :
    thetaCoeff N m w =
      ∑ k ∈ Finset.Icc (-(m : Int)) (m : Int),
        if Int.natAbs k ^ 2 = m then w k else 0 := by
  unfold thetaCoeff
  symm
  apply Finset.sum_subset
  · intro k hk
    rw [Finset.mem_Icc] at hk ⊢
    constructor <;> omega
  · intro k hkT hkS
    simp only [Finset.mem_Icc] at hkS
    by_cases hkm : Int.natAbs k ^ 2 = m
    · exact (hkS (Finset.mem_Icc.mp
        (int_mem_Icc_of_natAbs_sq_le (N := m) (Nat.le_of_eq hkm)))).elim
    · simp [hkm]

theorem bilateralThetaCoeff_eq_thetaCoeff {N m : Nat} (hm : m ≤ N)
    (w : Int → Complex) :
    bilateralThetaCoeff m w = thetaCoeff N m w := by
  exact (thetaCoeff_truncation hm w).symm

theorem coeff_prod_thetaSeries {d N n : Nat} (w : Fin d → Int → Complex) :
    PowerSeries.coeff n (∏ i : Fin d, thetaSeries N (w i)) =
      ∑ l ∈ Finset.finsuppAntidiag (Finset.univ : Finset (Fin d)) n,
        ∏ i ∈ (Finset.univ : Finset (Fin d)),
          thetaCoeff N (l i) (w i) := by
  rw [PowerSeries.coeff_prod]
  simp [thetaSeries]

theorem prod_thetaCoeff_box {d N : Nat} (l : Fin d → Nat)
    (w : Fin d → Int → Complex) :
    (∏ i : Fin d, thetaCoeff N (l i) (w i)) =
      ∑ y ∈ latticeBox d N,
        ∏ i, (if Int.natAbs (y i)^2 = l i then w i (y i) else 0) := by
  unfold thetaCoeff
  rw [Finset.prod_sum]
  let P := ∀ i : Fin d, i ∈ (Finset.univ : Finset (Fin d)) → Int
  let toY : P → (Fin d → Int) := fun p i => p i (Finset.mem_univ i)
  let fromY : (Fin d → Int) → P := fun y i _ => y i
  apply Finset.sum_bij' (s := (Finset.univ : Finset (Fin d)).pi
      (fun _ => Finset.Icc (-(N : Int)) N))
    (t := latticeBox d N)
    (fun p _ => toY p) (fun y _ => fromY y)
  · intro p hp
    rw [latticeBox, Fintype.mem_piFinset]
    intro i
    exact Finset.mem_pi.mp hp i (Finset.mem_univ i)
  · intro y hy
    rw [Finset.mem_pi]
    intro i hi
    exact (Fintype.mem_piFinset.mp hy) i
  · intro p hp
    funext i h
    simp [toY, fromY]
  · intro y hy
    funext i
    simp [toY, fromY]
  · intro p hp
    simp [toY]

theorem coeff_prod_bilateralThetaSeries_eq_thetaSeries {d n : Nat}
    (w : Fin d → Int → Complex) :
    PowerSeries.coeff n (∏ i : Fin d, bilateralThetaSeries (w i)) =
      PowerSeries.coeff n (∏ i : Fin d, thetaSeries n (w i)) := by
  rw [PowerSeries.coeff_prod, PowerSeries.coeff_prod]
  apply Finset.sum_congr rfl
  intro l hl
  apply Finset.prod_congr rfl
  intro i hi
  have hsum : (Finset.univ : Finset (Fin d)).sum l = n :=
    (Finset.mem_finsuppAntidiag.mp hl).1
  have hle : l i ≤ n := by
    calc
      l i ≤ (Finset.univ : Finset (Fin d)).sum l :=
        Finset.single_le_sum (fun j hj => Nat.zero_le (l j)) (Finset.mem_univ i)
      _ = n := hsum
  rw [coeff_bilateralThetaSeries, coeff_thetaSeries]
  exact bilateralThetaCoeff_eq_thetaCoeff hle (w i)

/-- A coefficient of degree `n` is unchanged when every theta factor is
truncated at any common order `N >= n`. -/
theorem coeff_prod_bilateralThetaSeries_eq_thetaSeries_of_le {d N n : Nat}
    (hn : n ≤ N) (w : Fin d → Int → Complex) :
    PowerSeries.coeff n (∏ i : Fin d, bilateralThetaSeries (w i)) =
      PowerSeries.coeff n (∏ i : Fin d, thetaSeries N (w i)) := by
  rw [PowerSeries.coeff_prod, PowerSeries.coeff_prod]
  apply Finset.sum_congr rfl
  intro l hl
  apply Finset.prod_congr rfl
  intro i hi
  have hsum : (Finset.univ : Finset (Fin d)).sum l = n :=
    (Finset.mem_finsuppAntidiag.mp hl).1
  have hle : l i ≤ N := by
    calc
      l i ≤ (Finset.univ : Finset (Fin d)).sum l :=
        Finset.single_le_sum (fun j hj => Nat.zero_le (l j)) (Finset.mem_univ i)
      _ = n := hsum
      _ ≤ N := hn
  rw [coeff_bilateralThetaSeries, coeff_thetaSeries]
  exact bilateralThetaCoeff_eq_thetaCoeff hle (w i)

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ThetaDerivativeBridge.lean <==
import EuclideanBallsFormalization.ThetaMathlibBridge

namespace EuclideanBallsFormalization

/-!
The analytic theta series is differentiated in its upper-half-plane Jacobi
parameter through mathlib's jointly holomorphic `jacobiTheta₂`.  This records
the exact series for the parameter derivative, rather than introducing a
project-specific differentiation axiom.
-/

noncomputable section

def analyticThetaTauDerivTerm (tau : Complex) (x : Real) (k : Int) : Complex :=
  (Real.pi : Complex) * Complex.I * (k : Complex) ^ 2 *
    analyticThetaTerm (Complex.exp (Real.pi * Complex.I * tau)) x k

def analyticThetaTauDeriv (tau : Complex) (x : Real) : Complex :=
  ∑' k : Int, analyticThetaTauDerivTerm tau x k

lemma analyticThetaTauDerivTerm_eq_jacobiTheta₂_fderiv_snd
    (tau : Complex) (x : Real) (k : Int) :
    analyticThetaTauDerivTerm tau x k =
      (jacobiTheta₂_term_fderiv k (x : Complex) tau) (0, 1) := by
  rw [analyticThetaTauDerivTerm,
    analyticThetaTerm_exp_eq_jacobiTheta₂_term]
  simp only [jacobiTheta₂_term_fderiv, FunLike.coe_smul', Pi.smul_apply,
    add_apply, ContinuousLinearMap.coe_fst', ContinuousLinearMap.coe_snd',
    smul_eq_mul, mul_one]
  rw [jacobiTheta₂_term]
  ring

theorem summable_analyticThetaTauDerivTerm {tau : Complex} (hτ : 0 < tau.im)
    (x : Real) :
    Summable (analyticThetaTauDerivTerm tau x) := by
  let eval_snd_CLM : (Complex × Complex →L[Complex] Complex) →L[Complex] Complex :=
    { toFun := fun f => f (0, 1)
      map_add' := by simp only [add_apply, forall_const]
      map_smul' := by simp }
  have hsum := eval_snd_CLM.hasSum
    (hasSum_jacobiTheta₂_term_fderiv (x : Complex) hτ)
  change HasSum (fun k : Int =>
    (jacobiTheta₂_term_fderiv k (x : Complex) tau) (0, 1))
    ((jacobiTheta₂_fderiv (x : Complex) tau) (0, 1)) at hsum
  have hterm :
      (fun k : Int => (jacobiTheta₂_term_fderiv k (x : Complex) tau) (0, 1)) =
        analyticThetaTauDerivTerm tau x := by
    funext k
    exact (analyticThetaTauDerivTerm_eq_jacobiTheta₂_fderiv_snd tau x k).symm
  rw [hterm] at hsum
  exact hsum.summable

theorem analyticThetaTauDeriv_eq_jacobiTheta₂_fderiv_snd {tau : Complex}
    (hτ : 0 < tau.im) (x : Real) :
    analyticThetaTauDeriv tau x =
      (jacobiTheta₂_fderiv (x : Complex) tau) (0, 1) := by
  let eval_snd_CLM : (Complex × Complex →L[Complex] Complex) →L[Complex] Complex :=
    { toFun := fun f => f (0, 1)
      map_add' := by simp only [add_apply, forall_const]
      map_smul' := by simp }
  have hsum := eval_snd_CLM.hasSum
    (hasSum_jacobiTheta₂_term_fderiv (x : Complex) hτ)
  change HasSum (fun k : Int =>
    (jacobiTheta₂_term_fderiv k (x : Complex) tau) (0, 1))
    ((jacobiTheta₂_fderiv (x : Complex) tau) (0, 1)) at hsum
  unfold analyticThetaTauDeriv
  rw [← hsum.tsum_eq]
  apply tsum_congr
  intro k
  exact analyticThetaTauDerivTerm_eq_jacobiTheta₂_fderiv_snd tau x k

theorem hasDerivAt_analyticTheta_exp {tau : Complex} (hτ : 0 < tau.im)
    (x : Real) :
    HasDerivAt (fun s : Complex =>
      analyticTheta (Complex.exp (Real.pi * Complex.I * s)) x)
      (analyticThetaTauDeriv tau x) tau := by
  have hderiv : HasDerivAt (fun s : Complex => jacobiTheta₂ (x : Complex) s)
      ((jacobiTheta₂_fderiv (x : Complex) tau) (0, 1)) tau :=
    (((hasFDerivAt_jacobiTheta₂ (x : Complex) hτ).comp tau
      (hasFDerivAt_prodMk_right (x : Complex) tau)).hasDerivAt :)
  have heq :
      (fun s : Complex => analyticTheta (Complex.exp (Real.pi * Complex.I * s)) x) =
        (fun s : Complex => jacobiTheta₂ (x : Complex) s) := by
    funext s
    exact analyticTheta_exp_eq_jacobiTheta₂ s x
  rw [heq]
  rw [analyticThetaTauDeriv_eq_jacobiTheta₂_fderiv_snd hτ x]
  exact hderiv

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ThetaMathlibBridge.lean <==
import EuclideanBallsFormalization.AnalyticTheta
import Mathlib.NumberTheory.ModularForms.JacobiTheta.TwoVariable

namespace EuclideanBallsFormalization

/-!
An exact parameter bridge from the project theta kernel to mathlib's
two-variable Jacobi theta function.  This module contains no source axiom.
-/

noncomputable section

lemma intCast_sq_eq_natAbs_sq (k : Int) :
    (k : Complex) ^ 2 = (Int.natAbs k ^ 2 : Nat) := by
  calc
    (k : Complex) ^ 2 = ((k ^ 2 : Int) : Complex) := by norm_cast
    _ = ((Int.natAbs k ^ 2 : Nat) : Complex) := by
      rw [← Int.natAbs_sq k]
      norm_cast

lemma analyticThetaTerm_exp_eq_jacobiTheta₂_term
    (tau : Complex) (x : Real) (k : Int) :
    analyticThetaTerm
        (Complex.exp (Real.pi * Complex.I * tau)) x k =
      jacobiTheta₂_term k (x : Complex) tau := by
  rw [analyticThetaTerm, jacobiTheta₂_term, ← Complex.exp_nat_mul,
    ← Complex.exp_add]
  congr 1
  rw [← intCast_sq_eq_natAbs_sq]
  ring

theorem analyticTheta_exp_eq_jacobiTheta₂ (tau : Complex) (x : Real) :
    analyticTheta (Complex.exp (Real.pi * Complex.I * tau)) x =
      jacobiTheta₂ (x : Complex) tau := by
  unfold analyticTheta jacobiTheta₂
  exact tsum_congr (analyticThetaTerm_exp_eq_jacobiTheta₂_term tau x)

lemma summable_analyticThetaTerm_exp {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    Summable (analyticThetaTerm (Complex.exp (Real.pi * Complex.I * tau)) x) := by
  have hterms :
      analyticThetaTerm (Complex.exp (Real.pi * Complex.I * tau)) x =
        (fun k => jacobiTheta₂_term k (x : Complex) tau) := by
    funext k
    exact analyticThetaTerm_exp_eq_jacobiTheta₂_term tau x k
  rw [hterms]
  exact (summable_jacobiTheta₂_term_iff (x : Complex) tau).mpr hτ

theorem differentiableAt_analyticTheta_exp {tau : Complex} (hτ : 0 < tau.im) (x : Real) :
    DifferentiableAt ℂ (fun s : Complex =>
      analyticTheta (Complex.exp (Real.pi * Complex.I * s)) x) tau := by
  have heq :
      (fun s : Complex => analyticTheta (Complex.exp (Real.pi * Complex.I * s)) x) =
        (fun s : Complex => jacobiTheta₂ (x : Complex) s) := by
    funext s
    exact analyticTheta_exp_eq_jacobiTheta₂ s x
  rw [heq]
  exact differentiableAt_jacobiTheta₂_snd (x : Complex) hτ

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ThirdParty/SteinInterpolation.lean <==
module

/-
Vendored, source-checked Riesz--Thorin/Stein interpolation development.

Upstream: https://github.com/roos-j/lean-spherical
Source commit: e38b3d740a4d1605de013b2e58e357f112c26a8b
Original path: LeanSpherical/Auto/SteinInterpolation.lean
Original author: Joris Roos and contributors to lean-spherical.
License: Apache-2.0 (see `THIRD_PARTY_NOTICES.md`).

The upstream file imports only Mathlib modules.  Before vendoring, this exact
source compiled successfully against this project's pinned Lean 4.32.2 and
mathlib commit 905b95818eb32af7874a58b427f50c1711a5e96c.  Local changes are
this provenance header and exposing `three_lines_common_bound` and
`outer_multiplier_three_lines`, whose proofs are unchanged, for the finite
mixed-norm interpolation layer.
-/

public import Mathlib.Analysis.Complex.Hadamard
public import Mathlib.Analysis.Complex.CanonicalDecomposition
public import Mathlib.Analysis.Complex.JensenFormula
public import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
public import Mathlib.MeasureTheory.Function.Holder
public import Mathlib.MeasureTheory.Function.JacobianOneDim
public import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp

namespace Auto.SteinInterpolation

/-!
# Stein interpolation

This file formalizes Stein's interpolation theorem for analytic families of operators on the
integrable-simple-function core of two measure spaces.

## References

* E. M. Stein, *Interpolation of linear operators*, Transactions of the American Mathematical
  Society **83** (1956), 482–492,
  [doi:10.1090/S0002-9947-1956-0082586-0](https://doi.org/10.1090/S0002-9947-1956-0082586-0).
* L. Grafakos, *Classical Fourier Analysis*, 3rd ed., Graduate Texts in Mathematics 249,
  Springer, 2014, Theorem 1.3.7; see Theorem 1.3.4 for Riesz–Thorin.
-/

@[expose] public section

open MeasureTheory Complex.HadamardThreeLines Real Filter Topology ENNReal Asymptotics Set Metric
  MeromorphicOn
open scoped BigOperators

section Auto
/-- Turns the pointwise growth hypothesis used in Stein's theorem into the filter formulation
needed by the Phragmén--Lindelöf principle. -/
private theorem isBigO_of_verticalClosedStrip_exp_growth
    {E : Type*} [NormedAddCommGroup E] {F : ℂ → E} {a C : ℝ}
    (hF : ∀ z : verticalClosedStrip 0 1,
      ‖F z‖ ≤ exp (C * exp (a * |(z : ℂ).im|))) :
    F =O[comap (|Complex.im ·|) atTop ⊓ 𝓟 (verticalStrip 0 1)]
      fun z ↦ exp (C * exp (a * |z.im|)) := by
  refine .of_norm_eventuallyLE ?_
  simp only [EventuallyLE, eventually_inf_principal, eventually_comap]
  filter_upwards [eventually_ge_atTop 0] with r hr z him hz
  simpa using hF ⟨z, Set.Ioo_subset_Icc_self hz⟩

/-- Normalize a double-exponential strip-growth estimate so that its two parameters are
nonnegative.  This is convenient when finite analytic deformations are summed. -/
private theorem exp_growth_normalize
    {F : ℂ → ℂ} {a C : ℝ}
    (hF : ∀ z : verticalClosedStrip 0 1,
      ‖F z‖ ≤ Real.exp (C * Real.exp (a * |(z : ℂ).im|))) :
    ∀ z : verticalClosedStrip 0 1,
      ‖F z‖ ≤ Real.exp
        (max C 0 * Real.exp (max a 0 * |(z : ℂ).im|)) := by
  intro z
  apply (hF z).trans
  apply Real.exp_le_exp.mpr
  calc
    C * Real.exp (a * |(z : ℂ).im|) ≤
        max C 0 * Real.exp (a * |(z : ℂ).im|) :=
      mul_le_mul_of_nonneg_right (le_max_left _ _) (Real.exp_pos _).le
    _ ≤ max C 0 * Real.exp (max a 0 * |(z : ℂ).im|) := by
      apply mul_le_mul_of_nonneg_left _ (le_max_right _ _)
      apply Real.exp_le_exp.mpr
      exact mul_le_mul_of_nonneg_right (le_max_left _ _) (abs_nonneg _)

/-- A finite double sum of scalar analytic pairings preserves the growth class required by
Phragmén--Lindelöf when its coefficient functions are uniformly bounded on the strip. -/
private theorem finite_bisum_exp_growth_of_uniform_factors
    {ι κ : Type*} (s : Finset ι) (t : Finset κ)
    (α : ι → ℂ → ℂ) (β : κ → ℂ → ℂ) (H : ι → κ → ℂ → ℂ)
    {a C A B : ℝ}
    (ha : 0 ≤ a) (hA : 0 ≤ A) (hB : 0 ≤ B)
    (hα : ∀ i ∈ s, ∀ z : verticalClosedStrip 0 1, ‖α i z‖ ≤ A)
    (hβ : ∀ j ∈ t, ∀ z : verticalClosedStrip 0 1, ‖β j z‖ ≤ B)
    (hH : ∀ i ∈ s, ∀ j ∈ t, ∀ z : verticalClosedStrip 0 1,
      ‖H i j z‖ ≤ Real.exp (C * Real.exp (a * |(z : ℂ).im|))) :
    ∀ z : verticalClosedStrip 0 1,
      ‖∑ i ∈ s, ∑ j ∈ t, α i z * β j z * H i j z‖ ≤
        Real.exp
          ((((s.card : ℝ) * (t.card : ℝ) * (A * B)) + C) *
            Real.exp (a * |(z : ℂ).im|)) := by
  intro z
  let E : ℝ := Real.exp (a * |(z : ℂ).im|)
  let N : ℝ := (s.card : ℝ) * (t.card : ℝ) * (A * B)
  have hE : 1 ≤ E := by
    dsimp [E]
    exact Real.one_le_exp (mul_nonneg ha (abs_nonneg _))
  have hN : 0 ≤ N := by
    dsimp [N]
    positivity
  have hsumcoeff :
      ∑ i ∈ s, ∑ j ∈ t, ‖α i z * β j z‖ ≤ N := by
    calc
      ∑ i ∈ s, ∑ j ∈ t, ‖α i z * β j z‖ ≤ ∑ i ∈ s, ∑ j ∈ t, A * B := by
        apply Finset.sum_le_sum
        intro i hi
        apply Finset.sum_le_sum
        intro j hj
        rw [norm_mul]
        exact mul_le_mul (hα i hi z) (hβ j hj z) (norm_nonneg _) hA
      _ = N := by
        simp [N, mul_assoc]
  calc
    ‖∑ i ∈ s, ∑ j ∈ t, α i z * β j z * H i j z‖ ≤
        ∑ i ∈ s, ∑ j ∈ t, ‖α i z * β j z * H i j z‖ := by
      calc
        ‖∑ i ∈ s, ∑ j ∈ t, α i z * β j z * H i j z‖ ≤
            ∑ i ∈ s, ‖∑ j ∈ t, α i z * β j z * H i j z‖ := by
          exact norm_sum_le s (fun i ↦ ∑ j ∈ t, α i z * β j z * H i j z)
        _ ≤ ∑ i ∈ s, ∑ j ∈ t, ‖α i z * β j z * H i j z‖ := by
          apply Finset.sum_le_sum
          intro i hi
          exact norm_sum_le t (fun j ↦ α i z * β j z * H i j z)
    _ = ∑ i ∈ s, ∑ j ∈ t, ‖α i z * β j z‖ * ‖H i j z‖ := by
      apply Finset.sum_congr rfl
      intro i hi
      apply Finset.sum_congr rfl
      intro j hj
      rw [norm_mul]
    _ ≤ ∑ i ∈ s, ∑ j ∈ t, ‖α i z * β j z‖ * Real.exp (C * E) := by
      apply Finset.sum_le_sum
      intro i hi
      apply Finset.sum_le_sum
      intro j hj
      exact mul_le_mul_of_nonneg_left (by simpa [E] using hH i hi j hj z) (norm_nonneg _)
    _ = (∑ i ∈ s, ∑ j ∈ t, ‖α i z * β j z‖) * Real.exp (C * E) := by
      rw [Finset.sum_mul]
      congr
      ext i
      rw [Finset.sum_mul]
    _ ≤ N * Real.exp (C * E) :=
      mul_le_mul_of_nonneg_right hsumcoeff (Real.exp_pos _).le
    _ ≤ Real.exp (N + C * E) := by
      calc
        N * Real.exp (C * E) ≤ Real.exp N * Real.exp (C * E) :=
          mul_le_mul_of_nonneg_right (by
            calc
              N ≤ N + 1 := le_add_of_nonneg_right zero_le_one
              _ ≤ Real.exp N := add_one_le_exp N) (Real.exp_pos _).le
        _ = Real.exp (N + C * E) := by rw [Real.exp_add]
    _ ≤ Real.exp ((N + C) * E) := by
      apply Real.exp_le_exp.mpr
      have hNE : N ≤ N * E := by
        calc
          N = N * 1 := (mul_one _).symm
          _ ≤ N * E := mul_le_mul_of_nonneg_left hE hN
      calc
        N + C * E ≤ N * E + C * E := by linarith
        _ = (N + C) * E := by ring
    _ = Real.exp
        ((((s.card : ℝ) * (t.card : ℝ) * (A * B)) + C) *
          Real.exp (a * |(z : ℂ).im|)) := by rfl

/-- The common-bound form of the three-lines theorem used internally by the
Stein interpolation development.  It is public so that finite-dimensional
mixed-norm interpolation arguments can reuse the already audited analytic
core without duplicating the Phragmen--Lindelof proof. -/
theorem three_lines_common_bound
    {F : ℂ → ℂ} {θ C : ℝ}
    (hθ : θ ∈ Set.Icc 0 1)
    (hF : DiffContOnCl ℂ F (verticalStrip 0 1))
    (hF_growth : ∃ a : ℝ, a < Real.pi ∧ ∃ B : ℝ,
      ∀ z : ℂ, z ∈ verticalClosedStrip 0 1 →
        ‖F z‖ ≤ Real.exp (B * Real.exp (a * |z.im|)))
    (hbound₀ : ∀ t : ℝ, ‖F ((t : ℂ) * Complex.I)‖ ≤ C)
    (hbound₁ : ∀ t : ℝ, ‖F (1 + (t : ℂ) * Complex.I)‖ ≤ C) :
    ‖F (θ : ℂ)‖ ≤ C := by
  obtain ⟨a, ha, B, hB⟩ := hF_growth
  apply PhragmenLindelof.vertical_strip hF
    ⟨a, by simpa using ha, B,
      isBigO_of_verticalClosedStrip_exp_growth (fun z ↦ hB z z.2)⟩
  · intro z hz
    have hz' : z = (z.im : ℂ) * Complex.I := by
      apply Complex.ext
      · simpa using hz
      · simp
    rw [hz']
    exact hbound₀ z.im
  · intro z hz
    have hz' : z = 1 + (z.im : ℂ) * Complex.I := by
      apply Complex.ext
      · simpa using hz
      · simp
    rw [hz']
    exact hbound₁ z.im
  · exact hθ.1
  · exact hθ.2

/-- An analytic function on the full strip is continuous on each strictly smaller closed strip. -/
private theorem diffContOnCl_on_inner_strip
    {G : ℂ → ℂ} (hG : DifferentiableOn ℂ G (verticalStrip 0 1))
    {ε : ℝ} (hε : 0 < ε) (hε' : ε < 1 / 2) :
    DiffContOnCl ℂ G (verticalStrip ε (1 - ε)) := by
  apply DifferentiableOn.diffContOnCl
  apply hG.mono
  intro z hz
  have hcl : closure (verticalStrip ε (1 - ε)) = verticalClosedStrip ε (1 - ε) := by
    rw [verticalStrip, verticalClosedStrip, ← closure_Ioo (by linarith [hε, hε']),
      ← Complex.closure_preimage_re]
  rw [hcl] at hz
  constructor <;> linarith [hz.1, hz.2, hε, hε']

private theorem norm_le_of_inner_strip_bounds
    {G : ℂ → ℂ} {θ ε C : ℝ}
    (hε : 0 < ε) (hε' : ε < 1 / 2)
    (hθ : θ ∈ Set.Icc ε (1 - ε))
    (hG : DifferentiableOn ℂ G (verticalStrip 0 1))
    (hG_growth : ∃ c < Real.pi / ((1 - ε) - ε), ∃ B,
      G =O[comap (abs ∘ Complex.im) atTop ⊓ 𝓟 (verticalStrip ε (1 - ε))]
        fun z ↦ Real.exp (B * Real.exp (c * |z.im|)))
    (hleft : ∀ t : ℝ, ‖G ((ε : ℂ) + (t : ℂ) * Complex.I)‖ ≤ C)
    (hright : ∀ t : ℝ, ‖G ((1 - ε : ℝ) + (t : ℂ) * Complex.I)‖ ≤ C) :
    ‖G (θ : ℂ)‖ ≤ C := by
  apply PhragmenLindelof.vertical_strip
    (diffContOnCl_on_inner_strip hG hε hε') hG_growth
  · intro z hz
    have hz' : z = (ε : ℂ) + (z.im : ℂ) * Complex.I := by
      apply Complex.ext
      · simpa using hz
      · simp
    rw [hz']
    exact hleft z.im
  · intro z hz
    have hz' : z = (1 - ε : ℝ) + (z.im : ℂ) * Complex.I := by
      apply Complex.ext
      · simpa using hz
      · simp
    rw [hz']
    exact hright z.im
  · exact hθ.1
  · exact hθ.2

/-- The Phragmén--Lindelöf step after an analytic outer multiplier has been constructed.
This is the analytic core of Hirschman's variable-bound three-lines estimate. -/
theorem outer_multiplier_three_lines
    {F H : ℂ → ℂ} {θ : ℝ}
    (hθ : θ ∈ Set.Icc 0 1)
    (hF : DiffContOnCl ℂ F (verticalStrip 0 1))
    (hH : DiffContOnCl ℂ H (verticalStrip 0 1))
    (hG_growth : ∃ a : ℝ, a < Real.pi ∧ ∃ B : ℝ,
      ∀ z : ℂ, z ∈ verticalClosedStrip 0 1 →
        ‖Complex.exp (-H z) * F z‖ ≤ Real.exp (B * Real.exp (a * |z.im|)))
    (hbound₀ : ∀ t : ℝ,
      ‖F ((t : ℂ) * Complex.I)‖ ≤ Real.exp ((H ((t : ℂ) * Complex.I)).re))
    (hbound₁ : ∀ t : ℝ,
      ‖F (1 + (t : ℂ) * Complex.I)‖ ≤
        Real.exp ((H (1 + (t : ℂ) * Complex.I)).re)) :
    ‖F (θ : ℂ)‖ ≤ Real.exp ((H (θ : ℂ)).re) := by
  let G : ℂ → ℂ := fun z ↦ Complex.exp (-H z) * F z
  have hG : DiffContOnCl ℂ G (verticalStrip 0 1) := by
    have hExp : DiffContOnCl ℂ (Complex.exp ∘ fun z ↦ -H z) (verticalStrip 0 1) :=
      Complex.differentiable_exp.comp_diffContOnCl hH.neg
    simpa only [G, Function.comp_apply, smul_eq_mul] using hExp.smul hF
  obtain ⟨a, ha, B, hB⟩ := hG_growth
  have hG_bigO : ∃ c < Real.pi, ∃ C,
      G =O[comap (abs ∘ Complex.im) atTop ⊓ 𝓟 (verticalStrip 0 1)]
        fun z ↦ Real.exp (C * Real.exp (c * |z.im|)) := by
    let c : ℝ := (max a 0 + Real.pi) / 2
    let C : ℝ := max B 1
    have hac : a ≤ c := by
      dsimp [c]
      have hmax : a ≤ max a 0 := le_max_left _ _
      have hpi : max a 0 < Real.pi := max_lt ha Real.pi_pos
      linarith
    have hc : c < Real.pi := by
      dsimp [c]
      have hpi : max a 0 < Real.pi := max_lt ha Real.pi_pos
      linarith
    refine ⟨c, hc, C, Asymptotics.IsBigO.of_norm_eventuallyLE ?_⟩
    change ∀ᶠ z in comap (abs ∘ Complex.im) atTop ⊓ 𝓟 (verticalStrip 0 1),
      ‖G z‖ ≤ Real.exp (C * Real.exp (c * |z.im|))
    rw [eventually_inf_principal]
    apply Filter.Eventually.of_forall
    intro z hz
    have hz' : z ∈ verticalClosedStrip 0 1 := Ioo_subset_Icc_self hz
    exact (hB z hz').trans (Real.exp_le_exp.mpr (by
      apply mul_le_mul
      · exact le_max_left _ _
      · exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right hac (abs_nonneg _))
      · exact (Real.exp_pos _).le
      · dsimp [C]
        exact le_trans zero_le_one (le_max_right _ _)))
  have hG_bound₀ : ∀ t : ℝ, ‖G ((t : ℂ) * Complex.I)‖ ≤ 1 := by
    intro t
    dsimp [G]
    rw [norm_mul, Complex.norm_exp]
    simp only [Complex.neg_re]
    calc
      Real.exp (-(H ((t : ℂ) * Complex.I)).re) * ‖F ((t : ℂ) * Complex.I)‖ ≤
          Real.exp (-(H ((t : ℂ) * Complex.I)).re) *
            Real.exp ((H ((t : ℂ) * Complex.I)).re) :=
        mul_le_mul_of_nonneg_left (hbound₀ t) (Real.exp_pos _).le
      _ = 1 := by rw [← Real.exp_add, neg_add_cancel, Real.exp_zero]
  have hG_bound₁ : ∀ t : ℝ, ‖G (1 + (t : ℂ) * Complex.I)‖ ≤ 1 := by
    intro t
    dsimp [G]
    rw [norm_mul, Complex.norm_exp]
    simp only [Complex.neg_re]
    calc
      Real.exp (-(H (1 + (t : ℂ) * Complex.I)).re) *
          ‖F (1 + (t : ℂ) * Complex.I)‖ ≤
          Real.exp (-(H (1 + (t : ℂ) * Complex.I)).re) *
            Real.exp ((H (1 + (t : ℂ) * Complex.I)).re) :=
        mul_le_mul_of_nonneg_left (hbound₁ t) (Real.exp_pos _).le
      _ = 1 := by rw [← Real.exp_add, neg_add_cancel, Real.exp_zero]
  have hGθ : ‖G (θ : ℂ)‖ ≤ 1 :=
    PhragmenLindelof.vertical_strip hG (by
      rcases hG_bigO with ⟨c, hc, C, hC⟩
      exact ⟨c, by simpa using hc, C, by simpa only [verticalStrip] using hC⟩)
      (by
        intro z hz
        have hz' : z = (z.im : ℂ) * Complex.I := by
          apply Complex.ext <;> simp [hz]
        rw [hz']
        exact hG_bound₀ z.im)
      (by
        intro z hz
        have hz' : z = 1 + (z.im : ℂ) * Complex.I := by
          apply Complex.ext <;> simp [hz]
        rw [hz']
        exact hG_bound₁ z.im)
      hθ.1 hθ.2
  dsimp [G] at hGθ
  rw [norm_mul, Complex.norm_exp] at hGθ
  simp only [Complex.neg_re] at hGθ
  have hpos : 0 < Real.exp ((H (θ : ℂ)).re) := Real.exp_pos _
  have hmul := mul_le_mul_of_nonneg_left hGθ hpos.le
  calc
    ‖F (θ : ℂ)‖ =
        Real.exp ((H (θ : ℂ)).re) *
          (Real.exp (-((H (θ : ℂ)).re)) * ‖F (θ : ℂ)‖) := by
      rw [← mul_assoc, ← Real.exp_add, add_neg_cancel, Real.exp_zero, one_mul]
    _ ≤ Real.exp ((H (θ : ℂ)).re) * 1 := hmul
    _ = Real.exp ((H (θ : ℂ)).re) := mul_one _

/-- Jensen's formula gives the submean inequality for `log ‖f‖` on a disk.  This is the
local subharmonic input for the variable-bound three-lines argument. -/
private theorem analytic_circleAverage_log_norm_le
    {c : ℂ} {R : ℝ} {f : ℂ → ℂ}
    (hR : 0 < R) (hf : AnalyticOnNhd ℂ f (closedBall c R)) (hfc : f c ≠ 0) :
    Real.log ‖f c‖ ≤ Real.circleAverage (fun x ↦ Real.log ‖f x‖) c R := by
  have hf' : AnalyticOnNhd ℂ f (closedBall c |R|) := by
    simpa [abs_of_pos hR] using hf
  rw [hf'.circleAverage_log_norm hR.ne' hfc]
  apply le_add_of_nonneg_left
  apply finsum_nonneg
  intro u
  by_cases hu : u ∈ closedBall c |R|
  · by_cases huc : u = c
    · subst u
      have hzero : (divisor f (closedBall c |R|)) c = 0 := by
        rw [hf'.divisor_apply (by simp),
          (hf' c (by simp)).analyticOrderAt_eq_zero.mpr hfc]
        simp
      simp [hzero]
    · apply mul_nonneg
      · exact mod_cast hf'.divisor_nonneg u
      · apply Real.log_nonneg
        rw [mem_closedBall, dist_eq_norm'] at hu
        have hnorm : ‖c - u‖ ≤ R := by simpa [norm_sub_rev, abs_of_pos hR] using hu
        have hnormpos : 0 < ‖c - u‖ :=
          norm_pos_iff.mpr (sub_ne_zero.mpr fun h ↦ huc h.symm)
        rw [← div_eq_mul_inv]
        exact (one_le_div hnormpos).mpr hnorm
  · have hzero : (divisor f (closedBall c |R|)) u = 0 :=
      (divisor f (closedBall c |R|)).apply_eq_zero_of_notMem hu
    simp [hzero]

/-- A canonical (inverse Blaschke) factor is contractive in the closed disk.  This is the
zero-removal estimate used when upgrading Jensen's unweighted submean inequality to its
Poisson-weighted form. -/
private theorem one_le_norm_canonicalFactor
    {R : ℝ} {u z : ℂ} (hR : 0 < R)
    (hu : u ∈ ball 0 R) (hz : z ∈ closedBall 0 R) (hzu : z ≠ u) :
    1 ≤ ‖Complex.canonicalFactor R u z‖ := by
  have hRu : Complex.normSq u < R * R := by
    rw [Complex.normSq_eq_norm_sq]
    rw [mem_ball, dist_zero_right] at hu
    nlinarith [norm_nonneg u]
  have hRz : Complex.normSq z ≤ R * R := by
    rw [Complex.normSq_eq_norm_sq]
    rw [mem_closedBall, dist_zero_right] at hz
    nlinarith [norm_nonneg z]
  have hident :
      Complex.normSq ((R : ℂ) ^ 2 - (starRingEnd ℂ) u * z) -
        (R * R) * Complex.normSq (z - u) =
        (R * R - Complex.normSq u) * (R * R - Complex.normSq z) := by
    simp only [Complex.normSq_apply, pow_two, Complex.mul_re, Complex.mul_im,
      Complex.sub_re, Complex.sub_im, Complex.conj_re, Complex.conj_im,
      Complex.ofReal_re, Complex.ofReal_im]
    ring
  have hsq : (R * ‖z - u‖) ^ 2 ≤ ‖(R : ℂ) ^ 2 - (starRingEnd ℂ) u * z‖ ^ 2 := by
    have hpos : 0 ≤ (R * R - Complex.normSq u) * (R * R - Complex.normSq z) :=
      mul_nonneg (by linarith) (by linarith)
    have hsq' : (R * R) * Complex.normSq (z - u) ≤
        Complex.normSq ((R : ℂ) ^ 2 - (starRingEnd ℂ) u * z) := by
      nlinarith [hident]
    calc
      (R * ‖z - u‖) ^ 2 = (R * R) * Complex.normSq (z - u) := by
        rw [mul_pow, Complex.sq_norm]
        ring
      _ ≤ Complex.normSq ((R : ℂ) ^ 2 - (starRingEnd ℂ) u * z) := hsq'
      _ = ‖(R : ℂ) ^ 2 - (starRingEnd ℂ) u * z‖ ^ 2 :=
        Complex.normSq_eq_norm_sq _
  have hnum : R * ‖z - u‖ ≤ ‖(R : ℂ) ^ 2 - (starRingEnd ℂ) u * z‖ := by
    exact (sq_le_sq₀ (mul_nonneg hR.le (norm_nonneg _)) (norm_nonneg _)).mp hsq
  have hden : 0 < ‖(R : ℂ) * (z - u)‖ := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hR]
    exact mul_pos hR (norm_pos_iff.mpr (sub_ne_zero.mpr hzu))
  rw [Complex.canonicalFactor_apply, norm_div]
  apply (le_div_iff₀ hden).mpr
  rw [one_mul, norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hR]
  exact hnum

private theorem norm_inv_canonicalFactor_le_one
    {R : ℝ} {u z : ℂ} (hR : 0 < R)
    (hu : u ∈ ball 0 R) (hz : z ∈ closedBall 0 R) :
    ‖(Complex.canonicalFactor R u z)⁻¹‖ ≤ 1 := by
  by_cases hzu : z = u
  · subst z
    simp [Complex.canonicalFactor_apply_self]
  rw [norm_inv]
  exact (inv_le_one₀ (norm_pos_iff.mpr
    (Complex.canonicalFactor_ne_zero hu hz hzu))).mpr
    (one_le_norm_canonicalFactor hR hu hz hzu)

private theorem canonicalNumerator_ne_zero
    {R : ℝ} {u z : ℂ} (hR : 0 < R)
    (hu : u ∈ ball 0 R) (hz : z ∈ closedBall 0 R) :
    (R : ℂ) ^ 2 - (starRingEnd ℂ) u * z ≠ 0 := by
  suffices ‖(starRingEnd ℂ) u * z‖ < ‖(R : ℂ) ^ 2‖ by grind
  suffices ‖u‖ * ‖z‖ < R * R by simpa [sq]
  rw [mem_ball, dist_zero_right] at hu
  rw [mem_closedBall, dist_zero_right] at hz
  nlinarith [norm_nonneg u, norm_nonneg z]

private theorem continuousOn_weighted_log_norm_sub
    {R : ℝ} {u w : ℂ} (hR : 0 < R)
    (hu : u ∈ ball 0 R) (hw : w ∈ ball 0 R) :
    ContinuousOn
      ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖z - u‖)
      (sphere 0 R) := by
  intro z hz
  have hnz : ‖z‖ = R := by
    simpa [mem_sphere, dist_zero_right] using hz
  have hnu : ‖u‖ < R := by
    simpa [mem_ball, dist_zero_right] using hu
  have hnw : ‖w‖ < R := by
    simpa [mem_ball, dist_zero_right] using hw
  have hzw : z ≠ w := by
    intro h
    rw [h] at hnz
    linarith
  have hzu : z ≠ u := by
    intro h
    rw [h] at hnz
    linarith
  apply ContinuousAt.continuousWithinAt
  simp only [herglotzRieszKernel_fun_def]
  have hnorm : ‖z - u‖ ≠ 0 := norm_ne_zero_iff.mpr (sub_ne_zero.mpr hzu)
  fun_prop (disch := grind)

private theorem harmonicContOnCl_log_norm_canonicalNumerator
    {R : ℝ} {u : ℂ} (hR : 0 < R) (hu : u ∈ ball 0 R) :
    InnerProductSpace.HarmonicContOnCl
      (fun z ↦ Real.log ‖(R : ℂ) ^ 2 - (starRingEnd ℂ) u * z‖)
      (ball 0 R) := by
  refine ⟨?_, ?_⟩
  · intro z hz
    exact (by fun_prop : AnalyticAt ℂ (fun z ↦ (R : ℂ) ^ 2 - (starRingEnd ℂ) u * z) z).harmonicAt_log_norm
      (canonicalNumerator_ne_zero hR hu (ball_subset_closedBall hz))
  · intro z hz
    apply ContinuousAt.continuousWithinAt
    have hnorm : ‖(R : ℂ) ^ 2 - (starRingEnd ℂ) u * z‖ ≠ 0 :=
      norm_ne_zero_iff.mpr (canonicalNumerator_ne_zero hR hu
        (closure_ball_subset_closedBall hz))
    fun_prop

private theorem harmonicContOnCl_log_norm_of_analytic_nozero
    {R : ℝ} {g : ℂ → ℂ}
    (hg : AnalyticOnNhd ℂ g (closedBall 0 R))
    (hgne : ∀ z ∈ closedBall 0 R, g z ≠ 0) :
    InnerProductSpace.HarmonicContOnCl (fun z ↦ Real.log ‖g z‖) (ball 0 R) := by
  refine ⟨?_, ?_⟩
  · intro z hz
    exact (hg z (ball_subset_closedBall hz)).harmonicAt_log_norm
      (hgne z (ball_subset_closedBall hz))
  · intro z hz
    apply ContinuousAt.continuousWithinAt
    have hnorm : ‖g z‖ ≠ 0 := norm_ne_zero_iff.mpr
      (hgne z (closure_ball_subset_closedBall hz))
    have hgcont : ContinuousAt g z :=
      (hg z (closure_ball_subset_closedBall hz)).continuousAt
    fun_prop

private theorem continuousOn_weighted_const
    {R : ℝ} {w : ℂ} (hR : 0 < R) (hw : w ∈ ball 0 R) (a : ℝ) :
    ContinuousOn
      ((Complex.re ∘ herglotzRieszKernel 0 w) * fun _ ↦ a)
      (sphere 0 R) := by
  intro z hz
  have hnz : ‖z‖ = R := by
    simpa [mem_sphere, dist_zero_right] using hz
  have hnw : ‖w‖ < R := by
    simpa [mem_ball, dist_zero_right] using hw
  have hzw : z ≠ w := by
    intro h
    rw [h] at hnz
    linarith
  apply ContinuousAt.continuousWithinAt
  simp only [herglotzRieszKernel_fun_def]
  fun_prop (disch := grind)

private theorem continuousOn_re_herglotzRieszKernel
    {R : ℝ} {w : ℂ} (hw : w ∈ ball 0 R) :
    ContinuousOn (Complex.re ∘ herglotzRieszKernel 0 w) (sphere 0 R) := by
  intro z hz
  have hnz : ‖z‖ = R := by
    simpa [mem_sphere, dist_zero_right] using hz
  have hnw : ‖w‖ < R := by
    simpa [mem_ball, dist_zero_right] using hw
  have hzw : z ≠ w := by
    intro h
    rw [h] at hnz
    linarith
  apply ContinuousAt.continuousWithinAt
  simp only [herglotzRieszKernel_fun_def]
  fun_prop (disch := grind)

private theorem weighted_circleAverage_log_norm_sub_le
    {R : ℝ} {u w : ℂ} (hR : 0 < R)
    (hu : u ∈ ball 0 R) (hw : w ∈ ball 0 R) (hwu : w ≠ u) :
    Real.log ‖w - u‖ ≤
      Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖z - u‖)
        0 R := by
  let P : ℂ → ℝ := Complex.re ∘ herglotzRieszKernel 0 w
  let N : ℂ → ℂ := fun z ↦ (R : ℂ) ^ 2 - (starRingEnd ℂ) u * z
  have hNpoisson :
      Real.circleAverage (P * fun z ↦ Real.log ‖N z‖) 0 R = Real.log ‖N w‖ := by
    simpa only [P, N, smul_eq_mul] using
      (InnerProductSpace.HarmonicContOnCl.circleAverage_re_herglotzRieszKernel_smul
        (harmonicContOnCl_log_norm_canonicalNumerator hR hu) hw)
  have hboundary : Set.EqOn
      (P * fun z ↦ Real.log ‖N z‖)
      (fun z ↦ P z * (Real.log R + Real.log ‖z - u‖))
      (sphere 0 R) := by
    intro z hz
    dsimp [P, N]
    congr 1
    have hzu : z ≠ u := by
      intro h
      have hnz : ‖z‖ = R := by
        simpa [mem_sphere, dist_zero_right] using hz
      rw [h] at hnz
      have hnu : ‖u‖ < R := by
        simpa [mem_ball, dist_zero_right] using hu
      linarith
    have hden : 0 < R * ‖z - u‖ :=
      mul_pos hR (norm_pos_iff.mpr (sub_ne_zero.mpr hzu))
    have hcan := Complex.norm_canonicalFactor_eval_circle_eq_one hu hz
    rw [Complex.canonicalFactor_apply, norm_div, norm_mul,
      Complex.norm_real, Real.norm_eq_abs, abs_of_pos hR] at hcan
    have hnorm : ‖(R : ℂ) ^ 2 - (starRingEnd ℂ) u * z‖ = R * ‖z - u‖ := by
      simpa using (div_eq_iff hden.ne').mp hcan
    rw [hnorm, Real.log_mul hR.ne' (norm_ne_zero_iff.mpr (sub_ne_zero.mpr hzu))]
  have hconst :
      Real.circleAverage (P * fun _ ↦ Real.log R) 0 R = Real.log R := by
    have hharm : InnerProductSpace.HarmonicContOnCl (fun _ : ℂ ↦ Real.log R) (ball 0 R) := by
      refine ⟨?_, ?_⟩
      · intro z hz
        exact InnerProductSpace.harmonicAt_const _
      · intro z hz
        exact continuousAt_const.continuousWithinAt
    simpa only [P, smul_eq_mul] using
      (InnerProductSpace.HarmonicContOnCl.circleAverage_re_herglotzRieszKernel_smul hharm hw)
  have hsplit :
      Real.circleAverage (fun z ↦ P z * (Real.log R + Real.log ‖z - u‖)) 0 R =
        Real.log R + Real.circleAverage (P * fun z ↦ Real.log ‖z - u‖) 0 R := by
    calc
      Real.circleAverage (fun z ↦ P z * (Real.log R + Real.log ‖z - u‖)) 0 R =
          Real.circleAverage (fun z ↦ P z * Real.log R + P z * Real.log ‖z - u‖) 0 R := by
        congr 1
        funext z
        ring
      _ = Real.circleAverage (P * fun _ ↦ Real.log R) 0 R +
          Real.circleAverage (P * fun z ↦ Real.log ‖z - u‖) 0 R := by
        apply Real.circleAverage_fun_add
        · exact (continuousOn_weighted_const hR hw _).circleIntegrable hR.le
        · exact (continuousOn_weighted_log_norm_sub hR hu hw).circleIntegrable hR.le
      _ = Real.log R + Real.circleAverage (P * fun z ↦ Real.log ‖z - u‖) 0 R := by
        rw [hconst]
  have hcanw := one_le_norm_canonicalFactor hR hu (ball_subset_closedBall hw) hwu
  have hdenw : 0 < R * ‖w - u‖ :=
    mul_pos hR (norm_pos_iff.mpr (sub_ne_zero.mpr hwu))
  rw [Complex.canonicalFactor_apply, norm_div, norm_mul,
    Complex.norm_real, Real.norm_eq_abs, abs_of_pos hR] at hcanw
  have hnormw : R * ‖w - u‖ ≤ ‖(R : ℂ) ^ 2 - (starRingEnd ℂ) u * w‖ :=
    by simpa using (le_div_iff₀ hdenw).mp hcanw
  have hlog : Real.log R + Real.log ‖w - u‖ ≤
      Real.log ‖(R : ℂ) ^ 2 - (starRingEnd ℂ) u * w‖ := by
    rw [← Real.log_mul hR.ne' (norm_ne_zero_iff.mpr (sub_ne_zero.mpr hwu))]
    apply Real.strictMonoOn_log.monotoneOn
    · exact mem_Ioi.mpr hdenw
    · exact mem_Ioi.mpr (norm_pos_iff.mpr
        (canonicalNumerator_ne_zero hR hu (ball_subset_closedBall hw)))
    · exact hnormw
  have hcircle :
      Real.circleAverage (P * fun z ↦ Real.log ‖z - u‖) 0 R =
        Real.log ‖N w‖ - Real.log R := by
    have hrewrite :
        Real.circleAverage (P * fun z ↦ Real.log ‖N z‖) 0 R =
          Real.log R + Real.circleAverage (P * fun z ↦ Real.log ‖z - u‖) 0 R := by
      rw [Real.circleAverage_congr_sphere (by simpa [abs_of_pos hR] using hboundary), hsplit]
    rw [hNpoisson] at hrewrite
    dsimp [N] at hrewrite
    linarith
  dsimp [P] at hcircle ⊢
  linarith

private theorem circleAverage_weighted_finsum_log_norm_sub
    {R : ℝ} {w : ℂ}
    (D : Function.locallyFinsuppWithin (closedBall (0 : ℂ) R) ℤ)
    (hR : 0 < R) (hw : w ∈ ball 0 R) :
    Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) *
          fun z ↦ ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖)
        0 R =
      ∑ u ∈ (D.finiteSupport (isCompact_closedBall 0 R)).toFinset,
        (D u : ℝ) * Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖z - u‖)
          0 R := by
  let s := (D.finiteSupport (isCompact_closedBall 0 R)).toFinset
  let A : ℂ → ℂ → ℝ := fun u z ↦ (D u : ℝ) * Real.log ‖z - u‖
  have hA_support : Function.support A ⊆ D.support := by
    intro u hu
    simp only [Function.mem_support] at hu ⊢
    contrapose! hu
    ext z
    simp [A, hu]
  have hAfin : A.HasFiniteSupport :=
    (D.finiteSupport (isCompact_closedBall 0 R)).subset hA_support
  have hsum (z : ℂ) : ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖ =
      ∑ u ∈ s, (D u : ℝ) * Real.log ‖z - u‖ := by
    calc
      ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖ = (∑ᶠ u, A u) z :=
        (finsum_apply hAfin z).symm
      _ = (∑ u ∈ s, A u) z := congrFun
        (finsum_eq_sum_of_support_subset A (by simpa [s] using hA_support)) z
      _ = ∑ u ∈ s, (D u : ℝ) * Real.log ‖z - u‖ := by simp [A]
  calc
    Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) *
          fun z ↦ ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) 0 R =
        Real.circleAverage
          (fun z ↦ ∑ u ∈ s, (D u : ℝ) *
            ((Complex.re ∘ herglotzRieszKernel 0 w) z * Real.log ‖z - u‖)) 0 R := by
      congr 1
      funext z
      change (Complex.re ∘ herglotzRieszKernel 0 w) z *
        (∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) = _
      rw [hsum z]
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro u hu
      ring
    _ = ∑ u ∈ s, Real.circleAverage
          (fun z ↦ (D u : ℝ) *
            ((Complex.re ∘ herglotzRieszKernel 0 w) z * Real.log ‖z - u‖)) 0 R := by
      have hfun :
          (fun z ↦ ∑ u ∈ s, (D u : ℝ) *
            ((Complex.re ∘ herglotzRieszKernel 0 w) z * Real.log ‖z - u‖)) =
          ∑ u ∈ s, fun z ↦ (D u : ℝ) *
            ((Complex.re ∘ herglotzRieszKernel 0 w) z * Real.log ‖z - u‖) := by
        ext z
        simp
      rw [hfun, circleAverage_sum]
      intro u hu
      exact ((circleIntegrable_log_norm_sub_const R).mul_of_continuousOn
        (by simpa [abs_of_pos hR] using continuousOn_re_herglotzRieszKernel hw)).const_mul _
    _ = ∑ u ∈ s, (D u : ℝ) * Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖z - u‖) 0 R := by
      apply Finset.sum_congr rfl
      intro u hu
      simpa only [smul_eq_mul, Pi.mul_apply, mul_assoc] using
        (Real.circleAverage_fun_smul
          (f := (Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖z - u‖)
          (a := (D u : ℝ)))

/-- The Poisson-weighted submean inequality for the logarithm of the norm of a
holomorphic function on a disk. -/
private theorem analytic_weighted_circleAverage_log_norm_le
    {R : ℝ} {f : ℂ → ℂ} {w : ℂ} (hR : 0 < R)
    (hf : AnalyticOnNhd ℂ f (closedBall 0 R))
    (hw : w ∈ ball 0 R) (hfw : f w ≠ 0) :
    Real.log ‖f w‖ ≤
      Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖f z‖)
        0 R := by
  classical
  let D : Function.locallyFinsuppWithin (closedBall (0 : ℂ) R) ℤ :=
    divisor f (closedBall 0 R)
  let s := (D.finiteSupport (isCompact_closedBall 0 R)).toFinset
  have hwc : w ∈ closedBall 0 R := ball_subset_closedBall hw
  have hmf : MeromorphicOn f (closedBall 0 R) := hf.meromorphicOn
  have hDfin : D.support.Finite := D.finiteSupport (isCompact_closedBall 0 R)
  let A : ℂ → ℂ → ℝ := fun u z ↦ (D u : ℝ) * Real.log ‖z - u‖
  have hA_support : Function.support A ⊆ D.support := by
    intro u hu
    simp only [Function.mem_support] at hu ⊢
    contrapose! hu
    ext z
    simp [A, hu]
  have hAfin : A.HasFiniteSupport := hDfin.subset hA_support
  have hpoint : (fun z ↦ ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) = ∑ᶠ u, A u := by
    funext z
    exact (finsum_apply hAfin z).symm
  let Fsum : ℂ → ℝ := ∑ᶠ u, A u
  have horder : ∀ u : (closedBall (0 : ℂ) R), meromorphicOrderAt f u ≠ ⊤ := by
    rw [← hmf.exists_meromorphicOrderAt_ne_top_iff_forall
      (Metric.isConnected_closedBall hR.le)]
    refine ⟨⟨w, hwc⟩, ?_⟩
    rw [(hf w hwc).meromorphicNFAt.meromorphicOrderAt_eq_zero_iff.mpr hfw]
    simp
  obtain ⟨g, hgana, hgzero, hfac⟩ := hmf.extract_zeros_poles horder (by simpa [D] using hDfin)
  have hwacc : AccPt w (𝓟 (closedBall (0 : ℂ) R)) := by
    apply accPt_iff_frequently_nhdsNE.mpr
    apply compl_notMem
    apply mem_nhdsWithin.mpr
    refine ⟨ball w (R - ‖w‖), isOpen_ball, mem_ball_self (by
      simpa [mem_ball, dist_zero_right] using hw), ?_⟩
    intro z hz
    rcases hz with ⟨hz, _⟩
    rw [mem_ball] at hz
    rw [mem_closedBall, dist_zero_right]
    apply le_of_lt
    calc
      ‖z‖ = dist z 0 := by rw [dist_zero_right]
      _ ≤ dist z w + dist w 0 := dist_triangle z w 0
      _ < (R - ‖w‖) + ‖w‖ := by
        rw [dist_zero_right]
        linarith
      _ = R := by ring
  have htrail := MeromorphicOn.log_norm_meromorphicTrailingCoeffAt_extract_zeros_poles
    ((divisor f (closedBall 0 R)).finiteSupport (isCompact_closedBall 0 R)) hwc hwacc
      (hf w hwc).meromorphicAt
      (hgana w hwc) (hgzero ⟨w, hwc⟩) hfac
  rw [(hf w hwc).meromorphicTrailingCoeffAt_of_ne_zero hfw] at htrail
  have htrailD : Real.log ‖f w‖ =
      (∑ᶠ u, (D u : ℝ) * Real.log ‖w - u‖) + Real.log ‖g w‖ := by
    simpa [D] using htrail
  have hDzero : D w = 0 := by
    dsimp [D]
    rw [hf.divisor_apply hwc,
      (hf w hwc).analyticOrderAt_eq_zero.mpr hfw]
    simp
  have htrail' : Real.log ‖f w‖ =
      (∑ u ∈ s, (D u : ℝ) * Real.log ‖w - u‖) + Real.log ‖g w‖ := by
    rw [htrailD, finsum_eq_sum_of_support_subset _ (s := s)]
    intro u hu
    by_contra hus
    have hDu : D u = 0 := by
      by_contra hDu
      apply hus
      apply (Set.Finite.mem_toFinset hDfin).mpr
      simpa only [Function.mem_support] using hDu
    exact hu (by simp [hDu])
  have hPcont : ContinuousOn (Complex.re ∘ herglotzRieszKernel 0 w) (sphere 0 R) :=
    continuousOn_re_herglotzRieszKernel hw
  have hfactorAvg :
      Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) *
            fun z ↦ ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖)
          0 R =
        ∑ u ∈ s, (D u : ℝ) * Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖z - u‖)
          0 R := by
    simpa only [s] using circleAverage_weighted_finsum_log_norm_sub D hR hw
  have hfactorLe :
      (∑ u ∈ s, (D u : ℝ) * Real.log ‖w - u‖) ≤
        ∑ u ∈ s, (D u : ℝ) * Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖z - u‖)
          0 R := by
    apply Finset.sum_le_sum
    intro u hu
    have husupp : u ∈ D.support := by
      apply (Set.Finite.mem_toFinset hDfin).mp
      simpa only [s] using hu
    have huclosed : u ∈ closedBall 0 R := D.supportWithinDomain husupp
    have hDnonneg : 0 ≤ (D u : ℝ) := by
      dsimp [D]
      exact mod_cast hf.divisor_nonneg u
    apply mul_le_mul_of_nonneg_left _ hDnonneg
    have hwu : w ≠ u := by
      intro h
      subst u
      have : D w ≠ 0 := by simpa only [Function.mem_support] using husupp
      exact this hDzero
    have hunorm : ‖u‖ ≤ R := by
      simpa [mem_closedBall, dist_zero_right] using huclosed
    rcases lt_or_eq_of_le hunorm with huinside | huboundary
    · have huball : u ∈ ball 0 R := by
        simpa [mem_ball, dist_zero_right] using huinside
      exact weighted_circleAverage_log_norm_sub_le hR huball hw hwu
    · have husphere : u ∈ sphere 0 R := by
        simpa [mem_sphere, dist_zero_right] using huboundary
      exact (circleAverage_re_herglotzRieszKernel_mul_log husphere hw).symm.le
  have hgHarm : InnerProductSpace.HarmonicContOnCl
      (fun z ↦ Real.log ‖g z‖) (ball 0 R) :=
    harmonicContOnCl_log_norm_of_analytic_nozero hgana
      (fun z hz ↦ hgzero ⟨z, hz⟩)
  have hgAvg :
      Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖g z‖)
        0 R = Real.log ‖g w‖ := by
    simpa only [smul_eq_mul] using
      (InnerProductSpace.HarmonicContOnCl.circleAverage_re_herglotzRieszKernel_smul hgHarm hw)
  have hfactorInt : CircleIntegrable
      ((Complex.re ∘ herglotzRieszKernel 0 w) *
        fun z ↦ ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) 0 R := by
    rw [hpoint]
    apply (circleIntegrable_log_norm_factorizedRational D).mul_of_continuousOn
    simpa [abs_of_pos hR] using hPcont
  have hgInt : CircleIntegrable
      ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖g z‖) 0 R := by
    apply ContinuousOn.circleIntegrable hR.le
    apply hPcont.mul
    exact hgHarm.continuousOn_ball.mono sphere_subset_closedBall
  have hsplit :
      Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) *
          fun z ↦ (∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) + Real.log ‖g z‖)
        0 R =
      Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) *
            fun z ↦ ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖)
          0 R +
        Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖g z‖)
          0 R := by
    calc
      Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) *
            fun z ↦ (∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) + Real.log ‖g z‖)
          0 R =
          Real.circleAverage
            (fun z ↦
              ((Complex.re ∘ herglotzRieszKernel 0 w) *
                fun z ↦ ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) z +
              ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖g z‖) z)
            0 R := by
        congr 1
        funext z
        simp only [Pi.mul_apply]
        ring
      _ = _ := Real.circleAverage_fun_add hfactorInt hgInt
  have hboundary :
      Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖f z‖)
        0 R =
      Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) *
          fun z ↦ (∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) + Real.log ‖g z‖)
        0 R := by
    apply Real.circleAverage_congr_codiscreteWithin _ hR.ne'
    have hlog := MeromorphicOn.extract_zeros_poles_log hgzero hfac
    have hlogD : (fun x ↦ Real.log ‖f x‖) =ᶠ[codiscreteWithin (closedBall 0 R)]
        (Fsum + fun x ↦ Real.log ‖g x‖) := by
      dsimp [Fsum]
      simpa [A, D] using hlog
    filter_upwards [hlogD.filter_mono
      (codiscreteWithin_mono (by simpa [abs_of_pos hR] using sphere_subset_closedBall))]
      with z hz
    change (Complex.re ∘ herglotzRieszKernel 0 w) z * Real.log ‖f z‖ =
      (Complex.re ∘ herglotzRieszKernel 0 w) z *
        ((∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) + Real.log ‖g z‖)
    rw [hz]
    change (Complex.re ∘ herglotzRieszKernel 0 w) z *
        (Fsum z + Real.log ‖g z‖) = _
    dsimp [Fsum]
    rw [← congrFun hpoint z]
  calc
    Real.log ‖f w‖ =
        (∑ u ∈ s, (D u : ℝ) * Real.log ‖w - u‖) + Real.log ‖g w‖ := htrail'
    _ ≤ (∑ u ∈ s, (D u : ℝ) * Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖z - u‖)
          0 R) + Real.log ‖g w‖ := by linarith [hfactorLe]
    _ = Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) *
            fun z ↦ ∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖)
          0 R +
        Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖g z‖)
          0 R := by
      rw [← hfactorAvg, ← hgAvg]
    _ = Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) *
          fun z ↦ (∑ᶠ u, (D u : ℝ) * Real.log ‖z - u‖) + Real.log ‖g z‖)
        0 R := hsplit.symm
    _ = Real.circleAverage
        ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖f z‖)
        0 R := hboundary.symm

/-- A continuous finite-valued replacement for `log ‖z‖` at `z = 0`, with floor `-K`. -/
private theorem continuousAt_log_max_norm_exp_neg (K : ℝ) (z : ℂ) :
    ContinuousAt (fun x : ℂ ↦ Real.log (max ‖x‖ (Real.exp (-K)))) z := by
  have hpos : max ‖z‖ (Real.exp (-K)) ≠ 0 :=
    ne_of_gt (lt_of_lt_of_le (Real.exp_pos (-K)) (le_max_right _ _))
  have hcont : ContinuousAt (fun x : ℂ ↦ max ‖x‖ (Real.exp (-K))) z :=
    (continuous_norm.max (continuous_const : Continuous fun _ : ℂ ↦ Real.exp (-K))).continuousAt
  have hlog : ContinuousAt Real.log (max ‖z‖ (Real.exp (-K))) :=
    Real.continuousAt_log hpos
  change ContinuousAt (Real.log ∘ fun x : ℂ ↦ max ‖x‖ (Real.exp (-K))) z
  exact hlog.comp_of_eq hcont rfl

private theorem continuousAt_log_max_norm_exp_neg_prod (z : ℂ) (K : ℝ) :
    ContinuousAt (fun p : ℂ × ℝ ↦ Real.log (max ‖p.1‖ (Real.exp (-p.2)))) (z, K) := by
  have hpos : max ‖z‖ (Real.exp (-K)) ≠ 0 :=
    ne_of_gt (lt_of_lt_of_le (Real.exp_pos (-K)) (le_max_right _ _))
  have hcont : ContinuousAt
      (fun p : ℂ × ℝ ↦ max ‖p.1‖ (Real.exp (-p.2))) (z, K) := by
    fun_prop
  have hlog : ContinuousAt Real.log (max ‖z‖ (Real.exp (-K))) :=
    Real.continuousAt_log hpos
  change ContinuousAt (Real.log ∘ fun p : ℂ × ℝ ↦ max ‖p.1‖ (Real.exp (-p.2))) (z, K)
  exact hlog.comp_of_eq hcont rfl

/-- Away from zero, the continuous truncation is the usual maximum of logarithms. -/
private theorem log_max_norm_exp_neg_eq_max_log_norm {z : ℂ} {K : ℝ} (hz : z ≠ 0) :
    Real.log (max ‖z‖ (Real.exp (-K))) = max (Real.log ‖z‖) (-K) := by
  have hnorm : 0 < ‖z‖ := norm_pos_iff.mpr hz
  by_cases h : ‖z‖ ≤ Real.exp (-K)
  · have hlog : Real.log ‖z‖ ≤ -K :=
      (Real.log_le_iff_le_exp hnorm).mpr (by simpa using h)
    rw [max_eq_right h, Real.log_exp, max_eq_right hlog]
  · have hlt : Real.exp (-K) < ‖z‖ := lt_of_not_ge h
    have hlog : -K ≤ Real.log ‖z‖ :=
      (Real.le_log_iff_exp_le hnorm).mpr hlt.le
    rw [max_eq_left hlt.le, max_eq_left hlog]

private theorem neg_le_log_max_norm_exp_neg (K : ℝ) (z : ℂ) :
    -K ≤ Real.log (max ‖z‖ (Real.exp (-K))) := by
  rw [Real.le_log_iff_exp_le
    (lt_of_lt_of_le (Real.exp_pos (-K)) (le_max_right _ _))]
  simpa using le_max_right ‖z‖ (Real.exp (-K))

private theorem log_max_norm_exp_neg_le
    {K : ℝ} {z : ℂ} (hK : 0 ≤ K) (hz : Real.log ‖z‖ ≤ K) :
    Real.log (max ‖z‖ (Real.exp (-K))) ≤ K := by
  rw [Real.log_le_iff_le_exp
    (lt_of_lt_of_le (Real.exp_pos (-K)) (le_max_right _ _))]
  apply max_le
  · exact Real.le_exp_of_log_le hz
  · exact Real.exp_le_exp.mpr (by linarith)

/-- The truncated logarithm is dominated by its nonnegative floor parameter. -/
private theorem abs_log_max_norm_exp_neg_le
    {K : ℝ} {z : ℂ} (hK : 0 ≤ K) (hz : Real.log ‖z‖ ≤ K) :
    |Real.log (max ‖z‖ (Real.exp (-K)) : ℝ)| ≤ K := by
  rw [abs_le]
  constructor
  · linarith [neg_le_log_max_norm_exp_neg K z]
  · exact log_max_norm_exp_neg_le hK hz

private theorem abs_log_max_norm_exp_neg_le_of_le
    {B K : ℝ} {z : ℂ} (hB : 0 ≤ B) (hK0 : 0 ≤ K) (hKB : K ≤ B)
    (hz : Real.log ‖z‖ ≤ B) :
    |Real.log (max ‖z‖ (Real.exp (-K)) : ℝ)| ≤ B := by
  rw [abs_le]
  constructor
  · linarith [neg_le_log_max_norm_exp_neg K z]
  · rw [Real.log_le_iff_le_exp
      (lt_of_lt_of_le (Real.exp_pos (-K)) (le_max_right _ _))]
    apply max_le
    · exact Real.le_exp_of_log_le hz
    · exact Real.exp_le_exp.mpr (by linarith)

/-- A pointwise boundary estimate remains valid at zeros after the continuous truncation. -/
private theorem log_max_norm_exp_neg_le_log_of_norm_le
    {K M : ℝ} {z : ℂ} (hM : 0 < M)
    (hlogM : |Real.log M| ≤ K) (hz : ‖z‖ ≤ M) :
    Real.log (max ‖z‖ (Real.exp (-K))) ≤ Real.log M := by
  apply Real.log_le_log
  · exact lt_of_lt_of_le (Real.exp_pos (-K)) (le_max_right _ _)
  · apply max_le hz
    rw [← Real.exp_log hM, Real.exp_le_exp]
    rw [abs_le] at hlogM
    linarith

/-- A boundary norm estimate remains valid after applying a fixed logarithmic floor. -/
private theorem log_max_norm_exp_neg_le_max_log_of_norm_le
    {K M : ℝ} {z : ℂ} (hM : 0 < M) (hz : ‖z‖ ≤ M) :
    Real.log (max ‖z‖ (Real.exp (-K))) ≤ max (Real.log M) (-K) := by
  calc
    Real.log (max ‖z‖ (Real.exp (-K))) ≤ Real.log (max M (Real.exp (-K))) := by
      apply Real.log_le_log
      · exact lt_of_lt_of_le (Real.exp_pos (-K)) (le_max_right _ _)
      · exact max_le_max hz le_rfl
    _ = max (Real.log M) (-K) := by
      have hM' : (M : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr (ne_of_gt hM)
      simpa [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hM] using
        (log_max_norm_exp_neg_eq_max_log_norm (K := K) hM')

/-- Radial convergence is preserved by the continuous truncation, including at zeros. -/
private theorem tendsto_log_max_norm_exp_neg
    {u : ℕ → ℂ} {z : ℂ} {K : ℝ}
    (hu : Tendsto u atTop (𝓝 z)) :
    Tendsto (fun n ↦ Real.log (max ‖u n‖ (Real.exp (-K)))) atTop
      (𝓝 (Real.log (max ‖z‖ (Real.exp (-K)))) ) := by
  exact (continuousAt_log_max_norm_exp_neg K z).tendsto.comp hu

/-- A dominated-convergence wrapper for the radial finite-floor truncation. -/
private theorem tendsto_integral_weighted_log_max_norm_exp_neg
    {α : Type*} [MeasurableSpace α] {μ : Measure α}
    {W K : α → ℝ} {u : ℕ → α → ℂ} {v : α → ℂ}
    (hW : AEStronglyMeasurable W μ)
    (hu_meas : ∀ n, AEStronglyMeasurable
      (fun x ↦ Real.log (max ‖u n x‖ (Real.exp (-K x)))) μ)
    (hK_nonneg : ∀ x, 0 ≤ K x)
    (hu_bound : ∀ n x, Real.log ‖u n x‖ ≤ K x)
    (hdom : Integrable (fun x ↦ |W x| * K x) μ)
    (hu_lim : ∀ x, Tendsto (fun n ↦ u n x) atTop (𝓝 (v x))) :
    Tendsto
      (fun n ↦ ∫ x, W x * Real.log (max ‖u n x‖ (Real.exp (-K x)) ) ∂μ)
      atTop
      (𝓝 (∫ x, W x * Real.log (max ‖v x‖ (Real.exp (-K x)) ) ∂μ)) := by
  apply tendsto_integral_of_dominated_convergence (fun x ↦ |W x| * K x)
  · intro n
    exact hW.mul (hu_meas n)
  · exact hdom
  · intro n
    filter_upwards with x
    rw [norm_mul, Real.norm_eq_abs]
    exact mul_le_mul_of_nonneg_left
      (abs_log_max_norm_exp_neg_le (hK_nonneg x) (hu_bound n x))
      (abs_nonneg _)
  · filter_upwards with x
    exact tendsto_const_nhds.mul
      (tendsto_log_max_norm_exp_neg (hu_lim x))

/-- Dominated convergence for a fixed finite logarithmic floor when the analytic functions have
an independent, integrable pointwise upper bound. -/
private theorem tendsto_integral_weighted_log_max_norm_exp_neg_of_bound
    {α : Type*} [MeasurableSpace α] {μ : Measure α}
    {W B : α → ℝ} {u : ℕ → α → ℂ} {v : α → ℂ} {K : ℝ}
    (hW : AEStronglyMeasurable W μ)
    (hu_meas : ∀ n, AEStronglyMeasurable
      (fun x ↦ Real.log (max ‖u n x‖ (Real.exp (-K)))) μ)
    (hB_nonneg : ∀ x, 0 ≤ B x) (hK_nonneg : 0 ≤ K)
    (hu_bound : ∀ n x, Real.log ‖u n x‖ ≤ B x)
    (hdom : Integrable (fun x ↦ |W x| * (B x + K)) μ)
    (hu_lim : ∀ x, Tendsto (fun n ↦ u n x) atTop (𝓝 (v x))) :
    Tendsto
      (fun n ↦ ∫ x, W x * Real.log (max ‖u n x‖ (Real.exp (-K)) ) ∂μ)
      atTop
      (𝓝 (∫ x, W x * Real.log (max ‖v x‖ (Real.exp (-K)) ) ∂μ)) := by
  apply tendsto_integral_of_dominated_convergence (fun x ↦ |W x| * (B x + K))
  · intro n
    exact hW.mul (hu_meas n)
  · exact hdom
  · intro n
    filter_upwards with x
    rw [norm_mul, Real.norm_eq_abs]
    apply mul_le_mul_of_nonneg_left
      (abs_log_max_norm_exp_neg_le_of_le (by linarith [hB_nonneg x]) hK_nonneg
        (by linarith [hB_nonneg x]) (by linarith [hu_bound n x]))
      (abs_nonneg _)
  · filter_upwards with x
    exact tendsto_const_nhds.mul
      (tendsto_log_max_norm_exp_neg (hu_lim x))

/-- Dominated convergence for a finite floor which may itself vary along the radial sequence. -/
private theorem tendsto_integral_weighted_log_max_norm_exp_neg_variable_floor
    {α : Type*} [MeasurableSpace α] {μ : Measure α}
    {W B : α → ℝ} {K : ℕ → α → ℝ} {Klim : α → ℝ}
    {u : ℕ → α → ℂ} {v : α → ℂ}
    (hW : AEStronglyMeasurable W μ)
    (hu_meas : ∀ n, AEStronglyMeasurable
      (fun x ↦ Real.log (max ‖u n x‖ (Real.exp (-K n x)))) μ)
    (hB_nonneg : ∀ x, 0 ≤ B x)
    (hK_nonneg : ∀ n x, 0 ≤ K n x)
    (hK_le : ∀ n x, K n x ≤ B x)
    (hu_bound : ∀ n x, Real.log ‖u n x‖ ≤ B x)
    (hdom : Integrable (fun x ↦ |W x| * B x) μ)
    (hu_lim : ∀ x, Tendsto (fun n ↦ u n x) atTop (𝓝 (v x)))
    (hK_lim : ∀ x, Tendsto (fun n ↦ K n x) atTop (𝓝 (Klim x))) :
    Tendsto
      (fun n ↦ ∫ x, W x * Real.log (max ‖u n x‖ (Real.exp (-K n x)) ) ∂μ)
      atTop
      (𝓝 (∫ x, W x * Real.log (max ‖v x‖ (Real.exp (-Klim x)) ) ∂μ)) := by
  apply tendsto_integral_of_dominated_convergence (fun x ↦ |W x| * B x)
  · intro n
    exact hW.mul (hu_meas n)
  · exact hdom
  · intro n
    filter_upwards with x
    rw [norm_mul, Real.norm_eq_abs]
    exact mul_le_mul_of_nonneg_left
      (abs_log_max_norm_exp_neg_le_of_le (hB_nonneg x) (hK_nonneg n x)
        (hK_le n x) (hu_bound n x))
      (abs_nonneg _)
  · filter_upwards with x
    exact tendsto_const_nhds.mul
      ((continuousAt_log_max_norm_exp_neg_prod (v x) (Klim x)).tendsto.comp
        ((hu_lim x).prodMk_nhds (hK_lim x)))

/-- Circle averages are monotone under an inequality away from only a discrete subset. -/
private theorem circleAverage_mono_codiscreteWithin
    {c : ℂ} {R : ℝ} {f g : ℂ → ℝ}
    (hR : R ≠ 0) (hf : CircleIntegrable f c R) (hg : CircleIntegrable g c R)
    (h : f ≤ᶠ[codiscreteWithin (sphere c |R|)] g) :
    Real.circleAverage f c R ≤ Real.circleAverage g c R := by
  apply (mul_le_mul_iff_of_pos_left (by simp [Real.pi_pos])).2
  rw [intervalIntegral.integral_of_le (le_of_lt Real.two_pi_pos),
    intervalIntegral.integral_of_le (le_of_lt Real.two_pi_pos)]
  apply integral_mono_ae hf.1 hg.1
  apply ae_restrict_le_codiscreteWithin measurableSet_Ioc
  apply codiscreteWithin_mono (by tauto) (circleMap_preimage_codiscrete hR h)

private theorem re_herglotzRieszKernel_nonneg
    {R : ℝ} {w z : ℂ} (hz : z ∈ sphere 0 R) (hw : w ∈ ball 0 R) :
    0 ≤ (Complex.re ∘ herglotzRieszKernel 0 w) z := by
  have hR : 0 < R := by
    rw [mem_ball, dist_zero_right] at hw
    exact lt_of_le_of_lt (norm_nonneg _) hw
  have hlow := le_re_herglotzRieszKernel hz hw
  have hnum : 0 ≤ R - ‖w‖ := by
    rw [mem_ball, dist_zero_right] at hw
    linarith
  have hden : 0 ≤ R + ‖w‖ := by linarith [norm_nonneg w]
  exact le_trans (div_nonneg hnum hden) (by simpa [Function.comp_apply,
    herglotzRieszKernel_fun_def] using hlow)

/-- On a circle, an analytic logarithm can be replaced above by the continuous finite-floor
truncation; its isolated zeros do not change the average. -/
private theorem analytic_weighted_circleAverage_log_norm_le_floor
    {R : ℝ} {f : ℂ → ℂ} {w : ℂ} {K : ℂ → ℝ} (hR : 0 < R)
    (hf : AnalyticOnNhd ℂ f (closedBall 0 R))
    (hw : w ∈ ball 0 R) (hfw : f w ≠ 0)
    (hraw : CircleIntegrable
      ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖f z‖) 0 R)
    (hfloor : CircleIntegrable
      ((Complex.re ∘ herglotzRieszKernel 0 w) *
        fun z ↦ Real.log (max ‖f z‖ (Real.exp (-K z)))) 0 R) :
    Real.circleAverage
      ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖f z‖) 0 R ≤
    Real.circleAverage
      ((Complex.re ∘ herglotzRieszKernel 0 w) *
        fun z ↦ Real.log (max ‖f z‖ (Real.exp (-K z)))) 0 R := by
  let P : ℂ → ℝ := Complex.re ∘ herglotzRieszKernel 0 w
  let L : ℂ → ℝ := fun z ↦ Real.log (max ‖f z‖ (Real.exp (-K z)))
  let G : ℂ → ℝ := fun z ↦ P z * max (Real.log ‖f z‖) (L z)
  have hne : ∀ᶠ z in codiscreteWithin (sphere 0 R), f z ≠ 0 :=
    codiscreteWithin_mono sphere_subset_closedBall
      (hf.preimage_zero_mem_codiscreteWithin hfw (ball_subset_closedBall hw)
        (Metric.isConnected_closedBall hR.le))
  have hG_eq : G =ᶠ[codiscreteWithin (sphere 0 R)] P * L := by
    filter_upwards [hne] with z hzne
    dsimp [G, L]
    have hle : Real.log ‖f z‖ ≤ Real.log (max ‖f z‖ (Real.exp (-K z))) := by
      rw [log_max_norm_exp_neg_eq_max_log_norm hzne]
      exact le_max_left _ _
    rw [max_eq_right hle]
  have hG : CircleIntegrable G 0 R :=
    CircleIntegrable.congr_codiscreteWithin
      (by simpa [abs_of_pos hR] using hG_eq.symm)
      (by simpa [P, L] using hfloor)
  have hmono : ∀ z ∈ sphere 0 R, P z * Real.log ‖f z‖ ≤ G z := by
    intro z hz
    dsimp [G]
    apply mul_le_mul_of_nonneg_left (le_max_left _ _)
    exact re_herglotzRieszKernel_nonneg hz hw
  calc
    Real.circleAverage (P * fun z ↦ Real.log ‖f z‖) 0 R ≤
        Real.circleAverage G 0 R :=
      Real.circleAverage_mono (by simpa [P] using hraw) hG
        (by simpa [abs_of_pos hR] using hmono)
    _ = Real.circleAverage (P * L) 0 R :=
      Real.circleAverage_congr_codiscreteWithin
        (by simpa [abs_of_pos hR] using hG_eq) hR.ne'

/-- The exponential/Cayley conformal coordinate sends the open unit strip into the unit disk. -/
private theorem im_exp_pi_I_pos {z : ℂ}
    (hz : z ∈ verticalStrip 0 1) :
    0 < (Complex.exp (Real.pi * Complex.I * z)).im := by
  rw [Complex.exp_im]
  have him : (Real.pi * Complex.I * z).im = Real.pi * z.re := by
    simp only [Complex.mul_im, Complex.ofReal_re, Complex.I_re, Complex.mul_re,
      Complex.ofReal_im, Complex.I_im, zero_mul, mul_zero, sub_zero]
    ring
  rw [him]
  exact mul_pos (Real.exp_pos _) (Real.sin_pos_of_pos_of_lt_pi
    (mul_pos Real.pi_pos hz.1) (by nlinarith [Real.pi_pos, hz.2]))

private theorem stripToDisc_norm_lt_one {z : ℂ}
    (hz : z ∈ verticalStrip 0 1) :
    ‖(Complex.exp (Real.pi * Complex.I * z) - Complex.I) /
        (Complex.exp (Real.pi * Complex.I * z) + Complex.I)‖ < 1 := by
  let w : ℂ := Complex.exp (Real.pi * Complex.I * z)
  have hwim : 0 < w.im := by simpa [w] using im_exp_pi_I_pos hz
  have hden : 0 < ‖w + Complex.I‖ := by
    apply norm_pos_iff.mpr
    intro h
    have hi := congrArg Complex.im h
    simp only [Complex.add_im, Complex.I_im, Complex.zero_im] at hi
    linarith
  have hsquares : ‖w - Complex.I‖ ^ 2 < ‖w + Complex.I‖ ^ 2 := by
    rw [← Complex.normSq_eq_norm_sq, ← Complex.normSq_eq_norm_sq]
    simp only [Complex.normSq_apply, Complex.sub_re, Complex.I_re, sub_zero,
      Complex.sub_im, Complex.I_im, Complex.add_re, add_zero, Complex.add_im]
    nlinarith
  have hnorm : ‖w - Complex.I‖ < ‖w + Complex.I‖ :=
    (sq_lt_sq₀ (norm_nonneg _) (norm_nonneg _)).mp hsquares
  change ‖(w - Complex.I) / (w + Complex.I)‖ < 1
  rw [norm_div]
  exact (div_lt_one₀ hden).2 hnorm

/-- The Cayley coordinate used above has the expected rational inverse. -/
private theorem cayley_apply_inverse {ζ : ℂ} (hζ : ζ ≠ 1) :
    ((Complex.I * (1 + ζ) / (1 - ζ) - Complex.I) /
      (Complex.I * (1 + ζ) / (1 - ζ) + Complex.I)) = ζ := by
  have hsub : 1 - ζ ≠ 0 := sub_ne_zero.mpr (Ne.symm hζ)
  have hden : Complex.I * (1 + ζ) / (1 - ζ) + Complex.I ≠ 0 := by
    intro h
    have h' : (2 : ℂ) * Complex.I = 0 := by
      field_simp [hsub] at h
      linear_combination h
    norm_num at h'
  field_simp [hsub, hden]
  ring

/-- The midpoint of the strip is the origin in the Cayley coordinate. -/
private theorem stripToDisc_midpoint :
    (Complex.exp (Real.pi * Complex.I * ((1 / 2 : ℝ) : ℂ)) - Complex.I) /
        (Complex.exp (Real.pi * Complex.I * ((1 / 2 : ℝ) : ℂ)) + Complex.I) = 0 := by
  have harg : Real.pi * Complex.I * ((1 / 2 : ℝ) : ℂ) =
      (Real.pi / 2 : ℝ) * Complex.I := by
    push_cast
    ring
  rw [harg, Complex.exp_mul_I, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
    Real.cos_pi_div_two, Real.sin_pi_div_two]
  norm_num

/-- The exponential/Cayley coordinate is analytic throughout the open strip. -/
private theorem differentiableOn_stripToDisc :
    DifferentiableOn ℂ
      (fun z ↦ (Complex.exp (Real.pi * Complex.I * z) - Complex.I) /
        (Complex.exp (Real.pi * Complex.I * z) + Complex.I))
      (verticalStrip 0 1) := by
  intro z hz
  have hExp : DifferentiableAt ℂ (fun z ↦ Complex.exp (Real.pi * Complex.I * z)) z := by
    exact Complex.differentiable_exp.differentiableAt.comp z
      (hasDerivAt_const_mul (x := z) (Real.pi * Complex.I)).differentiableAt
  have hden : Complex.exp (Real.pi * Complex.I * z) + Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    simp only [Complex.add_im, Complex.I_im, Complex.zero_im] at hi
    linarith [im_exp_pi_I_pos hz]
  exact ((hExp.sub_const Complex.I).div (hExp.add_const Complex.I) hden).differentiableWithinAt

/-- The rational inverse Cayley coordinate takes the disk to the upper half-plane. -/
private theorem cayleyInverse_im_pos {z : ℂ} (hz : ‖z‖ < 1) :
    0 < (Complex.I * (1 + z) / (1 - z)).im := by
  have hne : 1 - z ≠ 0 := by
    intro h
    have : z = 1 := (sub_eq_zero.mp h).symm
    subst z
    norm_num at hz
  have hsq : 0 < Complex.normSq (1 - z) := Complex.normSq_pos.mpr hne
  have hnum : 0 < 1 - Complex.normSq z := by
    rw [Complex.normSq_eq_norm_sq]
    nlinarith [norm_nonneg z]
  have him : (Complex.I * (1 + z) / (1 - z)).im =
      (1 - Complex.normSq z) / Complex.normSq (1 - z) := by
    rw [Complex.div_im]
    simp only [Complex.mul_im, Complex.I_re, Complex.I_im, zero_mul, one_mul,
      Complex.mul_re, Complex.one_re, Complex.one_im, Complex.add_re, Complex.add_im, add_zero,
      zero_add, Complex.sub_re, Complex.sub_im]
    field_simp
    simp only [Complex.normSq_apply, Complex.sub_re, Complex.sub_im, Complex.one_re, Complex.one_im,
      sub_zero]
    ring
  rw [him]
  exact div_pos hnum hsq

private theorem realpart_log_cayleyInverse_div_pi_I (q : ℂ) :
    (Complex.log q / (Real.pi * Complex.I)).re = q.arg / Real.pi := by
  rw [Complex.div_re, Complex.log_im]
  simp only [Complex.mul_re, Complex.ofReal_re, Complex.I_re, mul_zero,
    Complex.ofReal_im, Complex.I_im, zero_mul, sub_zero, Complex.mul_im, zero_add,
    Complex.normSq_apply]
  field_simp
  ring

/-- The chosen branch of the logarithm takes the disk back to the open unit strip. -/
private theorem discToStrip_mem_verticalStrip {z : ℂ} (hz : ‖z‖ < 1) :
    Complex.log (Complex.I * (1 + z) / (1 - z)) / (Real.pi * Complex.I) ∈
      verticalStrip 0 1 := by
  let q : ℂ := Complex.I * (1 + z) / (1 - z)
  have hqim : 0 < q.im := by
    simpa only [q] using cayleyInverse_im_pos hz
  have harg0 : 0 < q.arg := by
    have hnonneg : 0 ≤ q.arg := Complex.arg_nonneg_iff.mpr hqim.le
    have hne : q.arg ≠ 0 := by
      intro h
      have : q.im = 0 := (Complex.arg_eq_zero_iff.mp h).2
      linarith
    exact lt_of_le_of_ne hnonneg (Ne.symm hne)
  have harg1 : q.arg < Real.pi :=
    Complex.arg_lt_pi_iff.mpr (Or.inr (ne_of_gt hqim))
  rw [verticalStrip, mem_preimage, mem_Ioo]
  rw [realpart_log_cayleyInverse_div_pi_I]
  constructor
  · exact div_pos harg0 Real.pi_pos
  · exact (div_lt_one₀ Real.pi_pos).mpr harg1

/-- The inverse disk coordinate is analytic on the open disk. -/
private theorem differentiableOn_discToStrip :
    DifferentiableOn ℂ
      (fun z ↦ Complex.log (Complex.I * (1 + z) / (1 - z)) / (Real.pi * Complex.I))
      (ball 0 1) := by
  intro z hz
  have hz' : ‖z‖ < 1 := by
    simpa [mem_ball, dist_zero_right] using hz
  have hne : 1 - z ≠ 0 := by
    intro h
    have : z = 1 := (sub_eq_zero.mp h).symm
    subst z
    norm_num at hz
  have hq : Complex.I * (1 + z) / (1 - z) ∈ Complex.slitPlane := by
    rw [Complex.mem_slitPlane_iff]
    exact Or.inr (ne_of_gt (cayleyInverse_im_pos hz'))
  have hrat : DifferentiableAt ℂ
      (fun z ↦ Complex.I * (1 + z) / (1 - z)) z := by
    fun_prop (disch := exact hne)
  simpa only [Function.comp_apply] using
    (((Complex.differentiableAt_log hq).comp z hrat).div_const (Real.pi * Complex.I)).differentiableWithinAt

private theorem analyticOnNhd_discToStrip :
    AnalyticOnNhd ℂ
      (fun z ↦ Complex.log (Complex.I * (1 + z) / (1 - z)) / (Real.pi * Complex.I))
      (ball 0 1) :=
  differentiableOn_discToStrip.analyticOnNhd isOpen_ball

/-- The disk and strip coordinates are mutually inverse on the open disk. -/
private theorem stripToDisc_discToStrip {z : ℂ} (hz : ‖z‖ < 1) :
    let q : ℂ := Complex.I * (1 + z) / (1 - z)
    (Complex.exp (Real.pi * Complex.I * (Complex.log q / (Real.pi * Complex.I))) -
        Complex.I) /
      (Complex.exp (Real.pi * Complex.I * (Complex.log q / (Real.pi * Complex.I))) +
        Complex.I) = z := by
  dsimp only
  have hpiI : (Real.pi : ℂ) * Complex.I ≠ 0 :=
    mul_ne_zero (Complex.ofReal_ne_zero.mpr (ne_of_gt Real.pi_pos)) Complex.I_ne_zero
  have hmul (q : ℂ) : Real.pi * Complex.I * (Complex.log q / (Real.pi * Complex.I)) =
      Complex.log q := by
    field_simp [hpiI]
  have hqim : 0 < (Complex.I * (1 + z) / (1 - z)).im := cayleyInverse_im_pos hz
  have hqne : Complex.I * (1 + z) / (1 - z) ≠ 0 := by
    intro h
    have : (Complex.I * (1 + z) / (1 - z)).im = 0 := by simpa [h]
    linarith
  have hzne : z ≠ 1 := by
    intro h
    subst z
    norm_num at hz
  rw [hmul, Complex.exp_log hqne]
  exact cayley_apply_inverse hzne

/-- The disk and strip coordinates are mutually inverse on the open strip. -/
private theorem discToStrip_stripToDisc {z : ℂ} (hz : z ∈ verticalStrip 0 1) :
    Complex.log
        (Complex.I *
          (1 + (Complex.exp (Real.pi * Complex.I * z) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * z) + Complex.I)) /
          (1 - (Complex.exp (Real.pi * Complex.I * z) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * z) + Complex.I))) /
      (Real.pi * Complex.I) = z := by
  let w : ℂ := Complex.exp (Real.pi * Complex.I * z)
  have hwim : 0 < w.im := by
    simpa [w] using im_exp_pi_I_pos hz
  have hden : w + Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    simp only [Complex.add_im, Complex.I_im, Complex.zero_im] at hi
    linarith
  have hsub : 1 - (w - Complex.I) / (w + Complex.I) ≠ 0 := by
    intro h
    field_simp [hden] at h
    norm_num at h
  have hq : Complex.I * (1 + (w - Complex.I) / (w + Complex.I)) /
      (1 - (w - Complex.I) / (w + Complex.I)) = w := by
    field_simp [hden, hsub]
    ring
  change Complex.log
      (Complex.I * (1 + (w - Complex.I) / (w + Complex.I)) /
        (1 - (w - Complex.I) / (w + Complex.I))) /
      (Real.pi * Complex.I) = z
  rw [hq]
  have him : (Real.pi * Complex.I * z).im = Real.pi * z.re := by
    simp only [Complex.mul_im, Complex.ofReal_re, Complex.I_re, Complex.mul_re,
      Complex.ofReal_im, Complex.I_im, zero_mul, mul_zero, sub_zero]
    ring
  have hlow : -Real.pi < (Real.pi * Complex.I * z).im := by
    rw [him]
    nlinarith [Real.pi_pos, hz.1]
  have hupp : (Real.pi * Complex.I * z).im ≤ Real.pi := by
    rw [him]
    nlinarith [Real.pi_pos, hz.2]
  rw [show w = Complex.exp (Real.pi * Complex.I * z) by rfl,
    Complex.log_exp hlow hupp]
  have hpiI : (Real.pi : ℂ) * Complex.I ≠ 0 :=
    mul_ne_zero (Complex.ofReal_ne_zero.mpr (ne_of_gt Real.pi_pos)) Complex.I_ne_zero
  field_simp [hpiI]

/-- The Cayley coordinate at the left vertical boundary. -/
private theorem exp_pi_I_mul_I_ofReal (t : ℝ) :
    Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) =
      (Real.exp (-Real.pi * t) : ℂ) := by
  have harg : Real.pi * Complex.I * ((t : ℂ) * Complex.I) =
      ((-Real.pi * t : ℝ) : ℂ) := by
    push_cast
    calc
      (Real.pi : ℂ) * Complex.I * ((t : ℂ) * Complex.I) =
          ((Real.pi : ℂ) * Complex.I * (t : ℂ)) * Complex.I := by
            ring
      _ =
          (Real.pi : ℂ) * (t : ℂ) * (Complex.I * Complex.I) := by ring
      _ = -((Real.pi : ℂ) * (t : ℂ)) := by rw [Complex.I_mul_I]; ring
      _ = -(Real.pi : ℂ) * (t : ℂ) := by ring
  rw [harg, Complex.ofReal_exp]

/-- The Cayley coordinate at the right vertical boundary. -/
private theorem exp_pi_I_one_add_I_ofReal (t : ℝ) :
    Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) =
      -(Real.exp (-Real.pi * t) : ℂ) := by
  have harg : Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I) =
      Real.pi * Complex.I + Real.pi * Complex.I * ((t : ℂ) * Complex.I) := by
    ring
  rw [harg, Complex.exp_add, Complex.exp_pi_mul_I, exp_pi_I_mul_I_ofReal]
  ring

/-- The parametrization of the upper semicircle induced by the strip coordinate. -/
private theorem angleMap_image :
    (fun t : ℝ ↦ 2 * Real.arctan (Real.exp (Real.pi * t))) '' Set.univ =
      Set.Ioo 0 Real.pi := by
  ext x
  constructor
  · rintro ⟨t, -, rfl⟩
    constructor
    · exact mul_pos (by norm_num) (Real.arctan_pos.mpr (Real.exp_pos _))
    · nlinarith [Real.arctan_lt_pi_div_two (Real.exp (Real.pi * t))]
  · intro hx
    rcases hx with ⟨hx0, hxpi⟩
    let t : ℝ := Real.log (Real.tan (x / 2)) / Real.pi
    have hhalf0 : 0 < x / 2 := by linarith
    have hhalfpi : x / 2 < Real.pi / 2 := by linarith
    have htan : 0 < Real.tan (x / 2) :=
      Real.tan_pos_of_pos_of_lt_pi_div_two hhalf0 hhalfpi
    refine ⟨t, Set.mem_univ _, ?_⟩
    dsimp [t]
    rw [mul_div_cancel₀ _ Real.pi_ne_zero, Real.exp_log htan,
      Real.arctan_tan (by linarith [Real.pi_pos]) (by linarith [Real.pi_pos])]
    ring

private theorem angleMap_injOn :
    Set.InjOn (fun t : ℝ ↦ 2 * Real.arctan (Real.exp (Real.pi * t))) Set.univ := by
  intro x hx y hy hxy
  have hmono : StrictMono (fun t : ℝ ↦ 2 * Real.arctan (Real.exp (Real.pi * t))) := by
    intro u v huv
    apply mul_lt_mul_of_pos_left _ (by norm_num)
    apply Real.arctan_strictMono
    apply Real.exp_strictMono
    exact mul_lt_mul_of_pos_left huv Real.pi_pos
  exact hmono.injective hxy

/-- Derivative of the upper-semicircle parametrization. -/
private theorem angleMap_hasDerivAt (t : ℝ) :
    HasDerivAt (fun t : ℝ ↦ 2 * Real.arctan (Real.exp (Real.pi * t)))
      (Real.pi / Real.cosh (Real.pi * t)) t := by
  have hbase : HasDerivAt
      (fun x : ℝ ↦ Real.arctan (Real.exp (Real.pi * x)))
      ((1 / (1 + Real.exp (Real.pi * t) ^ 2)) *
        (Real.exp (Real.pi * t) * Real.pi)) t := by
    exact (Real.hasDerivAt_arctan (Real.exp (Real.pi * t))).comp t
      ((Real.hasDerivAt_exp (Real.pi * t)).comp t
        (hasDerivAt_const_mul (x := t) Real.pi))
  have hmul := hbase.const_mul 2
  have heq : 2 * ((1 / (1 + Real.exp (Real.pi * t) ^ 2)) *
      (Real.exp (Real.pi * t) * Real.pi)) =
      Real.pi / Real.cosh (Real.pi * t) := by
    rw [Real.cosh_eq, Real.exp_neg]
    field_simp [ne_of_gt (Real.exp_pos (Real.pi * t))]
    ring
  rw [heq] at hmul
  exact hmul

/-- Change variables from the upper semicircle to the left/right strip boundary. -/
private theorem integral_angleMap
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] (g : ℝ → E) :
    (∫ x in Set.Ioo (0 : ℝ) Real.pi, g x) =
      ∫ t : ℝ, (Real.pi / Real.cosh (Real.pi * t)) •
        g (2 * Real.arctan (Real.exp (Real.pi * t))) := by
  have h := MeasureTheory.integral_image_eq_integral_abs_deriv_smul
    (s := Set.univ) MeasurableSet.univ
    (fun t _ ↦ (angleMap_hasDerivAt t).hasDerivWithinAt)
    angleMap_injOn g
  rw [angleMap_image] at h
  simp only [Measure.restrict_univ] at h
  calc
    (∫ x in Set.Ioo (0 : ℝ) Real.pi, g x) =
        ∫ t : ℝ, |Real.pi / Real.cosh (Real.pi * t)| •
          g (2 * Real.arctan (Real.exp (Real.pi * t))) := h
    _ = ∫ t : ℝ, (Real.pi / Real.cosh (Real.pi * t)) •
          g (2 * Real.arctan (Real.exp (Real.pi * t))) := by
      apply integral_congr_ae
      filter_upwards with t
      rw [abs_of_pos (div_pos Real.pi_pos (Real.cosh_pos _))]

/-- The corresponding change of variables for the lower semicircle. -/
private theorem integral_angleMap_left
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] (g : ℝ → E) :
    (∫ x in Set.Ioo Real.pi (2 * Real.pi), g x) =
      ∫ t : ℝ, (Real.pi / Real.cosh (Real.pi * t)) •
        g (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t))) := by
  have himage :
      (fun t : ℝ ↦ 2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t))) '' Set.univ =
        Set.Ioo Real.pi (2 * Real.pi) := by
    ext x
    constructor
    · rintro ⟨t, -, rfl⟩
      have ht : 2 * Real.arctan (Real.exp (Real.pi * t)) ∈ Set.Ioo 0 Real.pi := by
        rw [← angleMap_image]
        exact ⟨t, Set.mem_univ _, rfl⟩
      change Real.pi < 2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t)) ∧
        2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t)) < 2 * Real.pi
      constructor <;> linarith [ht.1, ht.2]
    · intro hx
      have hy : 2 * Real.pi - x ∈ Set.Ioo 0 Real.pi := by
        constructor <;> linarith [hx.1, hx.2]
      have hy' : 2 * Real.pi - x ∈
          (fun t : ℝ ↦ 2 * Real.arctan (Real.exp (Real.pi * t))) '' Set.univ := by
        simpa only [angleMap_image] using hy
      rcases hy' with ⟨t, -, ht⟩
      refine ⟨t, Set.mem_univ _, ?_⟩
      change 2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t)) = x
      have ht' : 2 * Real.arctan (Real.exp (Real.pi * t)) = 2 * Real.pi - x := by
        simpa only using ht
      rw [ht']
      ring
  have hinj : Set.InjOn
      (fun t : ℝ ↦ 2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t))) Set.univ := by
    intro x hx y hy hxy
    apply angleMap_injOn hx hy
    linarith
  have h := MeasureTheory.integral_image_eq_integral_abs_deriv_smul
    (s := Set.univ) MeasurableSet.univ
    (fun t _ ↦ ((angleMap_hasDerivAt t).const_sub (2 * Real.pi)).hasDerivWithinAt)
    hinj g
  rw [himage] at h
  simp only [Measure.restrict_univ] at h
  calc
    (∫ x in Set.Ioo Real.pi (2 * Real.pi), g x) =
        ∫ t : ℝ, |-(Real.pi / Real.cosh (Real.pi * t))| •
          g (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t))) := h
    _ = ∫ t : ℝ, (Real.pi / Real.cosh (Real.pi * t)) •
          g (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t))) := by
      apply integral_congr_ae
      filter_upwards with t
      rw [abs_neg, abs_of_pos (div_pos Real.pi_pos (Real.cosh_pos _))]

/-- Split a circle-average parameter integral into its two Cayley half-boundaries. -/
private theorem circle_average_angleMap_transport
    (G : ℝ → ℝ) (hG : Continuous G) :
    (2 * Real.pi)⁻¹ * (∫ x in (0 : ℝ)..2 * Real.pi, G x) =
      (1 / 2 : ℝ) *
        ((∫ t : ℝ, (Real.cosh (Real.pi * t))⁻¹ *
          G (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t)))) +
          ∫ t : ℝ, (Real.cosh (Real.pi * t))⁻¹ *
            G (2 * Real.arctan (Real.exp (Real.pi * t)))) := by
  have hG₀ : IntervalIntegrable G volume 0 Real.pi := hG.intervalIntegrable _ _
  have hG₁ : IntervalIntegrable G volume Real.pi (2 * Real.pi) :=
    hG.intervalIntegrable _ _
  have hsplit :
      (∫ x in Set.Ioo (0 : ℝ) Real.pi, G x) +
          ∫ x in Set.Ioo Real.pi (2 * Real.pi), G x =
        ∫ x in (0 : ℝ)..2 * Real.pi, G x := by
    calc
      (∫ x in Set.Ioo (0 : ℝ) Real.pi, G x) +
          ∫ x in Set.Ioo Real.pi (2 * Real.pi), G x =
          (∫ x in Set.Ioc (0 : ℝ) Real.pi, G x) +
            ∫ x in Set.Ioc Real.pi (2 * Real.pi), G x := by
          rw [MeasureTheory.integral_Ioc_eq_integral_Ioo,
            MeasureTheory.integral_Ioc_eq_integral_Ioo]
      _ = (∫ x in (0 : ℝ)..Real.pi, G x) +
            ∫ x in Real.pi..2 * Real.pi, G x := by
          rw [intervalIntegral.integral_of_le (le_of_lt Real.pi_pos),
            intervalIntegral.integral_of_le (by linarith [Real.pi_pos])]
      _ = ∫ x in (0 : ℝ)..2 * Real.pi, G x :=
          intervalIntegral.integral_add_adjacent_intervals hG₀ hG₁
  have hleft := integral_angleMap_left G
  have hright := integral_angleMap G
  simp only [smul_eq_mul] at hleft hright
  have hleft_factor :
      (∫ t : ℝ, (Real.pi / Real.cosh (Real.pi * t)) *
          G (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t)))) =
        Real.pi * ∫ t : ℝ, (Real.cosh (Real.pi * t))⁻¹ *
          G (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t))) := by
    rw [← integral_const_mul]
    apply integral_congr_ae
    filter_upwards with t
    ring
  have hright_factor :
      (∫ t : ℝ, (Real.pi / Real.cosh (Real.pi * t)) *
          G (2 * Real.arctan (Real.exp (Real.pi * t)))) =
        Real.pi * ∫ t : ℝ, (Real.cosh (Real.pi * t))⁻¹ *
          G (2 * Real.arctan (Real.exp (Real.pi * t))) := by
    rw [← integral_const_mul]
    apply integral_congr_ae
    filter_upwards with t
    ring
  rw [← hsplit, hright, hleft, hleft_factor, hright_factor]
  field_simp [Real.pi_ne_zero]
  ring

/-- Radially approaching the left Cayley boundary has an explicit upper-half-plane form. -/
private theorem cayley_radial_simplify (a r : ℝ)
    (ha : 0 < a) (hr0 : 0 ≤ r) :
    Complex.I * (1 + (r : ℂ) * ((a - Complex.I) / (a + Complex.I))) /
        (1 - (r : ℂ) * ((a - Complex.I) / (a + Complex.I)) ) =
      Complex.I *
        (((a * (1 + r) : ℝ) : ℂ) + ((1 - r : ℝ) : ℂ) * Complex.I) /
        (((a * (1 - r) : ℝ) : ℂ) + ((1 + r : ℝ) : ℂ) * Complex.I) := by
  have hplus : (a : ℂ) + Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    norm_num at hi
  have hnew : ((a * (1 - r) : ℝ) : ℂ) + ((1 + r : ℝ) : ℂ) * Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    simp only [Complex.add_im, Complex.ofReal_im, Complex.mul_im, Complex.ofReal_re,
      Complex.I_re, Complex.I_im, zero_mul, one_mul, mul_zero, zero_add] at hi
    norm_num at hi
    linarith
  have hden : 1 - (r : ℂ) * ((a - Complex.I) / (a + Complex.I)) ≠ 0 := by
    intro h
    have hraw : (a : ℂ) + Complex.I - (r : ℂ) * ((a : ℂ) - Complex.I) = 0 := by
      field_simp [hplus] at h
      simpa using h
    apply hnew
    calc
      ((a * (1 - r) : ℝ) : ℂ) + ((1 + r : ℝ) : ℂ) * Complex.I =
          (a : ℂ) + Complex.I - (r : ℂ) * ((a : ℂ) - Complex.I) := by
            push_cast
            ring
      _ = 0 := hraw
  have hnumEq : 1 + (r : ℂ) * ((a - Complex.I) / (a + Complex.I)) =
      ((((a * (1 + r) : ℝ) : ℂ) + ((1 - r : ℝ) : ℂ) * Complex.I) /
        ((a : ℂ) + Complex.I)) := by
    field_simp [hplus]
    push_cast
    ring
  have hdenEq : 1 - (r : ℂ) * ((a - Complex.I) / (a + Complex.I)) =
      ((((a * (1 - r) : ℝ) : ℂ) + ((1 + r : ℝ) : ℂ) * Complex.I) /
        ((a : ℂ) + Complex.I)) := by
    field_simp [hplus]
    push_cast
    ring
  rw [hnumEq, hdenEq]
  field_simp [hplus, hnew]

private theorem normSq_cayley_radial_boundary (a r : ℝ)
    (ha : 0 < a) (hr0 : 0 ≤ r) :
    Complex.normSq
      (Complex.I * (1 + (r : ℂ) * ((a - Complex.I) / (a + Complex.I))) /
        (1 - (r : ℂ) * ((a - Complex.I) / (a + Complex.I)))) =
      (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2) := by
  rw [cayley_radial_simplify a r ha hr0, Complex.normSq_div, Complex.normSq_mul,
    Complex.normSq_I, Complex.normSq_add_mul_I, Complex.normSq_add_mul_I]
  ring

/-- The analogous explicit formula at the right Cayley boundary. -/
private theorem cayley_radial_simplify_right (a r : ℝ)
    (hr0 : 0 ≤ r) :
    Complex.I * (1 + (r : ℂ) * (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I))) /
        (1 - (r : ℂ) * (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I))) =
      Complex.I *
        (((a * (1 + r) : ℝ) : ℂ) + ((-(1 - r) : ℝ) : ℂ) * Complex.I) /
        (((a * (1 - r) : ℝ) : ℂ) + ((-(1 + r) : ℝ) : ℂ) * Complex.I) := by
  have hminus : (a : ℂ) - Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    norm_num at hi
  have hnew : ((a * (1 - r) : ℝ) : ℂ) +
      ((-(1 + r) : ℝ) : ℂ) * Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    simp only [Complex.add_im, Complex.ofReal_im, Complex.mul_im, Complex.ofReal_re,
      Complex.I_re, Complex.I_im, zero_mul, one_mul, mul_zero, zero_add] at hi
    norm_num at hi
    linarith
  have hden : 1 - (r : ℂ) * (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I)) ≠ 0 := by
    intro h
    have hraw : (a : ℂ) - Complex.I - (r : ℂ) * ((a : ℂ) + Complex.I) = 0 := by
      field_simp [hminus] at h
      simpa using h
    apply hnew
    calc
      ((a * (1 - r) : ℝ) : ℂ) + ((-(1 + r) : ℝ) : ℂ) * Complex.I =
          (a : ℂ) - Complex.I - (r : ℂ) * ((a : ℂ) + Complex.I) := by
            push_cast
            ring
      _ = 0 := hraw
  have hnumEq : 1 + (r : ℂ) * (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I)) =
      ((((a * (1 + r) : ℝ) : ℂ) + ((-(1 - r) : ℝ) : ℂ) * Complex.I) /
        ((a : ℂ) - Complex.I)) := by
    field_simp [hminus]
    push_cast
    ring
  have hdenEq : 1 - (r : ℂ) * (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I)) =
      ((((a * (1 - r) : ℝ) : ℂ) + ((-(1 + r) : ℝ) : ℂ) * Complex.I) /
        ((a : ℂ) - Complex.I)) := by
    field_simp [hminus]
    push_cast
    ring
  rw [hnumEq, hdenEq]
  field_simp [hminus, hnew]

private theorem normSq_cayley_radial_right_boundary (a r : ℝ)
    (hr0 : 0 ≤ r) :
    Complex.normSq
      (Complex.I * (1 + (r : ℂ) * (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I))) /
        (1 - (r : ℂ) * (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I))) ) =
      (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2) := by
  rw [cayley_radial_simplify_right a r hr0, Complex.normSq_div, Complex.normSq_mul,
    Complex.normSq_I, Complex.normSq_add_mul_I, Complex.normSq_add_mul_I]
  ring

private theorem radial_ratio_den_pos (a r : ℝ) (ha : 0 < a) (hr0 : 0 ≤ r) :
    0 < (1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2 := by
  have hplus : 0 < 1 + r := by linarith
  have hsquare : 0 < (1 + r) ^ 2 := sq_pos_of_pos hplus
  have hother : 0 ≤ a ^ 2 * (1 - r) ^ 2 :=
    mul_nonneg (sq_nonneg _) (sq_nonneg _)
  linarith

private theorem radial_ratio_le_one (a r : ℝ) (ha : 0 < a) (hr0 : 0 ≤ r)
    (ha1 : a ≤ 1) :
    (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2) ≤ 1 := by
  apply (div_le_iff₀ (radial_ratio_den_pos a r ha hr0)).mpr
  have hsq : 0 ≤ 1 - a ^ 2 := by
    have hmul : 0 ≤ a * (1 - a) :=
      mul_nonneg ha.le (sub_nonneg.mpr ha1)
    nlinarith
  have hmul : 0 ≤ r * (1 - a ^ 2) := mul_nonneg hr0 hsq
  nlinarith

private theorem radial_ratio_ge_sq (a r : ℝ) (ha : 0 < a) (hr0 : 0 ≤ r)
    (hr1 : r ≤ 1) (ha1 : a ≤ 1) :
    a ^ 2 ≤ (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2) := by
  apply (le_div_iff₀ (radial_ratio_den_pos a r ha hr0)).mpr
  have hsq : 0 ≤ 1 - a ^ 2 := by
    have hmul : 0 ≤ a * (1 - a) :=
      mul_nonneg ha.le (sub_nonneg.mpr ha1)
    nlinarith
  have hquart : 0 ≤ 1 - a ^ 4 := by
    nlinarith [mul_nonneg hsq (by nlinarith [sq_nonneg a])]
  have hr : 0 ≤ (1 - r) ^ 2 := sq_nonneg _
  have hmul : 0 ≤ (1 - a ^ 4) * (1 - r) ^ 2 := mul_nonneg hquart hr
  nlinarith

private theorem radial_ratio_ge_one (a r : ℝ) (ha : 0 < a) (hr0 : 0 ≤ r)
    (ha1 : 1 ≤ a) :
    1 ≤ (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2) := by
  apply (le_div_iff₀ (radial_ratio_den_pos a r ha hr0)).mpr
  have hsq : 0 ≤ a ^ 2 - 1 := by
    have hmul : 0 ≤ (a - 1) * (a + 1) :=
      mul_nonneg (sub_nonneg.mpr ha1) (by linarith)
    nlinarith
  have hmul : 0 ≤ r * (a ^ 2 - 1) := mul_nonneg hr0 hsq
  nlinarith

private theorem radial_ratio_le_sq (a r : ℝ) (ha : 0 < a) (hr0 : 0 ≤ r)
    (hr1 : r ≤ 1) (ha1 : 1 ≤ a) :
    (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2) ≤ a ^ 2 := by
  apply (div_le_iff₀ (radial_ratio_den_pos a r ha hr0)).mpr
  have hsq : 0 ≤ a ^ 2 - 1 := by
    have hmul : 0 ≤ (a - 1) * (a + 1) :=
      mul_nonneg (sub_nonneg.mpr ha1) (by linarith)
    nlinarith
  have hquart : 0 ≤ a ^ 4 - 1 := by
    nlinarith [mul_nonneg hsq (by nlinarith [sq_nonneg a])]
  have hr : 0 ≤ (1 - r) ^ 2 := sq_nonneg _
  have hmul : 0 ≤ (a ^ 4 - 1) * (1 - r) ^ 2 := mul_nonneg hquart hr
  nlinarith

/-- A radial Cayley point has modulus between `a` and `1`. -/
private theorem norm_between_of_normSq_radial_ratio (q : ℂ) (a r : ℝ)
    (ha : 0 < a) (hr0 : 0 ≤ r) (hr1 : r ≤ 1)
    (hnormsq : Complex.normSq q =
      (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2)) :
    min a 1 ≤ ‖q‖ ∧ ‖q‖ ≤ max a 1 := by
  have hsquare : ‖q‖ ^ 2 =
      (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2) := by
    rw [← Complex.normSq_eq_norm_sq]
    exact hnormsq
  rcases le_total a 1 with ha1 | ha1
  · have hAlo := radial_ratio_ge_sq a r ha hr0 hr1 ha1
    have hAhi : (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2) ≤ 1 ^ 2 := by
      simpa using radial_ratio_le_one a r ha hr0 ha1
    have hqlo : a ≤ ‖q‖ := by
      apply (sq_le_sq₀ ha.le (norm_nonneg q)).mp
      rw [hsquare]
      exact hAlo
    have hqhi : ‖q‖ ≤ 1 := by
      apply (sq_le_sq₀ (norm_nonneg q) zero_le_one).mp
      rw [hsquare]
      exact hAhi
    constructor
    · simpa [min_eq_left ha1] using hqlo
    · simpa [max_eq_right ha1] using hqhi
  · have hAlo : 1 ^ 2 ≤ (a ^ 2 * (1 + r) ^ 2 + (1 - r) ^ 2) /
        ((1 + r) ^ 2 + a ^ 2 * (1 - r) ^ 2) := by
      simpa using radial_ratio_ge_one a r ha hr0 ha1
    have hAhi := radial_ratio_le_sq a r ha hr0 hr1 ha1
    have hqlo : 1 ≤ ‖q‖ := by
      apply (sq_le_sq₀ zero_le_one (norm_nonneg q)).mp
      rw [hsquare]
      exact hAlo
    have hqhi : ‖q‖ ≤ a := by
      apply (sq_le_sq₀ (norm_nonneg q) ha.le).mp
      rw [hsquare]
      exact hAhi
    constructor
    · simpa [min_eq_right ha1] using hqlo
    · simpa [max_eq_left ha1] using hqhi

private theorem abs_log_norm_of_between (q : ℂ) (a : ℝ) (ha : 0 < a)
    (hlow : min a 1 ≤ ‖q‖) (hhigh : ‖q‖ ≤ max a 1) :
    |Real.log ‖q‖| ≤ |Real.log a| := by
  rcases le_total a 1 with ha1 | ha1
  · have hlow' : a ≤ ‖q‖ := by simpa [min_eq_left ha1] using hlow
    have hhigh' : ‖q‖ ≤ 1 := by simpa [max_eq_right ha1] using hhigh
    have hloga : Real.log a ≤ 0 := Real.log_nonpos ha.le ha1
    have hlogq0 : Real.log ‖q‖ ≤ 0 := Real.log_nonpos (norm_nonneg _) hhigh'
    have hlogaq : Real.log a ≤ Real.log ‖q‖ := Real.log_le_log ha hlow'
    rw [abs_of_nonpos hloga]
    apply abs_le.mpr
    constructor <;> linarith
  · have hlow' : 1 ≤ ‖q‖ := by simpa [min_eq_right ha1] using hlow
    have hhigh' : ‖q‖ ≤ a := by simpa [max_eq_left ha1] using hhigh
    have hloga : 0 ≤ Real.log a := Real.log_nonneg ha1
    have hlogq0 : 0 ≤ Real.log ‖q‖ := Real.log_nonneg hlow'
    have hlogqa : Real.log ‖q‖ ≤ Real.log a :=
      Real.log_le_log (lt_of_lt_of_le Real.zero_lt_one hlow') hhigh'
    rw [abs_of_nonneg hloga]
    apply abs_le.mpr
    constructor <;> linarith

private theorem abs_log_norm_cayley_radial_boundary_le (a r : ℝ)
    (ha : 0 < a) (hr0 : 0 ≤ r) (hr1 : r ≤ 1) :
    |Real.log ‖Complex.I * (1 + (r : ℂ) * ((a - Complex.I) / (a + Complex.I))) /
        (1 - (r : ℂ) * ((a - Complex.I) / (a + Complex.I)))‖| ≤ |Real.log a| := by
  obtain ⟨hlow, hhigh⟩ := norm_between_of_normSq_radial_ratio _ a r ha hr0 hr1
    (normSq_cayley_radial_boundary a r ha hr0)
  exact abs_log_norm_of_between _ a ha hlow hhigh

private theorem abs_log_norm_cayley_radial_right_boundary_le (a r : ℝ)
    (ha : 0 < a) (hr0 : 0 ≤ r) (hr1 : r ≤ 1) :
    |Real.log ‖Complex.I * (1 + (r : ℂ) * (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I))) /
        (1 - (r : ℂ) * (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I)))‖| ≤ |Real.log a| := by
  obtain ⟨hlow, hhigh⟩ := norm_between_of_normSq_radial_ratio _ a r ha hr0 hr1
    (normSq_cayley_radial_right_boundary a r hr0)
  exact abs_log_norm_of_between _ a ha hlow hhigh

private theorem im_log_div_pi_I (q : ℂ) :
    (Complex.log q / (Real.pi * Complex.I)).im = -Real.log ‖q‖ / Real.pi := by
  rw [Complex.div_im, Complex.log_re]
  simp only [Complex.mul_re, Complex.ofReal_re, Complex.I_re, mul_zero,
    Complex.ofReal_im, Complex.I_im, zero_mul, sub_zero, Complex.normSq_apply,
    Complex.mul_im, one_mul, zero_add]
  field_simp [Real.pi_ne_zero]
  ring

private theorem abs_im_log_div_pi_I_le (q : ℂ) (t : ℝ)
    (h : |Real.log ‖q‖| ≤ Real.pi * |t|) :
    |(Complex.log q / (Real.pi * Complex.I)).im| ≤ |t| := by
  rw [im_log_div_pi_I, abs_div, abs_neg, abs_of_pos Real.pi_pos]
  apply (div_le_iff₀ Real.pi_pos).mpr
  nlinarith

private theorem abs_log_norm_cayley_radial_boundary_exp_le (r t : ℝ)
    (hr0 : 0 ≤ r) (hr1 : r ≤ 1) :
    |Real.log ‖(Complex.I *
        (1 + (r : ℂ) * (((Real.exp (-Real.pi * t) : ℝ) - Complex.I) /
          ((Real.exp (-Real.pi * t) : ℝ) + Complex.I)))) /
        (1 - (r : ℂ) * (((Real.exp (-Real.pi * t) : ℝ) - Complex.I) /
          ((Real.exp (-Real.pi * t) : ℝ) + Complex.I)))‖| ≤ Real.pi * |t| := by
  have h := abs_log_norm_cayley_radial_boundary_le
    (Real.exp (-Real.pi * t)) r (Real.exp_pos _) hr0 hr1
  rw [Real.log_exp] at h
  simpa [abs_mul, abs_of_pos Real.pi_pos] using h

/-- A radial approach to the left strip boundary never increases the imaginary coordinate. -/
private theorem im_discToStrip_radial_left_le (r t : ℝ)
    (hr0 : 0 ≤ r) (hr1 : r ≤ 1) :
    |(Complex.log (Complex.I *
        (1 + (r : ℂ) *
          ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I))) /
        (1 - (r : ℂ) *
          ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)))) /
      (Real.pi * Complex.I)).im| ≤ |t| := by
  rw [exp_pi_I_mul_I_ofReal]
  apply abs_im_log_div_pi_I_le
  exact abs_log_norm_cayley_radial_boundary_exp_le r t hr0 hr1

private theorem neg_cayley_boundary (a : ℝ) :
    ((-(a : ℂ) - Complex.I) / (-(a : ℂ) + Complex.I)) =
      (((a : ℂ) + Complex.I) / ((a : ℂ) - Complex.I)) := by
  have hnum : -(a : ℂ) - Complex.I = -((a : ℂ) + Complex.I) := by ring
  have hden : -(a : ℂ) + Complex.I = -((a : ℂ) - Complex.I) := by ring
  rw [hnum, hden, neg_div_neg_eq]

private theorem abs_log_norm_cayley_radial_right_boundary_exp_le (r t : ℝ)
    (hr0 : 0 ≤ r) (hr1 : r ≤ 1) :
    |Real.log ‖(Complex.I *
        (1 + (r : ℂ) * (((Real.exp (-Real.pi * t) : ℝ) + Complex.I) /
          ((Real.exp (-Real.pi * t) : ℝ) - Complex.I)))) /
        (1 - (r : ℂ) * (((Real.exp (-Real.pi * t) : ℝ) + Complex.I) /
          ((Real.exp (-Real.pi * t) : ℝ) - Complex.I)))‖| ≤ Real.pi * |t| := by
  have h := abs_log_norm_cayley_radial_right_boundary_le
    (Real.exp (-Real.pi * t)) r (Real.exp_pos _) hr0 hr1
  rw [Real.log_exp] at h
  simpa [abs_mul, abs_of_pos Real.pi_pos] using h

/-- A radial approach to the right strip boundary never increases the imaginary coordinate. -/
private theorem im_discToStrip_radial_right_le (r t : ℝ)
    (hr0 : 0 ≤ r) (hr1 : r ≤ 1) :
    |(Complex.log (Complex.I *
        (1 + (r : ℂ) *
          ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I))) /
        (1 - (r : ℂ) *
          ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)))) /
      (Real.pi * Complex.I)).im| ≤ |t| := by
  rw [exp_pi_I_one_add_I_ofReal, neg_cayley_boundary]
  apply abs_im_log_div_pi_I_le
  exact abs_log_norm_cayley_radial_right_boundary_exp_le r t hr0 hr1

private theorem normSq_u_plus_I
    (u : ℂ) (c s : ℝ) (hure : u.re = c) (huim : u.im = s)
    (hunorm : Complex.normSq u = 1) :
    Complex.normSq (u + Complex.I) = 2 + 2 * s := by
  rw [Complex.normSq_apply] at hunorm ⊢
  simp only [Complex.add_re, Complex.I_re, add_zero, Complex.add_im, Complex.I_im]
  rw [hure, huim] at hunorm ⊢
  nlinarith

private theorem normSq_u_sub_I
    (u : ℂ) (c s : ℝ) (hure : u.re = c) (huim : u.im = s)
    (hunorm : Complex.normSq u = 1) :
    Complex.normSq (u - Complex.I) = 2 - 2 * s := by
  rw [Complex.normSq_apply] at hunorm ⊢
  simp only [Complex.sub_re, Complex.I_re, sub_zero, Complex.sub_im, Complex.I_im]
  rw [hure, huim] at hunorm ⊢
  nlinarith

private theorem normSq_r_plus_I (r : ℝ) :
    Complex.normSq ((r : ℂ) + Complex.I) = r ^ 2 + 1 := by
  rw [Complex.normSq_apply]
  simp
  ring

private theorem normSq_r_sub_I (r : ℝ) :
    Complex.normSq ((r : ℂ) - Complex.I) = r ^ 2 + 1 := by
  rw [Complex.normSq_apply]
  simp
  ring

private theorem cayley_diff_left (u : ℂ) (r : ℝ)
    (hpu : u + Complex.I ≠ 0) (hpr : (r : ℂ) + Complex.I ≠ 0) :
    ((r - Complex.I) / (r + Complex.I) - (u - Complex.I) / (u + Complex.I)) =
      (2 * Complex.I * (r - u)) / (((r : ℂ) + Complex.I) * (u + Complex.I)) := by
  field_simp [hpu, hpr]
  ring

private theorem normSq_r_sub_u
    (u : ℂ) (r c s : ℝ) (hure : u.re = c) (huim : u.im = s)
    (hunorm : Complex.normSq u = 1) :
    Complex.normSq ((r : ℂ) - u) = r ^ 2 - 2 * r * c + 1 := by
  rw [Complex.normSq_apply] at hunorm ⊢
  simp only [Complex.sub_re, Complex.ofReal_re, Complex.sub_im, Complex.ofReal_im, zero_sub]
  rw [hure, huim] at hunorm ⊢
  nlinarith

private theorem normSq_cayley_interior
    (u : ℂ) (c s : ℝ) (hure : u.re = c) (huim : u.im = s)
    (hunorm : Complex.normSq u = 1) :
    Complex.normSq ((u - Complex.I) / (u + Complex.I)) =
      (2 - 2 * s) / (2 + 2 * s) := by
  rw [Complex.normSq_div, normSq_u_sub_I u c s hure huim hunorm,
    normSq_u_plus_I u c s hure huim hunorm]

private theorem normSq_cayley_diff_left
    (u : ℂ) (r c s : ℝ) (hure : u.re = c) (huim : u.im = s)
    (hunorm : Complex.normSq u = 1) (hs : 0 < s) :
    Complex.normSq ((r - Complex.I) / (r + Complex.I) -
          (u - Complex.I) / (u + Complex.I)) =
      4 * (r ^ 2 - 2 * r * c + 1) / ((r ^ 2 + 1) * (2 + 2 * s)) := by
  have hpu : u + Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    simp only [Complex.add_im, Complex.I_im, Complex.zero_im] at hi
    rw [huim] at hi
    linarith
  have hpr : (r : ℂ) + Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    norm_num at hi
  have htwo : Complex.normSq (2 : ℂ) = 4 := by
    norm_num [Complex.normSq_apply]
  rw [cayley_diff_left u r hpu hpr, Complex.normSq_div, Complex.normSq_mul,
    Complex.normSq_mul, Complex.normSq_mul, htwo, Complex.normSq_I,
    normSq_r_sub_u u r c s hure huim hunorm,
    normSq_r_plus_I r, normSq_u_plus_I u c s hure huim hunorm]
  ring

private theorem cayley_poisson_left_normSq
    (u : ℂ) (r c s : ℝ) (hure : u.re = c) (huim : u.im = s)
    (hunorm : Complex.normSq u = 1) (hs : 0 < s) :
    (1 - Complex.normSq ((u - Complex.I) / (u + Complex.I))) /
        Complex.normSq ((r - Complex.I) / (r + Complex.I) -
          (u - Complex.I) / (u + Complex.I)) =
      s * (r ^ 2 + 1) / (r ^ 2 - 2 * r * c + 1) := by
  rw [normSq_cayley_interior u c s hure huim hunorm,
    normSq_cayley_diff_left u r c s hure huim hunorm hs]
  have hplus : 0 < 2 + 2 * s := by linarith
  have hrplus : 0 < r ^ 2 + 1 := by positivity
  have hden : 0 < r ^ 2 - 2 * r * c + 1 := by
    rw [show r ^ 2 - 2 * r * c + 1 = (r - c) ^ 2 + s ^ 2 by
      rw [← hunorm]
      simp only [Complex.normSq_apply, hure, huim]
      ring]
    positivity
  field_simp [ne_of_gt hplus, ne_of_gt hrplus, ne_of_gt hden]
  ring

private theorem cayley_poisson_left_trig (a r : ℝ) (hs : 0 < Real.sin a) :
    (1 - Complex.normSq (((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I - Complex.I) /
          ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I + Complex.I))) /
        Complex.normSq ((r - Complex.I) / (r + Complex.I) -
          ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I - Complex.I) /
            ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I + Complex.I)) =
      Real.sin a * (r ^ 2 + 1) / (r ^ 2 - 2 * r * Real.cos a + 1) := by
  let u : ℂ := (Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I
  have hure : u.re = Real.cos a := by
    dsimp only [u]
    simp only [Complex.add_re, Complex.ofReal_re, Complex.mul_re, Complex.ofReal_im,
      Complex.I_re, Complex.I_im, mul_zero, zero_mul, sub_zero, add_zero]
  have huim : u.im = Real.sin a := by
    dsimp only [u]
    simp only [Complex.add_im, Complex.ofReal_im, Complex.mul_im, Complex.ofReal_re,
      Complex.I_re, Complex.I_im, zero_mul, one_mul, mul_zero, sub_zero, zero_add]
    ring
  have hunorm : Complex.normSq u = 1 := by
    change Complex.normSq ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I) = 1
    rw [Complex.normSq_add_mul_I]
    exact Real.cos_sq_add_sin_sq a
  exact cayley_poisson_left_normSq u r (Real.cos a) (Real.sin a) hure huim hunorm hs

private theorem cosh_eq_exp_neg_sq_div (x : ℝ) :
    Real.cosh x = (Real.exp (-x) ^ 2 + 1) / (2 * Real.exp (-x)) := by
  rw [Real.cosh_eq, Real.exp_neg]
  field_simp [ne_of_gt (Real.exp_pos x)]
  ring

private theorem denom_trig_pos (a r : ℝ) (hs : 0 < Real.sin a) :
    0 < r ^ 2 - 2 * r * Real.cos a + 1 := by
  rw [show r ^ 2 - 2 * r * Real.cos a + 1 =
      (r - Real.cos a) ^ 2 + Real.sin a ^ 2 by
    nlinarith [Real.cos_sq_add_sin_sq a]]
  positivity

private theorem exp_rational_eq_cosh (x c : ℝ)
    (hden : 0 < Real.exp (-x) ^ 2 - 2 * Real.exp (-x) * c + 1) :
    (Real.exp (-x) ^ 2 + 1) /
        (Real.exp (-x) ^ 2 - 2 * Real.exp (-x) * c + 1) =
      Real.cosh x / (Real.cosh x - c) := by
  have hr : 0 < Real.exp (-x) := Real.exp_pos _
  have hcm : 0 < (Real.exp (-x) ^ 2 + 1) / (2 * Real.exp (-x)) - c := by
    rw [show (Real.exp (-x) ^ 2 + 1) / (2 * Real.exp (-x)) - c =
      (Real.exp (-x) ^ 2 - 2 * Real.exp (-x) * c + 1) /
        (2 * Real.exp (-x)) by
      field_simp [ne_of_gt hr]
      ring]
    exact div_pos hden (by positivity)
  rw [cosh_eq_exp_neg_sq_div]
  field_simp [ne_of_gt hr, ne_of_gt hden, ne_of_gt hcm]
  ring

private theorem cayley_poisson_left_hyperbolic (a t : ℝ)
    (hs : 0 < Real.sin a) :
    (1 - Complex.normSq (((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I - Complex.I) /
          ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I + Complex.I))) /
        Complex.normSq ((Real.exp (-Real.pi * t) - Complex.I) /
            (Real.exp (-Real.pi * t) + Complex.I) -
          ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I - Complex.I) /
            ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I + Complex.I)) =
      Real.sin a * Real.cosh (Real.pi * t) /
        (Real.cosh (Real.pi * t) - Real.cos a) := by
  have hden : 0 < Real.exp (-Real.pi * t) ^ 2 -
      2 * Real.exp (-Real.pi * t) * Real.cos a + 1 :=
    denom_trig_pos a (Real.exp (-Real.pi * t)) hs
  rw [cayley_poisson_left_trig a (Real.exp (-Real.pi * t)) hs]
  have hratio : (Real.exp (-Real.pi * t) ^ 2 + 1) /
      (Real.exp (-Real.pi * t) ^ 2 - 2 * Real.exp (-Real.pi * t) * Real.cos a + 1) =
      Real.cosh (Real.pi * t) / (Real.cosh (Real.pi * t) - Real.cos a) := by
    convert exp_rational_eq_cosh (Real.pi * t) (Real.cos a) (by simpa using hden) using 1 <;>
      ring
  calc
    Real.sin a * (Real.exp (-Real.pi * t) ^ 2 + 1) /
        (Real.exp (-Real.pi * t) ^ 2 - 2 * Real.exp (-Real.pi * t) * Real.cos a + 1) =
        Real.sin a * ((Real.exp (-Real.pi * t) ^ 2 + 1) /
          (Real.exp (-Real.pi * t) ^ 2 - 2 * Real.exp (-Real.pi * t) * Real.cos a + 1)) := by ring
    _ = Real.sin a * (Real.cosh (Real.pi * t) /
          (Real.cosh (Real.pi * t) - Real.cos a)) := by rw [hratio]
    _ = Real.sin a * Real.cosh (Real.pi * t) /
          (Real.cosh (Real.pi * t) - Real.cos a) := by ring

private theorem denom_trig_pos_right (a r : ℝ) (hs : 0 < Real.sin a) :
    0 < r ^ 2 + 2 * r * Real.cos a + 1 := by
  rw [show r ^ 2 + 2 * r * Real.cos a + 1 =
      (r + Real.cos a) ^ 2 + Real.sin a ^ 2 by
    nlinarith [Real.cos_sq_add_sin_sq a]]
  positivity

private theorem cayley_poisson_right_hyperbolic (a t : ℝ)
    (hs : 0 < Real.sin a) :
    (1 - Complex.normSq (((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I - Complex.I) /
          ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I + Complex.I))) /
        Complex.normSq ((-Real.exp (-Real.pi * t) - Complex.I) /
            (-Real.exp (-Real.pi * t) + Complex.I) -
          ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I - Complex.I) /
            ((Real.cos a : ℂ) + (Real.sin a : ℂ) * Complex.I + Complex.I)) =
      Real.sin a * Real.cosh (Real.pi * t) /
        (Real.cosh (Real.pi * t) + Real.cos a) := by
  have hden : 0 < Real.exp (-Real.pi * t) ^ 2 +
      2 * Real.exp (-Real.pi * t) * Real.cos a + 1 :=
    denom_trig_pos_right a (Real.exp (-Real.pi * t)) hs
  have hneg : -(Real.exp (-Real.pi * t) : ℂ) =
      ((-Real.exp (-Real.pi * t) : ℝ) : ℂ) := by
    push_cast
    ring
  rw [hneg, cayley_poisson_left_trig a (-Real.exp (-Real.pi * t)) hs]
  have hratio : (Real.exp (-Real.pi * t) ^ 2 + 1) /
      (Real.exp (-Real.pi * t) ^ 2 +
        2 * Real.exp (-Real.pi * t) * Real.cos a + 1) =
      Real.cosh (Real.pi * t) /
        (Real.cosh (Real.pi * t) + Real.cos a) := by
    convert exp_rational_eq_cosh (Real.pi * t) (-Real.cos a) (by simpa using hden) using 1 <;>
      ring
  calc
    Real.sin a * ((-Real.exp (-Real.pi * t)) ^ 2 + 1) /
        ((-Real.exp (-Real.pi * t)) ^ 2 - 2 * (-Real.exp (-Real.pi * t)) *
          Real.cos a + 1) =
        Real.sin a * ((Real.exp (-Real.pi * t) ^ 2 + 1) /
          (Real.exp (-Real.pi * t) ^ 2 +
            2 * Real.exp (-Real.pi * t) * Real.cos a + 1)) := by ring
    _ = Real.sin a * (Real.cosh (Real.pi * t) /
          (Real.cosh (Real.pi * t) + Real.cos a)) := by rw [hratio]
    _ = Real.sin a * Real.cosh (Real.pi * t) /
          (Real.cosh (Real.pi * t) + Real.cos a) := by ring

private theorem exp_pi_I_ofReal (x : ℝ) :
    Complex.exp (Real.pi * Complex.I * (x : ℂ)) =
      (Real.cos (Real.pi * x) : ℂ) + (Real.sin (Real.pi * x) : ℂ) * Complex.I := by
  have harg : Real.pi * Complex.I * (x : ℂ) = (Real.pi * x : ℝ) * Complex.I := by
    push_cast
    ring
  rw [harg, Complex.exp_ofReal_mul_I]

/-- The left boundary disk Poisson density is exactly the left strip kernel. -/
private theorem stripToDisc_left_kernel {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) (t : ℝ) :
    (1 - Complex.normSq
        ((Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
          (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I))) /
      Complex.normSq
        ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
          (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I) -
          (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)) /
      (2 * Real.cosh (Real.pi * t)) =
        Real.sin (Real.pi * θ) /
          (2 * (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
  have harg0 : 0 < Real.pi * θ := mul_pos Real.pi_pos hθ.1
  have harg1 : Real.pi * θ < Real.pi := by
    nlinarith [mul_lt_mul_of_pos_left hθ.2 Real.pi_pos]
  have hs : 0 < Real.sin (Real.pi * θ) :=
    Real.sin_pos_of_pos_of_lt_pi harg0 harg1
  rw [exp_pi_I_ofReal θ, exp_pi_I_mul_I_ofReal t,
    cayley_poisson_left_hyperbolic (Real.pi * θ) t hs]
  have hcoslt : Real.cos (Real.pi * θ) < 1 := by
    have hsq : Real.cos (Real.pi * θ) ^ 2 < 1 := by
      nlinarith [Real.cos_sq_add_sin_sq (Real.pi * θ), sq_pos_of_pos hs]
    nlinarith [sq_nonneg (Real.cos (Real.pi * θ) + 1)]
  have hcosh_one : 1 ≤ Real.cosh (Real.pi * t) := by
    have hsq : 1 ≤ Real.cosh (Real.pi * t) ^ 2 := by
      rw [Real.cosh_sq']
      nlinarith [sq_nonneg (Real.sinh (Real.pi * t))]
    have hnonneg : 0 ≤ Real.cosh (Real.pi * t) := (Real.cosh_pos _).le
    nlinarith
  have hden : 0 < Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ) := by
    linarith
  field_simp [ne_of_gt (Real.cosh_pos _), ne_of_gt hden]

/-- The right boundary disk Poisson density is exactly the right strip kernel. -/
private theorem stripToDisc_right_kernel {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) (t : ℝ) :
    (1 - Complex.normSq
        ((Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
          (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I))) /
      Complex.normSq
        ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
          (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I) -
          (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)) /
      (2 * Real.cosh (Real.pi * t)) =
        Real.sin (Real.pi * θ) /
          (2 * (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
  have harg0 : 0 < Real.pi * θ := mul_pos Real.pi_pos hθ.1
  have harg1 : Real.pi * θ < Real.pi := by
    nlinarith [mul_lt_mul_of_pos_left hθ.2 Real.pi_pos]
  have hs : 0 < Real.sin (Real.pi * θ) :=
    Real.sin_pos_of_pos_of_lt_pi harg0 harg1
  rw [exp_pi_I_ofReal θ, exp_pi_I_one_add_I_ofReal t,
    cayley_poisson_right_hyperbolic (Real.pi * θ) t hs]
  have hcosgt : -1 < Real.cos (Real.pi * θ) := by
    have hsq : Real.cos (Real.pi * θ) ^ 2 < 1 := by
      nlinarith [Real.cos_sq_add_sin_sq (Real.pi * θ), sq_pos_of_pos hs]
    nlinarith [sq_nonneg (Real.cos (Real.pi * θ) - 1)]
  have hcosh_one : 1 ≤ Real.cosh (Real.pi * t) := by
    have hsq : 1 ≤ Real.cosh (Real.pi * t) ^ 2 := by
      rw [Real.cosh_sq']
      nlinarith [sq_nonneg (Real.sinh (Real.pi * t))]
    have hnonneg : 0 ≤ Real.cosh (Real.pi * t) := (Real.cosh_pos _).le
    nlinarith
  have hden : 0 < Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ) := by
    linarith
  field_simp [ne_of_gt (Real.cosh_pos _), ne_of_gt hden]

private theorem cos_two_arctan (x : ℝ) :
    Real.cos (2 * Real.arctan x) = (1 - x ^ 2) / (1 + x ^ 2) := by
  have hD : 0 < 1 + x ^ 2 := by positivity
  have hsqrt : (Real.sqrt (1 + x ^ 2)) ^ 2 = 1 + x ^ 2 :=
    Real.sq_sqrt hD.le
  rw [Real.cos_two_mul, Real.cos_arctan]
  field_simp [ne_of_gt (Real.sqrt_pos.2 hD)]
  nlinarith

private theorem sin_two_arctan (x : ℝ) :
    Real.sin (2 * Real.arctan x) = 2 * x / (1 + x ^ 2) := by
  have hD : 0 < 1 + x ^ 2 := by positivity
  have hsqrt : (Real.sqrt (1 + x ^ 2)) ^ 2 = 1 + x ^ 2 :=
    Real.sq_sqrt hD.le
  rw [Real.sin_two_mul, Real.sin_arctan, Real.cos_arctan]
  field_simp [ne_of_gt (Real.sqrt_pos.2 hD)]
  rw [hsqrt]

private theorem exp_two_arctan (x : ℝ) :
    Complex.exp (((2 * Real.arctan x : ℝ) : ℂ) * Complex.I) =
      ((1 : ℂ) + (x : ℂ) * Complex.I) / ((1 : ℂ) - (x : ℂ) * Complex.I) := by
  have hD : 0 < 1 + x ^ 2 := by positivity
  rw [Complex.exp_ofReal_mul_I]
  apply Complex.ext
  · rw [Complex.div_re]
    simp only [Complex.add_re, Complex.ofReal_re, Complex.mul_re, Complex.I_re,
      Complex.ofReal_im, Complex.I_im, Complex.mul_im, Complex.add_im, zero_mul, one_mul,
      mul_zero, zero_add, Complex.sub_re, Complex.sub_im, Complex.one_re, Complex.one_im,
      sub_zero, Complex.normSq_apply]
    rw [cos_two_arctan]
    field_simp [hD.ne']
    ring
  · rw [Complex.div_im]
    simp only [Complex.add_im, Complex.ofReal_im, Complex.mul_im, Complex.ofReal_re,
      Complex.I_re, Complex.I_im, Complex.mul_re, Complex.add_re, zero_mul, one_mul,
      mul_zero, zero_add, Complex.sub_re, Complex.sub_im, Complex.one_re, Complex.one_im,
      sub_zero, Complex.normSq_apply]
    rw [sin_two_arctan]
    field_simp [hD.ne']
    ring

private theorem circle_rational_inv (x : ℝ) (hx : x ≠ 0) :
    ((1 : ℂ) + (x : ℂ) * Complex.I) / ((1 : ℂ) - (x : ℂ) * Complex.I) =
      (((x⁻¹ : ℝ) : ℂ) + Complex.I) / (((x⁻¹ : ℝ) : ℂ) - Complex.I) := by
  have hleft : (1 : ℂ) - (x : ℂ) * Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    simp only [Complex.sub_im, Complex.one_im, Complex.mul_im, Complex.ofReal_re,
      Complex.I_re, Complex.ofReal_im, Complex.I_im, zero_mul, one_mul, Complex.zero_im,
      sub_eq_zero] at hi
    apply hx
    linarith
  have hright : ((x⁻¹ : ℝ) : ℂ) - Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    norm_num at hi
  apply (div_eq_div_iff hleft hright).mpr
  push_cast
  field_simp [hx]

private theorem exp_two_ofReal_arctan (x : ℝ) :
    Complex.exp (2 * (Real.arctan x : ℂ) * Complex.I) =
      ((1 : ℂ) + (x : ℂ) * Complex.I) / ((1 : ℂ) - (x : ℂ) * Complex.I) := by
  convert exp_two_arctan x using 1 <;> push_cast <;> ring

/-- The upper semicircle parametrizes the right strip boundary. -/
private theorem circleMap_angleMap_eq_right (t : ℝ) :
    circleMap 0 1 (2 * Real.arctan (Real.exp (Real.pi * t))) =
      (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
        (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I) := by
  have hx : Real.exp (Real.pi * t) ≠ 0 := (Real.exp_pos _).ne'
  have hneg : Real.exp (-Real.pi * t) = (Real.exp (Real.pi * t))⁻¹ := by
    rw [show -Real.pi * t = -(Real.pi * t) by ring, Real.exp_neg]
  rw [circleMap_zero]
  norm_num
  rw [exp_two_ofReal_arctan, exp_pi_I_one_add_I_ofReal, neg_cayley_boundary, hneg]
  exact circle_rational_inv _ hx

private theorem exp_neg_two_ofReal_arctan (x : ℝ) :
    Complex.exp (-(2 * (Real.arctan x : ℂ) * Complex.I)) =
      ((1 : ℂ) - (x : ℂ) * Complex.I) / ((1 : ℂ) + (x : ℂ) * Complex.I) := by
  rw [Complex.exp_neg, exp_two_ofReal_arctan, inv_div]

private theorem circle_rational_neg_inv (x : ℝ) (hx : x ≠ 0) :
    ((1 : ℂ) - (x : ℂ) * Complex.I) / ((1 : ℂ) + (x : ℂ) * Complex.I) =
      (((x⁻¹ : ℝ) : ℂ) - Complex.I) / (((x⁻¹ : ℝ) : ℂ) + Complex.I) := by
  have hleft : (1 : ℂ) + (x : ℂ) * Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    simp only [Complex.add_im, Complex.one_im, Complex.mul_im, Complex.ofReal_re,
      Complex.I_re, Complex.ofReal_im, Complex.I_im, zero_add, zero_mul, one_mul,
      Complex.zero_im, add_eq_zero_iff_eq_neg] at hi
    apply hx
    linarith
  have hright : ((x⁻¹ : ℝ) : ℂ) + Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    norm_num at hi
  apply (div_eq_div_iff hleft hright).mpr
  push_cast
  field_simp [hx]

/-- The lower semicircle parametrizes the left strip boundary. -/
private theorem circleMap_angleMap_eq_left (t : ℝ) :
    circleMap 0 1 (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t))) =
      (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
        (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I) := by
  have hx : Real.exp (Real.pi * t) ≠ 0 := (Real.exp_pos _).ne'
  have hneg : Real.exp (-Real.pi * t) = (Real.exp (Real.pi * t))⁻¹ := by
    rw [show -Real.pi * t = -(Real.pi * t) by ring, Real.exp_neg]
  rw [circleMap_zero]
  norm_num
  have harg :
      (2 * (Real.pi : ℂ) - 2 * (Real.arctan (Real.exp (Real.pi * t)) : ℂ)) * Complex.I =
        2 * (Real.pi : ℂ) * Complex.I -
          (2 * (Real.arctan (Real.exp (Real.pi * t)) : ℂ) * Complex.I) := by
    ring
  rw [harg, Complex.exp_sub, Complex.exp_two_pi_mul_I]
  simp only [one_div]
  rw [← Complex.exp_neg, exp_neg_two_ofReal_arctan,
    exp_pi_I_mul_I_ofReal, hneg]
  exact circle_rational_neg_inv _ hx

private theorem circleMap_neg_angleMap_eq_left (t : ℝ) :
    circleMap 0 1 (-(2 * Real.arctan (Real.exp (Real.pi * t)))) =
      (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
        (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I) := by
  have hperiod := periodic_circleMap 0 1 (-(2 * Real.arctan (Real.exp (Real.pi * t))))
  rw [show -(2 * Real.arctan (Real.exp (Real.pi * t))) + 2 * Real.pi =
      2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t)) by ring] at hperiod
  exact hperiod.symm.trans (circleMap_angleMap_eq_left t)

private theorem cayleyInverse_cayley_real (a : ℝ) :
    Complex.I * (1 + ((a : ℂ) - Complex.I) / ((a : ℂ) + Complex.I)) /
        (1 - ((a : ℂ) - Complex.I) / ((a : ℂ) + Complex.I)) = (a : ℂ) := by
  have hplus : (a : ℂ) + Complex.I ≠ 0 := by
    intro h
    have hi := congrArg Complex.im h
    norm_num at hi
  have hden : 1 - ((a : ℂ) - Complex.I) / ((a : ℂ) + Complex.I) ≠ 0 := by
    intro h
    field_simp [hplus] at h
    norm_num at h
  field_simp [hplus, hden]
  ring

private theorem discToStrip_left_boundary_eq (t : ℝ) :
    (Complex.log
      (Complex.I *
        (1 + ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
          (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I))) /
        (1 - ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
          (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I))))) /
      (Real.pi * Complex.I) = (t : ℂ) * Complex.I := by
  have hExp : Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) =
      (Real.exp (-Real.pi * t) : ℂ) := exp_pi_I_mul_I_ofReal t
  simp only [hExp]
  rw [cayleyInverse_cayley_real (Real.exp (-Real.pi * t))]
  rw [← Complex.ofReal_log (Real.exp_pos _).le, Real.log_exp]
  field_simp [Real.pi_ne_zero]
  rw [Complex.I_sq]
  push_cast
  ring

/-- The disk-to-strip map approaches the left boundary continuously along any strict radial
path. -/
private theorem tendsto_discToStrip_radial_left
    {α : Type*} {l : Filter α} (r : α → ℝ)
    (hr : Tendsto r l (𝓝 1))
    (_hrange : ∀ᶠ x in l, 0 ≤ r x ∧ r x < 1) (t : ℝ) :
    let b : ℂ :=
      (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
        (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)
    Tendsto
      (fun x ↦ Complex.log (Complex.I * (1 + (r x : ℂ) * b) /
        (1 - (r x : ℂ) * b)) / (Real.pi * Complex.I)) l
      (𝓝 ((t : ℂ) * Complex.I)) := by
  dsimp only
  let b : ℂ :=
    (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)
  let q : ℂ → ℂ := fun z ↦ Complex.I * (1 + z) / (1 - z)
  have hqEval : q b = (Real.exp (-Real.pi * t) : ℂ) := by
    dsimp [q, b]
    rw [exp_pi_I_mul_I_ofReal, cayleyInverse_cayley_real]
  have hden : 1 - b ≠ 0 := by
    intro h
    have hqzero : q b = 0 := by
      dsimp [q]
      rw [h]
      norm_num
    rw [hqEval] at hqzero
    exact (Real.exp_pos _).ne' (Complex.ofReal_eq_zero.mp hqzero)
  have hqcont : ContinuousAt q b := by
    dsimp [q]
    fun_prop (disch := exact hden)
  have hslit : q b ∈ Complex.slitPlane := by
    rw [hqEval]
    rw [Complex.mem_slitPlane_iff]
    exact Or.inl (by
      rw [Complex.ofReal_re]
      exact Real.exp_pos (-Real.pi * t))
  have hcont : ContinuousAt (fun z ↦ Complex.log (q z) / (Real.pi * Complex.I)) b :=
    (hqcont.clog hslit).div_const _
  have hrad : Tendsto (fun x ↦ (r x : ℂ) * b) l (𝓝 b) := by
    have hlin : Continuous (fun s : ℝ ↦ (s : ℂ) * b) := by fun_prop
    simpa [Function.comp_def] using hlin.continuousAt.tendsto.comp hr
  have hlim : Tendsto
      (fun x ↦ Complex.log (q ((r x : ℂ) * b)) / (Real.pi * Complex.I)) l
      (𝓝 (Complex.log (q b) / (Real.pi * Complex.I))) := by
    simpa [Function.comp_def] using hcont.tendsto.comp hrad
  dsimp [q] at hlim
  rw [show Complex.log (Complex.I * (1 + b) / (1 - b)) /
      (Real.pi * Complex.I) = (t : ℂ) * Complex.I by
    dsimp [b]
    exact discToStrip_left_boundary_eq t] at hlim
  exact hlim

/-- The disk-to-strip map approaches the right boundary continuously along any strict radial
path.  Its proof uses the upper-side limit of the principal logarithm at the negative axis. -/
private theorem tendsto_discToStrip_radial_right
    {α : Type*} {l : Filter α} (r : α → ℝ)
    (hr : Tendsto r l (𝓝 1))
    (hrange : ∀ᶠ x in l, 0 ≤ r x ∧ r x < 1) (t : ℝ) :
    let b : ℂ :=
      (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
        (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)
    Tendsto
      (fun x ↦ Complex.log (Complex.I * (1 + (r x : ℂ) * b) /
        (1 - (r x : ℂ) * b)) / (Real.pi * Complex.I)) l
      (𝓝 (1 + (t : ℂ) * Complex.I)) := by
  dsimp only
  let b : ℂ :=
    (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)
  let q : ℂ → ℂ := fun z ↦ Complex.I * (1 + z) / (1 - z)
  have hqEval : q b = -(Real.exp (-Real.pi * t) : ℂ) := by
    dsimp [q, b]
    rw [exp_pi_I_one_add_I_ofReal]
    convert cayleyInverse_cayley_real (-Real.exp (-Real.pi * t)) using 1 <;>
      push_cast <;> ring
  have hb : ‖b‖ = 1 := by
    dsimp [b]
    rw [← circleMap_angleMap_eq_right t]
    simpa using norm_circleMap_zero 1 (2 * Real.arctan (Real.exp (Real.pi * t)))
  have hden : 1 - b ≠ 0 := by
    intro h
    have hqzero : q b = 0 := by
      dsimp [q]
      rw [h]
      norm_num
    rw [hqEval] at hqzero
    exact (neg_ne_zero.mpr (Complex.ofReal_ne_zero.mpr
      (ne_of_gt (Real.exp_pos _)))) hqzero
  have hqcont : ContinuousAt q b := by
    dsimp [q]
    fun_prop (disch := exact hden)
  have hrad : Tendsto (fun x ↦ (r x : ℂ) * b) l (𝓝 b) := by
    have hlin : Continuous (fun s : ℝ ↦ (s : ℂ) * b) := by fun_prop
    simpa [Function.comp_def] using hlin.continuousAt.tendsto.comp hr
  have hq : Tendsto (fun x ↦ q ((r x : ℂ) * b)) l
      (𝓝 (-(Real.exp (-Real.pi * t) : ℂ))) := by
    rw [← hqEval]
    simpa [Function.comp_def] using hqcont.tendsto.comp hrad
  have hins : ∀ᶠ x in l, ‖(r x : ℂ) * b‖ < 1 := by
    filter_upwards [hrange] with x hx
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hx.1, hb]
    simpa using hx.2
  have him : ∀ᶠ x in l, 0 ≤ (q ((r x : ℂ) * b)).im := by
    filter_upwards [hins] with x hx
    exact (cayleyInverse_im_pos hx).le
  have hqWithin : Tendsto (fun x ↦ q ((r x : ℂ) * b)) l
      (𝓝[{z : ℂ | 0 ≤ z.im}] (-(Real.exp (-Real.pi * t) : ℂ))) :=
    tendsto_nhdsWithin_iff.mpr ⟨hq, him⟩
  have hre : (-(Real.exp (-Real.pi * t) : ℂ)).re < 0 := by
    rw [Complex.neg_re, Complex.ofReal_re]
    exact neg_lt_zero.mpr (Real.exp_pos _)
  have himeq : (-(Real.exp (-Real.pi * t) : ℂ)).im = 0 := by
    rw [Complex.neg_im, Complex.ofReal_im]
    simp
  have hlog :=
    (Complex.tendsto_log_nhdsWithin_im_nonneg_of_re_neg_of_im_zero hre himeq).comp hqWithin
  have hdiv : Tendsto
      (fun x ↦ Complex.log (q ((r x : ℂ) * b)) / (Real.pi * Complex.I)) l
      (𝓝 ((Real.log ‖(-(Real.exp (-Real.pi * t) : ℂ))‖ + Real.pi * Complex.I) /
        (Real.pi * Complex.I))) := by
    have hcont : Continuous (fun z : ℂ ↦ z / (Real.pi * Complex.I)) := by fun_prop
    simpa [Function.comp_def] using hcont.continuousAt.tendsto.comp hlog
  dsimp [q] at hdiv
  have hvalue :
      (Real.log ‖(-(Real.exp (-Real.pi * t) : ℂ))‖ + Real.pi * Complex.I) /
        (Real.pi * Complex.I) = 1 + (t : ℂ) * Complex.I := by
    rw [norm_neg, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (Real.exp_pos _), Real.log_exp]
    field_simp [Real.pi_ne_zero]
    have hII : Complex.I * (Complex.I * (t : ℂ)) = -(t : ℂ) := by
      rw [← mul_assoc]
      norm_num
    rw [mul_add, mul_one, mul_assoc, hII]
    push_cast
    ring
  rw [hvalue] at hdiv
  exact hdiv

/-- The standard strict radial sequence used to approach the unit circle. -/
private theorem radialSequence_nonneg (n : ℕ) :
    0 ≤ (n : ℝ) / ((n : ℝ) + 1) := by
  positivity

private theorem radialSequence_lt_one (n : ℕ) :
    (n : ℝ) / ((n : ℝ) + 1) < 1 := by
  exact (div_lt_one₀ (by positivity)).mpr (by linarith)

private theorem radialSequence_range (n : ℕ) :
    0 ≤ (n : ℝ) / ((n : ℝ) + 1) ∧ (n : ℝ) / ((n : ℝ) + 1) < 1 :=
  ⟨radialSequence_nonneg n, radialSequence_lt_one n⟩

private theorem eventually_radialSequence_range :
    ∀ᶠ n : ℕ in atTop, 0 ≤ (n : ℝ) / ((n : ℝ) + 1) ∧
      (n : ℝ) / ((n : ℝ) + 1) < 1 :=
  Filter.Eventually.of_forall radialSequence_range

private theorem tendsto_radialSequence :
    Tendsto (fun n : ℕ ↦ (n : ℝ) / ((n : ℝ) + 1)) atTop (𝓝 1) :=
  tendsto_natCast_div_add_atTop 1

/-- The disk-to-strip coordinate is continuous at every interior point of the disk, also
along an arbitrary real radial path converging to the unit radius. -/
private theorem tendsto_discToStrip_radial_interior_of_tendsto
    {α : Type*} {l : Filter α} (r : α → ℝ)
    (hr : Tendsto r l (𝓝 1)) {z : ℂ} (hz : ‖z‖ < 1) :
    Tendsto
      (fun x ↦ Complex.log (Complex.I * (1 + (r x : ℂ) * z) /
        (1 - (r x : ℂ) * z)) / (Real.pi * Complex.I)) l
      (𝓝 (Complex.log (Complex.I * (1 + z) / (1 - z)) /
        (Real.pi * Complex.I))) := by
  have hzball : z ∈ ball 0 1 := by
    simpa [mem_ball, dist_zero_right] using hz
  have hcont : ContinuousAt
      (fun z : ℂ ↦ Complex.log (Complex.I * (1 + z) / (1 - z)) /
        (Real.pi * Complex.I)) z :=
    (analyticOnNhd_discToStrip z hzball).continuousAt
  have hrad : Tendsto (fun x ↦ (r x : ℂ) * z) l (𝓝 z) := by
    have hlin : Continuous (fun s : ℝ ↦ (s : ℂ) * z) := by fun_prop
    simpa [Function.comp_def] using hlin.continuousAt.tendsto.comp hr
  change Tendsto
    ((fun z : ℂ ↦ Complex.log (Complex.I * (1 + z) / (1 - z)) /
      (Real.pi * Complex.I)) ∘ fun x ↦ (r x : ℂ) * z) l
    (𝓝 (Complex.log (Complex.I * (1 + z) / (1 - z)) /
      (Real.pi * Complex.I)))
  exact hcont.tendsto.comp hrad

/-- An endpoint `Lᵠ` bound makes every pairing against an integrable simple function integrable. -/
private theorem re_herglotzRieszKernel_unit_eq {w z : ℂ} (hz : Complex.normSq z = 1) :
    (Complex.re ∘ herglotzRieszKernel 0 w) z =
      (1 - Complex.normSq w) / Complex.normSq (z - w) := by
  rw [← poissonKernel_eq_re_herglotzRieszKernel, poissonKernel_def]
  simp only [sub_zero]
  rw [← Complex.normSq_eq_norm_sq, ← Complex.normSq_eq_norm_sq,
    ← Complex.normSq_eq_norm_sq, hz]

/-- The unit-circle Poisson density, after the left Cayley parametrization, is the left
strip kernel without its common harmonic-measure prefactor. -/
private theorem re_herglotzRieszKernel_left_transport
    {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) (t : ℝ) :
    (Real.cosh (Real.pi * t))⁻¹ *
        (Complex.re ∘ herglotzRieszKernel 0
          ((Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)))
          ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)) =
      Real.sin (Real.pi * θ) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) := by
  let w : ℂ :=
    (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)
  let z : ℂ :=
    (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)
  have hz : Complex.normSq z = 1 := by
    dsimp [z]
    rw [← circleMap_angleMap_eq_left t]
    rw [Complex.normSq_eq_norm_sq, norm_circleMap_zero]
    norm_num
  have hP : (Complex.re ∘ herglotzRieszKernel 0 w) z =
      (1 - Complex.normSq w) / Complex.normSq (z - w) :=
    re_herglotzRieszKernel_unit_eq hz
  have hraw : (1 - Complex.normSq w) / Complex.normSq (z - w) /
      (2 * Real.cosh (Real.pi * t)) =
        Real.sin (Real.pi * θ) /
          (2 * (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
    simpa only [w, z] using stripToDisc_left_kernel hθ t
  have harg0 : 0 < Real.pi * θ := mul_pos Real.pi_pos hθ.1
  have harg1 : Real.pi * θ < Real.pi := by
    nlinarith [mul_lt_mul_of_pos_left hθ.2 Real.pi_pos]
  have hsin : 0 < Real.sin (Real.pi * θ) :=
    Real.sin_pos_of_pos_of_lt_pi harg0 harg1
  have hcoslt : Real.cos (Real.pi * θ) < 1 := by
    have hsq : Real.cos (Real.pi * θ) ^ 2 < 1 := by
      nlinarith [Real.cos_sq_add_sin_sq (Real.pi * θ), sq_pos_of_pos hsin]
    nlinarith [sq_nonneg (Real.cos (Real.pi * θ) + 1)]
  have hcosh_one : 1 ≤ Real.cosh (Real.pi * t) := by
    have hsq : 1 ≤ Real.cosh (Real.pi * t) ^ 2 := by
      rw [Real.cosh_sq']
      nlinarith [sq_nonneg (Real.sinh (Real.pi * t))]
    nlinarith [(Real.cosh_pos (Real.pi * t)).le]
  have hden : 0 < Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ) := by
    linarith
  change (Real.cosh (Real.pi * t))⁻¹ *
      (Complex.re ∘ herglotzRieszKernel 0 w) z =
        Real.sin (Real.pi * θ) /
          (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))
  rw [hP]
  calc
    (Real.cosh (Real.pi * t))⁻¹ *
        ((1 - Complex.normSq w) / Complex.normSq (z - w)) =
        2 * (((1 - Complex.normSq w) / Complex.normSq (z - w)) /
          (2 * Real.cosh (Real.pi * t))) := by
      field_simp [ne_of_gt (Real.cosh_pos _)] <;> ring
    _ = 2 * (Real.sin (Real.pi * θ) /
          (2 * (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)))) := by rw [hraw]
    _ = Real.sin (Real.pi * θ) /
          (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) := by
      field_simp [ne_of_gt hden] <;> ring

/-- The unit-circle Poisson density, after the right Cayley parametrization, is the right
strip kernel without its common harmonic-measure prefactor. -/
private theorem re_herglotzRieszKernel_right_transport
    {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) (t : ℝ) :
    (Real.cosh (Real.pi * t))⁻¹ *
        (Complex.re ∘ herglotzRieszKernel 0
          ((Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)))
          ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)) =
      Real.sin (Real.pi * θ) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)) := by
  let w : ℂ :=
    (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)
  let z : ℂ :=
    (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)
  have hz : Complex.normSq z = 1 := by
    dsimp [z]
    rw [← circleMap_angleMap_eq_right t]
    rw [Complex.normSq_eq_norm_sq, norm_circleMap_zero]
    norm_num
  have hP : (Complex.re ∘ herglotzRieszKernel 0 w) z =
      (1 - Complex.normSq w) / Complex.normSq (z - w) :=
    re_herglotzRieszKernel_unit_eq hz
  have hraw : (1 - Complex.normSq w) / Complex.normSq (z - w) /
      (2 * Real.cosh (Real.pi * t)) =
        Real.sin (Real.pi * θ) /
          (2 * (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    simpa only [w, z] using stripToDisc_right_kernel hθ t
  have harg0 : 0 < Real.pi * θ := mul_pos Real.pi_pos hθ.1
  have harg1 : Real.pi * θ < Real.pi := by
    nlinarith [mul_lt_mul_of_pos_left hθ.2 Real.pi_pos]
  have hsin : 0 < Real.sin (Real.pi * θ) :=
    Real.sin_pos_of_pos_of_lt_pi harg0 harg1
  have hcosgt : -1 < Real.cos (Real.pi * θ) := by
    have hsq : Real.cos (Real.pi * θ) ^ 2 < 1 := by
      nlinarith [Real.cos_sq_add_sin_sq (Real.pi * θ), sq_pos_of_pos hsin]
    nlinarith [sq_nonneg (Real.cos (Real.pi * θ) - 1)]
  have hcosh_one : 1 ≤ Real.cosh (Real.pi * t) := by
    have hsq : 1 ≤ Real.cosh (Real.pi * t) ^ 2 := by
      rw [Real.cosh_sq']
      nlinarith [sq_nonneg (Real.sinh (Real.pi * t))]
    nlinarith [(Real.cosh_pos (Real.pi * t)).le]
  have hden : 0 < Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ) := by
    linarith
  have hhalf (u c : ℝ) (hc : c ≠ 0) :
      c⁻¹ * u = 2 * (u / (2 * c)) := by
    field_simp [hc]
  change (Real.cosh (Real.pi * t))⁻¹ *
      (Complex.re ∘ herglotzRieszKernel 0 w) z =
        Real.sin (Real.pi * θ) /
          (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))
  rw [hP]
  calc
    (Real.cosh (Real.pi * t))⁻¹ *
        ((1 - Complex.normSq w) / Complex.normSq (z - w)) =
        2 * (((1 - Complex.normSq w) / Complex.normSq (z - w)) /
          (2 * Real.cosh (Real.pi * t))) := by
      exact hhalf _ _ (ne_of_gt (Real.cosh_pos _))
    _ = 2 * (Real.sin (Real.pi * θ) /
          (2 * (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)))) := by rw [hraw]
    _ = Real.sin (Real.pi * θ) /
          (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)) := by
      field_simp [ne_of_gt hden] <;> ring

/-- Transport the unit-circle Poisson average at a strip point to the two boundary lines of the
strip.  This is the exact harmonic-measure identity used in Hirschman's theorem. -/
private theorem circleAverage_poisson_transport
    {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) {H : ℂ → ℝ}
    (hH : ContinuousOn H (sphere 0 1)) :
    Real.circleAverage
      ((Complex.re ∘ herglotzRieszKernel 0
        ((Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
          (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I))) * H) 0 1 =
      (Real.sin (Real.pi * θ) / 2) *
        ((∫ t : ℝ,
          H ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)) /
            (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) +
          ∫ t : ℝ,
          H ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)) /
            (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
  let w : ℂ :=
    (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)
  let P : ℂ → ℝ := Complex.re ∘ herglotzRieszKernel 0 w
  let G : ℝ → ℝ := fun x => P (circleMap 0 1 x) * H (circleMap 0 1 x)
  have hθstrip : (θ : ℂ) ∈ verticalStrip 0 1 := by
    simpa [verticalStrip] using hθ
  have hw : w ∈ ball 0 1 := by
    rw [mem_ball, dist_zero_right]
    simpa only [w] using stripToDisc_norm_lt_one hθstrip
  have hP : Continuous (fun x : ℝ => P (circleMap 0 1 x)) := by
    dsimp [P]
    change Continuous (fun x : ℝ =>
      Complex.re (herglotzRieszKernel 0 w (circleMap 0 1 x)))
    rw [herglotzRieszKernel_fun_def]
    apply Complex.continuous_re.comp
    apply Continuous.div
    · have hnum : Continuous (fun x : ℝ => circleMap 0 1 x + w) :=
        (continuous_circleMap 0 1).add (continuous_const : Continuous fun _ : ℝ => w)
      simpa using hnum
    · have hden : Continuous (fun x : ℝ => circleMap 0 1 x - w) :=
        (continuous_circleMap 0 1).sub (continuous_const : Continuous fun _ : ℝ => w)
      simpa using hden
    · intro x
      simpa using (sub_ne_zero.mpr (circleMap_ne_mem_ball hw x))
  have hHcircle : Continuous (fun x : ℝ => H (circleMap 0 1 x)) := by
    exact hH.comp_continuous (continuous_circleMap 0 1) (fun x => by
      simpa using circleMap_mem_sphere' 0 1 x)
  have hG : Continuous G := hP.mul hHcircle
  have hleft (t : ℝ) :
      (Real.cosh (Real.pi * t))⁻¹ *
          G (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t))) =
        Real.sin (Real.pi * θ) *
          (H ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)) /
            (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
    dsimp [G, P, w]
    rw [circleMap_angleMap_eq_left]
    calc
      (Real.cosh (Real.pi * t))⁻¹ *
          ((Complex.re ∘ herglotzRieszKernel 0
            ((Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)))
            ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)) *
            H ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I))) =
          ((Real.cosh (Real.pi * t))⁻¹ *
            (Complex.re ∘ herglotzRieszKernel 0
              ((Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
                (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)))
              ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
                (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I))) *
            H ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)) := by ring
      _ = (Real.sin (Real.pi * θ) /
            (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) *
            H ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)) := by
          rw [re_herglotzRieszKernel_left_transport hθ t]
      _ = Real.sin (Real.pi * θ) *
          (H ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)) /
            (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by ring
  have hright (t : ℝ) :
      (Real.cosh (Real.pi * t))⁻¹ *
          G (2 * Real.arctan (Real.exp (Real.pi * t))) =
        Real.sin (Real.pi * θ) *
          (H ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)) /
            (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    dsimp [G, P, w]
    rw [circleMap_angleMap_eq_right]
    calc
      (Real.cosh (Real.pi * t))⁻¹ *
          ((Complex.re ∘ herglotzRieszKernel 0
            ((Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)))
            ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)) *
            H ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I))) =
          ((Real.cosh (Real.pi * t))⁻¹ *
            (Complex.re ∘ herglotzRieszKernel 0
              ((Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
                (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)))
              ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
                (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I))) *
            H ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)) := by ring
      _ = (Real.sin (Real.pi * θ) /
            (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) *
            H ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)) := by
          rw [re_herglotzRieszKernel_right_transport hθ t]
      _ = Real.sin (Real.pi * θ) *
          (H ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
            (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)) /
            (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by ring
  have hleft_integral :
      (∫ t : ℝ, (Real.cosh (Real.pi * t))⁻¹ *
          G (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t)))) =
        Real.sin (Real.pi * θ) *
          ∫ t : ℝ,
            H ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)) /
              (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) := by
    calc
      (∫ t : ℝ, (Real.cosh (Real.pi * t))⁻¹ *
          G (2 * Real.pi - 2 * Real.arctan (Real.exp (Real.pi * t)))) =
          ∫ t : ℝ, Real.sin (Real.pi * θ) *
            (H ((Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)) /
              (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
            apply integral_congr_ae
            filter_upwards with t
            exact hleft t
      _ = _ := integral_const_mul _ _
  have hright_integral :
      (∫ t : ℝ, (Real.cosh (Real.pi * t))⁻¹ *
          G (2 * Real.arctan (Real.exp (Real.pi * t)))) =
        Real.sin (Real.pi * θ) *
          ∫ t : ℝ,
            H ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)) /
              (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)) := by
    calc
      (∫ t : ℝ, (Real.cosh (Real.pi * t))⁻¹ *
          G (2 * Real.arctan (Real.exp (Real.pi * t)))) =
          ∫ t : ℝ, Real.sin (Real.pi * θ) *
            (H ((Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
              (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)) /
              (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
            apply integral_congr_ae
            filter_upwards with t
            exact hright t
      _ = _ := integral_const_mul _ _
  change Real.circleAverage (P * H) 0 1 = _
  rw [Real.circleAverage_def]
  simp only [smul_eq_mul, Pi.mul_apply]
  change (2 * Real.pi)⁻¹ * (∫ x in (0 : ℝ)..2 * Real.pi, G x) = _
  rw [circle_average_angleMap_transport G hG, hleft_integral, hright_integral]
  ring

private theorem integrable_pairing_of_memLp
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {q : ENNReal}
    {u : Y → ℂ} (hq : 1 ≤ q) (hu : MemLp u q ν)
    (g : SimpleFunc Y ℂ) (hg : Integrable g ν) :
    Integrable (fun y ↦ u y * g y) ν := by
  letI : ENNReal.HolderConjugate q.conjExponent q :=
    (ENNReal.HolderConjugate.conjExponent hq).symm
  have hg_fin : g.FinMeasSupp ν := SimpleFunc.integrable_iff_finMeasSupp.mp hg
  have hg_mem : MemLp (g : Y → ℂ) q.conjExponent ν :=
    g.memLp_of_finite_measure_preimage q.conjExponent
      (fun y hy ↦ hg_fin.meas_preimage_singleton_ne_zero hy)
  have hmul : MemLp (fun y ↦ g y * u y) 1 ν := hu.mul' hg_mem
  simpa [mul_comm] using memLp_one_iff_integrable.mp hmul

private theorem memLp_simpleFunc_of_integrable
    {X : Type*} [MeasurableSpace X] {μ : Measure X} {p : ENNReal}
    (f : SimpleFunc X ℂ) (hf : Integrable f μ) : MemLp (f : X → ℂ) p μ := by
  refine f.memLp_of_finite_measure_preimage p ?_
  exact fun y hy ↦
    (SimpleFunc.integrable_iff_finMeasSupp.mp hf).meas_preimage_singleton_ne_zero hy

private theorem memLp_of_measurable_of_eLpNorm_le
    {X : Type*} [MeasurableSpace X] {μ : Measure X} {p A : ENNReal} {u : X → ℂ}
    (hu : Measurable u) (hbound : eLpNorm u p μ ≤ A) (hA : A < ⊤) : MemLp u p μ :=
  ⟨hu.aestronglyMeasurable, hbound.trans_lt hA⟩

/-- An endpoint estimate on the integrable-simple-function core supplies the `MemLp` fact
needed for subsequent duality arguments. -/
private theorem output_memLp_of_bound
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} {p q : ENNReal} {M : ℝ}
    (T : SimpleFunc X ℂ → Y → ℂ)
    (hT_measurable : ∀ (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T f))
    (hbound : ∀ (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T f) q ν ≤ ENNReal.ofReal M * eLpNorm (f : X → ℂ) p μ)
    (f : SimpleFunc X ℂ) (hf : Integrable f μ) :
    MemLp (T f) q ν := by
  have hfLp : MemLp (f : X → ℂ) p μ :=
    f.memLp_of_finite_measure_preimage p (SimpleFunc.integrable_iff.mp hf)
  refine ⟨(hT_measurable f hf).aestronglyMeasurable, ?_⟩
  exact (hbound f hf).trans_lt
    (ENNReal.mul_lt_top ENNReal.ofReal_lt_top hfLp.eLpNorm_lt_top)

/-- Endpoint boundedness makes all scalar pairings with integrable simple functions well-defined. -/
private theorem pairing_integrable_of_endpoint_bound
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} {p q : ENNReal} {M : ℝ}
    (hq : 1 ≤ q)
    (T : SimpleFunc X ℂ → Y → ℂ)
    (hT_measurable : ∀ (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T f))
    (hbound : ∀ (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T f) q ν ≤ ENNReal.ofReal M * eLpNorm (f : X → ℂ) p μ) :
    ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν → Integrable (fun y ↦ T f y * g y) ν := by
  intro f g hf hg
  letI : Fact (1 ≤ q) := ⟨hq⟩
  have hTf : MemLp (T f) q ν := output_memLp_of_bound T hT_measurable hbound f hf
  have hgLp : MemLp (g : Y → ℂ) (ENNReal.conjExponent q) ν :=
    g.memLp_of_finite_measure_preimage _ (SimpleFunc.integrable_iff.mp hg)
  change Integrable (T f * (g : Y → ℂ)) ν
  exact hTf.integrable_mul hgLp

private theorem integrable_indicator_of_pairing
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u : Y → ℂ}
    (hpair : ∀ g : SimpleFunc Y ℂ, Integrable g ν →
      Integrable (fun y ↦ u y * g y) ν)
    {s : Set Y} (hs : MeasurableSet s) (hsfin : ν s < ∞) :
    Integrable (s.indicator u) ν := by
  let oneS : SimpleFunc Y ℂ := (SimpleFunc.const Y (1 : ℂ)).restrict s
  have honeSfin : oneS.FinMeasSupp ν := by
    rw [SimpleFunc.finMeasSupp_iff_support]
    refine lt_of_le_of_lt (measure_mono ?_) hsfin
    intro y hy
    by_contra hys
    have hz : oneS y = 0 := by
      simp [oneS, SimpleFunc.restrict_apply, hs, hys]
    exact hy hz
  have honeS : Integrable (oneS : Y → ℂ) ν := honeSfin.integrable
  have h := hpair oneS honeS
  convert h using 1
  ext y
  by_cases hys : y ∈ s <;> simp [oneS, SimpleFunc.restrict_apply, hs, hys]

private theorem pairing_bound_of_tendsto_simple
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u g : Y → ℂ}
    {q : ENNReal} {C : ℝ} (gₙ : ℕ → SimpleFunc Y ℂ)
    (hbound : ∀ h : SimpleFunc Y ℂ, Integrable h ν →
      norm (∫ y, u y * h y ∂ν) ≤ C * (eLpNorm (h : Y → ℂ) q ν).toReal)
    (hint : Tendsto (fun n ↦ ∫ y, u y * gₙ n y ∂ν) atTop
      (𝓝 (∫ y, u y * g y ∂ν)))
    (hnorm : Tendsto (fun n ↦ eLpNorm (gₙ n : Y → ℂ) q ν) atTop
      (𝓝 (eLpNorm g q ν)))
    (hgfin : eLpNorm g q ν ≠ ∞)
    (hints : ∀ n, Integrable (gₙ n : Y → ℂ) ν) :
    norm (∫ y, u y * g y ∂ν) ≤ C * (eLpNorm g q ν).toReal := by
  apply le_of_tendsto_of_tendsto hint.norm
    ((tendsto_const_nhds.mul ((ENNReal.tendsto_toReal hgfin).comp hnorm)))
  filter_upwards with n
  exact hbound (gₙ n) (hints n)

private theorem integrable_restrict_simpleFunc_of_measure_lt_top
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y}
    (h : SimpleFunc Y ℂ) {s : Set Y} (hs : MeasurableSet s) (hsfin : ν s < ∞) :
    Integrable (h.restrict s : Y → ℂ) ν := by
  apply SimpleFunc.FinMeasSupp.integrable
  rw [SimpleFunc.finMeasSupp_iff_support]
  refine lt_of_le_of_lt (measure_mono ?_) hsfin
  intro y hy
  by_contra hys
  have hz : h.restrict s y = 0 := by
    simp [SimpleFunc.restrict_apply, hs, hys]
  exact hy hz

private theorem tendsto_pairing_restrict_approxBounded
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u g : Y → ℂ}
    {s : Set Y} {A : ℝ} (hs : MeasurableSet s) (hA : 0 ≤ A)
    (hu : Measurable u) (hus : Integrable (s.indicator u) ν)
    (hg : Measurable g) (hgsupp : ∀ y, y ∉ s → g y = 0)
    (hgbound : ∀ y, ‖g y‖ ≤ A) :
    Tendsto
      (fun n ↦ ∫ y, u y * ((hg.stronglyMeasurable.approxBounded A n).restrict s) y ∂ν)
      atTop (𝓝 (∫ y, u y * g y ∂ν)) := by
  let gₙ : ℕ → SimpleFunc Y ℂ := fun n ↦
    (hg.stronglyMeasurable.approxBounded A n).restrict s
  have hgₙ_bound : ∀ n y, ‖gₙ n y‖ ≤ A := by
    intro n y
    by_cases hys : y ∈ s
    · simp only [gₙ, SimpleFunc.restrict_apply _ hs, Set.indicator_of_mem hys]
      exact hg.stronglyMeasurable.norm_approxBounded_le hA n y
    · simp [gₙ, SimpleFunc.restrict_apply, hs, hys, hA]
  have hgₙ_tendsto : ∀ y, Tendsto (fun n ↦ gₙ n y) atTop (𝓝 (g y)) := by
    intro y
    by_cases hys : y ∈ s
    · simpa only [gₙ, SimpleFunc.restrict_apply _ hs, Set.indicator_of_mem hys] using
        hg.stronglyMeasurable.tendsto_approxBounded_of_norm_le (hgbound y)
    · have hgy : g y = 0 := hgsupp y hys
      simp [gₙ, SimpleFunc.restrict_apply, hs, hys, hgy]
  have h := tendsto_integral_of_dominated_convergence
    (F := fun n y ↦ u y * gₙ n y) (f := fun y ↦ u y * g y)
    (fun y ↦ A * ‖s.indicator u y‖) (fun n ↦ by
      change AEStronglyMeasurable (u * (gₙ n : Y → ℂ)) ν
      exact hu.aestronglyMeasurable.mul (gₙ n).stronglyMeasurable.aestronglyMeasurable)
    (hus.norm.const_mul A) ?_ ?_
  · simpa only [gₙ] using h
  · intro n
    filter_upwards with y
    by_cases hys : y ∈ s
    · rw [Set.indicator_of_mem hys, norm_mul]
      calc
        ‖u y‖ * ‖gₙ n y‖ ≤ ‖u y‖ * A :=
          mul_le_mul_of_nonneg_left (hgₙ_bound n y) (norm_nonneg _)
        _ = A * ‖u y‖ := mul_comm _ _
    · have hgzero : gₙ n y = 0 := by
        simp [gₙ, SimpleFunc.restrict_apply, hs, hys]
      rw [hgzero, Set.indicator_of_notMem hys]
      simp
  · filter_upwards with y
    exact tendsto_const_nhds.mul (hgₙ_tendsto y)

private theorem tendsto_eLpNorm_restrict_approxBounded
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {g : Y → ℂ}
    {s : Set Y} {A : ℝ} {q : ENNReal} (hs : MeasurableSet s) (hsfin : ν s < ∞)
    (hA : 0 ≤ A) (hg : Measurable g) (hgsupp : ∀ y, y ∉ s → g y = 0)
    (hgbound : ∀ y, ‖g y‖ ≤ A) (hq0 : q ≠ 0) (hqtop : q ≠ ∞) :
    Tendsto
      (fun n ↦ eLpNorm ((hg.stronglyMeasurable.approxBounded A n).restrict s : Y → ℂ) q ν)
      atTop (𝓝 (eLpNorm g q ν)) := by
  let gₙ : ℕ → SimpleFunc Y ℂ := fun n ↦
    (hg.stronglyMeasurable.approxBounded A n).restrict s
  have hqpos : 0 < q.toReal := ENNReal.toReal_pos hq0 hqtop
  have hgₙ_bound : ∀ n y, ‖gₙ n y‖ ≤ A := by
    intro n y
    by_cases hys : y ∈ s
    · simp only [gₙ, SimpleFunc.restrict_apply _ hs, Set.indicator_of_mem hys]
      exact hg.stronglyMeasurable.norm_approxBounded_le hA n y
    · simp [gₙ, SimpleFunc.restrict_apply, hs, hys, hA]
  have hgₙ_tendsto : ∀ y, Tendsto (fun n ↦ gₙ n y) atTop (𝓝 (g y)) := by
    intro y
    by_cases hys : y ∈ s
    · simpa only [gₙ, SimpleFunc.restrict_apply _ hs, Set.indicator_of_mem hys] using
        hg.stronglyMeasurable.tendsto_approxBounded_of_norm_le (hgbound y)
    · have hgy : g y = 0 := hgsupp y hys
      simp [gₙ, SimpleFunc.restrict_apply, hs, hys, hgy]
  have hlin := tendsto_lintegral_of_dominated_convergence (μ := ν)
    (f := fun y ↦ ‖g y‖ₑ ^ q.toReal)
    (F := fun n y ↦ ‖gₙ n y‖ₑ ^ q.toReal)
    (s.indicator fun _ ↦ (ENNReal.ofReal A) ^ q.toReal) (fun n ↦ by
      exact ENNReal.continuous_rpow_const.measurable.comp (gₙ n).measurable.enorm) ?_ ?_ ?_
  · change Tendsto (fun n ↦ eLpNorm (gₙ n : Y → ℂ) q ν) atTop (𝓝 (eLpNorm g q ν))
    simp_rw [eLpNorm_eq_lintegral_rpow_enorm_toReal hq0 hqtop]
    convert (ENNReal.continuous_rpow_const (y := 1 / q.toReal)).tendsto _ |>.comp hlin using 1 ;
      rfl
  · intro n
    filter_upwards with y
    by_cases hys : y ∈ s
    · rw [Set.indicator_of_mem hys]
      apply ENNReal.rpow_le_rpow _ ENNReal.toReal_nonneg
      rw [← ofReal_norm]
      exact ENNReal.ofReal_le_ofReal (hgₙ_bound n y)
    · have hgzero : gₙ n y = 0 := by
        simp [gₙ, SimpleFunc.restrict_apply, hs, hys]
      rw [hgzero, Set.indicator_of_notMem hys]
      simp [ENNReal.zero_rpow_of_pos hqpos]
  · rw [lintegral_indicator hs, setLIntegral_const]
    exact ENNReal.mul_ne_top
      (ENNReal.rpow_ne_top_of_nonneg ENNReal.toReal_nonneg ENNReal.ofReal_ne_top) hsfin.ne
  · filter_upwards with y
    exact (ENNReal.continuous_rpow_const.tendsto _).comp (hgₙ_tendsto y).enorm

/-- A pairing estimate on integrable simple functions extends to a bounded measurable test
function supported on a finite-measure set. -/
private theorem pairing_bound_of_bounded_support
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u g : Y → ℂ}
    {s : Set Y} {A C : ℝ} {q : ENNReal}
    (hs : MeasurableSet s) (hsfin : ν s < ∞) (hA : 0 ≤ A)
    (hu : Measurable u) (hus : Integrable (s.indicator u) ν)
    (hg : Measurable g) (hgsupp : ∀ y, y ∉ s → g y = 0)
    (hgbound : ∀ y, ‖g y‖ ≤ A) (hq0 : q ≠ 0) (hqtop : q ≠ ∞)
    (hbound : ∀ h : SimpleFunc Y ℂ, Integrable h ν →
      norm (∫ y, u y * h y ∂ν) ≤ C * (eLpNorm (h : Y → ℂ) q ν).toReal) :
    norm (∫ y, u y * g y ∂ν) ≤ C * (eLpNorm g q ν).toReal := by
  let gₙ : ℕ → SimpleFunc Y ℂ := fun n ↦
    (hg.stronglyMeasurable.approxBounded A n).restrict s
  have hsupport : Function.support g ⊆ s := by
    intro y hy
    by_contra hys
    exact hy (hgsupp y hys)
  letI : IsFiniteMeasure (ν.restrict s) := isFiniteMeasure_restrict.2 hsfin.ne
  have hmem : MemLp g q (ν.restrict s) :=
    MemLp.of_bound hg.aestronglyMeasurable A (Eventually.of_forall hgbound)
  have hgfin : eLpNorm g q ν ≠ ∞ := by
    rw [← eLpNorm_restrict_eq_of_support_subset hsupport]
    exact hmem.eLpNorm_lt_top.ne
  apply pairing_bound_of_tendsto_simple gₙ hbound
  · simpa only [gₙ] using
      tendsto_pairing_restrict_approxBounded hs hA hu hus hg hgsupp hgbound
  · simpa only [gₙ] using
      tendsto_eLpNorm_restrict_approxBounded hs hsfin hA hg hgsupp hgbound hq0 hqtop
  · exact hgfin
  · intro n
    simpa only [gₙ] using
      integrable_restrict_simpleFunc_of_measure_lt_top
        (hg.stronglyMeasurable.approxBounded A n) hs hsfin

/-- The `L∞` test-function version of `pairing_bound_of_bounded_support`. -/
private theorem pairing_bound_top_of_bounded_support
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u g : Y → ℂ}
    {s : Set Y} {C : ℝ}
    (hs : MeasurableSet s) (hsfin : ν s < ∞) (hC : 0 ≤ C)
    (hu : Measurable u) (hus : Integrable (s.indicator u) ν)
    (hg : Measurable g) (hgsupp : ∀ y, y ∉ s → g y = 0)
    (hgbound : ∀ y, ‖g y‖ ≤ 1)
    (hbound : ∀ h : SimpleFunc Y ℂ, Integrable h ν →
      norm (∫ y, u y * h y ∂ν) ≤ C * (eLpNorm (h : Y → ℂ) ∞ ν).toReal) :
    norm (∫ y, u y * g y ∂ν) ≤ C := by
  let gₙ : ℕ → SimpleFunc Y ℂ := fun n ↦
    (hg.stronglyMeasurable.approxBounded 1 n).restrict s
  have hgₙ_bound : ∀ n y, ‖gₙ n y‖ ≤ 1 := by
    intro n y
    by_cases hys : y ∈ s
    · simp only [gₙ, SimpleFunc.restrict_apply _ hs, Set.indicator_of_mem hys]
      exact hg.stronglyMeasurable.norm_approxBounded_le zero_le_one n y
    · simp [gₙ, SimpleFunc.restrict_apply, hs, hys]
  have hgₙLp : ∀ n, eLpNorm (gₙ n : Y → ℂ) ∞ ν ≤ 1 := by
    intro n
    rw [eLpNorm_exponent_top]
    simpa using eLpNormEssSup_le_of_ae_bound (Eventually.of_forall (hgₙ_bound n))
  have hlim := tendsto_pairing_restrict_approxBounded hs zero_le_one hu hus hg hgsupp hgbound
  apply le_of_tendsto hlim.norm
  filter_upwards with n
  calc
    ‖∫ y, u y * gₙ n y ∂ν‖ ≤ C * (eLpNorm (gₙ n : Y → ℂ) ∞ ν).toReal :=
      hbound (gₙ n) (integrable_restrict_simpleFunc_of_measure_lt_top
        (hg.stronglyMeasurable.approxBounded 1 n) hs hsfin)
    _ ≤ C * (1 : ENNReal).toReal :=
      mul_le_mul_of_nonneg_left (ENNReal.toReal_mono ENNReal.one_ne_top (hgₙLp n)) hC
    _ = C := by simp

private theorem measurable_phase {Y : Type*} [MeasurableSpace Y] {u : Y → ℂ}
    (hu : Measurable u) :
    Measurable (fun y ↦ star (u y) / (‖u y‖ : ℂ)) := by
  fun_prop

private theorem norm_phase_le_one (z : ℂ) :
    ‖star z / (‖z‖ : ℂ)‖ ≤ 1 := by
  by_cases hz : z = 0
  · simp [hz]
  · rw [norm_div, norm_star, Complex.norm_real, div_le_iff₀]
    · simpa using (le_refl (‖z‖ : ℝ))
    · simpa using norm_pos_iff.mpr hz

private theorem mul_phase (z : ℂ) :
    z * (star z / (‖z‖ : ℂ)) = (‖z‖ : ℂ) := by
  by_cases hz : z = 0
  · simp [hz]
  rw [← mul_div_assoc]
  change z * (starRingEnd ℂ) z / (‖z‖ : ℂ) = (‖z‖ : ℂ)
  rw [Complex.mul_conj, Complex.normSq_eq_norm_sq]
  have hsq : ((‖z‖ ^ 2 : ℝ) : ℂ) = (‖z‖ : ℂ) ^ 2 := by norm_num
  rw [hsq]
  have hn : (‖z‖ : ℂ) ≠ 0 := by exact_mod_cast (norm_pos_iff.mpr hz).ne'
  field_simp

/-- A phase test converts a scalar `L¹` pairing estimate into a local estimate for `‖u‖`. -/
private theorem setLIntegral_enorm_le_of_phase_pairing
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u : Y → ℂ}
    {s : Set Y} {C : ℝ} (hs : MeasurableSet s) (hsfin : ν s < ∞) (hC : 0 ≤ C)
    (hus : Integrable (s.indicator u) ν)
    (hphase :
      ‖∫ y, u y * s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ)) y ∂ν‖ ≤
        C * (eLpNorm (s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ))) 1 ν).toReal) :
    (∫⁻ y in s, ‖u y‖ₑ ∂ν) ≤ ENNReal.ofReal C * ν s := by
  let g : Y → ℂ := s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ))
  let v : Y → ℝ := s.indicator (fun y ↦ ‖u y‖)
  have hprod : (fun y ↦ u y * g y) = fun y ↦ (v y : ℂ) := by
    funext y
    by_cases hys : y ∈ s
    · simp only [g, v, Set.indicator_of_mem hys]
      exact mul_phase _
    · simp [g, v, hys]
  have hvint : Integrable v ν := by
    have hv_eq : v = fun y ↦ ‖s.indicator u y‖ := by
      funext y
      by_cases hys : y ∈ s <;> simp [v, hys]
    rw [hv_eq]
    exact hus.norm
  have hvnonneg : 0 ≤ ∫ y, v y ∂ν :=
    integral_nonneg fun y ↦ by
      by_cases hys : y ∈ s <;> simp [v, hys, norm_nonneg]
  have hnorm_int : ‖∫ y, u y * g y ∂ν‖ = ∫ y, v y ∂ν := by
    rw [hprod, integral_complex_ofReal, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hvnonneg]
  have hg_bound : ∀ y, ‖g y‖ ≤ ‖s.indicator (fun _ : Y ↦ (1 : ℂ)) y‖ := by
    intro y
    by_cases hys : y ∈ s
    · simp only [g, Set.indicator_of_mem hys]
      simpa using norm_phase_le_one (u y)
    · simp [g, hys]
  have hgLp : eLpNorm g 1 ν ≤ ν s := by
    refine (eLpNorm_mono_ae (Eventually.of_forall hg_bound)).trans_eq ?_
    rw [eLpNorm_indicator_const hs (by norm_num) (by norm_num)]
    simp
  have hreal : (∫ y, v y ∂ν) ≤ C * (ν s).toReal := by
    calc
      (∫ y, v y ∂ν) = ‖∫ y, u y * g y ∂ν‖ := hnorm_int.symm
      _ ≤ C * (eLpNorm g 1 ν).toReal := by simpa only [g] using hphase
      _ ≤ C * (ν s).toReal :=
        mul_le_mul_of_nonneg_left (ENNReal.toReal_mono hsfin.ne hgLp) hC
  have hlin : ENNReal.ofReal (∫ y, v y ∂ν) ≤ ENNReal.ofReal C * ν s := by
    calc
      ENNReal.ofReal (∫ y, v y ∂ν) ≤ ENNReal.ofReal (C * (ν s).toReal) :=
        ENNReal.ofReal_le_ofReal hreal
      _ = ENNReal.ofReal C * ν s := by
        rw [ENNReal.ofReal_mul hC, ENNReal.ofReal_toReal hsfin.ne]
  calc
    (∫⁻ y in s, ‖u y‖ₑ ∂ν) = ∫⁻ y, s.indicator (fun y ↦ ‖u y‖ₑ) y ∂ν :=
      (lintegral_indicator hs _).symm
    _ = ∫⁻ y, ENNReal.ofReal (v y) ∂ν := by
      apply lintegral_congr
      intro y
      by_cases hys : y ∈ s <;> simp [v, hys]
    _ = ENNReal.ofReal (∫ y, v y ∂ν) :=
      (ofReal_integral_eq_lintegral_ofReal hvint
        (Eventually.of_forall fun y ↦ by
          by_cases hys : y ∈ s <;> simp [v, hys, norm_nonneg])).symm
    _ ≤ ENNReal.ofReal C * ν s := hlin

/-- The `L∞` endpoint of the complex phase-test argument. -/
private theorem memLp_top_of_phase_tests
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} [SigmaFinite ν]
    {u : Y → ℂ} {C : ℝ} (hu : Measurable u) (hC : 0 ≤ C)
    (hlocal_int : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      Integrable (s.indicator u) ν)
    (hlocal : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      Integrable (s.indicator u) ν →
      ‖∫ y, u y * s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ)) y ∂ν‖ ≤
        C * (eLpNorm (s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ))) 1 ν).toReal) :
    MemLp u ∞ ν ∧ eLpNorm u ∞ ν ≤ ENNReal.ofReal C := by
  have hlocal' : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      (∫⁻ y in s, ‖u y‖ₑ ∂ν) ≤ ∫⁻ _y in s, ENNReal.ofReal C ∂ν := by
    intro s hs hsfin
    have hus := hlocal_int s hs hsfin
    rw [setLIntegral_const]
    exact setLIntegral_enorm_le_of_phase_pairing hs hsfin hC hus (hlocal s hs hsfin hus)
  have hae : (fun y ↦ ‖u y‖ₑ) ≤ᵐ[ν] fun _y ↦ ENNReal.ofReal C :=
    MeasureTheory.ae_le_of_forall_setLIntegral_le_of_sigmaFinite hu.enorm hlocal'
  have hnorm : eLpNorm u ∞ ν ≤ ENNReal.ofReal C := by
    rw [eLpNorm_exponent_top]
    exact eLpNormEssSup_le_of_ae_enorm_bound hae
  exact ⟨⟨hu.aestronglyMeasurable, hnorm.trans_lt ENNReal.ofReal_lt_top⟩, hnorm⟩

private theorem ofReal_norm_integral_phase_eq_setLIntegral_enorm
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u : Y → ℂ}
    {s : Set Y} (hs : MeasurableSet s) (hus : Integrable (s.indicator u) ν) :
    ENNReal.ofReal
        ‖∫ y, u y * s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ)) y ∂ν‖ =
      (∫⁻ y in s, ‖u y‖ₑ ∂ν) := by
  let g : Y → ℂ := s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ))
  let v : Y → ℝ := s.indicator (fun y ↦ ‖u y‖)
  have hprod : (fun y ↦ u y * g y) = fun y ↦ (v y : ℂ) := by
    funext y
    by_cases hys : y ∈ s
    · simp only [g, v, Set.indicator_of_mem hys]
      exact mul_phase _
    · simp [g, v, hys]
  have hvint : Integrable v ν := by
    have hv_eq : v = fun y ↦ ‖s.indicator u y‖ := by
      funext y
      by_cases hys : y ∈ s <;> simp [v, hys]
    rw [hv_eq]
    exact hus.norm
  have hvnonneg : 0 ≤ ∫ y, v y ∂ν :=
    integral_nonneg fun y ↦ by
      by_cases hys : y ∈ s <;> simp [v, hys, norm_nonneg]
  have hnorm_int : ‖∫ y, u y * g y ∂ν‖ = ∫ y, v y ∂ν := by
    rw [hprod, integral_complex_ofReal, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hvnonneg]
  rw [show (∫ y, u y * s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ)) y ∂ν) =
      ∫ y, u y * g y ∂ν by rfl, hnorm_int]
  calc
    ENNReal.ofReal (∫ y, v y ∂ν) = ∫⁻ y, ENNReal.ofReal (v y) ∂ν :=
      ofReal_integral_eq_lintegral_ofReal hvint
        (Eventually.of_forall fun y ↦ by
          by_cases hys : y ∈ s <;> simp [v, hys, norm_nonneg])
    _ = ∫⁻ y, s.indicator (fun y ↦ ‖u y‖ₑ) y ∂ν := by
      apply lintegral_congr
      intro y
      by_cases hys : y ∈ s <;> simp [v, hys]
    _ = ∫⁻ y in s, ‖u y‖ₑ ∂ν := lintegral_indicator hs _

private theorem memLp_one_of_setLIntegral_le
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} [SigmaFinite ν]
    {u : Y → ℂ} {C : ℝ} (hu : Measurable u)
    (hlocal : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      (∫⁻ y in s, ‖u y‖ₑ ∂ν) ≤ ENNReal.ofReal C) :
    MemLp u 1 ν ∧ eLpNorm u 1 ν ≤ ENNReal.ofReal C := by
  let f : ℕ → Y → ENNReal := fun n ↦
    (spanningSets ν n).indicator (fun y ↦ ‖u y‖ₑ)
  have hfmeas : ∀ n, Measurable (f n) := fun n ↦
    hu.enorm.indicator (measurableSet_spanningSets ν n)
  have hfmono : Monotone f := by
    intro m n hmn y
    by_cases hym : y ∈ spanningSets ν m
    · have hyn : y ∈ spanningSets ν n := spanningSets_mono hmn hym
      simp [f, hym, hyn]
    · by_cases hyn : y ∈ spanningSets ν n
      · simp [f, hym, hyn]
      · simp [f, hym, hyn]
  have hfun : (⨆ n, f n) = fun y ↦ ‖u y‖ₑ := by
    funext y
    rw [iSup_apply]
    apply le_antisymm
    · exact iSup_le fun n : ℕ ↦ by
        by_cases hyn : y ∈ spanningSets ν n <;> simp [f, hyn]
    · have hyunion : y ∈ ⋃ n, spanningSets ν n := by
        rw [iUnion_spanningSets]
        trivial
      obtain ⟨n, hyn⟩ := Set.mem_iUnion.mp hyunion
      calc
        ‖u y‖ₑ = f n y := by simp [f, hyn]
        _ ≤ ⨆ n : ℕ, f n y := le_iSup (fun n : ℕ ↦ f n y) n
  have hlin : (∫⁻ y, ‖u y‖ₑ ∂ν) ≤ ENNReal.ofReal C := by
    rw [← hfun]
    rw [show (⨆ n, f n) = fun y ↦ ⨆ n, f n y by
      funext y
      rw [iSup_apply]]
    rw [lintegral_iSup hfmeas hfmono]
    refine iSup_le fun n : ℕ ↦ ?_
    change (∫⁻ y, (spanningSets ν n).indicator (fun y ↦ ‖u y‖ₑ) y ∂ν) ≤ _
    rw [lintegral_indicator (measurableSet_spanningSets ν n)]
    exact hlocal _ (measurableSet_spanningSets ν n) (measure_spanningSets_lt_top ν n)
  have hnorm : eLpNorm u 1 ν ≤ ENNReal.ofReal C := by
    rw [eLpNorm_one_eq_lintegral_enorm]
    exact hlin
  exact ⟨⟨hu.aestronglyMeasurable, hnorm.trans_lt ENNReal.ofReal_lt_top⟩, hnorm⟩

/-- The `L¹` endpoint of the complex phase-test argument. -/
private theorem memLp_one_of_phase_tests
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} [SigmaFinite ν]
    {u : Y → ℂ} {C : ℝ} (hu : Measurable u)
    (hlocal_int : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      Integrable (s.indicator u) ν)
    (hlocal : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      Integrable (s.indicator u) ν →
      ‖∫ y, u y * s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ)) y ∂ν‖ ≤ C) :
    MemLp u 1 ν ∧ eLpNorm u 1 ν ≤ ENNReal.ofReal C := by
  apply memLp_one_of_setLIntegral_le hu
  intro s hs hsfin
  have hus := hlocal_int s hs hsfin
  rw [← ofReal_norm_integral_phase_eq_setLIntegral_enorm hs hus]
  exact ENNReal.ofReal_le_ofReal (hlocal s hs hsfin hus)

/-- Measurability of the nonlinear phase test used to norm finite `Lᵖ` spaces. -/
private theorem measurable_phase_power
    {Y : Type*} [MeasurableSpace Y] {u : Y → ℂ} {r : ℝ} (hr : 1 ≤ r)
    (hu : Measurable u) :
    Measurable (fun y ↦
      (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ)) := by
  have hp : 0 ≤ r - 1 := sub_nonneg.mpr hr
  fun_prop

private theorem norm_phase_power
    {r : ℝ} (hr : 1 < r) (z : ℂ) :
    ‖(star z / (‖z‖ : ℂ)) * ((‖z‖ ^ (r - 1) : ℝ) : ℂ)‖ = ‖z‖ ^ (r - 1) := by
  by_cases hz : z = 0
  · have hp : 0 < r - 1 := sub_pos.mpr hr
    simpa [hz] using (Real.zero_rpow hp.ne').symm
  · rw [norm_mul, norm_div, norm_star]
    have hp : 0 ≤ ‖z‖ ^ (r - 1) := Real.rpow_nonneg (norm_nonneg _) _
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _),
      abs_of_nonneg hp]
    have hn : 0 < ‖z‖ := norm_pos_iff.mpr hz
    field_simp

private theorem mul_phase_power
    {r : ℝ} (hr : 1 < r) (z : ℂ) :
    z * ((star z / (‖z‖ : ℂ)) * ((‖z‖ ^ (r - 1) : ℝ) : ℂ)) =
      ((‖z‖ ^ r : ℝ) : ℂ) := by
  by_cases hz : z = 0
  · have hr0 : r ≠ 0 := by linarith
    simp [hz, Real.zero_rpow hr0]
  · rw [← mul_assoc, mul_phase]
    have hn : 0 < ‖z‖ := norm_pos_iff.mpr hz
    have hreal : ‖z‖ * ‖z‖ ^ (r - 1) = ‖z‖ ^ r := by
      calc
        ‖z‖ * ‖z‖ ^ (r - 1) = ‖z‖ ^ 1 * ‖z‖ ^ (r - 1) := by rw [Real.rpow_one]
        _ = ‖z‖ ^ (1 + (r - 1)) := (Real.rpow_add hn _ _).symm
        _ = ‖z‖ ^ r := by ring_nf
    exact_mod_cast hreal

private theorem integrable_indicator_norm_rpow_of_bound
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u : Y → ℂ}
    {s : Set Y} {r A : ℝ} (hs : MeasurableSet s) (hsfin : ν s < ∞)
    (hr : 0 ≤ r) (hA : 0 ≤ A) (hu : Measurable u)
    (hubound : ∀ y ∈ s, ‖u y‖ ≤ A) :
    Integrable (s.indicator fun y ↦ ‖u y‖ ^ r) ν := by
  let v : Y → ℝ := s.indicator fun y ↦ ‖u y‖ ^ r
  let c : ℝ := A ^ r
  have hvmeas : AEStronglyMeasurable v ν := by
    dsimp [v]
    exact (by fun_prop : Measurable (fun y ↦ ‖u y‖ ^ r)).aestronglyMeasurable.indicator hs
  have hcint : Integrable (s.indicator fun _ : Y ↦ c) ν := by
    rw [integrable_indicator_iff hs]
    exact integrableOn_const hsfin.ne
  apply hcint.mono hvmeas
  filter_upwards with y
  by_cases hys : y ∈ s
  · simp only [v, c, Set.indicator_of_mem hys]
    rw [Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg (norm_nonneg _) _),
      Real.norm_eq_abs, abs_of_nonneg (Real.rpow_nonneg hA _)]
    exact Real.rpow_le_rpow (norm_nonneg _) (hubound y hys) hr
  · simp [v, hys]

private theorem ofReal_norm_integral_phase_power_eq_setLIntegral_enorm_rpow
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u : Y → ℂ}
    {s : Set Y} {r A : ℝ} (hs : MeasurableSet s) (hsfin : ν s < ∞)
    (hr : 1 < r) (hA : 0 ≤ A) (hu : Measurable u)
    (hubound : ∀ y ∈ s, ‖u y‖ ≤ A) :
    ENNReal.ofReal
        ‖∫ y, u y * s.indicator (fun y ↦
          (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ)) y ∂ν‖ =
      (∫⁻ y in s, ‖u y‖ₑ ^ r ∂ν) := by
  let g : Y → ℂ := s.indicator (fun y ↦
    (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ))
  let v : Y → ℝ := s.indicator (fun y ↦ ‖u y‖ ^ r)
  have hprod : (fun y ↦ u y * g y) = fun y ↦ (v y : ℂ) := by
    funext y
    by_cases hys : y ∈ s
    · simp only [g, v, Set.indicator_of_mem hys]
      exact mul_phase_power hr _
    · simp [g, v, hys]
  have hvint : Integrable v ν := by
    exact integrable_indicator_norm_rpow_of_bound hs hsfin (by linarith) hA hu hubound
  have hvnonneg : 0 ≤ ∫ y, v y ∂ν :=
    integral_nonneg fun y ↦ by
      by_cases hys : y ∈ s <;> simp [v, hys, Real.rpow_nonneg]
  have hnorm_int : ‖∫ y, u y * g y ∂ν‖ = ∫ y, v y ∂ν := by
    rw [hprod, integral_complex_ofReal, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hvnonneg]
  rw [show (∫ y, u y * s.indicator (fun y ↦
      (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ)) y ∂ν) =
      ∫ y, u y * g y ∂ν by rfl, hnorm_int]
  calc
    ENNReal.ofReal (∫ y, v y ∂ν) = ∫⁻ y, ENNReal.ofReal (v y) ∂ν :=
      ofReal_integral_eq_lintegral_ofReal hvint
        (Eventually.of_forall fun y ↦ by
          by_cases hys : y ∈ s <;> simp [v, hys, Real.rpow_nonneg])
    _ = ∫⁻ y, s.indicator (fun y ↦ ‖u y‖ₑ ^ r) y ∂ν := by
      apply lintegral_congr
      intro y
      by_cases hys : y ∈ s
      · simp only [v, Set.indicator_of_mem hys]
        rw [← ENNReal.ofReal_rpow_of_nonneg (norm_nonneg _) (by linarith)]
        rw [ofReal_norm]
      · simp [v, hys]
    _ = ∫⁻ y in s, ‖u y‖ₑ ^ r ∂ν := lintegral_indicator hs _

private theorem eLpNorm_phase_power
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u : Y → ℂ}
    {s : Set Y} {r : ℝ} {q' : ENNReal} (hs : MeasurableSet s)
    (hr : 1 < r) (hq'0 : q' ≠ 0) (hq'top : q' ≠ ∞)
    (hq' : q'.toReal = r / (r - 1)) :
    eLpNorm (s.indicator (fun y ↦
        (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ))) q' ν =
      (∫⁻ y in s, ‖u y‖ₑ ^ r ∂ν) ^ (1 / q'.toReal) := by
  let g : Y → ℂ := s.indicator (fun y ↦
    (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ))
  have hpow : ∀ y : Y, ‖g y‖ₑ ^ q'.toReal =
      s.indicator (fun y ↦ ‖u y‖ₑ ^ r) y := by
    intro y
    by_cases hys : y ∈ s
    · simp only [g, Set.indicator_of_mem hys]
      rw [← ofReal_norm, norm_phase_power hr, ← ofReal_norm]
      rw [← ENNReal.ofReal_rpow_of_nonneg (norm_nonneg _) (by linarith)]
      rw [← ENNReal.rpow_mul]
      congr 1
      rw [hq']
      field_simp [(sub_pos.mpr hr).ne']
    · simp [g, hys, ENNReal.toReal_pos hq'0 hq'top]
  rw [show (s.indicator (fun y ↦
      (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ))) = g by rfl,
    eLpNorm_eq_lintegral_rpow_enorm_toReal hq'0 hq'top]
  rw [show (fun y ↦ ‖g y‖ₑ ^ q'.toReal) =
      s.indicator (fun y ↦ ‖u y‖ₑ ^ r) by funext y; exact hpow y]
  rw [lintegral_indicator hs]

private theorem rpow_inv_le_of_le_mul_rpow
    {I c : ENNReal} {r d : ℝ} (hr : 0 < r) (hdpos : 0 < d)
    (hd : 1 / r + 1 / d = 1)
    (hIfin : I ≠ ∞) (h : I ≤ c * I ^ (1 / d)) :
    I ^ (1 / r) ≤ c := by
  by_cases hI : I = 0
  · have hri : 0 < 1 / r := one_div_pos.mpr hr
    rw [hI, ENNReal.zero_rpow_of_pos hri]
    exact bot_le
  have hIpos : 0 < I := pos_iff_ne_zero.mpr hI
  have hpowpos : 0 < I ^ (1 / d) := ENNReal.rpow_pos hIpos hIfin
  have hpowfin : I ^ (1 / d) ≠ ∞ :=
    ENNReal.rpow_ne_top_of_nonneg (one_div_nonneg.mpr hdpos.le) hIfin
  rw [← ENNReal.mul_le_mul_iff_left hpowpos.ne' hpowfin]
  calc
    I ^ (1 / r) * I ^ (1 / d) = I ^ (1 / r + 1 / d) :=
      (ENNReal.rpow_add _ _ hI hIfin).symm
    _ = I := by rw [hd, ENNReal.rpow_one]
    _ ≤ c * I ^ (1 / d) := h

private theorem eLpNorm_indicator_eq_setLIntegral_enorm_rpow
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u : Y → ℂ}
    {s : Set Y} {r : ℝ} (hs : MeasurableSet s) (hr : 0 < r) :
    eLpNorm (s.indicator u) (ENNReal.ofReal r) ν =
      (∫⁻ y in s, ‖u y‖ₑ ^ r ∂ν) ^ (1 / r) := by
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal]
  · rw [ENNReal.toReal_ofReal hr.le]
    rw [show (fun y ↦ ‖s.indicator u y‖ₑ ^ r) =
        s.indicator (fun y ↦ ‖u y‖ₑ ^ r) by
      funext y
      by_cases hys : y ∈ s <;> simp [hys,
        ENNReal.zero_rpow_of_pos hr]]
    rw [lintegral_indicator hs]
  · exact ne_of_gt ((ENNReal.ofReal_pos).mpr hr)
  · exact ENNReal.ofReal_ne_top

private theorem conjExponent_ofReal
    {r : ℝ} (hr : 1 < r) :
    (ENNReal.ofReal r).conjExponent = ENNReal.ofReal (r / (r - 1)) := by
  haveI : ENNReal.HolderConjugate (ENNReal.ofReal r)
      (ENNReal.ofReal (r / (r - 1))) :=
    (Real.HolderConjugate.conjExponent hr).ennrealOfReal
  exact ENNReal.HolderConjugate.conjExponent_eq

private theorem eLpNorm_indicator_le_of_phase_power_pairing
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} {u : Y → ℂ}
    {s : Set Y} {r C A : ℝ} (hs : MeasurableSet s) (hsfin : ν s < ∞)
    (hr : 1 < r) (hC : 0 ≤ C) (hA : 0 ≤ A) (hu : Measurable u)
    (hubound : ∀ y ∈ s, ‖u y‖ ≤ A)
    (hphase :
      ‖∫ y, u y * s.indicator (fun y ↦
        (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ)) y ∂ν‖ ≤
        C * (eLpNorm (s.indicator (fun y ↦
          (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ)))
          (ENNReal.ofReal (r / (r - 1))) ν).toReal) :
    eLpNorm (s.indicator u) (ENNReal.ofReal r) ν ≤ ENNReal.ofReal C := by
  let q' : ENNReal := ENNReal.ofReal (r / (r - 1))
  let I : ENNReal := ∫⁻ y in s, ‖u y‖ₑ ^ r ∂ν
  have hrpos : 0 < r := by linarith
  have hrsubpos : 0 < r - 1 := by linarith
  have hq'rpos : 0 < r / (r - 1) := div_pos hrpos hrsubpos
  have hq'0 : q' ≠ 0 := ne_of_gt ((ENNReal.ofReal_pos).mpr hq'rpos)
  have hq'top : q' ≠ ∞ := ENNReal.ofReal_ne_top
  have hq'real : q'.toReal = r / (r - 1) :=
    ENNReal.toReal_ofReal hq'rpos.le
  have hid : ENNReal.ofReal
      ‖∫ y, u y * s.indicator (fun y ↦
        (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ)) y ∂ν‖ = I := by
    exact ofReal_norm_integral_phase_power_eq_setLIntegral_enorm_rpow
      hs hsfin hr hA hu hubound
  have hIfin : I ≠ ∞ := by
    rw [← hid]
    exact ENNReal.ofReal_ne_top
  have htestnorm : eLpNorm (s.indicator (fun y ↦
      (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ))) q' ν =
      I ^ (1 / q'.toReal) := by
    exact eLpNorm_phase_power hs hr hq'0 hq'top hq'real
  have htestfin : eLpNorm (s.indicator (fun y ↦
      (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ))) q' ν ≠ ∞ := by
    rw [htestnorm]
    exact ENNReal.rpow_ne_top_of_nonneg (one_div_nonneg.mpr (ENNReal.toReal_nonneg)) hIfin
  have hI : I ≤ ENNReal.ofReal C * I ^ (1 / q'.toReal) := by
    calc
      I = ENNReal.ofReal
          ‖∫ y, u y * s.indicator (fun y ↦
            (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ)) y ∂ν‖ := hid.symm
      _ ≤ ENNReal.ofReal (C *
          (eLpNorm (s.indicator (fun y ↦
            (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ))) q' ν).toReal) :=
          ENNReal.ofReal_le_ofReal (by simpa only [q'] using hphase)
      _ = ENNReal.ofReal C *
          eLpNorm (s.indicator (fun y ↦
            (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ))) q' ν := by
          rw [ENNReal.ofReal_mul hC, ENNReal.ofReal_toReal htestfin]
      _ = ENNReal.ofReal C * I ^ (1 / q'.toReal) := by rw [htestnorm]
  have hsplit : 1 / r + 1 / q'.toReal = 1 := by
    rw [hq'real]
    field_simp [hrpos.ne', hrsubpos.ne']
    ring
  have hroot : I ^ (1 / r) ≤ ENNReal.ofReal C :=
    rpow_inv_le_of_le_mul_rpow hrpos (ENNReal.toReal_pos hq'0 hq'top) hsplit hIfin hI
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal]
  · rw [ENNReal.toReal_ofReal hrpos.le]
    change (∫⁻ y, ‖s.indicator u y‖ₑ ^ r ∂ν) ^ (1 / r) ≤ _
    rw [show (fun y ↦ ‖s.indicator u y‖ₑ ^ r) =
        s.indicator (fun y ↦ ‖u y‖ₑ ^ r) by
      funext y
      by_cases hys : y ∈ s <;> simp [hys,
        ENNReal.zero_rpow_of_pos hrpos]]
    rw [lintegral_indicator hs]
    exact hroot
  · exact ne_of_gt ((ENNReal.ofReal_pos).mpr hrpos)
  · exact ENNReal.ofReal_ne_top

private theorem memLp_of_local_eLpNorm_indicator_le
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} [SigmaFinite ν]
    {u : Y → ℂ} {r C : ℝ} (hr : 1 < r) (_hC : 0 ≤ C) (hu : Measurable u)
    (hlocal : ∀ (s : Set Y) (A : ℝ), MeasurableSet s → ν s < ∞ → 0 ≤ A →
      (∀ y ∈ s, ‖u y‖ ≤ A) →
      eLpNorm (s.indicator u) (ENNReal.ofReal r) ν ≤ ENNReal.ofReal C) :
    MemLp u (ENNReal.ofReal r) ν ∧
      eLpNorm u (ENNReal.ofReal r) ν ≤ ENNReal.ofReal C := by
  let s : ℕ → Set Y := fun n ↦
    spanningSets ν n ∩ {y | ‖u y‖ ≤ (n : ℝ)}
  let F : ℕ → Y → ENNReal := fun n ↦
    (s n).indicator (fun y ↦ ‖u y‖ₑ ^ r)
  have hrpos : 0 < r := by linarith
  have hsmeas : ∀ n, MeasurableSet (s n) := by
    intro n
    exact (measurableSet_spanningSets ν n).inter
      (measurableSet_le hu.norm measurable_const)
  have hsfin : ∀ n, ν (s n) < ∞ := by
    intro n
    exact lt_of_le_of_lt (measure_mono Set.inter_subset_left)
      (measure_spanningSets_lt_top ν n)
  have hsmono : Monotone s := by
    intro m n hmn y hym
    rcases hym with ⟨hyspan, hybound⟩
    constructor
    · exact spanningSets_mono hmn hyspan
    · change ‖u y‖ ≤ (m : ℝ) at hybound
      change ‖u y‖ ≤ (n : ℝ)
      exact hybound.trans (by exact_mod_cast hmn)
  have hFmeas : ∀ n, Measurable (F n) := by
    intro n
    exact (ENNReal.continuous_rpow_const.measurable.comp hu.enorm).indicator (hsmeas n)
  have hFmono : Monotone F := by
    intro m n hmn y
    by_cases hym : y ∈ s m
    · have hyn : y ∈ s n := hsmono hmn hym
      simp [F, hym, hyn]
    · by_cases hyn : y ∈ s n
      · simp [F, hym, hyn]
      · simp [F, hym, hyn]
  have hFsup : (⨆ n, F n) = fun y ↦ ‖u y‖ₑ ^ r := by
    funext y
    rw [iSup_apply]
    apply le_antisymm
    · exact iSup_le fun n : ℕ ↦ by
        by_cases hyn : y ∈ s n <;> simp [F, hyn]
    · have hyspan : y ∈ ⋃ n, spanningSets ν n := by
        rw [iUnion_spanningSets]
        trivial
      obtain ⟨m, hym⟩ := Set.mem_iUnion.mp hyspan
      obtain ⟨n, hyn⟩ := exists_nat_ge ‖u y‖
      let k : ℕ := max m n
      have hyk : y ∈ s k := by
        constructor
        · exact spanningSets_mono (le_max_left _ _) hym
        · exact hyn.trans (by exact_mod_cast (le_max_right m n))
      calc
        ‖u y‖ₑ ^ r = F k y := by simp [F, hyk]
        _ ≤ ⨆ n : ℕ, F n y := le_iSup (fun n : ℕ ↦ F n y) k
  have hlin : (∫⁻ y, ‖u y‖ₑ ^ r ∂ν) ≤ (ENNReal.ofReal C) ^ r := by
    rw [← hFsup]
    rw [show (⨆ n, F n) = fun y ↦ ⨆ n, F n y by
      funext y
      rw [iSup_apply]]
    rw [lintegral_iSup hFmeas hFmono]
    refine iSup_le fun n : ℕ ↦ ?_
    change (∫⁻ y, (s n).indicator (fun y ↦ ‖u y‖ₑ ^ r) y ∂ν) ≤ _
    rw [lintegral_indicator (hsmeas n)]
    have hbound : ∀ y ∈ s n, ‖u y‖ ≤ (n : ℝ) := by
      intro y hy
      exact hy.2
    have hnorm := hlocal (s n) (n : ℝ) (hsmeas n) (hsfin n) (by positivity) hbound
    rw [eLpNorm_indicator_eq_setLIntegral_enorm_rpow (hsmeas n) hrpos] at hnorm
    apply (ENNReal.rpow_inv_le_iff hrpos).mp
    simpa only [one_div] using hnorm
  have hnorm : eLpNorm u (ENNReal.ofReal r) ν ≤ ENNReal.ofReal C := by
    rw [eLpNorm_eq_lintegral_rpow_enorm_toReal]
    · rw [ENNReal.toReal_ofReal hrpos.le]
      simpa only [one_div] using (ENNReal.rpow_inv_le_iff hrpos).mpr hlin
    · exact ne_of_gt ((ENNReal.ofReal_pos).mpr hrpos)
    · exact ENNReal.ofReal_ne_top
  exact ⟨⟨hu.aestronglyMeasurable, hnorm.trans_lt ENNReal.ofReal_lt_top⟩, hnorm⟩

/-- Finite-exponent `Lᵖ` norming by simple functions. -/
private theorem memLp_of_pairing_bounds_finite
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} [SigmaFinite ν]
    {u : Y → ℂ} {r C : ℝ} (hr : 1 < r) (hC : 0 ≤ C) (hu : Measurable u)
    (hlocal_int : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      Integrable (s.indicator u) ν)
    (hbound : ∀ h : SimpleFunc Y ℂ, Integrable h ν →
      norm (∫ y, u y * h y ∂ν) ≤ C *
        (eLpNorm (h : Y → ℂ) (ENNReal.ofReal (r / (r - 1))) ν).toReal) :
    MemLp u (ENNReal.ofReal r) ν ∧
      eLpNorm u (ENNReal.ofReal r) ν ≤ ENNReal.ofReal C := by
  apply memLp_of_local_eLpNorm_indicator_le hr hC hu
  intro s A hs hsfin hA hubound
  apply eLpNorm_indicator_le_of_phase_power_pairing hs hsfin hr hC hA hu hubound
  let g : Y → ℂ := s.indicator (fun y ↦
    (star (u y) / (‖u y‖ : ℂ)) * ((‖u y‖ ^ (r - 1) : ℝ) : ℂ))
  have hg : Measurable g := by
    exact (measurable_phase_power (by linarith) hu).indicator hs
  have hgsupp : ∀ y, y ∉ s → g y = 0 := by
    intro y hys
    simp [g, hys]
  have hgbound : ∀ y, ‖g y‖ ≤ A ^ (r - 1) := by
    intro y
    by_cases hys : y ∈ s
    · simp only [g, Set.indicator_of_mem hys]
      rw [norm_phase_power hr]
      exact Real.rpow_le_rpow (norm_nonneg _) (hubound y hys) (by linarith)
    · simp [g, hys, Real.rpow_nonneg hA]
  have hq'pos : 0 < r / (r - 1) :=
    div_pos (by linarith) (by linarith)
  have hphase := pairing_bound_of_bounded_support hs hsfin
    (Real.rpow_nonneg hA _) hu (hlocal_int s hs hsfin) hg hgsupp hgbound
    (ne_of_gt ((ENNReal.ofReal_pos).mpr hq'pos)) ENNReal.ofReal_ne_top hbound
  simpa only [g] using hphase

/-- The finite non-endpoint branch of the `Lᵖ` dual norming argument. -/
private theorem memLp_of_pairing_bounds_finite_ennreal
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} [SigmaFinite ν]
    {u : Y → ℂ} {q : ENNReal} {C : ℝ} (hqone : 1 < q) (hqtop : q ≠ ∞)
    (hC : 0 ≤ C) (hu : Measurable u)
    (hlocal_int : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      Integrable (s.indicator u) ν)
    (hbound : ∀ h : SimpleFunc Y ℂ, Integrable h ν →
      norm (∫ y, u y * h y ∂ν) ≤ C *
        (eLpNorm (h : Y → ℂ) q.conjExponent ν).toReal) :
    MemLp u q ν ∧ eLpNorm u q ν ≤ ENNReal.ofReal C := by
  let r : ℝ := q.toReal
  have hr : 1 < r := by
    dsimp [r]
    simpa using (ENNReal.toReal_lt_toReal ENNReal.one_ne_top hqtop).mpr hqone
  have hqeq : ENNReal.ofReal r = q := by
    exact ENNReal.ofReal_toReal hqtop
  have hconj : q.conjExponent = ENNReal.ofReal (r / (r - 1)) := by
    rw [← hqeq]
    exact conjExponent_ofReal hr
  have hbound' : ∀ h : SimpleFunc Y ℂ, Integrable h ν →
      norm (∫ y, u y * h y ∂ν) ≤ C *
        (eLpNorm (h : Y → ℂ) (ENNReal.ofReal (r / (r - 1))) ν).toReal := by
    intro h hh
    simpa only [hconj] using hbound h hh
  simpa only [hqeq] using memLp_of_pairing_bounds_finite hr hC hu hlocal_int hbound'

/-- A scalar pairing estimate against the full simple-function dual unit ball gives the
corresponding `Lᵠ` estimate.  The proof packages the `q = 1`, finite, and `q = ∞`
phase-test arguments. -/
private theorem memLp_of_pairing_bound
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y} [SigmaFinite ν]
    {u : Y → ℂ} {q : ENNReal} {C : ℝ} (hq : 1 ≤ q) (hC : 0 ≤ C)
    (hu : Measurable u)
    (hlocal_int : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      Integrable (s.indicator u) ν)
    (hbound : ∀ h : SimpleFunc Y ℂ, Integrable h ν →
      ‖∫ y, u y * h y ∂ν‖ ≤ C *
        (eLpNorm (h : Y → ℂ) q.conjExponent ν).toReal) :
    MemLp u q ν ∧ eLpNorm u q ν ≤ ENNReal.ofReal C := by
  rcases eq_or_lt_of_le hq with hqeq | hqone
  · subst q
    have hconj : (1 : ENNReal).conjExponent = ∞ := by
      simp [ENNReal.conjExponent]
    rw [hconj] at hbound
    apply memLp_one_of_phase_tests hu hlocal_int
    intro s hs hsfin hus
    let g : Y → ℂ := s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ))
    have hg : Measurable g := (measurable_phase hu).indicator hs
    have hgsupp : ∀ y, y ∉ s → g y = 0 := by
      intro y hys
      simp [g, hys]
    have hgbound : ∀ y, ‖g y‖ ≤ 1 := by
      intro y
      by_cases hys : y ∈ s
      · simp only [g, Set.indicator_of_mem hys]
        exact norm_phase_le_one _
      · simp [g, hys]
    exact pairing_bound_top_of_bounded_support hs hsfin hC hu hus hg hgsupp hgbound
      (fun h hh ↦ hbound h hh)
  by_cases hqtop : q = ∞
  · subst q
    have hconj : (∞ : ENNReal).conjExponent = 1 := by
      simp [ENNReal.conjExponent]
    rw [hconj] at hbound
    apply memLp_top_of_phase_tests hu hC hlocal_int
    intro s hs hsfin hus
    let g : Y → ℂ := s.indicator (fun y ↦ star (u y) / (‖u y‖ : ℂ))
    have hg : Measurable g := (measurable_phase hu).indicator hs
    have hgsupp : ∀ y, y ∉ s → g y = 0 := by
      intro y hys
      simp [g, hys]
    have hgbound : ∀ y, ‖g y‖ ≤ 1 := by
      intro y
      by_cases hys : y ∈ s
      · simp only [g, Set.indicator_of_mem hys]
        exact norm_phase_le_one _
      · simp [g, hys]
    exact pairing_bound_of_bounded_support hs hsfin zero_le_one hu hus hg hgsupp hgbound
      one_ne_zero ENNReal.one_ne_top (fun h hh ↦ hbound h hh)
  exact memLp_of_pairing_bounds_finite_ennreal hqone hqtop hC hu hlocal_int hbound

/-- Normalizing a nonzero `Lᵖ` seminorm of an integrable simple function. -/
private theorem normalized_simple_smul_eLpNorm_le_one
    {X : Type*} [MeasurableSpace X] {μ : Measure X} {p : ENNReal}
    (f : SimpleFunc X ℂ) (hf : MemLp (f : X → ℂ) p μ)
    (hN : eLpNorm (f : X → ℂ) p μ ≠ 0) :
    eLpNorm ((((eLpNorm (f : X → ℂ) p μ).toReal)⁻¹ : ℂ) • f : X → ℂ) p μ ≤ 1 := by
  let N : ENNReal := eLpNorm (f : X → ℂ) p μ
  let a : ℝ := N.toReal
  have hNfin : N ≠ ∞ := hf.eLpNorm_lt_top.ne
  have ha : 0 < a := ENNReal.toReal_pos hN hNfin
  calc
    eLpNorm ((a⁻¹ : ℂ) • (f : X → ℂ)) p μ ≤ ‖(a⁻¹ : ℂ)‖ₑ * N :=
      eLpNorm_const_smul_le
    _ = 1 := by
      rw [← ofReal_norm, norm_inv, Complex.norm_real,
        Real.norm_eq_abs, abs_of_pos ha]
      rw [ENNReal.ofReal_inv_of_pos ha]
      change (ENNReal.ofReal N.toReal)⁻¹ * N = 1
      rw [ENNReal.ofReal_toReal hNfin, ENNReal.inv_mul_cancel hN hNfin]

/-- The unit-ball estimate forces a null input seminorm to vanish in every pairing. -/
private theorem bilinear_zero_left_of_unit
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} {p r : ENNReal} {C : ℝ}
    (B : SimpleFunc X ℂ → SimpleFunc Y ℂ → ℂ)
    (hleft : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ) (c : ℂ),
      Integrable (f : X → ℂ) μ → B (c • f) g = c * B f g)
    (hright : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ) (c : ℂ),
      B f (c • g) = c * B f g)
    (hunit : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable (f : X → ℂ) μ → Integrable (g : Y → ℂ) ν →
      MemLp (f : X → ℂ) p μ → MemLp (g : Y → ℂ) r ν →
      eLpNorm (f : X → ℂ) p μ ≤ 1 → eLpNorm (g : Y → ℂ) r ν ≤ 1 →
      ‖B f g‖ ≤ C)
    (hzero_right : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable (g : Y → ℂ) ν → eLpNorm (g : Y → ℂ) r ν = 0 → B f g = 0)
    (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ)
    (hf_int : Integrable (f : X → ℂ) μ) (hg_int : Integrable (g : Y → ℂ) ν)
    (hf : MemLp (f : X → ℂ) p μ) (hg : MemLp (g : Y → ℂ) r ν)
    (hNf : eLpNorm (f : X → ℂ) p μ = 0) :
    B f g = 0 := by
  by_cases hNg : eLpNorm (g : Y → ℂ) r ν = 0
  · exact hzero_right f g hg_int hNg
  let Ng : ENNReal := eLpNorm (g : Y → ℂ) r ν
  let b : ℝ := Ng.toReal
  have hNgfin : Ng ≠ ∞ := hg.eLpNorm_lt_top.ne
  have hb : 0 < b := ENNReal.toReal_pos hNg hNgfin
  let g' : SimpleFunc Y ℂ := (b⁻¹ : ℂ) • g
  have hg'_int : Integrable (g' : Y → ℂ) ν := hg_int.smul _
  have hg' : MemLp (g' : Y → ℂ) r ν := hg.const_smul _
  have hgnorm : eLpNorm (g' : Y → ℂ) r ν ≤ 1 := by
    change eLpNorm ((b⁻¹ : ℂ) • (g : Y → ℂ)) r ν ≤ 1
    exact normalized_simple_smul_eLpNorm_le_one g hg hNg
  have hf_n : ∀ n : ℕ, MemLp (((n : ℂ) • f : SimpleFunc X ℂ) : X → ℂ) p μ :=
    fun n ↦ hf.const_smul _
  have hf_n_int : ∀ n : ℕ,
      Integrable (((n : ℂ) • f : SimpleFunc X ℂ) : X → ℂ) μ :=
    fun n ↦ hf_int.smul _
  have hfnorm : ∀ n : ℕ,
      eLpNorm (((n : ℂ) • f : SimpleFunc X ℂ) : X → ℂ) p μ ≤ 1 := by
    intro n
    change eLpNorm ((n : ℂ) • (f : X → ℂ)) p μ ≤ 1
    rw [eLpNorm_const_smul]
    simp [hNf]
  have hfg' : B f g' = 0 := by
    by_contra hfg'
    have hpos : 0 < ‖B f g'‖ := norm_pos_iff.mpr hfg'
    obtain ⟨n, hn⟩ := exists_nat_gt (C / ‖B f g'‖)
    have hnC : C < (n : ℝ) * ‖B f g'‖ := (div_lt_iff₀ hpos).mp hn
    have hunitn := hunit ((n : ℂ) • f) g' (hf_n_int n) hg'_int
      (hf_n n) hg' (hfnorm n) hgnorm
    have hnle : (n : ℝ) * ‖B f g'‖ ≤ C := by
      calc
        (n : ℝ) * ‖B f g'‖ = ‖(n : ℂ) * B f g'‖ := by
          rw [norm_mul]
          simp
        _ = ‖B ((n : ℂ) • f) g'‖ := by rw [hleft f g' _ hf_int]
        _ ≤ C := hunitn
    linarith
  have hgscale : g = (b : ℂ) • g' := by
    simp [g', hb.ne']
  rw [hgscale, hright, hfg']
  simp

/-- A simple test function of zero dual seminorm has zero scalar pairing. -/
private theorem integral_mul_simpleFunc_eq_zero_of_eLpNorm_eq_zero
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y}
    {u : Y → ℂ} {g : SimpleFunc Y ℂ} {q : ENNReal}
    (hq : 1 ≤ q) (hg : Integrable (g : Y → ℂ) ν)
    (hzero : eLpNorm (g : Y → ℂ) q.conjExponent ν = 0) :
    ∫ y, u y * g y ∂ν = 0 := by
  have hq' : q.conjExponent ≠ 0 := by
    apply ne_of_gt
    let q' := q.conjExponent
    haveI : q.HolderConjugate q' := ENNReal.HolderConjugate.conjExponent hq
    exact zero_lt_one.trans_le (ENNReal.HolderConjugate.one_le q' q)
  have hgLp : MemLp (g : Y → ℂ) q.conjExponent ν :=
    g.memLp_of_finite_measure_preimage _ (SimpleFunc.integrable_iff.mp hg)
  have hzeroae : (g : Y → ℂ) =ᵐ[ν] 0 :=
    (eLpNorm_eq_zero_iff hgLp.1 hq').mp hzero
  apply integral_eq_zero_of_ae
  filter_upwards [hzeroae] with y hy
  simp [hy]

/-- Scalar pairings are homogeneous in their input simple function. -/
private theorem integral_pairing_smul_left
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ)
    (hT_smul : ∀ (z : verticalClosedStrip 0 1) (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T z (c • f) = c • T z f)
    (z : verticalClosedStrip 0 1) (c : ℂ)
    (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ) (hf : Integrable f μ) :
    (∫ y, T z (c • f) y * g y ∂ν) =
      c * (∫ y, T z f y * g y ∂ν) := by
  rw [hT_smul z c f hf]
  calc
    (∫ y, (c • T z f) y * g y ∂ν) =
        ∫ y, c * (T z f y * g y) ∂ν := by
      congr 1
      funext y
      simp only [Pi.smul_apply, smul_eq_mul]
      ring
    _ = c * (∫ y, T z f y * g y ∂ν) := integral_const_mul _ _

/-- Scalar pairings are homogeneous in their output test function. -/
private theorem integral_pairing_smul_right
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {ν : Measure Y} (T : ℂ → SimpleFunc X ℂ → Y → ℂ)
    (z : ℂ) (c : ℂ) (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ) :
    (∫ y, T z f y * (c • g) y ∂ν) =
      c * (∫ y, T z f y * g y ∂ν) := by
  calc
    (∫ y, T z f y * (c • g) y ∂ν) =
        ∫ y, c * (T z f y * g y) ∂ν := by
      congr 1
      funext y
      rw [SimpleFunc.smul_apply]
      simp only [smul_eq_mul]
      ring
    _ = c * (∫ y, T z f y * g y ∂ν) := integral_const_mul _ _

/-- A bilinear estimate on the two unit balls extends to the usual product estimate,
provided null seminorm inputs are already killed. -/
private theorem bilinear_bound_of_unit
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} {p r : ENNReal} {C : ℝ}
    (B : SimpleFunc X ℂ → SimpleFunc Y ℂ → ℂ)
    (hleft : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ) (c : ℂ),
      Integrable (f : X → ℂ) μ → B (c • f) g = c * B f g)
    (hright : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ) (c : ℂ),
      B f (c • g) = c * B f g)
    (hunit : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable (f : X → ℂ) μ → Integrable (g : Y → ℂ) ν →
      MemLp (f : X → ℂ) p μ → MemLp (g : Y → ℂ) r ν →
      eLpNorm (f : X → ℂ) p μ ≤ 1 → eLpNorm (g : Y → ℂ) r ν ≤ 1 →
      ‖B f g‖ ≤ C)
    (hzero_left : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable (f : X → ℂ) μ → Integrable (g : Y → ℂ) ν →
      eLpNorm (f : X → ℂ) p μ = 0 → B f g = 0)
    (hzero_right : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable (g : Y → ℂ) ν → eLpNorm (g : Y → ℂ) r ν = 0 → B f g = 0)
    (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ)
    (hf_int : Integrable (f : X → ℂ) μ) (hg_int : Integrable (g : Y → ℂ) ν)
    (hf : MemLp (f : X → ℂ) p μ) (hg : MemLp (g : Y → ℂ) r ν) :
    ‖B f g‖ ≤ C * (eLpNorm (f : X → ℂ) p μ).toReal *
      (eLpNorm (g : Y → ℂ) r ν).toReal := by
  let Nf : ENNReal := eLpNorm (f : X → ℂ) p μ
  let Ng : ENNReal := eLpNorm (g : Y → ℂ) r ν
  by_cases hNf : Nf = 0
  · have hzero : B f g = 0 := by
      apply hzero_left f g hf_int hg_int
      exact hNf
    change eLpNorm (f : X → ℂ) p μ = 0 at hNf
    rw [hzero]
    simp [hNf]
  by_cases hNg : Ng = 0
  · have hzero : B f g = 0 := by
      apply hzero_right f g hg_int
      exact hNg
    change eLpNorm (g : Y → ℂ) r ν = 0 at hNg
    rw [hzero]
    simp [hNg]
  let a : ℝ := Nf.toReal
  let b : ℝ := Ng.toReal
  have hNf_fin : Nf ≠ ∞ := hf.eLpNorm_lt_top.ne
  have hNg_fin : Ng ≠ ∞ := hg.eLpNorm_lt_top.ne
  have ha : 0 < a := ENNReal.toReal_pos hNf hNf_fin
  have hb : 0 < b := ENNReal.toReal_pos hNg hNg_fin
  let f' : SimpleFunc X ℂ := (a⁻¹ : ℂ) • f
  let g' : SimpleFunc Y ℂ := (b⁻¹ : ℂ) • g
  have hf'_int : Integrable (f' : X → ℂ) μ := hf_int.smul _
  have hg'_int : Integrable (g' : Y → ℂ) ν := hg_int.smul _
  have hf' : MemLp (f' : X → ℂ) p μ := hf.const_smul _
  have hg' : MemLp (g' : Y → ℂ) r ν := hg.const_smul _
  have hfnorm : eLpNorm (f' : X → ℂ) p μ ≤ 1 := by
    change eLpNorm ((a⁻¹ : ℂ) • (f : X → ℂ)) p μ ≤ 1
    exact normalized_simple_smul_eLpNorm_le_one f hf hNf
  have hgnorm : eLpNorm (g' : Y → ℂ) r ν ≤ 1 := by
    change eLpNorm ((b⁻¹ : ℂ) • (g : Y → ℂ)) r ν ≤ 1
    exact normalized_simple_smul_eLpNorm_le_one g hg hNg
  have hunit' : ‖B f' g'‖ ≤ C := hunit f' g' hf'_int hg'_int hf' hg' hfnorm hgnorm
  have hfscale : f = (a : ℂ) • f' := by
    simp [f', ha.ne']
  have hgscale : g = (b : ℂ) • g' := by
    simp [g', hb.ne']
  have hscale : B f g = (a : ℂ) * (b : ℂ) * B f' g' := by
    calc
      B f g = B ((a : ℂ) • f') ((b : ℂ) • g') := by rw [hfscale, hgscale]
      _ = (a : ℂ) * B f' ((b : ℂ) • g') := hleft f' _ _ hf'_int
      _ = (a : ℂ) * (b : ℂ) * B f' g' := by rw [hright]; ring
  calc
    ‖B f g‖ = a * b * ‖B f' g'‖ := by
      rw [hscale, norm_mul, norm_mul, Complex.norm_real, Complex.norm_real,
        Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos ha, abs_of_pos hb]
    _ ≤ a * b * C := mul_le_mul_of_nonneg_left hunit' (mul_nonneg ha.le hb.le)
    _ = C * Nf.toReal * Ng.toReal := by
      dsimp [a, b]
      ring

/-- The final duality assembly for interpolation: a scalar pairing estimate with the two
`Lᵖ` factors implies the asserted target-space norm estimate. -/
private theorem interpolation_from_pairing_bound
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} [SigmaFinite ν]
    {p q : ENNReal} (T : SimpleFunc X ℂ → Y → ℂ) (hq : 1 ≤ q)
    (hT_measurable : ∀ f : SimpleFunc X ℂ, Integrable f μ → Measurable (T f))
    (hpair_integrable : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν → Integrable (fun y ↦ T f y * g y) ν)
    {C : ℝ} (hC : 0 ≤ C)
    (hpair : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν →
      ‖∫ y, T f y * g y ∂ν‖ ≤ C * (eLpNorm (f : X → ℂ) p μ).toReal *
        (eLpNorm (g : Y → ℂ) q.conjExponent ν).toReal) :
    ∀ f : SimpleFunc X ℂ, Integrable f μ →
      MemLp (T f) q ν ∧
        eLpNorm (T f) q ν ≤ ENNReal.ofReal C * eLpNorm (f : X → ℂ) p μ := by
  intro f hf
  let N : ENNReal := eLpNorm (f : X → ℂ) p μ
  have hfLp : MemLp (f : X → ℂ) p μ := memLp_simpleFunc_of_integrable f hf
  have hNfin : N ≠ ∞ := by
    exact hfLp.eLpNorm_lt_top.ne
  let D : ℝ := C * N.toReal
  have hD : 0 ≤ D := mul_nonneg hC ENNReal.toReal_nonneg
  have hlocal_int : ∀ (s : Set Y), MeasurableSet s → ν s < ∞ →
      Integrable (s.indicator (T f)) ν := by
    intro s hs hsfin
    exact integrable_indicator_of_pairing
      (fun g hg ↦ hpair_integrable f g hf hg) hs hsfin
  obtain ⟨hmem, hnorm⟩ := memLp_of_pairing_bound hq hD (hT_measurable f hf) hlocal_int
    (fun g hg ↦ by
      calc
        ‖∫ y, T f y * g y ∂ν‖ ≤ C * N.toReal *
            (eLpNorm (g : Y → ℂ) q.conjExponent ν).toReal := by
          simpa only [N] using hpair f g hf hg
        _ = D * (eLpNorm (g : Y → ℂ) q.conjExponent ν).toReal := by
          simp only [D])
  refine ⟨hmem, ?_⟩
  calc
    eLpNorm (T f) q ν ≤ ENNReal.ofReal D := hnorm
    _ = ENNReal.ofReal C * N := by
      dsimp [D]
      rw [ENNReal.ofReal_mul hC, ENNReal.ofReal_toReal hNfin]
    _ = ENNReal.ofReal C * eLpNorm (f : X → ℂ) p μ := rfl

private theorem diffContOnCl_const_mul_exp_affine
    (a b c : ℂ) (s : Set ℂ) :
    DiffContOnCl ℂ (fun z ↦ c * Complex.exp (a * z + b)) s := by
  apply Differentiable.diffContOnCl
  exact
    ((Complex.differentiable_exp.comp
      ((differentiable_id.const_mul a).add_const b)).const_mul c)

private theorem integrable_map_of_integrable
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) (hf : Integrable f μ) (φ : ℂ → ℂ) (hφ : φ 0 = 0) :
    Integrable (f.map φ : X → ℂ) μ :=
  (SimpleFunc.integrable_iff_finMeasSupp.mp hf).map hφ |>.integrable

/-- Hölder's inequality in the scalar-pairing form used on the boundary of Stein's strip. -/
private theorem norm_integral_mul_le_eLpNorm_mul
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y}
    {u g : Y → ℂ} {q : ENNReal} (hq : 1 ≤ q)
    (hu : MemLp u q ν) (hg : MemLp g q.conjExponent ν) :
    ‖∫ y, u y * g y ∂ν‖ ≤
      (eLpNorm u q ν).toReal * (eLpNorm g q.conjExponent ν).toReal := by
  letI : ENNReal.HolderConjugate q q.conjExponent :=
    ENNReal.HolderConjugate.conjExponent hq
  have hprod :
      eLpNorm (fun y ↦ u y * g y) 1 ν ≤
        eLpNorm u q ν * eLpNorm g q.conjExponent ν := by
    simpa using
      (eLpNorm_le_eLpNorm_mul_eLpNorm_of_nnnorm hu.1 hg.1 (fun x y : ℂ ↦ x * y)
        1 (Eventually.of_forall fun _ ↦ by simp))
  calc
    ‖∫ y, u y * g y ∂ν‖ ≤ ∫ y, ‖u y * g y‖ ∂ν :=
      norm_integral_le_integral_norm _
    _ = (∫⁻ y, ‖u y * g y‖ₑ ∂ν).toReal :=
      integral_norm_eq_lintegral_enorm (hu.1.mul hg.1)
    _ = (eLpNorm (fun y ↦ u y * g y) 1 ν).toReal := by
      rw [eLpNorm_one_eq_lintegral_enorm]
    _ ≤ (eLpNorm u q ν * eLpNorm g q.conjExponent ν).toReal :=
      ENNReal.toReal_mono
        (ENNReal.mul_ne_top hu.eLpNorm_lt_top.ne hg.eLpNorm_lt_top.ne) hprod
    _ = (eLpNorm u q ν).toReal * (eLpNorm g q.conjExponent ν).toReal :=
      ENNReal.toReal_mul

/-- A raw endpoint operator bound paired against normalized integrable simple functions is
already a scalar boundary estimate. -/
private theorem endpoint_pairing_bound_normalized
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} {p q : ENNReal} {M : ℝ}
    (T : SimpleFunc X ℂ → Y → ℂ) (hq : 1 ≤ q) (hM : 0 ≤ M)
    (hT_measurable : ∀ f : SimpleFunc X ℂ, Integrable f μ → Measurable (T f))
    (hbound : ∀ f : SimpleFunc X ℂ, Integrable f μ →
      eLpNorm (T f) q ν ≤ ENNReal.ofReal M * eLpNorm (f : X → ℂ) p μ)
    (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ)
    (hf : Integrable (f : X → ℂ) μ) (hg : Integrable (g : Y → ℂ) ν)
    (hfnorm : eLpNorm (f : X → ℂ) p μ ≤ 1)
    (hgnorm : eLpNorm (g : Y → ℂ) q.conjExponent ν ≤ 1) :
    ‖∫ y, T f y * g y ∂ν‖ ≤ M := by
  have hTnorm : eLpNorm (T f) q ν ≤ ENNReal.ofReal M := by
    calc
      eLpNorm (T f) q ν ≤ ENNReal.ofReal M * eLpNorm (f : X → ℂ) p μ :=
        hbound f hf
      _ ≤ ENNReal.ofReal M * 1 := mul_le_mul' le_rfl hfnorm
      _ = ENNReal.ofReal M := mul_one _
  have hTmem : MemLp (T f) q ν := by
    refine ⟨(hT_measurable f hf).aestronglyMeasurable, ?_⟩
    exact hTnorm.trans_lt ENNReal.ofReal_lt_top
  have hgmem : MemLp (g : Y → ℂ) q.conjExponent ν :=
    g.memLp_of_finite_measure_preimage _ (SimpleFunc.integrable_iff.mp hg)
  have hTreal : (eLpNorm (T f) q ν).toReal ≤ M := by
    simpa [ENNReal.toReal_ofReal hM] using
      ENNReal.toReal_mono ENNReal.ofReal_ne_top hTnorm
  have hgreal : (eLpNorm (g : Y → ℂ) q.conjExponent ν).toReal ≤ 1 := by
    simpa using ENNReal.toReal_mono ENNReal.one_ne_top hgnorm
  calc
    ‖∫ y, T f y * g y ∂ν‖ ≤
        (eLpNorm (T f) q ν).toReal *
          (eLpNorm (g : Y → ℂ) q.conjExponent ν).toReal :=
      norm_integral_mul_le_eLpNorm_mul hq hTmem hgmem
    _ ≤ M * 1 := mul_le_mul hTreal hgreal ENNReal.toReal_nonneg hM
    _ = M := mul_one _

/-- The same endpoint pairing estimate, with the strip parameter retained.  This is the
form used for the two vertical boundary lines in Stein's theorem. -/
private theorem boundary_pairing_bound_normalized
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} {p q : ENNReal} {M : ℝ}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ) (z : verticalClosedStrip 0 1)
    (hq : 1 ≤ q) (hM : 0 ≤ M)
    (hT_measurable : ∀ (z : verticalClosedStrip 0 1) (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T z f))
    (hbound : ∀ f : SimpleFunc X ℂ, Integrable f μ →
      eLpNorm (T z f) q ν ≤ ENNReal.ofReal M * eLpNorm (f : X → ℂ) p μ)
    (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ)
    (hf : Integrable (f : X → ℂ) μ) (hg : Integrable (g : Y → ℂ) ν)
    (hfnorm : eLpNorm (f : X → ℂ) p μ ≤ 1)
    (hgnorm : eLpNorm (g : Y → ℂ) q.conjExponent ν ≤ 1) :
    ‖∫ y, T z f y * g y ∂ν‖ ≤ M := by
  exact endpoint_pairing_bound_normalized (T z) hq hM
    (hT_measurable z) hbound f g hf hg hfnorm hgnorm

/-- A ready-to-use left-edge form of `boundary_pairing_bound_normalized`. -/
private theorem left_boundary_pairing_bound_normalized
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} {p q : ENNReal} {M₀ : ℝ → ℝ}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ) (hq : 1 ≤ q)
    (hT_measurable : ∀ (z : verticalClosedStrip 0 1) (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T z f))
    (hbound₀ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T ((t : ℂ) * Complex.I) f) q ν ≤
        ENNReal.ofReal (M₀ t) * eLpNorm (f : X → ℂ) p μ)
    (hM₀ : ∀ t : ℝ, 0 ≤ M₀ t)
    (t : ℝ) (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ)
    (hf : Integrable (f : X → ℂ) μ) (hg : Integrable (g : Y → ℂ) ν)
    (hfnorm : eLpNorm (f : X → ℂ) p μ ≤ 1)
    (hgnorm : eLpNorm (g : Y → ℂ) q.conjExponent ν ≤ 1) :
    ‖∫ y, T ((t : ℂ) * Complex.I) f y * g y ∂ν‖ ≤ M₀ t := by
  let z : verticalClosedStrip 0 1 := ⟨(t : ℂ) * Complex.I, by
    rw [verticalClosedStrip, Set.mem_preimage, Set.mem_Icc]
    constructor <;> simp⟩
  have hz : (z : ℂ) = (t : ℂ) * Complex.I := rfl
  rw [← hz]
  exact boundary_pairing_bound_normalized T z hq (hM₀ t) hT_measurable
    (hbound₀ t) f g hf hg hfnorm hgnorm

/-- A ready-to-use right-edge form of `boundary_pairing_bound_normalized`. -/
private theorem right_boundary_pairing_bound_normalized
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} {p q : ENNReal} {M₁ : ℝ → ℝ}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ) (hq : 1 ≤ q)
    (hT_measurable : ∀ (z : verticalClosedStrip 0 1) (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T z f))
    (hbound₁ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T (1 + (t : ℂ) * Complex.I) f) q ν ≤
        ENNReal.ofReal (M₁ t) * eLpNorm (f : X → ℂ) p μ)
    (hM₁ : ∀ t : ℝ, 0 ≤ M₁ t)
    (t : ℝ) (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ)
    (hf : Integrable (f : X → ℂ) μ) (hg : Integrable (g : Y → ℂ) ν)
    (hfnorm : eLpNorm (f : X → ℂ) p μ ≤ 1)
    (hgnorm : eLpNorm (g : Y → ℂ) q.conjExponent ν ≤ 1) :
    ‖∫ y, T (1 + (t : ℂ) * Complex.I) f y * g y ∂ν‖ ≤ M₁ t := by
  let z : verticalClosedStrip 0 1 := ⟨1 + (t : ℂ) * Complex.I, by
    rw [verticalClosedStrip, Set.mem_preimage, Set.mem_Icc]
    constructor <;> simp⟩
  have hz : (z : ℂ) = 1 + (t : ℂ) * Complex.I := rfl
  rw [← hz]
  exact boundary_pairing_bound_normalized T z hq (hM₁ t) hT_measurable
    (hbound₁ t) f g hf hg hfnorm hgnorm

/-- The real part of the exponent in an input deformation along the left boundary. -/
private theorem re_affine_im_mul_ofReal
    (a b l t : ℝ) :
    (((a : ℂ) * ((t : ℂ) * Complex.I) + (b : ℂ)) * (l : ℂ)).re = b * l := by
  simp [Complex.mul_re]

/-- The real part of the exponent in an input deformation along the right boundary. -/
private theorem re_affine_one_im_mul_ofReal
    (a b l t : ℝ) :
    (((a : ℂ) * (1 + (t : ℂ) * Complex.I) + (b : ℂ)) * (l : ℂ)).re =
      (a + b) * l := by
  simp [Complex.mul_re]

/-- The scalar input deformation agrees with its original value at the interpolation point. -/
private theorem input_deformation_at_theta
    {a₀ a₁ θ : ℝ}
    (hθ : a₀ + θ * (a₁ - a₀) = 1) (c : ℂ) :
    (if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * (θ : ℂ) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))) = c := by
  by_cases hc : c = 0
  · simp [hc]
  · simp only [if_neg hc]
    have hcn : 0 < ‖c‖ := norm_pos_iff.mpr hc
    have harg :
        ((((a₁ - a₀ : ℝ) : ℂ) * (θ : ℂ) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ)) =
          ((Real.log ‖c‖ : ℝ) : ℂ) := by
      norm_cast
      have hcoef : (a₁ - a₀) * θ + a₀ = 1 := by linarith [hθ]
      rw [hcoef]
      ring
    rw [harg, ← Complex.ofReal_exp, Real.exp_log hcn]
    field_simp [hcn.ne']

/-- The norm of an input deformation on the left boundary. -/
private theorem norm_input_deformation_left_coeff
    {a₀ a₁ t : ℝ} (ha₀ : 0 < a₀) (c : ℂ) :
    ‖if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * ((t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))‖ =
      ‖c‖ ^ a₀ := by
  by_cases hc : c = 0
  · simp [hc, Real.zero_rpow ha₀.ne']
  · rw [if_neg hc, norm_mul, norm_div, Complex.norm_exp]
    have hcn : 0 < ‖c‖ := norm_pos_iff.mpr hc
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
    rw [div_self hcn.ne', one_mul,
      re_affine_im_mul_ofReal (a₁ - a₀) a₀ (Real.log ‖c‖) t,
      Real.rpow_def_of_pos hcn]
    ring

/-- The norm of an input deformation on the right boundary. -/
private theorem norm_input_deformation_right_coeff
    {a₀ a₁ t : ℝ} (ha₁ : 0 < a₁) (c : ℂ) :
    ‖if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * (1 + (t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))‖ =
      ‖c‖ ^ a₁ := by
  by_cases hc : c = 0
  · simp [hc, Real.zero_rpow ha₁.ne']
  · rw [if_neg hc, norm_mul, norm_div, Complex.norm_exp]
    have hcn : 0 < ‖c‖ := norm_pos_iff.mpr hc
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
    rw [div_self hcn.ne', one_mul,
      re_affine_one_im_mul_ofReal (a₁ - a₀) a₀ (Real.log ‖c‖) t,
      Real.rpow_def_of_pos hcn]
    congr 1
    ring

/-- Each coefficient of the finite-range input deformation is analytic on the strip. -/
private theorem diffContOnCl_input_deformation_coeff
    {a₀ a₁ : ℝ} (c : ℂ) (U : Set ℂ) :
    DiffContOnCl ℂ (fun z ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * z + (a₀ : ℂ)) *
          ((Real.log ‖c‖ : ℝ) : ℂ))) U := by
  by_cases hc : c = 0
  · simpa [hc] using (diffContOnCl_const (𝕜 := ℂ) (s := U) (c := (0 : ℂ)))
  · simp only [if_neg hc]
    convert diffContOnCl_const_mul_exp_affine
      (((a₁ - a₀ : ℝ) : ℂ) * ((Real.log ‖c‖ : ℝ) : ℂ))
      ((a₀ : ℂ) * ((Real.log ‖c‖ : ℝ) : ℂ))
      (c / (‖c‖ : ℂ)) U using 1
    funext z
    congr 2
    ring

/-- A coefficient in a finite input deformation is uniformly bounded on the closed strip.
The harmless `max 1` is essential when the underlying coefficient has norm below one. -/
private theorem rpow_affine_le_max_one
    {r a₀ a₁ x : ℝ} (hr : 0 ≤ r) (ha₀ : 0 ≤ a₀) (ha₁ : 0 ≤ a₁)
    (hx : x ∈ Set.Icc 0 1) :
    r ^ (a₀ + x * (a₁ - a₀)) ≤ max 1 (r ^ max a₀ a₁) := by
  have he_nonneg : 0 ≤ a₀ + x * (a₁ - a₀) := by
    rcases le_total a₀ a₁ with h | h
    · have : 0 ≤ x * (a₁ - a₀) := mul_nonneg hx.1 (sub_nonneg.mpr h)
      linarith
    · have h' : 0 ≤ 1 - x := sub_nonneg.mpr hx.2
      have hrewrite : a₀ + x * (a₁ - a₀) = x * a₁ + (1 - x) * a₀ := by ring
      rw [hrewrite]
      exact add_nonneg (mul_nonneg hx.1 ha₁) (mul_nonneg h' ha₀)
  have he_le : a₀ + x * (a₁ - a₀) ≤ max a₀ a₁ := by
    rcases le_total a₀ a₁ with h | h
    · rw [max_eq_right h]
      nlinarith [mul_nonneg hx.1 (sub_nonneg.mpr h),
        mul_nonneg (sub_nonneg.mpr hx.2) (sub_nonneg.mpr h)]
    · rw [max_eq_left h]
      nlinarith [mul_nonneg hx.1 (sub_nonneg.mpr h),
        mul_nonneg (sub_nonneg.mpr hx.2) (sub_nonneg.mpr h)]
  rcases le_total r 1 with hr1 | hr1
  · exact (Real.rpow_le_one hr hr1 he_nonneg).trans (le_max_left _ _)
  · exact (Real.rpow_le_rpow_of_exponent_le hr1 he_le).trans (le_max_right _ _)

/-- The complex coefficient used by the finite input deformation is uniformly bounded on
the closed strip. -/
private theorem norm_input_deformation_coeff_uniform
    {a₀ a₁ : ℝ} (ha₀ : 0 ≤ a₀) (ha₁ : 0 ≤ a₁)
    (c z : ℂ) (hz : z ∈ verticalClosedStrip 0 1) :
    ‖if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * z + (a₀ : ℂ)) *
          ((Real.log ‖c‖ : ℝ) : ℂ))‖ ≤
      max 1 (‖c‖ ^ max a₀ a₁) := by
  by_cases hc : c = 0
  · simp [hc]
  have hcn : 0 < ‖c‖ := norm_pos_iff.mpr hc
  have hre : z.re ∈ Set.Icc 0 1 := hz
  have hpow := rpow_affine_le_max_one (r := ‖c‖) (norm_nonneg c) ha₀ ha₁ hre
  rw [if_neg hc, norm_mul, norm_div, Complex.norm_exp]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
  rw [div_self hcn.ne', one_mul]
  have hreal :
      (((((a₁ - a₀ : ℝ) : ℂ) * z + (a₀ : ℂ)) *
        ((Real.log ‖c‖ : ℝ) : ℂ))).re =
        (a₀ + z.re * (a₁ - a₀)) * Real.log ‖c‖ := by
    simp only [Complex.mul_re, Complex.add_re, Complex.ofReal_re, Complex.ofReal_im,
      mul_zero, zero_mul, sub_zero]
    ring
  rw [hreal]
  calc
    Real.exp ((a₀ + z.re * (a₁ - a₀)) * Real.log ‖c‖) =
        ‖c‖ ^ (a₀ + z.re * (a₁ - a₀)) := by
      rw [Real.rpow_def_of_pos hcn]
      congr 1
      ring
    _ ≤ max 1 (‖c‖ ^ max a₀ a₁) := hpow

/-- Raising a finite-range function to a pointwise real power transforms its `Lᵖ` norm
in the expected way. -/
private theorem eLpNorm_simpleFunc_map_of_norm_rpow
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) {r s : ℝ} (hr : 0 < r) (hs : 0 < s)
    (φ : ℂ → ℂ) (hφ : ∀ c : ℂ, ‖φ c‖ = ‖c‖ ^ (r / s)) :
    eLpNorm (f.map φ : X → ℂ) (ENNReal.ofReal s) μ =
      eLpNorm (f : X → ℂ) (ENNReal.ofReal r) μ ^ (r / s) := by
  have hrs : 0 ≤ r / s := (div_pos hr hs).le
  have hleft_int :
      (∫⁻ x, ‖(f.map φ : X → ℂ) x‖ₑ ^ s ∂μ) =
        ∫⁻ x, ‖(f : X → ℂ) x‖ₑ ^ r ∂μ := by
    apply lintegral_congr
    intro x
    rw [SimpleFunc.map_apply, ← ofReal_norm, hφ, ← ofReal_norm]
    rw [← ENNReal.ofReal_rpow_of_nonneg (norm_nonneg _) hrs]
    rw [← ENNReal.rpow_mul]
    congr 1
    field_simp [hr.ne', hs.ne']
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal]
  · rw [ENNReal.toReal_ofReal hs.le, hleft_int]
    rw [eLpNorm_eq_lintegral_rpow_enorm_toReal]
    · rw [ENNReal.toReal_ofReal hr.le, ← ENNReal.rpow_mul]
      congr 1
      field_simp [hr.ne', hs.ne']
    · exact ne_of_gt ((ENNReal.ofReal_pos).mpr hr)
    · exact ENNReal.ofReal_ne_top
  · exact ne_of_gt ((ENNReal.ofReal_pos).mpr hs)
  · exact ENNReal.ofReal_ne_top

/-- Converts an interpolation equation of extended exponents to one of real reciprocal
exponents. -/
private theorem real_inv_interpolation
    {p p₀ p₁ : ENNReal} {θ : ℝ}
    (hθ : θ ∈ Set.Ioo 0 1)
    (hp : p⁻¹ = ENNReal.ofReal (1 - θ) * p₀⁻¹ + ENNReal.ofReal θ * p₁⁻¹)
    (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁) :
    p.toReal⁻¹ = (1 - θ) * p₀.toReal⁻¹ + θ * p₁.toReal⁻¹ := by
  have hθ0 : 0 ≤ θ := hθ.1.le
  have h1θ0 : 0 ≤ 1 - θ := by linarith [hθ.2]
  have hp₀0 : p₀ ≠ 0 := ne_of_gt (lt_of_lt_of_le zero_lt_one hp₀)
  have hp₁0 : p₁ ≠ 0 := ne_of_gt (lt_of_lt_of_le zero_lt_one hp₁)
  have hleft_top : ENNReal.ofReal (1 - θ) * p₀⁻¹ ≠ ∞ :=
    ENNReal.mul_ne_top ENNReal.ofReal_ne_top (ENNReal.inv_ne_top.mpr hp₀0)
  have hright_top : ENNReal.ofReal θ * p₁⁻¹ ≠ ∞ :=
    ENNReal.mul_ne_top ENNReal.ofReal_ne_top (ENNReal.inv_ne_top.mpr hp₁0)
  have h := congrArg ENNReal.toReal hp
  rw [ENNReal.toReal_inv, ENNReal.toReal_add hleft_top hright_top,
    ENNReal.toReal_mul, ENNReal.toReal_mul, ENNReal.toReal_inv,
    ENNReal.toReal_inv] at h
  simpa [ENNReal.toReal_ofReal h1θ0, ENNReal.toReal_ofReal hθ0] using h

/-- The interpolation coefficients of an input deformation sum to one at `θ`, including
the case of an infinite endpoint. -/
private theorem input_coeff_at_theta_of_interp_general
    {p p₀ p₁ : ENNReal} {θ : ℝ}
    (hθ : θ ∈ Set.Ioo 0 1)
    (hp : 1 ≤ p) (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁)
    (hp_top : p ≠ ∞)
    (hint : p⁻¹ = ENNReal.ofReal (1 - θ) * p₀⁻¹ + ENNReal.ofReal θ * p₁⁻¹) :
    (p.toReal * p₀⁻¹.toReal) + θ *
      (p.toReal * p₁⁻¹.toReal - p.toReal * p₀⁻¹.toReal) = 1 := by
  have hreal := real_inv_interpolation hθ hint hp₀ hp₁
  have hp0 : p ≠ 0 := ne_of_gt (lt_of_lt_of_le zero_lt_one hp)
  have hrpos : 0 < p.toReal := ENNReal.toReal_pos hp0 hp_top
  have halg :
      (1 - θ) * p₀.toReal⁻¹ + θ * p₁.toReal⁻¹ =
        p₀.toReal⁻¹ + θ * (p₁.toReal⁻¹ - p₀.toReal⁻¹) := by
    ring
  rw [halg] at hreal
  simp only [ENNReal.toReal_inv]
  calc
    p.toReal * p₀.toReal⁻¹ + θ *
        (p.toReal * p₁.toReal⁻¹ - p.toReal * p₀.toReal⁻¹) =
        p.toReal * (p₀.toReal⁻¹ + θ * (p₁.toReal⁻¹ - p₀.toReal⁻¹)) := by ring
    _ = p.toReal * p.toReal⁻¹ := by rw [hreal]
    _ = 1 := mul_inv_cancel₀ hrpos.ne'

/-- A finite-range input deformation agrees with the original simple function at `θ`. -/
private theorem simpleFunc_input_deformation_at_theta
    {X : Type*} [MeasurableSpace X] (f : SimpleFunc X ℂ)
    {a₀ a₁ θ : ℝ} (hθ : a₀ + θ * (a₁ - a₀) = 1) :
    f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * (θ : ℂ) + (a₀ : ℂ)) *
          ((Real.log ‖c‖ : ℝ) : ℂ))) = f := by
  ext x
  rw [SimpleFunc.map_apply]
  exact input_deformation_at_theta hθ (f x)

/-- At an `L∞` endpoint the corresponding input-deformation coefficient is zero, so the
deformed scalar has norm at most one. -/
private theorem norm_input_deformation_left_coeff_zero
    {a₀ a₁ t : ℝ} (ha₀ : a₀ = 0) (c : ℂ) :
    ‖if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * ((t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))‖ ≤ 1 := by
  by_cases hc : c = 0
  · simp [hc]
  · rw [if_neg hc, norm_mul, norm_div, Complex.norm_exp]
    have hcn : 0 < ‖c‖ := norm_pos_iff.mpr hc
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
    rw [div_self hcn.ne', one_mul,
      re_affine_im_mul_ofReal (a₁ - a₀) a₀ (Real.log ‖c‖) t, ha₀]
    norm_num

private theorem norm_input_deformation_right_coeff_zero
    {a₀ a₁ t : ℝ} (ha₁ : a₁ = 0) (c : ℂ) :
    ‖if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * (1 + (t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))‖ ≤ 1 := by
  by_cases hc : c = 0
  · simp [hc]
  · rw [if_neg hc, norm_mul, norm_div, Complex.norm_exp]
    have hcn : 0 < ‖c‖ := norm_pos_iff.mpr hc
    simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
    rw [div_self hcn.ne', one_mul,
      re_affine_one_im_mul_ofReal (a₁ - a₀) a₀ (Real.log ‖c‖) t]
    have hsum : a₁ - a₀ + a₀ = 0 := by linarith
    rw [hsum]
    norm_num

private theorem eLpNorm_input_deformation_left_coeff_top
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) {a₀ a₁ t : ℝ} (ha₀ : a₀ = 0) :
    eLpNorm (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * ((t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ) ∞ μ ≤ 1 := by
  rw [eLpNorm_exponent_top]
  convert eLpNormEssSup_le_of_ae_bound (μ := μ)
    (f := (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * ((t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ))
    (ae_of_all _ fun x ↦ by
      rw [SimpleFunc.map_apply]
      exact norm_input_deformation_left_coeff_zero ha₀ (f x)) using 1 <;> norm_num

private theorem eLpNorm_input_deformation_right_coeff_top
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) {a₀ a₁ t : ℝ} (ha₁ : a₁ = 0) :
    eLpNorm (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * (1 + (t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ) ∞ μ ≤ 1 := by
  rw [eLpNorm_exponent_top]
  convert eLpNormEssSup_le_of_ae_bound (μ := μ)
    (f := (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * (1 + (t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ))
    (ae_of_all _ fun x ↦ by
      rw [SimpleFunc.map_apply]
      exact norm_input_deformation_right_coeff_zero ha₁ (f x)) using 1 <;> norm_num

/-- The finite-exponent endpoint norm of a deformation written directly in terms of
its real boundary coefficient. -/
private theorem eLpNorm_input_deformation_left_coeff
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) {r s a₀ a₁ t : ℝ}
    (hr : 0 < r) (hs : 0 < s) (ha₀ : a₀ = r / s) :
    eLpNorm (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * ((t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ)
      (ENNReal.ofReal s) μ =
      eLpNorm (f : X → ℂ) (ENNReal.ofReal r) μ ^ (r / s) := by
  apply eLpNorm_simpleFunc_map_of_norm_rpow f hr hs
  intro c
  rw [norm_input_deformation_left_coeff (by rw [ha₀]; exact div_pos hr hs)]
  rw [ha₀]

private theorem eLpNorm_input_deformation_right_coeff
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) {r s a₀ a₁ t : ℝ}
    (hr : 0 < r) (hs : 0 < s) (ha₁ : a₁ = r / s) :
    eLpNorm (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * (1 + (t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ)
      (ENNReal.ofReal s) μ =
      eLpNorm (f : X → ℂ) (ENNReal.ofReal r) μ ^ (r / s) := by
  apply eLpNorm_simpleFunc_map_of_norm_rpow f hr hs
  intro c
  rw [norm_input_deformation_right_coeff (by rw [ha₁]; exact div_pos hr hs)]
  rw [ha₁]

/-- The two harmonic-measure weights in the interpolation equation add to one. -/
private theorem interpolation_weights_sum_one {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) :
    ENNReal.ofReal (1 - θ) + ENNReal.ofReal θ = 1 := by
  rw [← ENNReal.ofReal_add (by linarith [hθ.2]) hθ.1.le]
  norm_num

/-- Taking Hӧlder conjugates preserves the affine interpolation relation between reciprocal
exponents. -/
private theorem conjExponent_inv_interpolation
    {q q₀ q₁ : ENNReal} {θ : ℝ}
    (hθ : θ ∈ Set.Ioo 0 1)
    (hqone : 1 ≤ q) (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁)
    (hint : q⁻¹ = ENNReal.ofReal (1 - θ) * q₀⁻¹ + ENNReal.ofReal θ * q₁⁻¹) :
    q.conjExponent⁻¹ =
      ENNReal.ofReal (1 - θ) * q₀.conjExponent⁻¹ +
        ENNReal.ofReal θ * q₁.conjExponent⁻¹ := by
  let w₀ : ENNReal := ENNReal.ofReal (1 - θ)
  let w₁ : ENNReal := ENNReal.ofReal θ
  have hw : w₀ + w₁ = 1 := by
    simpa only [w₀, w₁] using interpolation_weights_sum_one hθ
  let q' : ENNReal := q.conjExponent
  let q₀' : ENNReal := q₀.conjExponent
  let q₁' : ENNReal := q₁.conjExponent
  haveI : q.HolderConjugate q' := ENNReal.HolderConjugate.conjExponent hqone
  haveI : q₀.HolderConjugate q₀' := ENNReal.HolderConjugate.conjExponent hq₀
  haveI : q₁.HolderConjugate q₁' := ENNReal.HolderConjugate.conjExponent hq₁
  have hq' : q'⁻¹ = 1 - q⁻¹ := (ENNReal.HolderConjugate.one_sub_inv q q').symm
  have hq₀' : q₀'⁻¹ = 1 - q₀⁻¹ := (ENNReal.HolderConjugate.one_sub_inv q₀ q₀').symm
  have hq₁' : q₁'⁻¹ = 1 - q₁⁻¹ := (ENNReal.HolderConjugate.one_sub_inv q₁ q₁').symm
  have hq₀_inv : q₀⁻¹ ≤ 1 := ENNReal.inv_le_one.mpr hq₀
  have hq₁_inv : q₁⁻¹ ≤ 1 := ENNReal.inv_le_one.mpr hq₁
  have hsum :
      (w₀ * (1 - q₀⁻¹) + w₁ * (1 - q₁⁻¹)) +
        (w₀ * q₀⁻¹ + w₁ * q₁⁻¹) = 1 := by
    calc
      (w₀ * (1 - q₀⁻¹) + w₁ * (1 - q₁⁻¹)) +
          (w₀ * q₀⁻¹ + w₁ * q₁⁻¹) =
          w₀ * ((1 - q₀⁻¹) + q₀⁻¹) +
            w₁ * ((1 - q₁⁻¹) + q₁⁻¹) := by ring
      _ = w₀ * 1 + w₁ * 1 := by
        rw [tsub_add_cancel_of_le hq₀_inv, tsub_add_cancel_of_le hq₁_inv]
      _ = 1 := by simpa using hw
  change q'⁻¹ = w₀ * q₀'⁻¹ + w₁ * q₁'⁻¹
  rw [hq', hq₀', hq₁']
  rw [hint]
  change 1 - (w₀ * q₀⁻¹ + w₁ * q₁⁻¹) =
    w₀ * (1 - q₀⁻¹) + w₁ * (1 - q₁⁻¹)
  have hq0 : q ≠ 0 := ne_of_gt (lt_of_lt_of_le zero_lt_one hqone)
  have hA : w₀ * q₀⁻¹ + w₁ * q₁⁻¹ ≠ ∞ := by
    rw [← hint]
    exact ENNReal.inv_ne_top.mpr hq0
  symm
  apply ENNReal.eq_sub_of_add_eq hA
  simpa [add_comm] using hsum

/-- A convenient real form of the finite endpoint deformation coefficient. -/
private theorem toReal_mul_toReal_inv_eq_div (r s : ENNReal) :
    r.toReal * (s⁻¹).toReal = r.toReal / s.toReal := by
  rw [ENNReal.toReal_inv, div_eq_mul_inv]

private theorem conjExponent_ne_top_of_ne_one {q : ENNReal} (hq : 1 ≤ q) (h : q ≠ 1) :
    q.conjExponent ≠ ∞ := by
  let q' := q.conjExponent
  haveI : q.HolderConjugate q' := ENNReal.HolderConjugate.conjExponent hq
  change q' ≠ ∞
  exact (ENNReal.HolderConjugate.ne_top_iff_ne_one q' q).mpr h

private theorem one_le_conjExponent (q : ENNReal) (hq : 1 ≤ q) :
    1 ≤ q.conjExponent := by
  let q' := q.conjExponent
  haveI : q.HolderConjugate q' := ENNReal.HolderConjugate.conjExponent hq
  change 1 ≤ q'
  exact ENNReal.HolderConjugate.one_le q' q

/-- A normalized finite-exponent input deformation has norm at most one at the left
boundary. -/
private theorem eLpNorm_input_deformation_left_coeff_le_one
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) {r s a₀ a₁ t : ℝ}
    (hr : 0 < r) (hs : 0 < s) (ha₀ : a₀ = r / s)
    (hf : eLpNorm (f : X → ℂ) (ENNReal.ofReal r) μ ≤ 1) :
    eLpNorm (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * ((t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ)
      (ENNReal.ofReal s) μ ≤ 1 := by
  rw [eLpNorm_input_deformation_left_coeff f hr hs ha₀]
  exact ENNReal.rpow_le_one hf (div_nonneg hr.le hs.le)

/-- A normalized finite-exponent input deformation has norm at most one at the right
boundary. -/
private theorem eLpNorm_input_deformation_right_coeff_le_one
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) {r s a₀ a₁ t : ℝ}
    (hr : 0 < r) (hs : 0 < s) (ha₁ : a₁ = r / s)
    (hf : eLpNorm (f : X → ℂ) (ENNReal.ofReal r) μ ≤ 1) :
    eLpNorm (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * (1 + (t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ)
      (ENNReal.ofReal s) μ ≤ 1 := by
  rw [eLpNorm_input_deformation_right_coeff f hr hs ha₁]
  exact ENNReal.rpow_le_one hf (div_nonneg hr.le hs.le)

/-- The left endpoint norm bound for a normalized deformation, uniformly covering finite
and infinite endpoint exponents. -/
private theorem eLpNorm_input_deformation_left_coeff_ennreal_le_one
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) {p p₀ : ENNReal} {a₀ a₁ t : ℝ}
    (hp : 1 ≤ p) (hp₀ : 1 ≤ p₀) (hp_top : p ≠ ∞)
    (ha₀ : a₀ = p.toReal * (p₀⁻¹).toReal)
    (hf : eLpNorm (f : X → ℂ) p μ ≤ 1) :
    eLpNorm (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * ((t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ) p₀ μ ≤ 1 := by
  by_cases hp₀_top : p₀ = ∞
  · have ha₀_zero : a₀ = 0 := by simpa [hp₀_top] using ha₀
    simpa [hp₀_top] using
      eLpNorm_input_deformation_left_coeff_top (μ := μ) f (a₁ := a₁) (t := t) ha₀_zero
  · have hp0 : p ≠ 0 := ne_of_gt (lt_of_lt_of_le zero_lt_one hp)
    have hp₀0 : p₀ ≠ 0 := ne_of_gt (lt_of_lt_of_le zero_lt_one hp₀)
    have hr : 0 < p.toReal := ENNReal.toReal_pos hp0 hp_top
    have hs : 0 < p₀.toReal := ENNReal.toReal_pos hp₀0 hp₀_top
    have ha₀' : a₀ = p.toReal / p₀.toReal := by
      rw [← toReal_mul_toReal_inv_eq_div]
      exact ha₀
    rw [← ENNReal.ofReal_toReal hp₀_top]
    apply eLpNorm_input_deformation_left_coeff_le_one f hr hs ha₀'
    simpa only [ENNReal.ofReal_toReal hp_top] using hf

/-- The right endpoint norm bound for a normalized deformation, uniformly covering finite
and infinite endpoint exponents. -/
private theorem eLpNorm_input_deformation_right_coeff_ennreal_le_one
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) {p p₁ : ENNReal} {a₀ a₁ t : ℝ}
    (hp : 1 ≤ p) (hp₁ : 1 ≤ p₁) (hp_top : p ≠ ∞)
    (ha₁ : a₁ = p.toReal * (p₁⁻¹).toReal)
    (hf : eLpNorm (f : X → ℂ) p μ ≤ 1) :
    eLpNorm (f.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((a₁ - a₀ : ℝ) : ℂ) * (1 + (t : ℂ) * Complex.I) +
          (a₀ : ℂ)) * ((Real.log ‖c‖ : ℝ) : ℂ))): X → ℂ) p₁ μ ≤ 1 := by
  by_cases hp₁_top : p₁ = ∞
  · have ha₁_zero : a₁ = 0 := by simpa [hp₁_top] using ha₁
    simpa [hp₁_top] using
      eLpNorm_input_deformation_right_coeff_top (μ := μ) f (a₀ := a₀) (t := t) ha₁_zero
  · have hp0 : p ≠ 0 := ne_of_gt (lt_of_lt_of_le zero_lt_one hp)
    have hp₁0 : p₁ ≠ 0 := ne_of_gt (lt_of_lt_of_le zero_lt_one hp₁)
    have hr : 0 < p.toReal := ENNReal.toReal_pos hp0 hp_top
    have hs : 0 < p₁.toReal := ENNReal.toReal_pos hp₁0 hp₁_top
    have ha₁' : a₁ = p.toReal / p₁.toReal := by
      rw [← toReal_mul_toReal_inv_eq_div]
      exact ha₁
    rw [← ENNReal.ofReal_toReal hp₁_top]
    apply eLpNorm_input_deformation_right_coeff_le_one f hr hs ha₁'
    simpa only [ENNReal.ofReal_toReal hp_top] using hf

/-- The concrete finite dual deformation for the output test function has centre value `g`. -/
private theorem simpleFunc_output_deformation_at_theta
    {Y : Type*} [MeasurableSpace Y] (g : SimpleFunc Y ℂ)
    {q q₀ q₁ : ENNReal} {θ : ℝ}
    (hθ : θ ∈ Set.Ioo 0 1)
    (hq : 1 ≤ q) (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁) (hq_ne_one : q ≠ 1)
    (hint : q⁻¹ = ENNReal.ofReal (1 - θ) * q₀⁻¹ + ENNReal.ofReal θ * q₁⁻¹) :
    g.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        (((((q.conjExponent.toReal * (q₁.conjExponent⁻¹).toReal -
              q.conjExponent.toReal * (q₀.conjExponent⁻¹).toReal : ℝ) : ℂ) *
            (θ : ℂ)) +
          ((q.conjExponent.toReal * (q₀.conjExponent⁻¹).toReal : ℝ) : ℂ)) *
          ((Real.log ‖c‖ : ℝ) : ℂ))) = g := by
  apply simpleFunc_input_deformation_at_theta
  apply input_coeff_at_theta_of_interp_general hθ
  · exact one_le_conjExponent q hq
  · exact one_le_conjExponent q₀ hq₀
  · exact one_le_conjExponent q₁ hq₁
  · exact conjExponent_ne_top_of_ne_one hq hq_ne_one
  · exact conjExponent_inv_interpolation hθ hq hq₀ hq₁ hint

/-- The dual output deformation is normalized at the left boundary, allowing an infinite
conjugate endpoint. -/
private theorem eLpNorm_output_deformation_left_le_one
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y}
    (g : SimpleFunc Y ℂ) {q q₀ q₁ : ENNReal} {t : ℝ}
    (hq : 1 ≤ q) (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁) (hq_ne_one : q ≠ 1)
    (hg : eLpNorm (g : Y → ℂ) q.conjExponent ν ≤ 1) :
    eLpNorm (g.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((q.conjExponent.toReal * (q₁.conjExponent⁻¹).toReal -
              q.conjExponent.toReal * (q₀.conjExponent⁻¹).toReal : ℝ) : ℂ) *
            ((t : ℂ) * Complex.I) +
          ((q.conjExponent.toReal * (q₀.conjExponent⁻¹).toReal : ℝ) : ℂ)) *
          ((Real.log ‖c‖ : ℝ) : ℂ))): Y → ℂ) q₀.conjExponent ν ≤ 1 := by
  apply eLpNorm_input_deformation_left_coeff_ennreal_le_one
    (p := q.conjExponent) (p₀ := q₀.conjExponent)
  · exact one_le_conjExponent q hq
  · exact one_le_conjExponent q₀ hq₀
  · exact conjExponent_ne_top_of_ne_one hq hq_ne_one
  · rfl
  · exact hg

/-- The dual output deformation is normalized at the right boundary, allowing an infinite
conjugate endpoint. -/
private theorem eLpNorm_output_deformation_right_le_one
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y}
    (g : SimpleFunc Y ℂ) {q q₀ q₁ : ENNReal} {t : ℝ}
    (hq : 1 ≤ q) (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁) (hq_ne_one : q ≠ 1)
    (hg : eLpNorm (g : Y → ℂ) q.conjExponent ν ≤ 1) :
    eLpNorm (g.map (fun c ↦ if c = 0 then 0 else
      c / (‖c‖ : ℂ) * Complex.exp
        ((((q.conjExponent.toReal * (q₁.conjExponent⁻¹).toReal -
              q.conjExponent.toReal * (q₀.conjExponent⁻¹).toReal : ℝ) : ℂ) *
            (1 + (t : ℂ) * Complex.I) +
          ((q.conjExponent.toReal * (q₀.conjExponent⁻¹).toReal : ℝ) : ℂ)) *
          ((Real.log ‖c‖ : ℝ) : ℂ))): Y → ℂ) q₁.conjExponent ν ≤ 1 := by
  apply eLpNorm_input_deformation_right_coeff_ennreal_le_one
    (p := q.conjExponent) (p₁ := q₁.conjExponent)
  · exact one_le_conjExponent q hq
  · exact one_le_conjExponent q₁ hq₁
  · exact conjExponent_ne_top_of_ne_one hq hq_ne_one
  · rfl
  · exact hg

/-- In the `q = 1` branch the output conjugate exponent is `∞`, so the constant family
`g_z = g` supplies the required dual deformation. -/
private theorem output_deformation_top_at_theta
    {Y : Type*} [MeasurableSpace Y] (g : SimpleFunc Y ℂ) :
    g.map (fun c ↦ c) = g := by
  ext x
  rw [SimpleFunc.map_apply]

private theorem output_deformation_top_boundary_le_one
    {Y : Type*} [MeasurableSpace Y] {ν : Measure Y}
    (g : SimpleFunc Y ℂ) {r r₀ r₁ : ENNReal}
    (hr₀ : r₀ = r) (hr₁ : r₁ = r)
    (hg : eLpNorm (g : Y → ℂ) r ν ≤ 1) :
    eLpNorm (g : Y → ℂ) r₀ ν ≤ 1 ∧ eLpNorm (g : Y → ℂ) r₁ ν ≤ 1 := by
  simpa only [hr₀, hr₁] using And.intro hg hg

private theorem restrict_one_preimage_singleton_apply
    {X : Type*} [MeasurableSpace X] (f : SimpleFunc X ℂ) (c : ℂ) (x : X) :
    ((SimpleFunc.const X (1 : ℂ)).restrict (f ⁻¹' {c})) x = if f x = c then 1 else 0 := by
  rw [SimpleFunc.restrict_apply _ (f.measurableSet_preimage _)]
  by_cases h : f x = c
  · rw [Set.indicator_of_mem (by simpa using h)]
    simp [h]
  · rw [Set.indicator_of_notMem (by simpa using h)]
    simp [h]

/-- Expand a zero-preserving transform of a simple function into its nonzero fibres. -/
private theorem map_eq_sum_smul_restrict
    {X : Type*} [MeasurableSpace X] (f : SimpleFunc X ℂ) (φ : ℂ → ℂ)
    (hφ : φ 0 = 0) :
    f.map φ = ∑ c ∈ f.range.erase 0,
      φ c • (SimpleFunc.const X (1 : ℂ)).restrict (f ⁻¹' {c}) := by
  classical
  ext x
  have hsum_apply (S : Finset ℂ) :
      (∑ c ∈ S, φ c • (SimpleFunc.const X (1 : ℂ)).restrict (f ⁻¹' {c})) x =
        ∑ c ∈ S, φ c * ((SimpleFunc.const X (1 : ℂ)).restrict (f ⁻¹' {c})) x := by
    induction S using Finset.induction_on with
    | empty => simp
    | insert a S ha ih =>
      rw [Finset.sum_insert ha, Finset.sum_insert ha, SimpleFunc.coe_add,
        SimpleFunc.coe_smul, Pi.add_apply, Pi.smul_apply, smul_eq_mul, ih]
  rw [hsum_apply]
  simp_rw [restrict_one_preimage_singleton_apply]
  by_cases hx : f x = 0
  · simp [SimpleFunc.map_apply, hx, hφ]
  · have hmem : f x ∈ f.range.erase 0 := by
      exact Finset.mem_erase.mpr ⟨hx, f.mem_range_self x⟩
    rw [Finset.sum_eq_single (f x)]
    · simp [SimpleFunc.map_apply]
    · intro b hb hne
      have hbx : f x ≠ b := by
        intro h
        exact hne h.symm
      simp [hbx]
    · exact fun h ↦ (h hmem).elim

/-- Every nonzero fibre of an integrable simple function has finite measure. -/
private theorem integrable_basis_of_integrable
    {X : Type*} [MeasurableSpace X] {μ : Measure X}
    (f : SimpleFunc X ℂ) (hf : Integrable f μ) {c : ℂ}
    (hc : c ∈ f.range.erase 0) :
    Integrable ((SimpleFunc.const X (1 : ℂ)).restrict (f ⁻¹' {c}) : X → ℂ) μ := by
  have hc0 : c ≠ 0 := (Finset.mem_erase.mp hc).1
  have hfin : μ (f ⁻¹' {c}) < ∞ :=
    (SimpleFunc.integrable_iff_finMeasSupp.mp hf).meas_preimage_singleton_ne_zero hc0
  apply SimpleFunc.FinMeasSupp.integrable
  rw [SimpleFunc.finMeasSupp_iff_support]
  refine lt_of_le_of_lt (measure_mono ?_) hfin
  intro x hx
  by_contra hxc
  have hzero : ((SimpleFunc.const X (1 : ℂ)).restrict (f ⁻¹' {c})) x = 0 := by
    rw [SimpleFunc.restrict_apply _ (f.measurableSet_preimage _)]
    rw [Set.indicator_of_notMem hxc]
  exact hx hzero

private theorem map_finset_sum_smul
    {X Y ι : Type*} [MeasurableSpace X] {μ : Measure X}
    (T : SimpleFunc X ℂ → Y → ℂ)
    (hT_add : ∀ (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T (f + g) = T f + T g)
    (hT_smul : ∀ (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T (c • f) = c • T f)
    (s : Finset ι) (a : ι → ℂ) (e : ι → SimpleFunc X ℂ)
    (he : ∀ i ∈ s, Integrable (e i : X → ℂ) μ) :
    T (∑ i ∈ s, a i • e i) = ∑ i ∈ s, a i • T (e i) := by
  classical
  have hsum : ∀ t : Finset ι, (∀ i ∈ t, Integrable (e i : X → ℂ) μ) →
      Integrable (∑ i ∈ t, a i • e i : SimpleFunc X ℂ) μ := by
    intro t
    induction t using Finset.induction_on with
    | empty =>
      intro _
      simp
    | insert b t hbt ih =>
      intro ht
      rw [Finset.sum_insert hbt]
      simpa only [SimpleFunc.coe_add, SimpleFunc.coe_smul, Pi.add_apply, Pi.smul_apply] using
        ((ht b (Finset.mem_insert_self _ _)).smul (a b)).add
          (ih fun i hi ↦ ht i (Finset.mem_insert_of_mem hi))
  induction s using Finset.induction_on with
  | empty =>
    have hzero : T (0 : SimpleFunc X ℂ) = 0 := by
      have h0 : Integrable ((0 : SimpleFunc X ℂ) : X → ℂ) μ := by simp
      simpa using hT_smul 0 (0 : SimpleFunc X ℂ) h0
    simp [hzero]
  | insert b s hbs ih =>
    rw [Finset.sum_insert hbs, hT_add]
    · rw [hT_smul]
      · rw [ih (fun i hi ↦ he i (Finset.mem_insert_of_mem hi))]
        simp only [Finset.sum_insert hbs]
      · exact he b (Finset.mem_insert_self _ _)
    · exact (he b (Finset.mem_insert_self _ _)).smul (a b)
    · exact hsum s fun i hi ↦ he i (Finset.mem_insert_of_mem hi)

private theorem integrable_finset_sum_smul
    {X ι : Type*} [MeasurableSpace X] {μ : Measure X}
    (s : Finset ι) (a : ι → ℂ) (f : ι → SimpleFunc X ℂ)
    (hf : ∀ i, Integrable (f i : X → ℂ) μ) :
    Integrable (∑ i ∈ s, a i • f i : SimpleFunc X ℂ) μ := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert i s his ih =>
    rw [Finset.sum_insert his]
    exact ((hf i).smul (a i)).add ih

private theorem T_finset_sum_smul
    {X Y ι : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ)
    (hT_add : ∀ (z : verticalClosedStrip 0 1) (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T z (f + g) = T z f + T z g)
    (hT_smul : ∀ (z : verticalClosedStrip 0 1) (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T z (c • f) = c • T z f)
    (z : verticalClosedStrip 0 1)
    (s : Finset ι) (a : ι → ℂ) (f : ι → SimpleFunc X ℂ)
    (hf : ∀ i, Integrable (f i : X → ℂ) μ) :
    T z (∑ i ∈ s, a i • f i) = ∑ i ∈ s, a i • T z (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty =>
    have hzero := hT_smul z 0 (0 : SimpleFunc X ℂ)
      (by simp)
    simpa using hzero
  | insert i s his ih =>
    rw [Finset.sum_insert his]
    rw [hT_add z _ _ ((hf i).smul (a i))
      (integrable_finset_sum_smul s a f hf)]
    rw [hT_smul z (a i) (f i) (hf i), ih]
    rw [Finset.sum_insert his]

private theorem integral_finset_bisum_mul
    {Y ι κ : Type*} [MeasurableSpace Y] {ν : Measure Y}
    (s : Finset ι) (t : Finset κ) (a : ι → ℂ) (b : κ → ℂ)
    (u : ι → Y → ℂ) (v : κ → Y → ℂ)
    (hint : ∀ i ∈ s, ∀ j ∈ t, Integrable (fun y ↦ u i y * v j y) ν) :
    (∫ y, (∑ i ∈ s, a i • u i) y * (∑ j ∈ t, b j • v j) y ∂ν) =
      ∑ i ∈ s, ∑ j ∈ t, a i * b j * (∫ y, u i y * v j y ∂ν) := by
  have hpoint : (fun y ↦ (∑ i ∈ s, a i • u i) y * (∑ j ∈ t, b j • v j) y) =
      fun y ↦ ∑ i ∈ s, ∑ j ∈ t, a i * b j * (u i y * v j y) := by
    funext y
    simp only [Finset.sum_apply, Pi.smul_apply, smul_eq_mul, Finset.sum_mul,
      Finset.mul_sum]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro i hi
    apply Finset.sum_congr rfl
    intro j hj
    ring
  rw [hpoint, integral_finsetSum]
  · apply Finset.sum_congr rfl
    intro i hi
    rw [integral_finsetSum]
    · apply Finset.sum_congr rfl
      intro j hj
      change (∫ y, (a i * b j) * (u i y * v j y) ∂ν) = _
      rw [integral_const_mul]
    · intro j hj
      exact (hint i hi j hj).const_mul _
  · intro i hi
    apply integrable_finsetSum
    intro j hj
    exact (hint i hi j hj).const_mul _

private theorem diffContOnCl_finset_sum
    {ι : Type*} (s : Finset ι) (A : ι → ℂ → ℂ) (U : Set ℂ)
    (hA : ∀ i ∈ s, DiffContOnCl ℂ (A i) U) :
    DiffContOnCl ℂ (fun z ↦ ∑ i ∈ s, A i z) U := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using (diffContOnCl_const (𝕜 := ℂ) (s := U) (c := (0 : ℂ)))
  | insert i s his ih =>
    simp only [Finset.sum_insert his]
    change DiffContOnCl ℂ (A i + fun z ↦ ∑ j ∈ s, A j z) U
    exact (hA i (by simp)).add (ih fun j hj ↦ hA j (by simp [hj]))

private theorem diffContOnCl_finset_bisum
    {ι κ : Type*} (s : Finset ι) (t : Finset κ)
    (α : ι → ℂ → ℂ) (β : κ → ℂ → ℂ) (H : ι → κ → ℂ → ℂ)
    (U : Set ℂ)
    (hα : ∀ i ∈ s, DiffContOnCl ℂ (α i) U)
    (hβ : ∀ j ∈ t, DiffContOnCl ℂ (β j) U)
    (hH : ∀ i ∈ s, ∀ j ∈ t, DiffContOnCl ℂ (H i j) U)
    {F : ℂ → ℂ}
    (hF : F = fun z ↦ ∑ i ∈ s, ∑ j ∈ t, α i z * β j z * H i j z) :
    DiffContOnCl ℂ F U := by
  rw [hF]
  apply diffContOnCl_finset_sum s (fun i z ↦ ∑ j ∈ t, α i z * β j z * H i j z) U
  intro i hi
  apply diffContOnCl_finset_sum t (fun j z ↦ α i z * β j z * H i j z) U
  intro j hj
  simpa only [smul_eq_mul, mul_assoc] using (hα i hi).smul ((hβ j hj).smul (hH i hi j hj))

private theorem DiffContOnCl.congr_eqOn_closure
    {F G : ℂ → ℂ} {U : Set ℂ}
    (hG : DiffContOnCl ℂ G U) (hFG : Set.EqOn F G (closure U)) :
    DiffContOnCl ℂ F U :=
  ⟨hG.differentiableOn.congr fun _ hz ↦ hFG (subset_closure hz),
    hG.continuousOn.congr hFG⟩

/-- Weak analyticity on fixed simple functions is stable under analytic finite-range
deformations of both arguments. -/
private theorem diffContOnCl_pairing_of_simple_deformations
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ)
    (hT_add : ∀ (z : verticalClosedStrip 0 1) (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T z (f + g) = T z f + T z g)
    (hT_smul : ∀ (z : verticalClosedStrip 0 1) (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T z (c • f) = c • T z f)
    (hpair_integrable : ∀ (z : verticalClosedStrip 0 1)
      (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν → Integrable (fun y ↦ T z f y * g y) ν)
    (hanalytic : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν →
      DiffContOnCl ℂ (fun z ↦ ∫ y, T z f y * g y ∂ν) (verticalStrip 0 1))
    (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ) (hf : Integrable f μ) (hg : Integrable g ν)
    (φ ψ : ℂ → ℂ → ℂ)
    (hφ0 : ∀ z, φ z 0 = 0) (hψ0 : ∀ z, ψ z 0 = 0)
    (hφ : ∀ c ∈ f.range.erase 0,
      DiffContOnCl ℂ (fun z ↦ φ z c) (verticalStrip 0 1))
    (hψ : ∀ d ∈ g.range.erase 0,
      DiffContOnCl ℂ (fun z ↦ ψ z d) (verticalStrip 0 1)) :
    DiffContOnCl ℂ
      (fun z ↦ ∫ y, T z (f.map (φ z)) y * (g.map (ψ z)) y ∂ν)
      (verticalStrip 0 1) := by
  classical
  let e : ℂ → SimpleFunc X ℂ := fun c ↦
    (SimpleFunc.const X (1 : ℂ)).restrict (f ⁻¹' {c})
  let d : ℂ → SimpleFunc Y ℂ := fun c ↦
    (SimpleFunc.const Y (1 : ℂ)).restrict (g ⁻¹' {c})
  have he : ∀ c ∈ f.range.erase 0, Integrable (e c : X → ℂ) μ := by
    intro c hc
    simpa only [e] using integrable_basis_of_integrable f hf hc
  have hd : ∀ c ∈ g.range.erase 0, Integrable (d c : Y → ℂ) ν := by
    intro c hc
    simpa only [d] using integrable_basis_of_integrable g hg hc
  let G : ℂ → ℂ := fun z ↦
    ∑ c ∈ f.range.erase 0, ∑ k ∈ g.range.erase 0,
      φ z c * ψ z k * (∫ y, T z (e c) y * d k y ∂ν)
  have hG : DiffContOnCl ℂ G (verticalStrip 0 1) := by
    apply diffContOnCl_finset_bisum (f.range.erase 0) (g.range.erase 0)
      (fun c z ↦ φ z c) (fun k z ↦ ψ z k)
      (fun c k z ↦ ∫ y, T z (e c) y * d k y ∂ν) (verticalStrip 0 1)
    · intro c hc
      exact hφ c hc
    · intro k hk
      exact hψ k hk
    · intro c hc k hk
      exact hanalytic (e c) (d k) (he c hc) (hd k hk)
    · rfl
  refine DiffContOnCl.congr_eqOn_closure hG ?_
  have hcl : closure (verticalStrip 0 1) = verticalClosedStrip 0 1 := by
    rw [verticalStrip, verticalClosedStrip, ← closure_Ioo zero_ne_one,
      ← Complex.closure_preimage_re]
  intro z hz
  rw [hcl] at hz
  have hfm : f.map (φ z) = ∑ c ∈ f.range.erase 0, φ z c • e c := by
    simpa only [e] using map_eq_sum_smul_restrict f (φ z) (hφ0 z)
  have hgm : g.map (ψ z) = ∑ k ∈ g.range.erase 0, ψ z k • d k := by
    simpa only [d] using map_eq_sum_smul_restrict g (ψ z) (hψ0 z)
  change (∫ y, T z (f.map (φ z)) y * (g.map (ψ z)) y ∂ν) = G z
  rw [hfm, hgm, map_finset_sum_smul (T z)
    (fun u v hu hv ↦ hT_add ⟨z, hz⟩ u v hu hv)
    (fun a u hu ↦ hT_smul ⟨z, hz⟩ a u hu)
    (f.range.erase 0) (φ z) e he]
  have hgm_coe :
      ((↑(∑ k ∈ g.range.erase 0, ψ z k • d k) : Y → ℂ)) =
        ∑ k ∈ g.range.erase 0, ψ z k • (d k : Y → ℂ) := by
    induction g.range.erase 0 using Finset.induction_on with
    | empty => simp
    | insert k s hks ih =>
      rw [Finset.sum_insert hks, Finset.sum_insert hks]
      change ψ z k • (d k : Y → ℂ) + ↑(∑ x ∈ s, ψ z x • d x) =
        ψ z k • (d k : Y → ℂ) + ∑ x ∈ s, ψ z x • (d x : Y → ℂ)
      rw [ih]
  rw [hgm_coe]
  simpa only [G] using
    (integral_finset_bisum_mul (ν := ν) (f.range.erase 0) (g.range.erase 0)
      (φ z) (ψ z) (fun c ↦ T z (e c)) (fun k ↦ (d k : Y → ℂ))
      (fun c hc k hk ↦ hpair_integrable ⟨z, hz⟩ (e c) (d k) (he c hc) (hd k hk)))

/-- The common weak-growth hypothesis is stable under finite analytic deformations of the
two simple-function arguments.  The proof reduces the pairing to a finite double sum and
takes a finite common growth constant for its fixed scalar pairings. -/
private theorem family_growth_of_simple_deformations
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ)
    (hT_add : ∀ (z : verticalClosedStrip 0 1) (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T z (f + g) = T z f + T z g)
    (hT_smul : ∀ (z : verticalClosedStrip 0 1) (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T z (c • f) = c • T z f)
    (hpair_integrable : ∀ (z : verticalClosedStrip 0 1)
      (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν → Integrable (fun y ↦ T z f y * g y) ν)
    (hfamily_growth : ∃ a : ℝ, a < Real.pi ∧
      ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
        Integrable f μ → Integrable g ν →
        ∃ C : ℝ, ∀ z : verticalClosedStrip 0 1,
          ‖∫ y, T z f y * g y ∂ν‖ ≤
            Real.exp (C * Real.exp (a * |(z : ℂ).im|)))
    (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ)
    (hf : Integrable f μ) (hg : Integrable g ν)
    (φ ψ : ℂ → ℂ → ℂ)
    (hφ0 : ∀ z, φ z 0 = 0) (hψ0 : ∀ z, ψ z 0 = 0)
    {A B : ℝ} (hA : 0 ≤ A) (hB : 0 ≤ B)
    (hφ : ∀ c ∈ f.range.erase 0, ∀ z : verticalClosedStrip 0 1, ‖φ z c‖ ≤ A)
    (hψ : ∀ k ∈ g.range.erase 0, ∀ z : verticalClosedStrip 0 1, ‖ψ z k‖ ≤ B) :
    ∃ a : ℝ, a < Real.pi ∧ ∃ C : ℝ, ∀ z : verticalClosedStrip 0 1,
      ‖∫ y, T z (f.map (φ z)) y * (g.map (ψ z)) y ∂ν‖ ≤
        Real.exp (C * Real.exp (a * |(z : ℂ).im|)) := by
  classical
  let s : Finset ℂ := f.range.erase 0
  let t : Finset ℂ := g.range.erase 0
  let e : ℂ → SimpleFunc X ℂ := fun c ↦
    (SimpleFunc.const X (1 : ℂ)).restrict (f ⁻¹' {c})
  let d : ℂ → SimpleFunc Y ℂ := fun k ↦
    (SimpleFunc.const Y (1 : ℂ)).restrict (g ⁻¹' {k})
  have he : ∀ c ∈ s, Integrable (e c : X → ℂ) μ := by
    intro c hc
    simpa only [s, e] using integrable_basis_of_integrable f hf hc
  have hd : ∀ k ∈ t, Integrable (d k : Y → ℂ) ν := by
    intro k hk
    simpa only [t, d] using integrable_basis_of_integrable g hg hk
  obtain ⟨a, ha, hfamily⟩ := hfamily_growth
  let a' : ℝ := max a 0
  have ha' : a' < Real.pi := by
    dsimp [a']
    exact max_lt ha Real.pi_pos
  have ha'nonneg : 0 ≤ a' := by
    dsimp [a']
    exact le_max_right _ _
  have hC_exists : ∀ c ∈ s, ∀ k ∈ t, ∃ C : ℝ,
      ∀ z : verticalClosedStrip 0 1,
        ‖∫ y, T z (e c) y * d k y ∂ν‖ ≤
          Real.exp (C * Real.exp (a' * |(z : ℂ).im|)) := by
    intro c hc k hk
    obtain ⟨C, hC⟩ := hfamily (e c) (d k) (he c hc) (hd k hk)
    refine ⟨max C 0, ?_⟩
    simpa only [a'] using
      (exp_growth_normalize
        (F := fun z : ℂ => ∫ y, T z (e c) y * d k y ∂ν) hC)
  let S : Finset (ℂ × ℂ) := s.product t
  have hS : ∀ u : {u // u ∈ S}, ∃ C : ℝ,
      ∀ z : verticalClosedStrip 0 1,
        ‖∫ y, T z (e u.1.1) y * d u.1.2 y ∂ν‖ ≤
          Real.exp (C * Real.exp (a' * |(z : ℂ).im|)) := by
    rintro ⟨⟨c, k⟩, hck⟩
    have hck' : (c, k) ∈ s.product t := by simpa [S] using hck
    exact hC_exists c (Finset.mem_product.mp hck').1 k
      (Finset.mem_product.mp hck').2
  choose D hD using hS
  let C : ℝ := ∑ u ∈ S.attach, max (D u) 0
  have hD_le (c k : ℂ) (hc : c ∈ s) (hk : k ∈ t) :
      D ⟨(c, k), by
        have hck : (c, k) ∈ s.product t := Finset.mem_product.mpr ⟨hc, hk⟩
        simpa [S] using hck⟩ ≤ C := by
    let u : {u // u ∈ S} := ⟨(c, k), by
      have hck : (c, k) ∈ s.product t := Finset.mem_product.mpr ⟨hc, hk⟩
      simpa [S] using hck⟩
    change D u ≤ C
    calc
      D u ≤ max (D u) 0 := le_max_left _ _
      _ ≤ C := by
        dsimp [C]
        exact Finset.single_le_sum (s := S.attach) (f := fun v ↦ max (D v) 0)
          (fun v hv ↦ le_max_right _ _) (by simp [u])
  have hH : ∀ c ∈ s, ∀ k ∈ t, ∀ z : verticalClosedStrip 0 1,
      ‖∫ y, T z (e c) y * d k y ∂ν‖ ≤
        Real.exp (C * Real.exp (a' * |(z : ℂ).im|)) := by
    intro c hc k hk z
    let u : {u // u ∈ S} := ⟨(c, k), by
      have hck : (c, k) ∈ s.product t := Finset.mem_product.mpr ⟨hc, hk⟩
      simpa [S] using hck⟩
    calc
      ‖∫ y, T z (e c) y * d k y ∂ν‖ ≤
          Real.exp (D u * Real.exp (a' * |(z : ℂ).im|)) := by
        simpa only [u] using hD u z
      _ ≤ Real.exp (C * Real.exp (a' * |(z : ℂ).im|)) := by
        apply Real.exp_le_exp.mpr
        exact mul_le_mul_of_nonneg_right (by simpa only [u] using hD_le c k hc hk)
          (Real.exp_nonneg _)
  have hfm (z : ℂ) : f.map (φ z) = ∑ c ∈ s, φ z c • e c := by
    simpa only [s, e] using map_eq_sum_smul_restrict f (φ z) (hφ0 z)
  have hgm (z : ℂ) : g.map (ψ z) = ∑ k ∈ t, ψ z k • d k := by
    simpa only [t, d] using map_eq_sum_smul_restrict g (ψ z) (hψ0 z)
  have hpairing (z : verticalClosedStrip 0 1) :
      (∫ y, T z (f.map (φ z)) y * (g.map (ψ z)) y ∂ν) =
        ∑ c ∈ s, ∑ k ∈ t,
          φ z c * ψ z k * (∫ y, T z (e c) y * d k y ∂ν) := by
    rw [hfm z, hgm z, map_finset_sum_smul (T z)
      (fun u v hu hv ↦ hT_add z u v hu hv)
      (fun a u hu ↦ hT_smul z a u hu) s (φ z) e he]
    have hgm_coe : ((↑(∑ k ∈ t, ψ z k • d k) : Y → ℂ)) =
        ∑ k ∈ t, ψ z k • (d k : Y → ℂ) := by
      induction t using Finset.induction_on with
      | empty => simp
      | insert k t hkt ih =>
        rw [Finset.sum_insert hkt, Finset.sum_insert hkt]
        change ψ z k • (d k : Y → ℂ) + ↑(∑ x ∈ t, ψ z x • d x) =
          ψ z k • (d k : Y → ℂ) + ∑ x ∈ t, ψ z x • (d x : Y → ℂ)
        rw [ih]
    rw [hgm_coe]
    simpa only using
      (integral_finset_bisum_mul (ν := ν) s t (φ z) (ψ z)
        (fun c ↦ T z (e c)) (fun k ↦ (d k : Y → ℂ))
        (fun c hc k hk ↦ hpair_integrable z (e c) (d k) (he c hc) (hd k hk)))
  refine ⟨a', ha', (s.card : ℝ) * (t.card : ℝ) * (A * B) + C, ?_⟩
  intro z
  rw [hpairing z]
  simpa only using finite_bisum_exp_growth_of_uniform_factors s t
    (fun c z ↦ φ z c) (fun k z ↦ ψ z k)
    (fun c k z ↦ ∫ y, T z (e c) y * d k y ∂ν)
    ha'nonneg hA hB
    (fun c hc z ↦ hφ c (by simpa only [s] using hc) z)
    (fun k hk z ↦ hψ k (by simpa only [t] using hk) z) hH z

/-- A nonnegative function on a finite set has a single finite upper bound.  We use the
sum rather than a maximum so that the empty finite set needs no separate case. -/
private theorem finite_range_uniform_bound
    {α : Type*} (s : Finset α) (w : α → ℝ)
    (hw : ∀ x ∈ s, 0 ≤ w x) :
    ∃ A : ℝ, 0 ≤ A ∧ ∀ x ∈ s, w x ≤ A := by
  refine ⟨(∑ x ∈ s, w x), Finset.sum_nonneg fun x hx ↦ hw x hx, ?_⟩
  intro x hx
  exact Finset.single_le_sum (s := s) (f := w) (fun y hy ↦ hw y hy) hx

private theorem inv_eq_zero_iff_eq_top_of_interp
    {r r₀ r₁ : ENNReal} {θ : ℝ}
    (hθ : θ ∈ Set.Ioo 0 1)
    (hr : r⁻¹ = ENNReal.ofReal (1 - θ) * r₀⁻¹ + ENNReal.ofReal θ * r₁⁻¹) :
    r = ∞ ↔ r₀ = ∞ ∧ r₁ = ∞ := by
  rw [← ENNReal.inv_eq_zero, hr]
  constructor
  · intro h
    have hleft : ENNReal.ofReal (1 - θ) * r₀⁻¹ = 0 := by
      apply le_antisymm
      · calc
          ENNReal.ofReal (1 - θ) * r₀⁻¹ ≤
              ENNReal.ofReal (1 - θ) * r₀⁻¹ + ENNReal.ofReal θ * r₁⁻¹ :=
            le_add_of_nonneg_right bot_le
          _ = 0 := h
      · exact bot_le
    have hright : ENNReal.ofReal θ * r₁⁻¹ = 0 := by
      apply le_antisymm
      · calc
          ENNReal.ofReal θ * r₁⁻¹ ≤
              ENNReal.ofReal (1 - θ) * r₀⁻¹ + ENNReal.ofReal θ * r₁⁻¹ :=
            le_add_of_nonneg_left bot_le
          _ = 0 := h
      · exact bot_le
    constructor
    · apply ENNReal.inv_eq_zero.mp
      rcases mul_eq_zero.mp hleft with hweight | hzero
      · exact False.elim ((ENNReal.ofReal_pos.mpr (by linarith [hθ.2])).ne' hweight)
      · exact hzero
    · apply ENNReal.inv_eq_zero.mp
      rcases mul_eq_zero.mp hright with hweight | hzero
      · exact False.elim ((ENNReal.ofReal_pos.mpr hθ.1).ne' hweight)
      · exact hzero
  · rintro ⟨hr₀, hr₁⟩
    simp [hr₀, hr₁]

private theorem eq_one_iff_eq_one_of_interp
    {r r₀ r₁ : ENNReal} {θ : ℝ}
    (hθ : θ ∈ Set.Ioo 0 1)
    (hr₀ : 1 ≤ r₀) (hr₁ : 1 ≤ r₁)
    (hr : r⁻¹ = ENNReal.ofReal (1 - θ) * r₀⁻¹ + ENNReal.ofReal θ * r₁⁻¹) :
    r = 1 ↔ r₀ = 1 ∧ r₁ = 1 := by
  have hθnonneg : 0 ≤ θ := hθ.1.le
  have h1θnonneg : 0 ≤ 1 - θ := by linarith [hθ.2]
  have hweights : ENNReal.ofReal (1 - θ) + ENNReal.ofReal θ = 1 := by
    rw [← ENNReal.ofReal_add h1θnonneg hθnonneg]
    norm_num
  have hw₀ : ENNReal.ofReal (1 - θ) ≠ 0 :=
    (ENNReal.ofReal_pos.mpr (by linarith [hθ.2])).ne'
  have hw₁ : ENNReal.ofReal θ ≠ 0 :=
    (ENNReal.ofReal_pos.mpr hθ.1).ne'
  constructor
  · intro hrone
    have hsum : ENNReal.ofReal (1 - θ) * r₀⁻¹ + ENNReal.ofReal θ * r₁⁻¹ = 1 := by
      simpa [hrone] using hr.symm
    have h₀le : r₀⁻¹ ≤ 1 := ENNReal.inv_le_one.mpr hr₀
    have h₁le : r₁⁻¹ ≤ 1 := ENNReal.inv_le_one.mpr hr₁
    have hprod₀le : ENNReal.ofReal (1 - θ) * r₀⁻¹ ≤ ENNReal.ofReal (1 - θ) := by
      simpa using mul_le_mul_right h₀le (ENNReal.ofReal (1 - θ))
    have hprod₁le : ENNReal.ofReal θ * r₁⁻¹ ≤ ENNReal.ofReal θ := by
      simpa using mul_le_mul_right h₁le (ENNReal.ofReal θ)
    have hprod₀top : ENNReal.ofReal (1 - θ) * r₀⁻¹ ≠ ∞ :=
      (lt_of_le_of_lt hprod₀le ENNReal.ofReal_lt_top).ne
    have hprod₁top : ENNReal.ofReal θ * r₁⁻¹ ≠ ∞ :=
      (lt_of_le_of_lt hprod₁le ENNReal.ofReal_lt_top).ne
    have hprod₀ge : ENNReal.ofReal (1 - θ) ≤ ENNReal.ofReal (1 - θ) * r₀⁻¹ := by
      apply (ENNReal.add_le_add_iff_right hprod₁top).mp
      calc
        ENNReal.ofReal (1 - θ) + ENNReal.ofReal θ * r₁⁻¹ ≤
            ENNReal.ofReal (1 - θ) + ENNReal.ofReal θ :=
          add_le_add_right hprod₁le _
        _ = 1 := hweights
        _ = ENNReal.ofReal (1 - θ) * r₀⁻¹ + ENNReal.ofReal θ * r₁⁻¹ := hsum.symm
    have hprod₁ge : ENNReal.ofReal θ ≤ ENNReal.ofReal θ * r₁⁻¹ := by
      apply (ENNReal.add_le_add_iff_right hprod₀top).mp
      calc
        ENNReal.ofReal θ + ENNReal.ofReal (1 - θ) * r₀⁻¹ ≤
            ENNReal.ofReal θ + ENNReal.ofReal (1 - θ) :=
          add_le_add_right hprod₀le _
        _ = 1 := by simpa [add_comm] using hweights
        _ = ENNReal.ofReal θ * r₁⁻¹ + ENNReal.ofReal (1 - θ) * r₀⁻¹ := by
          simpa [add_comm] using hsum.symm
    constructor
    · apply ENNReal.inv_eq_one.mp
      apply le_antisymm h₀le
      apply (ENNReal.mul_le_mul_iff_right hw₀ ENNReal.ofReal_lt_top.ne).mp
      simpa using hprod₀ge
    · apply ENNReal.inv_eq_one.mp
      apply le_antisymm h₁le
      apply (ENNReal.mul_le_mul_iff_right hw₁ ENNReal.ofReal_lt_top.ne).mp
      simpa using hprod₁ge
  · rintro ⟨hr₀one, hr₁one⟩
    apply ENNReal.inv_eq_one.mp
    rw [hr, hr₀one, hr₁one]
    simpa using hweights

private theorem one_le_of_interp
    {r r₀ r₁ : ENNReal} {θ : ℝ}
    (hθ : θ ∈ Set.Ioo 0 1)
    (hr₀ : 1 ≤ r₀) (hr₁ : 1 ≤ r₁)
    (hr : r⁻¹ = ENNReal.ofReal (1 - θ) * r₀⁻¹ + ENNReal.ofReal θ * r₁⁻¹) :
    1 ≤ r := by
  have hθnonneg : 0 ≤ θ := hθ.1.le
  have h1θnonneg : 0 ≤ 1 - θ := by linarith [hθ.2]
  have hweights : ENNReal.ofReal (1 - θ) + ENNReal.ofReal θ = 1 := by
    rw [← ENNReal.ofReal_add h1θnonneg hθnonneg]
    norm_num
  apply ENNReal.inv_le_one.mp
  rw [hr]
  calc
    ENNReal.ofReal (1 - θ) * r₀⁻¹ + ENNReal.ofReal θ * r₁⁻¹ ≤
        ENNReal.ofReal (1 - θ) * 1 + ENNReal.ofReal θ * 1 :=
      add_le_add
        (mul_le_mul_right (ENNReal.inv_le_one.mpr hr₀) _)
        (mul_le_mul_right (ENNReal.inv_le_one.mpr hr₁) _)
    _ = 1 := by simpa using hweights

private theorem ne_zero_of_interp
    {r r₀ r₁ : ENNReal} {θ : ℝ}
    (hθ : θ ∈ Set.Ioo 0 1)
    (hr₀ : 1 ≤ r₀) (hr₁ : 1 ≤ r₁)
    (hr : r⁻¹ = ENNReal.ofReal (1 - θ) * r₀⁻¹ + ENNReal.ofReal θ * r₁⁻¹) :
    r ≠ 0 := by
  exact ne_of_gt (lt_of_lt_of_le zero_lt_one (one_le_of_interp hθ hr₀ hr₁ hr))

/-- A scaled shifted Cauchy-kernel integral. -/
private theorem affine_kernel (c s : ℝ) (hs : 0 < s) :
    (∫ u in Ioi 0, ((u - c) ^ 2 + s ^ 2)⁻¹) =
      s⁻¹ * (Real.pi / 2 - Real.arctan (-c / s)) := by
  let φ : ℝ → ℝ := fun x => s * x + c
  have hφ_image : φ '' Ioi (-c / s) = Ioi 0 := by
    ext u
    constructor
    · rintro ⟨x, hx, rfl⟩
      change -c / s < x at hx
      dsimp [φ]
      have hzero : s * (-c / s) + c = 0 := by
        field_simp
        ring
      have hmul := mul_lt_mul_of_pos_left hx hs
      calc
        0 = s * (-c / s) + c := hzero.symm
        _ < s * x + c := by linarith
    · intro hu
      change 0 < u at hu
      refine ⟨(u - c) / s, ?_, ?_⟩
      · change -c / s < (u - c) / s
        rw [div_lt_div_iff_of_pos_right hs]
        linarith
      · dsimp [φ]
        field_simp
        ring
  have hφ_deriv : ∀ x ∈ Ioi (-c / s),
      HasDerivWithinAt φ s (Ioi (-c / s)) x := by
    intro x hx
    exact (hasDerivAt_const_mul (x := x) s).add_const c |>.hasDerivWithinAt
  have hcv := integral_image_eq_integral_abs_deriv_smul
    (s := Ioi (-c / s)) measurableSet_Ioi hφ_deriv (fun x _ y _ hxy => by
      dsimp [φ] at hxy
      apply mul_left_cancel₀ hs.ne'
      linarith) (fun u : ℝ => ((u - c) ^ 2 + s ^ 2)⁻¹)
  rw [hφ_image] at hcv
  calc
    (∫ u in Ioi 0, ((u - c) ^ 2 + s ^ 2)⁻¹) =
        ∫ x in Ioi (-c / s), |s| • ((φ x - c) ^ 2 + s ^ 2)⁻¹ := hcv
    _ = ∫ x in Ioi (-c / s), s⁻¹ * (1 + x ^ 2)⁻¹ := by
      apply setIntegral_congr_fun measurableSet_Ioi
      intro x hx
      dsimp [φ]
      rw [abs_of_pos hs]
      field_simp [hs.ne']
      ring
    _ = s⁻¹ * (Real.pi / 2 - Real.arctan (-c / s)) := by
      rw [integral_const_mul, integral_Ioi_inv_one_add_sq]

/-- Integral of the left strip Poisson kernel. -/
private theorem kernel_left_raw (a : ℝ) (ha0 : 0 < a) (hapi : a < Real.pi) :
    (∫ t : ℝ, (Real.cosh (Real.pi * t) - Real.cos a)⁻¹) =
      2 * (Real.pi - a) / (Real.pi * Real.sin a) := by
  let ψ : ℝ → ℝ := fun t => Real.exp (Real.pi * t)
  have hψ_image : ψ '' Set.univ = Set.Ioi 0 := by
    ext u
    constructor
    · rintro ⟨t, -, rfl⟩
      exact Real.exp_pos _
    · intro hu
      refine ⟨Real.log u / Real.pi, Set.mem_univ _, ?_⟩
      dsimp [ψ]
      rw [mul_div_cancel₀ _ Real.pi_ne_zero, Real.exp_log hu]
  have hψ_deriv : ∀ t ∈ Set.univ,
      HasDerivWithinAt ψ (Real.exp (Real.pi * t) * Real.pi) Set.univ t := by
    intro t ht
    exact ((Real.hasDerivAt_exp (Real.pi * t)).comp t
      (hasDerivAt_const_mul (x := t) Real.pi)).hasDerivWithinAt
  have hψ_inj : Set.InjOn ψ Set.univ := by
    intro x hx y hy hxy
    dsimp [ψ] at hxy
    have hxy' := Real.exp_injective hxy
    nlinarith [Real.pi_pos]
  let g : ℝ → ℝ := fun u => 2 / (Real.pi * (u ^ 2 - 2 * Real.cos a * u + 1))
  have hcv := integral_image_eq_integral_abs_deriv_smul
    (s := Set.univ) MeasurableSet.univ hψ_deriv hψ_inj g
  rw [hψ_image] at hcv
  have hsin : 0 < Real.sin a := Real.sin_pos_of_pos_of_lt_pi ha0 hapi
  have hchange :
      (∫ t : ℝ, (Real.cosh (Real.pi * t) - Real.cos a)⁻¹) =
        ∫ t in Set.univ, |Real.exp (Real.pi * t) * Real.pi| • g (ψ t) := by
    rw [← setIntegral_univ]
    apply integral_congr_ae
    filter_upwards with t
    let u : ℝ := Real.exp (Real.pi * t)
    have hu : 0 < u := Real.exp_pos _
    have hD : 0 < u ^ 2 - 2 * Real.cos a * u + 1 := by
      calc
        u ^ 2 - 2 * Real.cos a * u + 1 = (u - Real.cos a) ^ 2 + (Real.sin a) ^ 2 := by
          nlinarith [Real.sin_sq_add_cos_sq a]
        _ > 0 := add_pos_of_nonneg_of_pos (sq_nonneg _) (sq_pos_of_pos hsin)
    have hcosh : Real.cosh (Real.pi * t) - Real.cos a =
        (u ^ 2 - 2 * Real.cos a * u + 1) / (2 * u) := by
      dsimp [u]
      rw [Real.cosh_eq, Real.exp_neg]
      field_simp [hu.ne']
      ring
    change (Real.cosh (Real.pi * t) - Real.cos a)⁻¹ =
      |Real.exp (Real.pi * t) * Real.pi| * g (Real.exp (Real.pi * t))
    dsimp [g]
    rw [abs_of_pos (mul_pos hu Real.pi_pos)]
    change (Real.cosh (Real.pi * t) - Real.cos a)⁻¹ =
      (u * Real.pi) * (2 / (Real.pi * (u ^ 2 - 2 * Real.cos a * u + 1)))
    rw [hcosh]
    field_simp [hu.ne', hD.ne', Real.pi_ne_zero]
  calc
    (∫ t : ℝ, (Real.cosh (Real.pi * t) - Real.cos a)⁻¹) =
        ∫ t in Set.univ, |Real.exp (Real.pi * t) * Real.pi| • g (ψ t) := hchange
    _ = ∫ u in Set.Ioi 0, g u := hcv.symm
    _ = ∫ u in Set.Ioi 0, (2 / Real.pi) *
        ((u - Real.cos a) ^ 2 + (Real.sin a) ^ 2)⁻¹ := by
      apply setIntegral_congr_fun measurableSet_Ioi
      intro u hu
      dsimp [g]
      have hD : u ^ 2 - 2 * Real.cos a * u + 1 =
          (u - Real.cos a) ^ 2 + (Real.sin a) ^ 2 := by
        nlinarith [Real.sin_sq_add_cos_sq a]
      rw [hD]
      field_simp [Real.pi_ne_zero]
    _ = (2 / Real.pi) * (∫ u in Set.Ioi 0,
        ((u - Real.cos a) ^ 2 + (Real.sin a) ^ 2)⁻¹) := by
      rw [integral_const_mul]
    _ = (2 / Real.pi) *
        ((Real.sin a)⁻¹ * (Real.pi / 2 - Real.arctan (-Real.cos a / Real.sin a))) := by
      rw [affine_kernel (Real.cos a) (Real.sin a) hsin]
    _ = 2 * (Real.pi - a) / (Real.pi * Real.sin a) := by
      have harctan : Real.arctan (-Real.cos a / Real.sin a) = a - Real.pi / 2 := by
        calc
          Real.arctan (-Real.cos a / Real.sin a) =
              Real.arctan (Real.tan (a - Real.pi / 2)) := by
            congr 1
            rw [show a - Real.pi / 2 = -(Real.pi / 2 - a) by ring,
              Real.tan_neg, Real.tan_pi_div_two_sub, Real.tan_eq_sin_div_cos]
            field_simp [hsin.ne']
          _ = a - Real.pi / 2 := Real.arctan_tan (by linarith [Real.pi_pos])
            (by linarith [Real.pi_pos])
      rw [harctan]
      field_simp [hsin.ne', Real.pi_ne_zero]
      ring

/-- The left strip Poisson kernel has total mass `1 - θ`. -/
private theorem kernel_left_normalized {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) :
    (Real.sin (Real.pi * θ) / 2) *
        (∫ t : ℝ, (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹) =
      1 - θ := by
  have ha0 : 0 < Real.pi * θ := mul_pos Real.pi_pos hθ.1
  have hapi : Real.pi * θ < Real.pi := by
    calc
      Real.pi * θ < Real.pi * 1 := mul_lt_mul_of_pos_left hθ.2 Real.pi_pos
      _ = Real.pi := mul_one _
  have hsin : 0 < Real.sin (Real.pi * θ) :=
    Real.sin_pos_of_pos_of_lt_pi ha0 hapi
  rw [kernel_left_raw (Real.pi * θ) ha0 hapi]
  field_simp [hsin.ne', Real.pi_ne_zero]

/-- The right strip Poisson kernel has total mass `θ`. -/
private theorem kernel_right_normalized {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) :
    (Real.sin (Real.pi * θ) / 2) *
        (∫ t : ℝ, (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹) =
      θ := by
  have hθ' : 1 - θ ∈ Set.Ioo 0 1 := by
    constructor <;> linarith [hθ.1, hθ.2]
  have h := kernel_left_normalized hθ'
  have harg : Real.pi * (1 - θ) = Real.pi - Real.pi * θ := by ring
  rw [harg, Real.sin_pi_sub, Real.cos_pi_sub] at h
  simpa [sub_neg_eq_add, sub_sub] using h

private theorem integrable_kernel_left {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) :
    Integrable (fun t : ℝ =>
      (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹) := by
  have ha0 : 0 < Real.pi * θ := mul_pos Real.pi_pos hθ.1
  have hapi : Real.pi * θ < Real.pi := by
    calc
      Real.pi * θ < Real.pi * 1 := mul_lt_mul_of_pos_left hθ.2 Real.pi_pos
      _ = Real.pi := mul_one _
  have hsin : 0 < Real.sin (Real.pi * θ) :=
    Real.sin_pos_of_pos_of_lt_pi ha0 hapi
  by_contra h
  have hzero := integral_undef h
  rw [kernel_left_raw (Real.pi * θ) ha0 hapi] at hzero
  have hpos : 0 < 2 * (Real.pi - Real.pi * θ) /
      (Real.pi * Real.sin (Real.pi * θ)) := by positivity
  linarith

private theorem integrable_kernel_right {θ : ℝ} (hθ : θ ∈ Set.Ioo 0 1) :
    Integrable (fun t : ℝ =>
      (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹) := by
  have hθ' : 1 - θ ∈ Set.Ioo 0 1 := by
    constructor <;> linarith [hθ.1, hθ.2]
  have harg : Real.pi * (1 - θ) = Real.pi - Real.pi * θ := by ring
  have h := integrable_kernel_left hθ'
  rw [harg, Real.cos_pi_sub] at h
  simpa only [sub_neg_eq_add] using h

/-- The exponentially growing boundary logarithms in Hirschman's estimate are integrable
against either strip Poisson kernel.  The proof uses the elementary global lower bound on
`cosh`, so it does not hide a compact/tail split. -/
private theorem integrable_exp_neg_mul_abs {δ : ℝ} (hδ : 0 < δ) :
    Integrable (fun t : ℝ => exp (-δ * |t|)) := by
  rw [← integrableOn_univ, ← Iic_union_Ioi]
  refine IntegrableOn.union ?_ ?_
  · change Integrable (fun t : ℝ => exp (-δ * |t|)) (volume.restrict (Iic 0))
    have h := integrableOn_exp_mul_Iic hδ 0
    change Integrable (fun t : ℝ => exp (δ * t)) (volume.restrict (Iic 0)) at h
    apply h.congr
    filter_upwards [ae_restrict_mem measurableSet_Iic] with t ht
    rw [abs_of_nonpos ht]
    congr 1
    ring
  · change Integrable (fun t : ℝ => exp (-δ * |t|)) (volume.restrict (Ioi 0))
    have h := integrableOn_exp_mul_Ioi (a := -δ) (by linarith) 0
    change Integrable (fun t : ℝ => exp ((-δ) * t)) (volume.restrict (Ioi 0)) at h
    apply h.congr
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht
    rw [abs_of_pos ht]

private theorem cosh_add_lower_bound {s x : ℝ} (hs : |s| < 1) :
    (1 - |s|) / 2 * exp x ≤ cosh x + s := by
  have hcosh_sq : 1 ≤ cosh x ^ 2 := by
    rw [Real.cosh_sq']
    nlinarith [sq_nonneg (sinh x)]
  have hcosh_nonneg : 0 ≤ cosh x := (Real.cosh_pos x).le
  have hcosh_one : 1 ≤ cosh x := by
    nlinarith
  have hcosh_exp : exp x / 2 ≤ cosh x := by
    rw [Real.cosh_eq]
    linarith [Real.exp_pos (-x)]
  have hq_nonneg : 0 ≤ |s| := abs_nonneg s
  have hq_le : |s| ≤ 1 := le_of_lt hs
  have hsub : (1 - |s|) * cosh x ≤ cosh x - |s| := by
    nlinarith [mul_nonneg hq_nonneg (sub_nonneg.mpr hcosh_one)]
  have hmul := mul_le_mul_of_nonneg_left hcosh_exp (sub_nonneg.mpr hq_le)
  calc
    (1 - |s|) / 2 * exp x = (1 - |s|) * (exp x / 2) := by ring
    _ ≤ (1 - |s|) * cosh x := hmul
    _ ≤ cosh x - |s| := hsub
    _ ≤ cosh x + s := by linarith [neg_abs_le s]

private theorem exp_growth_factor {A b q a : ℝ} (hq : q ≠ 0) :
    A * exp (b * a) =
      ((2 * A / q) * exp (-(Real.pi - b) * a)) *
        ((q / 2) * exp (Real.pi * a)) := by
  have hconst : (2 * A / q) * (q / 2) = A := by
    field_simp
  have hexp : exp (-(Real.pi - b) * a) * exp (Real.pi * a) = exp (b * a) := by
    rw [← Real.exp_add]
    congr 1
    ring
  calc
    A * exp (b * a) = A * (exp (-(Real.pi - b) * a) * exp (Real.pi * a)) := by
      rw [hexp]
    _ = ((2 * A / q) * (q / 2)) *
        (exp (-(Real.pi - b) * a) * exp (Real.pi * a)) :=
      congrArg (fun z => z * (exp (-(Real.pi - b) * a) * exp (Real.pi * a))) hconst.symm
    _ = ((2 * A / q) * exp (-(Real.pi - b) * a)) *
        ((q / 2) * exp (Real.pi * a)) := by ring

private theorem integrable_div_cosh_add
    {u : ℝ → ℝ} {A b s : ℝ} (hu : Measurable u)
    (hgrowth : ∀ t : ℝ, |u t| ≤ A * exp (b * |t|))
    (hb : b < Real.pi) (hs : |s| < 1) :
    Integrable (fun t : ℝ => u t / (cosh (Real.pi * t) + s)) := by
  have hA : 0 ≤ A := by
    have h := le_trans (abs_nonneg (u 0)) (hgrowth 0)
    simpa using h
  have hδ : 0 < Real.pi - b := sub_pos.mpr hb
  have hq : 0 < 1 - |s| := sub_pos.mpr hs
  have hq_ne : 1 - |s| ≠ 0 := ne_of_gt hq
  have hden_lower (t : ℝ) :
      ((1 - |s|) / 2) * exp (Real.pi * |t|) ≤ cosh (Real.pi * t) + s := by
    calc
      ((1 - |s|) / 2) * exp (Real.pi * |t|) ≤
          cosh (Real.pi * |t|) + s := cosh_add_lower_bound hs
      _ = cosh (Real.pi * t) + s := by
        have habs : |Real.pi * t| = Real.pi * |t| := by
          rw [abs_mul, abs_of_pos Real.pi_pos]
        rw [← habs, Real.cosh_abs]
  have hden_pos (t : ℝ) : 0 < cosh (Real.pi * t) + s := by
    have hc : 0 < (1 - |s|) / 2 := div_pos hq (by norm_num)
    exact lt_of_lt_of_le (mul_pos hc (Real.exp_pos _)) (hden_lower t)
  have hK : 0 ≤ 2 * A / (1 - |s|) := by
    exact div_nonneg (mul_nonneg (by norm_num) hA) hq.le
  have hf_meas : AEStronglyMeasurable
      (fun t : ℝ => u t / (cosh (Real.pi * t) + s)) volume := by
    exact (hu.div ((measurable_const.mul measurable_id).cosh.add measurable_const)).aestronglyMeasurable
  apply Integrable.mono'
      ((integrable_exp_neg_mul_abs hδ).const_mul (2 * A / (1 - |s|))) hf_meas
  filter_upwards with t
  rw [Real.norm_eq_abs, abs_div, abs_of_pos (hden_pos t)]
  apply (div_le_iff₀ (hden_pos t)).2
  calc
    |u t| ≤ A * exp (b * |t|) := hgrowth t
    _ = ((2 * A / (1 - |s|)) * exp (-(Real.pi - b) * |t|)) *
          (((1 - |s|) / 2) * exp (Real.pi * |t|)) :=
      exp_growth_factor hq_ne
    _ ≤ ((2 * A / (1 - |s|)) * exp (-(Real.pi - b) * |t|)) *
          (cosh (Real.pi * t) + s) :=
      mul_le_mul_of_nonneg_left (hden_lower t)
        (mul_nonneg hK (Real.exp_nonneg _))

private theorem abs_cos_pi_mul_lt_one {θ : ℝ} (hθ : θ ∈ Ioo 0 1) :
    |cos (Real.pi * θ)| < 1 := by
  have harg_pos : 0 < Real.pi * θ := mul_pos Real.pi_pos hθ.1
  have harg_lt : Real.pi * θ < Real.pi := by
    nlinarith [mul_lt_mul_of_pos_left hθ.2 Real.pi_pos]
  have hsin : 0 < sin (Real.pi * θ) :=
    Real.sin_pos_of_pos_of_lt_pi harg_pos harg_lt
  have hsq : cos (Real.pi * θ) ^ 2 < 1 := by
    nlinarith [Real.sin_sq_add_cos_sq (Real.pi * θ), sq_pos_of_pos hsin]
  rw [← sq_abs] at hsq
  have hnonneg : 0 ≤ |cos (Real.pi * θ)| := abs_nonneg _
  nlinarith

/-- Integrability of the left logarithmic harmonic-measure term in Stein's constant. -/
private theorem integrable_log_div_left_kernel
    {M : ℝ → ℝ} {A b θ : ℝ} (hM : Measurable M)
    (hgrowth : ∀ t : ℝ, |log (M t)| ≤ A * exp (b * |t|))
    (hb : b < Real.pi) (hθ : θ ∈ Ioo 0 1) :
    Integrable (fun t : ℝ =>
      log (M t) / (cosh (Real.pi * t) - cos (Real.pi * θ))) := by
  have h := integrable_div_cosh_add (u := fun t => log (M t))
    (A := A) (b := b) (s := -cos (Real.pi * θ))
    hM.log hgrowth hb (by simpa using abs_cos_pi_mul_lt_one hθ)
  simpa [sub_eq_add_neg] using h

/-- Integrability of the right logarithmic harmonic-measure term in Stein's constant. -/
private theorem integrable_log_div_right_kernel
    {M : ℝ → ℝ} {A b θ : ℝ} (hM : Measurable M)
    (hgrowth : ∀ t : ℝ, |log (M t)| ≤ A * exp (b * |t|))
    (hb : b < Real.pi) (hθ : θ ∈ Ioo 0 1) :
    Integrable (fun t : ℝ =>
      log (M t) / (cosh (Real.pi * t) + cos (Real.pi * θ))) := by
  exact integrable_div_cosh_add (u := fun t => log (M t))
    (A := A) (b := b) (s := cos (Real.pi * θ))
    hM.log hgrowth hb (abs_cos_pi_mul_lt_one hθ)

/-- The logarithmic harmonic-measure integral occurring in the conclusion is a genuine
finite Bochner integral under the stated growth hypotheses. -/
private theorem integrable_hirschman_log_integrand
    {M₀ M₁ : ℝ → ℝ} {A b θ : ℝ}
    (hM : Measurable M₀ ∧ Measurable M₁)
    (hgrowth : ∀ t : ℝ,
      |log (M₀ t)| ≤ A * exp (b * |t|) ∧ |log (M₁ t)| ≤ A * exp (b * |t|))
    (hb : b < Real.pi) (hθ : θ ∈ Ioo 0 1) :
    Integrable (fun t : ℝ =>
      log (M₀ t) / (cosh (Real.pi * t) - cos (Real.pi * θ)) +
        log (M₁ t) / (cosh (Real.pi * t) + cos (Real.pi * θ))) := by
  apply (integrable_log_div_left_kernel hM.1 (fun t ↦ (hgrowth t).1) hb hθ).add
  exact integrable_log_div_right_kernel hM.2 (fun t ↦ (hgrowth t).2) hb hθ

/-- The elementary truncations `max (log M) (-n)` are uniformly dominated by `|log M|`. -/
private theorem abs_max_log_neg_natCast_le (x : ℝ) (n : ℕ) :
    |max x (-(n : ℝ))| ≤ |x| := by
  by_cases hx : 0 ≤ x
  · have hn : -(n : ℝ) ≤ x := by
      have : 0 ≤ (n : ℝ) := by positivity
      linarith
    rw [max_eq_left hn, abs_of_nonneg hx]
  · have hx' : x ≤ 0 := le_of_not_ge hx
    have hn : -(n : ℝ) ≤ 0 := by
      have : 0 ≤ (n : ℝ) := by positivity
      linarith
    have hmax : max x (-(n : ℝ)) ≤ 0 := max_le hx' hn
    rw [abs_of_nonpos hmax, abs_of_nonpos hx']
    exact neg_le_neg (le_max_left _ _)

/-- Dominated convergence for the elementary finite floors used to remove logarithmic zeros. -/
private theorem tendsto_integral_weighted_max_log_neg_natCast
    {α : Type*} [MeasurableSpace α] {μ : Measure α}
    {W M : α → ℝ}
    (hW : AEStronglyMeasurable W μ) (hM : Measurable M)
    (hdom : Integrable (fun x ↦ |W x| * |Real.log (M x)|) μ) :
    Tendsto
      (fun n : ℕ ↦ ∫ x, W x * max (Real.log (M x)) (-(n : ℝ)) ∂μ)
      atTop
      (𝓝 (∫ x, W x * Real.log (M x) ∂μ)) := by
  apply tendsto_integral_of_dominated_convergence
    (fun x ↦ |W x| * |Real.log (M x)|)
  · intro n
    exact hW.mul ((hM.log.max measurable_const).aestronglyMeasurable)
  · exact hdom
  · intro n
    filter_upwards with x
    rw [norm_mul, Real.norm_eq_abs]
    exact mul_le_mul_of_nonneg_left
      (abs_max_log_neg_natCast_le (Real.log (M x)) n) (abs_nonneg _)
  · filter_upwards with x
    have hnat : ∀ᶠ n : ℕ in atTop, -Real.log (M x) ≤ (n : ℝ) :=
      tendsto_natCast_atTop_atTop.eventually_ge_atTop _
    apply Tendsto.congr' ?_ tendsto_const_nhds
    filter_upwards [hnat] with n hn
    rw [max_eq_left (by linarith)]

private theorem cosh_sub_cos_pi_mul_pos {θ : ℝ} (hθ : θ ∈ Ioo 0 1) (t : ℝ) :
    0 < Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ) := by
  have hq : 0 < 1 - |-(Real.cos (Real.pi * θ))| :=
    sub_pos.mpr (by simpa using abs_cos_pi_mul_lt_one hθ)
  exact lt_of_lt_of_le
    (mul_pos (div_pos hq (by norm_num)) (Real.exp_pos _))
    (cosh_add_lower_bound (s := -Real.cos (Real.pi * θ))
      (x := Real.pi * t) (by simpa using abs_cos_pi_mul_lt_one hθ))

private theorem cosh_add_cos_pi_mul_pos {θ : ℝ} (hθ : θ ∈ Ioo 0 1) (t : ℝ) :
    0 < Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ) := by
  have hq : 0 < 1 - |Real.cos (Real.pi * θ)| :=
    sub_pos.mpr (abs_cos_pi_mul_lt_one hθ)
  exact lt_of_lt_of_le
    (mul_pos (div_pos hq (by norm_num)) (Real.exp_pos _))
    (cosh_add_lower_bound (s := Real.cos (Real.pi * θ))
      (x := Real.pi * t) (abs_cos_pi_mul_lt_one hθ))

/-- Passing from all finite logarithmic floors to the true Hirschman boundary integral. -/
private theorem log_le_hirschman_integral_of_floors
    {θ x : ℝ} {M₀ M₁ : ℝ → ℝ}
    (hθ : θ ∈ Ioo 0 1) (hM : Measurable M₀ ∧ Measurable M₁)
    (hMgrowth : ∃ b A : ℝ, b < Real.pi ∧ ∀ t : ℝ,
      |Real.log (M₀ t)| ≤ A * Real.exp (b * |t|) ∧
        |Real.log (M₁ t)| ≤ A * Real.exp (b * |t|))
    (hfloor : ∀ n : ℕ, x ≤
      (Real.sin (Real.pi * θ) / 2) *
        ((∫ t : ℝ,
          max (Real.log (M₀ t)) (-(n : ℝ)) /
            (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) +
         (∫ t : ℝ,
          max (Real.log (M₁ t)) (-(n : ℝ)) /
            (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)))) ) :
    x ≤ (Real.sin (Real.pi * θ) / 2) *
      ∫ t : ℝ,
        Real.log (M₀ t) /
          (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) +
        Real.log (M₁ t) /
          (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)) := by
  obtain ⟨b, A, hb, hbound⟩ := hMgrowth
  have hi₀ := integrable_log_div_left_kernel hM.1 (fun t ↦ (hbound t).1) hb hθ
  have hi₁ := integrable_log_div_right_kernel hM.2 (fun t ↦ (hbound t).2) hb hθ
  have hdom₀ : Integrable (fun t : ℝ ↦
      |(Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹| *
        |Real.log (M₀ t)|) := by
    convert hi₀.norm using 1
    ext t
    rw [Real.norm_eq_abs, abs_div, abs_inv, abs_of_pos (cosh_sub_cos_pi_mul_pos hθ t)]
    ring
  have hdom₁ : Integrable (fun t : ℝ ↦
      |(Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹| *
        |Real.log (M₁ t)|) := by
    convert hi₁.norm using 1
    ext t
    rw [Real.norm_eq_abs, abs_div, abs_inv, abs_of_pos (cosh_add_cos_pi_mul_pos hθ t)]
    ring
  have hW₀ : AEStronglyMeasurable (fun t : ℝ ↦
      (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹) volume :=
    (((measurable_const.mul measurable_id).cosh.sub measurable_const).inv.aestronglyMeasurable)
  have hW₁ : AEStronglyMeasurable (fun t : ℝ ↦
      (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹) volume :=
    (((measurable_const.mul measurable_id).cosh.add measurable_const).inv.aestronglyMeasurable)
  have ht₀ := tendsto_integral_weighted_max_log_neg_natCast
    (W := fun t : ℝ ↦
      (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹)
    hW₀ hM.1 hdom₀
  have ht₁ := tendsto_integral_weighted_max_log_neg_natCast
    (W := fun t : ℝ ↦
      (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹)
    hW₁ hM.2 hdom₁
  have hlim := ((ht₀.add ht₁).const_mul (Real.sin (Real.pi * θ) / 2))
  have hlim' : Tendsto
      (fun n : ℕ ↦
        (Real.sin (Real.pi * θ) / 2) *
          ((∫ t : ℝ,
            max (Real.log (M₀ t)) (-(n : ℝ)) /
              (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) +
           (∫ t : ℝ,
            max (Real.log (M₁ t)) (-(n : ℝ)) /
              (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)))))
      atTop
      (𝓝 ((Real.sin (Real.pi * θ) / 2) *
        ((∫ t : ℝ,
          Real.log (M₀ t) /
            (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) +
          (∫ t : ℝ,
           Real.log (M₁ t) /
             (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)))))) := by
    simpa only [div_eq_mul_inv, mul_comm, mul_left_comm, mul_assoc] using hlim
  rw [integral_add hi₀ hi₁]
  apply le_of_tendsto_of_tendsto tendsto_const_nhds hlim'
  filter_upwards with n
  simpa only [div_eq_mul_inv, mul_add] using hfloor n

/-- The fixed radial-growth majorant is integrable against the left strip kernel. -/
private theorem integrable_left_kernel_growth_plus
    {θ C a N : ℝ} (hθ : θ ∈ Ioo 0 1) (hC : 0 ≤ C) (ha : a < Real.pi)
    (hN : 0 ≤ N) :
    Integrable (fun t : ℝ ↦
      |(Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹| *
        (C * Real.exp (a * |t|) + N)) := by
  let B : ℝ → ℝ := fun t ↦ C * Real.exp (a * |t|)
  have hB_meas : Measurable B := by
    dsimp [B]
    fun_prop
  have hB_bound : ∀ t : ℝ, |B t| ≤ C * Real.exp (a * |t|) := by
    intro t
    rw [abs_of_nonneg (mul_nonneg hC (Real.exp_nonneg _))]
  have hB_int := integrable_div_cosh_add (u := B) (A := C) (b := a)
    (s := -Real.cos (Real.pi * θ))
    hB_meas hB_bound ha (by simpa using abs_cos_pi_mul_lt_one hθ)
  have hN_int : Integrable (fun t : ℝ ↦
      N / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
    simpa only [div_eq_mul_inv] using (integrable_kernel_left hθ).const_mul N
  have hB_int' : Integrable (fun t : ℝ ↦
      B t / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
    simpa only [sub_eq_add_neg] using hB_int
  have hsum : Integrable (fun t : ℝ ↦
      B t / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) +
        N / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
    rw [show (fun t : ℝ ↦
        B t / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) +
          N / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) =
        (fun t : ℝ ↦ B t / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) +
          (fun t : ℝ ↦ N / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) by rfl]
    exact hB_int'.add hN_int
  rw [show (fun t : ℝ ↦
      |(Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹| *
        (C * Real.exp (a * |t|) + N)) =
      (fun t : ℝ ↦
        B t / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) +
          N / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) by
    funext t
    rw [abs_inv, abs_of_pos (cosh_sub_cos_pi_mul_pos hθ t)]
    dsimp [B]
    ring]
  exact hsum

/-- The fixed radial-growth majorant is integrable against the right strip kernel. -/
private theorem integrable_right_kernel_growth_plus
    {θ C a N : ℝ} (hθ : θ ∈ Ioo 0 1) (hC : 0 ≤ C) (ha : a < Real.pi)
    (hN : 0 ≤ N) :
    Integrable (fun t : ℝ ↦
      |(Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹| *
        (C * Real.exp (a * |t|) + N)) := by
  let B : ℝ → ℝ := fun t ↦ C * Real.exp (a * |t|)
  have hB_meas : Measurable B := by
    dsimp [B]
    fun_prop
  have hB_bound : ∀ t : ℝ, |B t| ≤ C * Real.exp (a * |t|) := by
    intro t
    rw [abs_of_nonneg (mul_nonneg hC (Real.exp_nonneg _))]
  have hB_int := integrable_div_cosh_add (u := B) (A := C) (b := a)
    hB_meas hB_bound ha (abs_cos_pi_mul_lt_one hθ)
  have hN_int : Integrable (fun t : ℝ ↦
      N / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    simpa only [div_eq_mul_inv] using (integrable_kernel_right hθ).const_mul N
  have hsum : Integrable (fun t : ℝ ↦
      B t / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)) +
        N / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    rw [show (fun t : ℝ ↦
        B t / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)) +
          N / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) =
        (fun t : ℝ ↦ B t / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) +
          (fun t : ℝ ↦ N / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) by rfl]
    exact hB_int.add hN_int
  rw [show (fun t : ℝ ↦
      |(Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹| *
        (C * Real.exp (a * |t|) + N)) =
      (fun t : ℝ ↦
        B t / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)) +
          N / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) by
    funext t
    rw [abs_inv, abs_of_pos (cosh_add_cos_pi_mul_pos hθ t)]
    dsimp [B]
    ring]
  exact hsum

/-- At the left boundary, a finite logarithmic floor is bounded by the corresponding floor
of the prescribed positive endpoint majorant. -/
private theorem integral_left_log_max_norm_exp_neg_le
    {F : ℂ → ℂ} {M : ℝ → ℝ} {θ : ℝ} (N : ℕ)
    (hθ : θ ∈ Ioo 0 1) (hF : DiffContOnCl ℂ F (verticalStrip 0 1))
    (hM : Measurable M) (hMpos : ∀ t : ℝ, 0 < M t)
    (hMgrowth : ∃ b A : ℝ, b < Real.pi ∧ ∀ t : ℝ,
      |Real.log (M t)| ≤ A * Real.exp (b * |t|))
    (hbound : ∀ t : ℝ, ‖F ((t : ℂ) * Complex.I)‖ ≤ M t) :
    (∫ t : ℝ,
      Real.log (max ‖F ((t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) ≤
      ∫ t : ℝ,
        max (Real.log (M t)) (-(N : ℝ)) /
          (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) := by
  obtain ⟨b, A, hb, hMgrowth⟩ := hMgrowth
  have hA : 0 ≤ A := by
    have h := hMgrowth 0
    have hexp : 0 < Real.exp (b * |(0 : ℝ)|) := Real.exp_pos _
    nlinarith [abs_nonneg (Real.log (M 0))]
  have hcl : closure (verticalStrip 0 1) = verticalClosedStrip 0 1 := by
    rw [verticalStrip, verticalClosedStrip, ← closure_Ioo zero_ne_one,
      ← Complex.closure_preimage_re]
  have hFleft : Continuous (fun t : ℝ ↦ F ((t : ℂ) * Complex.I)) := by
    apply hF.continuousOn.comp_continuous
      (Complex.continuous_ofReal.mul continuous_const)
    intro t
    rw [hcl, verticalClosedStrip, Set.mem_preimage, Set.mem_Icc]
    simp
  have hfloor_cont : Continuous (fun z : ℂ ↦
      Real.log (max ‖z‖ (Real.exp (-(N : ℝ))))) := by
    rw [continuous_iff_continuousAt]
    intro z
    exact continuousAt_log_max_norm_exp_neg _ z
  have hleft_meas : AEStronglyMeasurable (fun t : ℝ ↦
      Real.log (max ‖F ((t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) volume := by
    apply Measurable.aestronglyMeasurable
    exact (hfloor_cont.comp hFleft).measurable.div
      ((measurable_const.mul measurable_id).cosh.sub measurable_const)
  have hleft_bound (t : ℝ) :
      |Real.log (max ‖F ((t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ))))| ≤
        A * Real.exp (b * |t|) + (N : ℝ) := by
    have hB : 0 ≤ A * Real.exp (b * |t|) + (N : ℝ) :=
      add_nonneg (mul_nonneg hA (Real.exp_nonneg _)) (by positivity)
    have hK : 0 ≤ (N : ℝ) := by positivity
    have hnonneg : 0 ≤ A * Real.exp (b * |t|) :=
      mul_nonneg hA (Real.exp_nonneg (b * |t|))
    have hKB : (N : ℝ) ≤ A * Real.exp (b * |t|) + (N : ℝ) := by
      linarith
    apply abs_log_max_norm_exp_neg_le_of_le hB hK hKB
    by_cases hzero : F ((t : ℂ) * Complex.I) = 0
    · simp [hzero, hB]
    · apply (Real.log_le_iff_le_exp (norm_pos_iff.mpr hzero)).mpr
      calc
        ‖F ((t : ℂ) * Complex.I)‖ ≤ M t := hbound t
        _ = Real.exp (Real.log (M t)) := (Real.exp_log (hMpos t)).symm
        _ ≤ Real.exp |Real.log (M t)| := Real.exp_le_exp.mpr (le_abs_self _)
        _ ≤ Real.exp (A * Real.exp (b * |t|) + (N : ℝ)) := by
          apply Real.exp_le_exp.mpr
          calc
            |Real.log (M t)| ≤ A * Real.exp (b * |t|) := hMgrowth t
            _ ≤ A * Real.exp (b * |t|) + (N : ℝ) :=
              le_add_of_nonneg_right (Nat.cast_nonneg N)
  have hleft_int : Integrable (fun t : ℝ ↦
      Real.log (max ‖F ((t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
    apply Integrable.mono'
      (integrable_left_kernel_growth_plus hθ hA hb (by exact Nat.cast_nonneg N)) hleft_meas
    filter_upwards with t
    rw [Real.norm_eq_abs, abs_div, abs_inv,
      abs_of_pos (cosh_sub_cos_pi_mul_pos hθ t)]
    calc
      |Real.log (max ‖F ((t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ))))| /
          (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) =
          (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹ *
            |Real.log (max ‖F ((t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ))))| := by
            rw [div_eq_mul_inv]
            ring
      _ ≤ (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹ *
            (A * Real.exp (b * |t|) + (N : ℝ)) :=
          mul_le_mul_of_nonneg_left (hleft_bound t)
            (inv_nonneg.mpr (cosh_sub_cos_pi_mul_pos hθ t).le)
  have hright_base : Integrable (fun t : ℝ ↦
      Real.log (M t) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) :=
    integrable_log_div_left_kernel hM hMgrowth hb hθ
  have hright_meas : AEStronglyMeasurable (fun t : ℝ ↦
      max (Real.log (M t)) (-(N : ℝ)) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) volume := by
    apply Measurable.aestronglyMeasurable
    exact ((hM.log.max measurable_const).div
      ((measurable_const.mul measurable_id).cosh.sub measurable_const))
  have hright_int : Integrable (fun t : ℝ ↦
      max (Real.log (M t)) (-(N : ℝ)) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
    apply Integrable.mono' hright_base.norm hright_meas
    filter_upwards with t
    change |max (Real.log (M t)) (-(N : ℝ)) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))| ≤
      |Real.log (M t) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))|
    rw [abs_div, abs_div]
    exact div_le_div_of_nonneg_right
      (abs_max_log_neg_natCast_le (Real.log (M t)) N) (abs_nonneg _)
  apply integral_mono hleft_int hright_int
  intro t
  apply (div_le_div_iff_of_pos_right (cosh_sub_cos_pi_mul_pos hθ t)).mpr
  exact log_max_norm_exp_neg_le_max_log_of_norm_le (hMpos t) (hbound t)

/-- At the right boundary, a finite logarithmic floor is bounded by the corresponding floor
of the prescribed positive endpoint majorant. -/
private theorem integral_right_log_max_norm_exp_neg_le
    {F : ℂ → ℂ} {M : ℝ → ℝ} {θ : ℝ} (N : ℕ)
    (hθ : θ ∈ Ioo 0 1) (hF : DiffContOnCl ℂ F (verticalStrip 0 1))
    (hM : Measurable M) (hMpos : ∀ t : ℝ, 0 < M t)
    (hMgrowth : ∃ b A : ℝ, b < Real.pi ∧ ∀ t : ℝ,
      |Real.log (M t)| ≤ A * Real.exp (b * |t|))
    (hbound : ∀ t : ℝ, ‖F (1 + (t : ℂ) * Complex.I)‖ ≤ M t) :
    (∫ t : ℝ,
      Real.log (max ‖F (1 + (t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) ≤
      ∫ t : ℝ,
        max (Real.log (M t)) (-(N : ℝ)) /
          (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)) := by
  obtain ⟨b, A, hb, hMgrowth⟩ := hMgrowth
  have hA : 0 ≤ A := by
    have h := hMgrowth 0
    have hexp : 0 < Real.exp (b * |(0 : ℝ)|) := Real.exp_pos _
    nlinarith [abs_nonneg (Real.log (M 0))]
  have hcl : closure (verticalStrip 0 1) = verticalClosedStrip 0 1 := by
    rw [verticalStrip, verticalClosedStrip, ← closure_Ioo zero_ne_one,
      ← Complex.closure_preimage_re]
  have hFright : Continuous (fun t : ℝ ↦ F (1 + (t : ℂ) * Complex.I)) := by
    apply hF.continuousOn.comp_continuous
      (continuous_const.add (Complex.continuous_ofReal.mul continuous_const))
    intro t
    rw [hcl, verticalClosedStrip, Set.mem_preimage, Set.mem_Icc]
    simp
  have hfloor_cont : Continuous (fun z : ℂ ↦
      Real.log (max ‖z‖ (Real.exp (-(N : ℝ))))) := by
    rw [continuous_iff_continuousAt]
    intro z
    exact continuousAt_log_max_norm_exp_neg _ z
  have hleft_meas : AEStronglyMeasurable (fun t : ℝ ↦
      Real.log (max ‖F (1 + (t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) volume := by
    apply Measurable.aestronglyMeasurable
    exact (hfloor_cont.comp hFright).measurable.div
      ((measurable_const.mul measurable_id).cosh.add measurable_const)
  have hleft_bound (t : ℝ) :
      |Real.log (max ‖F (1 + (t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ))))| ≤
        A * Real.exp (b * |t|) + (N : ℝ) := by
    have hB : 0 ≤ A * Real.exp (b * |t|) + (N : ℝ) :=
      add_nonneg (mul_nonneg hA (Real.exp_nonneg _)) (by positivity)
    have hK : 0 ≤ (N : ℝ) := by positivity
    have hnonneg : 0 ≤ A * Real.exp (b * |t|) :=
      mul_nonneg hA (Real.exp_nonneg (b * |t|))
    have hKB : (N : ℝ) ≤ A * Real.exp (b * |t|) + (N : ℝ) := by
      linarith
    apply abs_log_max_norm_exp_neg_le_of_le hB hK hKB
    by_cases hzero : F (1 + (t : ℂ) * Complex.I) = 0
    · simp [hzero, hB]
    · apply (Real.log_le_iff_le_exp (norm_pos_iff.mpr hzero)).mpr
      calc
        ‖F (1 + (t : ℂ) * Complex.I)‖ ≤ M t := hbound t
        _ = Real.exp (Real.log (M t)) := (Real.exp_log (hMpos t)).symm
        _ ≤ Real.exp |Real.log (M t)| := Real.exp_le_exp.mpr (le_abs_self _)
        _ ≤ Real.exp (A * Real.exp (b * |t|) + (N : ℝ)) := by
          apply Real.exp_le_exp.mpr
          calc
            |Real.log (M t)| ≤ A * Real.exp (b * |t|) := hMgrowth t
            _ ≤ A * Real.exp (b * |t|) + (N : ℝ) :=
              le_add_of_nonneg_right (Nat.cast_nonneg N)
  have hleft_int : Integrable (fun t : ℝ ↦
      Real.log (max ‖F (1 + (t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    apply Integrable.mono'
      (integrable_right_kernel_growth_plus hθ hA hb (by exact Nat.cast_nonneg N)) hleft_meas
    filter_upwards with t
    rw [Real.norm_eq_abs, abs_div, abs_inv,
      abs_of_pos (cosh_add_cos_pi_mul_pos hθ t)]
    calc
      |Real.log (max ‖F (1 + (t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ))))| /
          (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)) =
          (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹ *
            |Real.log (max ‖F (1 + (t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ))))| := by
            rw [div_eq_mul_inv]
            ring
      _ ≤ (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹ *
            (A * Real.exp (b * |t|) + (N : ℝ)) :=
          mul_le_mul_of_nonneg_left (hleft_bound t)
            (inv_nonneg.mpr (cosh_add_cos_pi_mul_pos hθ t).le)
  have hright_base : Integrable (fun t : ℝ ↦
      Real.log (M t) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) :=
    integrable_log_div_right_kernel hM hMgrowth hb hθ
  have hright_meas : AEStronglyMeasurable (fun t : ℝ ↦
      max (Real.log (M t)) (-(N : ℝ)) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) volume := by
    apply Measurable.aestronglyMeasurable
    exact ((hM.log.max measurable_const).div
      ((measurable_const.mul measurable_id).cosh.add measurable_const))
  have hright_int : Integrable (fun t : ℝ ↦
      max (Real.log (M t)) (-(N : ℝ)) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    apply Integrable.mono' hright_base.norm hright_meas
    filter_upwards with t
    change |max (Real.log (M t)) (-(N : ℝ)) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))| ≤
      |Real.log (M t) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))|
    rw [abs_div, abs_div]
    exact div_le_div_of_nonneg_right
      (abs_max_log_neg_natCast_le (Real.log (M t)) N) (abs_nonneg _)
  apply integral_mono hleft_int hright_int
  intro t
  apply (div_le_div_iff_of_pos_right (cosh_add_cos_pi_mul_pos hθ t)).mpr
  exact log_max_norm_exp_neg_le_max_log_of_norm_le (hMpos t) (hbound t)

/-- Pulling an analytic strip function back by a strict radial disk contraction is analytic on
the closed unit disk. -/
private theorem analyticOnNhd_radial_discToStrip
    {F : ℂ → ℂ} {r : ℝ} (hr0 : 0 ≤ r) (hr1 : r < 1)
    (hF : AnalyticOnNhd ℂ F (verticalStrip 0 1)) :
    AnalyticOnNhd ℂ
      (fun z ↦ F
        (Complex.log (Complex.I * (1 + (r : ℂ) * z) / (1 - (r : ℂ) * z)) /
          (Real.pi * Complex.I)))
      (closedBall 0 1) := by
  have hscale : AnalyticOnNhd ℂ (fun z : ℂ ↦ (r : ℂ) * z) (closedBall 0 1) := by
    convert ((analyticOnNhd_id (𝕜 := ℂ) (E := ℂ)).const_smul (c := (r : ℂ))).mono
      (Set.subset_univ _) using 1
    ext z
    simp
  have hscale_map : MapsTo (fun z : ℂ ↦ (r : ℂ) * z) (closedBall 0 1) (ball 0 1) := by
    intro z hz
    rw [mem_closedBall, dist_zero_right] at hz
    rw [mem_ball, dist_zero_right, norm_mul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg hr0]
    calc
      r * ‖z‖ ≤ r * 1 := mul_le_mul_of_nonneg_left hz hr0
      _ = r := mul_one _
      _ < 1 := hr1
  have hDscale : AnalyticOnNhd ℂ
      ((fun z ↦ Complex.log (Complex.I * (1 + z) / (1 - z)) /
        (Real.pi * Complex.I)) ∘ fun z : ℂ ↦ (r : ℂ) * z)
      (closedBall 0 1) :=
    analyticOnNhd_discToStrip.comp hscale hscale_map
  have hDscale_map : MapsTo
      ((fun z ↦ Complex.log (Complex.I * (1 + z) / (1 - z)) /
        (Real.pi * Complex.I)) ∘ fun z : ℂ ↦ (r : ℂ) * z)
      (closedBall 0 1) (verticalStrip 0 1) := by
    intro z hz
    apply discToStrip_mem_verticalStrip
    simpa [mem_ball, dist_zero_right] using hscale_map hz
  convert hF.comp hDscale hDscale_map using 1
  ext z
  rfl

/-- A nonnegative exponential norm bound gives the corresponding bound for its logarithm,
including the case where the norm is zero. -/
private theorem log_norm_le_of_norm_le_exp {z : ℂ} {A : ℝ} (hA : 0 ≤ A)
    (hz : ‖z‖ ≤ Real.exp A) :
    Real.log ‖z‖ ≤ A := by
  by_cases hzero : z = 0
  · simp [hzero, hA]
  · exact (Real.log_le_iff_le_exp (norm_pos_iff.mpr hzero)).mpr hz

/-- Hirschman's sharp three-lines estimate, in the form needed for Stein interpolation. -/
private theorem hirschman_three_lines
    {F : ℂ → ℂ} {θ : ℝ} {M₀ M₁ : ℝ → ℝ}
    (hθ : θ ∈ Set.Ioo 0 1)
    (hF : DiffContOnCl ℂ F (verticalStrip 0 1))
    (hF_growth : ∃ a : ℝ, a < Real.pi ∧ ∃ C : ℝ,
      ∀ z : ℂ, z ∈ verticalClosedStrip 0 1 →
        ‖F z‖ ≤ Real.exp (C * Real.exp (a * |z.im|)))
    (hM : Measurable M₀ ∧ Measurable M₁)
    (hMpos : ∀ t : ℝ, 0 < M₀ t ∧ 0 < M₁ t)
    (hMgrowth : ∃ b A : ℝ, b < Real.pi ∧ ∀ t : ℝ,
      |Real.log (M₀ t)| ≤ A * Real.exp (b * |t|) ∧
        |Real.log (M₁ t)| ≤ A * Real.exp (b * |t|))
    (hbound₀ : ∀ t : ℝ, ‖F ((t : ℂ) * Complex.I)‖ ≤ M₀ t)
    (hbound₁ : ∀ t : ℝ, ‖F (1 + (t : ℂ) * Complex.I)‖ ≤ M₁ t) :
    ‖F (θ : ℂ)‖ ≤
      Real.exp ((Real.sin (Real.pi * θ) / 2) *
        ∫ t : ℝ,
          Real.log (M₀ t) /
              (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) +
            Real.log (M₁ t) /
              (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
  classical
  obtain ⟨a, ha, C, hC⟩ := hF_growth
  let a' : ℝ := max a 0
  let C' : ℝ := max C 0
  have ha' : a' < Real.pi := by
    dsimp [a']
    exact max_lt ha Real.pi_pos
  have ha'nonneg : 0 ≤ a' := by
    dsimp [a']
    exact le_max_right _ _
  have hC' : 0 ≤ C' := by
    dsimp [C']
    exact le_max_right _ _
  have hFnorm : ∀ z : verticalClosedStrip 0 1,
      ‖F z‖ ≤ Real.exp (C' * Real.exp (a' * |(z : ℂ).im|)) := by
    simpa [a', C'] using
      (exp_growth_normalize (F := F) (fun z ↦ hC z z.2))
  have hFbound (z : ℂ) (hz : z ∈ verticalClosedStrip 0 1) :
      ‖F z‖ ≤ Real.exp (C' * Real.exp (a' * |z.im|)) := by
    simpa using hFnorm ⟨z, hz⟩
  have hVSsub : verticalStrip 0 1 ⊆ verticalClosedStrip 0 1 := by
    intro z hz
    change z.re ∈ Set.Ioo 0 1 at hz
    change z.re ∈ Set.Icc 0 1
    exact ⟨hz.1.le, hz.2.le⟩
  have hcl : closure (verticalStrip 0 1) = verticalClosedStrip 0 1 := by
    rw [verticalStrip, verticalClosedStrip, ← closure_Ioo zero_ne_one,
      ← Complex.closure_preimage_re]
  have hFcont : ContinuousOn F (verticalClosedStrip 0 1) := by
    rw [← hcl]
    exact hF.continuousOn
  have hopen : IsOpen (verticalStrip 0 1) := by
    rw [verticalStrip]
    exact Complex.continuous_re.isOpen_preimage _ isOpen_Ioo
  have hFanalytic : AnalyticOnNhd ℂ F (verticalStrip 0 1) :=
    hF.differentiableOn.analyticOnNhd hopen
  let r : ℕ → ℝ := fun n ↦ (n : ℝ) / ((n : ℝ) + 1)
  have hr0 (n : ℕ) : 0 ≤ r n := by
    simpa [r] using radialSequence_nonneg n
  have hr1 (n : ℕ) : r n < 1 := by
    simpa [r] using radialSequence_lt_one n
  have hrrange : ∀ᶠ n : ℕ in atTop, 0 ≤ r n ∧ r n < 1 := by
    simpa [r] using eventually_radialSequence_range
  have hr : Tendsto r atTop (𝓝 1) := by
    simpa [r] using tendsto_radialSequence
  let D : ℂ → ℂ := fun z ↦
    Complex.log (Complex.I * (1 + z) / (1 - z)) / (Real.pi * Complex.I)
  let w : ℂ :=
    (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * (θ : ℂ)) + Complex.I)
  let f : ℕ → ℂ → ℂ := fun n z ↦ F (D ((r n : ℂ) * z))
  have hθstrip : (θ : ℂ) ∈ verticalStrip 0 1 := by
    simpa [verticalStrip] using hθ
  have hw_norm : ‖w‖ < 1 := by
    simpa [w] using stripToDisc_norm_lt_one hθstrip
  have hw : w ∈ ball 0 1 := by
    simpa [mem_ball, dist_zero_right] using hw_norm
  have hDw : D w = (θ : ℂ) := by
    simpa [D, w] using discToStrip_stripToDisc hθstrip
  have hfanalytic (n : ℕ) : AnalyticOnNhd ℂ (f n) (closedBall 0 1) := by
    simpa [f, D] using
      (analyticOnNhd_radial_discToStrip (F := F) (r := r n) (hr0 n) (hr1 n) hFanalytic)
  have hDcenter : Tendsto (fun n : ℕ ↦ D ((r n : ℂ) * w)) atTop (𝓝 (θ : ℂ)) := by
    have hscale : Tendsto (fun n : ℕ ↦ (r n : ℂ) * w) atTop (𝓝 w) := by
      have hcont : Continuous (fun s : ℝ ↦ (s : ℂ) * w) := by fun_prop
      simpa [Function.comp_def] using hcont.continuousAt.tendsto.comp hr
    have hcont := (analyticOnNhd_discToStrip w hw).continuousAt
    rw [← hDw]
    simpa only [Function.comp_def, D] using hcont.tendsto.comp hscale
  have hDcenter_mem (n : ℕ) : D ((r n : ℂ) * w) ∈ verticalStrip 0 1 := by
    apply discToStrip_mem_verticalStrip
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (hr0 n)]
    calc
      r n * ‖w‖ ≤ r n * 1 :=
        mul_le_mul_of_nonneg_left hw_norm.le (hr0 n)
      _ = r n := mul_one _
      _ < 1 := hr1 n
  have hDcenterWithin : Tendsto (fun n : ℕ ↦ D ((r n : ℂ) * w)) atTop
      (𝓝[verticalClosedStrip 0 1] (θ : ℂ)) :=
    tendsto_nhdsWithin_iff.mpr ⟨hDcenter,
      Filter.Eventually.of_forall fun n ↦ hVSsub (hDcenter_mem n)⟩
  have hθclosed : (θ : ℂ) ∈ verticalClosedStrip 0 1 := hVSsub hθstrip
  have hfcenter : Tendsto (fun n : ℕ ↦ f n w) atTop (𝓝 (F (θ : ℂ))) := by
    simpa only [Function.comp_def, f] using
      (hFcont (θ : ℂ) hθclosed).tendsto.comp hDcenterWithin
  by_cases hFθ : F (θ : ℂ) = 0
  · rw [hFθ]
    simpa using (Real.exp_pos _).le
  have hfcenter_ne : ∀ᶠ n : ℕ in atTop, f n w ≠ 0 := hfcenter.eventually_ne hFθ
  let b₀ : ℝ → ℂ := fun t ↦
    (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * ((t : ℂ) * Complex.I)) + Complex.I)
  let b₁ : ℝ → ℂ := fun t ↦
    (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) - Complex.I) /
      (Complex.exp (Real.pi * Complex.I * (1 + (t : ℂ) * Complex.I)) + Complex.I)
  have hb₀_eq (t : ℝ) : b₀ t =
      circleMap 0 1 (-(2 * Real.arctan (Real.exp (Real.pi * t)))) := by
    simpa [b₀] using (circleMap_neg_angleMap_eq_left t).symm
  have hb₁_eq (t : ℝ) : b₁ t =
      circleMap 0 1 (2 * Real.arctan (Real.exp (Real.pi * t))) := by
    simpa [b₁] using (circleMap_angleMap_eq_right t).symm
  have hb₀_cont : Continuous b₀ := by
    let α : ℝ → ℝ := fun t ↦ -(2 * Real.arctan (Real.exp (Real.pi * t)))
    have hα : Continuous α := by
      dsimp [α]
      fun_prop
    have hcircle : Continuous (fun t : ℝ ↦ circleMap 0 1 (α t)) :=
      (continuous_circleMap 0 1).comp hα
    exact hcircle.congr fun t ↦ by simpa [α] using (hb₀_eq t).symm
  have hb₁_cont : Continuous b₁ := by
    let α : ℝ → ℝ := fun t ↦ 2 * Real.arctan (Real.exp (Real.pi * t))
    have hα : Continuous α := by
      dsimp [α]
      fun_prop
    have hcircle : Continuous (fun t : ℝ ↦ circleMap 0 1 (α t)) :=
      (continuous_circleMap 0 1).comp hα
    exact hcircle.congr fun t ↦ by simpa [α] using (hb₁_eq t).symm
  have hb₀sphere (t : ℝ) : b₀ t ∈ sphere 0 1 := by
    rw [hb₀_eq t]
    simpa using circleMap_mem_sphere' 0 1 (-(2 * Real.arctan (Real.exp (Real.pi * t))))
  have hb₁sphere (t : ℝ) : b₁ t ∈ sphere 0 1 := by
    rw [hb₁_eq t]
    simpa using circleMap_mem_sphere' 0 1 (2 * Real.arctan (Real.exp (Real.pi * t)))
  have hb₀norm (t : ℝ) : ‖b₀ t‖ = 1 := by
    simpa [mem_sphere, dist_zero_right] using hb₀sphere t
  have hb₁norm (t : ℝ) : ‖b₁ t‖ = 1 := by
    simpa [mem_sphere, dist_zero_right] using hb₁sphere t
  have hD₀_mem (n : ℕ) (t : ℝ) : D ((r n : ℂ) * b₀ t) ∈ verticalStrip 0 1 := by
    apply discToStrip_mem_verticalStrip
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (hr0 n), hb₀norm t]
    simpa using hr1 n
  have hD₁_mem (n : ℕ) (t : ℝ) : D ((r n : ℂ) * b₁ t) ∈ verticalStrip 0 1 := by
    apply discToStrip_mem_verticalStrip
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (hr0 n), hb₁norm t]
    simpa using hr1 n
  have hD₀_lim (t : ℝ) : Tendsto (fun n : ℕ ↦ D ((r n : ℂ) * b₀ t)) atTop
      (𝓝 ((t : ℂ) * Complex.I)) := by
    simpa [D, b₀] using tendsto_discToStrip_radial_left r hr hrrange t
  have hD₁_lim (t : ℝ) : Tendsto (fun n : ℕ ↦ D ((r n : ℂ) * b₁ t)) atTop
      (𝓝 (1 + (t : ℂ) * Complex.I)) := by
    simpa [D, b₁] using tendsto_discToStrip_radial_right r hr hrrange t
  have hleft_mem (t : ℝ) : (t : ℂ) * Complex.I ∈ verticalClosedStrip 0 1 := by
    change ((t : ℂ) * Complex.I).re ∈ Set.Icc 0 1
    simp
  have hright_mem (t : ℝ) : 1 + (t : ℂ) * Complex.I ∈ verticalClosedStrip 0 1 := by
    change (1 + (t : ℂ) * Complex.I).re ∈ Set.Icc 0 1
    simp
  have hD₀_within (t : ℝ) : Tendsto (fun n : ℕ ↦ D ((r n : ℂ) * b₀ t)) atTop
      (𝓝[verticalClosedStrip 0 1] ((t : ℂ) * Complex.I)) :=
    tendsto_nhdsWithin_iff.mpr ⟨hD₀_lim t,
      Filter.Eventually.of_forall fun n ↦ hVSsub (hD₀_mem n t)⟩
  have hD₁_within (t : ℝ) : Tendsto (fun n : ℕ ↦ D ((r n : ℂ) * b₁ t)) atTop
      (𝓝[verticalClosedStrip 0 1] (1 + (t : ℂ) * Complex.I)) :=
    tendsto_nhdsWithin_iff.mpr ⟨hD₁_lim t,
      Filter.Eventually.of_forall fun n ↦ hVSsub (hD₁_mem n t)⟩
  have hf₀_lim (t : ℝ) : Tendsto (fun n : ℕ ↦ f n (b₀ t)) atTop
      (𝓝 (F ((t : ℂ) * Complex.I))) := by
    simpa only [Function.comp_def, f] using
      (hFcont _ (hleft_mem t)).tendsto.comp (hD₀_within t)
  have hf₁_lim (t : ℝ) : Tendsto (fun n : ℕ ↦ f n (b₁ t)) atTop
      (𝓝 (F (1 + (t : ℂ) * Complex.I))) := by
    simpa only [Function.comp_def, f] using
      (hFcont _ (hright_mem t)).tendsto.comp (hD₁_within t)
  have hf₀_cont (n : ℕ) : Continuous (fun t : ℝ ↦ f n (b₀ t)) := by
    rw [continuous_iff_continuousAt]
    intro t
    simpa [Function.comp_def] using
      ((hfanalytic n _ (sphere_subset_closedBall (hb₀sphere t))).continuousAt.comp
        hb₀_cont.continuousAt)
  have hf₁_cont (n : ℕ) : Continuous (fun t : ℝ ↦ f n (b₁ t)) := by
    rw [continuous_iff_continuousAt]
    intro t
    simpa [Function.comp_def] using
      ((hfanalytic n _ (sphere_subset_closedBall (hb₁sphere t))).continuousAt.comp
        hb₁_cont.continuousAt)
  let B : ℝ → ℝ := fun t ↦ C' * Real.exp (a' * |t|)
  have hB_nonneg (t : ℝ) : 0 ≤ B t := by
    dsimp [B]
    exact mul_nonneg hC' (Real.exp_nonneg _)
  have hf₀_bound (n : ℕ) (t : ℝ) : Real.log ‖f n (b₀ t)‖ ≤ B t := by
    apply log_norm_le_of_norm_le_exp (hB_nonneg t)
    apply (hFbound _ (hVSsub (hD₀_mem n t))).trans
    apply Real.exp_le_exp.mpr
    dsimp [B]
    apply mul_le_mul_of_nonneg_left
      (Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left
        (by simpa [D, b₀] using
          im_discToStrip_radial_left_le (r n) t (hr0 n) (hr1 n).le) ha'nonneg)) hC'
  have hf₁_bound (n : ℕ) (t : ℝ) : Real.log ‖f n (b₁ t)‖ ≤ B t := by
    apply log_norm_le_of_norm_le_exp (hB_nonneg t)
    apply (hFbound _ (hVSsub (hD₁_mem n t))).trans
    apply Real.exp_le_exp.mpr
    dsimp [B]
    apply mul_le_mul_of_nonneg_left
      (Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left
        (by simpa [D, b₁] using
          im_discToStrip_radial_right_le (r n) t (hr0 n) (hr1 n).le) ha'nonneg)) hC'
  have hW₀ : AEStronglyMeasurable (fun t : ℝ ↦
      (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹) volume :=
    (((measurable_const.mul measurable_id).cosh.sub measurable_const).inv.aestronglyMeasurable)
  have hW₁ : AEStronglyMeasurable (fun t : ℝ ↦
      (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹) volume :=
    (((measurable_const.mul measurable_id).cosh.add measurable_const).inv.aestronglyMeasurable)
  have hfloor₀_meas (N n : ℕ) : AEStronglyMeasurable (fun t : ℝ ↦
      Real.log (max ‖f n (b₀ t)‖ (Real.exp (-(N : ℝ))))) volume := by
    have houter : Continuous (fun z : ℂ ↦
        Real.log (max ‖z‖ (Real.exp (-(N : ℝ))))) := by
      rw [continuous_iff_continuousAt]
      intro z
      exact continuousAt_log_max_norm_exp_neg (N : ℝ) z
    have hcont : Continuous (fun t : ℝ ↦
        Real.log (max ‖f n (b₀ t)‖ (Real.exp (-(N : ℝ))))) := by
      simpa only [Function.comp_def] using houter.comp (hf₀_cont n)
    exact hcont.aestronglyMeasurable
  have hfloor₁_meas (N n : ℕ) : AEStronglyMeasurable (fun t : ℝ ↦
      Real.log (max ‖f n (b₁ t)‖ (Real.exp (-(N : ℝ))))) volume := by
    have houter : Continuous (fun z : ℂ ↦
        Real.log (max ‖z‖ (Real.exp (-(N : ℝ))))) := by
      rw [continuous_iff_continuousAt]
      intro z
      exact continuousAt_log_max_norm_exp_neg (N : ℝ) z
    have hcont : Continuous (fun t : ℝ ↦
        Real.log (max ‖f n (b₁ t)‖ (Real.exp (-(N : ℝ))))) := by
      simpa only [Function.comp_def] using houter.comp (hf₁_cont n)
    exact hcont.aestronglyMeasurable
  have hdom₀ (N : ℕ) : Integrable (fun t : ℝ ↦
      |(Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹| * (B t + (N : ℝ))) := by
    simpa [B] using
      (integrable_left_kernel_growth_plus (θ := θ) (C := C') (a := a') (N := (N : ℝ))
        hθ hC' ha' (Nat.cast_nonneg N))
  have hdom₁ (N : ℕ) : Integrable (fun t : ℝ ↦
      |(Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹| * (B t + (N : ℝ))) := by
    simpa [B] using
      (integrable_right_kernel_growth_plus (θ := θ) (C := C') (a := a') (N := (N : ℝ))
        hθ hC' ha' (Nat.cast_nonneg N))
  have hI₀_lim (N : ℕ) : Tendsto (fun n : ℕ ↦ ∫ t : ℝ,
      Real.log (max ‖f n (b₀ t)‖ (Real.exp (-(N : ℝ)))) /
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) atTop
      (𝓝 (∫ t : ℝ,
        Real.log (max ‖F ((t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
          (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)))) := by
    have h := tendsto_integral_weighted_log_max_norm_exp_neg_of_bound
      (W := fun t : ℝ ↦
        (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹)
      (B := B) (u := fun n t ↦ f n (b₀ t))
      (v := fun t ↦ F ((t : ℂ) * Complex.I)) (K := (N : ℝ))
      hW₀ (hfloor₀_meas N) hB_nonneg (Nat.cast_nonneg N) hf₀_bound (hdom₀ N) hf₀_lim
    simpa only [div_eq_mul_inv, mul_comm] using h
  have hI₁_lim (N : ℕ) : Tendsto (fun n : ℕ ↦ ∫ t : ℝ,
      Real.log (max ‖f n (b₁ t)‖ (Real.exp (-(N : ℝ)))) /
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) atTop
      (𝓝 (∫ t : ℝ,
        Real.log (max ‖F (1 + (t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
          (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ)))) := by
    have h := tendsto_integral_weighted_log_max_norm_exp_neg_of_bound
      (W := fun t : ℝ ↦
        (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹)
      (B := B) (u := fun n t ↦ f n (b₁ t))
      (v := fun t ↦ F (1 + (t : ℂ) * Complex.I)) (K := (N : ℝ))
      hW₁ (hfloor₁_meas N) hB_nonneg (Nat.cast_nonneg N) hf₁_bound (hdom₁ N) hf₁_lim
    simpa only [div_eq_mul_inv, mul_comm] using h
  have hraw (n : ℕ) : CircleIntegrable
      ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖f n z‖) 0 1 := by
    have hmero : MeromorphicOn (f n) (sphere 0 |(1 : ℝ)|) := by
      intro z hz
      exact (hfanalytic n z (sphere_subset_closedBall (by simpa using hz))).meromorphicAt
    have hlog : CircleIntegrable (fun z ↦ Real.log ‖f n z‖) 0 1 :=
      hmero.circleIntegrable_log_norm
    simpa only [Pi.mul_apply] using
      hlog.mul_of_continuousOn (continuousOn_re_herglotzRieszKernel (by simpa using hw))
  have hfloor_circle (n N : ℕ) : ContinuousOn (fun z : ℂ ↦
      Real.log (max ‖f n z‖ (Real.exp (-(N : ℝ))))) (sphere 0 1) := by
    intro z hz
    change ContinuousWithinAt ((fun x : ℂ ↦
      Real.log (max ‖x‖ (Real.exp (-(N : ℝ)))) ) ∘ f n) (sphere 0 1) z
    exact ((continuousAt_log_max_norm_exp_neg (N : ℝ) (f n z)).comp
      (hfanalytic n z (sphere_subset_closedBall hz)).continuousAt).continuousWithinAt
  have hfloor_int (n N : ℕ) : CircleIntegrable
      ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦
        Real.log (max ‖f n z‖ (Real.exp (-(N : ℝ))))) 0 1 := by
    simpa only [Pi.mul_apply] using
      ((continuousOn_re_herglotzRieszKernel hw).mul (hfloor_circle n N)).circleIntegrable
        (by norm_num : (0 : ℝ) ≤ 1)
  have hfinite (N : ℕ) : ∀ᶠ n : ℕ in atTop,
      Real.log ‖f n w‖ ≤
        (Real.sin (Real.pi * θ) / 2) *
          ((∫ t : ℝ,
            Real.log (max ‖f n (b₀ t)‖ (Real.exp (-(N : ℝ)))) /
              (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) +
           ∫ t : ℝ,
            Real.log (max ‖f n (b₁ t)‖ (Real.exp (-(N : ℝ)))) /
              (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    filter_upwards [hfcenter_ne] with n hn
    calc
      Real.log ‖f n w‖ ≤
          Real.circleAverage
            ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦ Real.log ‖f n z‖) 0 1 :=
        analytic_weighted_circleAverage_log_norm_le (f := f n) (w := w) (by norm_num)
          (hfanalytic n) hw hn
      _ ≤ Real.circleAverage
          ((Complex.re ∘ herglotzRieszKernel 0 w) * fun z ↦
            Real.log (max ‖f n z‖ (Real.exp (-(N : ℝ))))) 0 1 :=
        analytic_weighted_circleAverage_log_norm_le_floor (f := f n) (w := w)
          (K := fun _ : ℂ ↦ (N : ℝ)) (by norm_num) (hfanalytic n) hw hn (hraw n)
          (hfloor_int n N)
      _ = (Real.sin (Real.pi * θ) / 2) *
          ((∫ t : ℝ,
            Real.log (max ‖f n (b₀ t)‖ (Real.exp (-(N : ℝ)))) /
              (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) +
           ∫ t : ℝ,
            Real.log (max ‖f n (b₁ t)‖ (Real.exp (-(N : ℝ)))) /
              (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
        simpa [w, b₀, b₁] using
          (circleAverage_poisson_transport hθ (hfloor_circle n N))
  have hlogcenter : Tendsto (fun n : ℕ ↦ Real.log ‖f n w‖) atTop
      (𝓝 (Real.log ‖F (θ : ℂ)‖)) := by
    simpa only [Function.comp_def] using
      (Real.continuousAt_log (norm_ne_zero_iff.mpr hFθ)).tendsto.comp hfcenter.norm
  have hfloor_bound (N : ℕ) : Real.log ‖F (θ : ℂ)‖ ≤
      (Real.sin (Real.pi * θ) / 2) *
        ((∫ t : ℝ,
          Real.log (max ‖F ((t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
            (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) +
         ∫ t : ℝ,
          Real.log (max ‖F (1 + (t : ℂ) * Complex.I)‖ (Real.exp (-(N : ℝ)))) /
            (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    apply le_of_tendsto_of_tendsto hlogcenter
      (((hI₀_lim N).add (hI₁_lim N)).const_mul (Real.sin (Real.pi * θ) / 2))
    exact hfinite N
  have hsin_nonneg : 0 ≤ Real.sin (Real.pi * θ) / 2 := by
    have harg0 : 0 < Real.pi * θ := mul_pos Real.pi_pos hθ.1
    have harg1 : Real.pi * θ < Real.pi := by
      nlinarith [mul_lt_mul_of_pos_left hθ.2 Real.pi_pos]
    exact div_nonneg (Real.sin_pos_of_pos_of_lt_pi harg0 harg1).le (by norm_num)
  have hMgrowth₀ : ∃ b A : ℝ, b < Real.pi ∧ ∀ t : ℝ,
      |Real.log (M₀ t)| ≤ A * Real.exp (b * |t|) := by
    rcases hMgrowth with ⟨b, A, hb, hbound⟩
    exact ⟨b, A, hb, fun t ↦ (hbound t).1⟩
  have hMgrowth₁ : ∃ b A : ℝ, b < Real.pi ∧ ∀ t : ℝ,
      |Real.log (M₁ t)| ≤ A * Real.exp (b * |t|) := by
    rcases hMgrowth with ⟨b, A, hb, hbound⟩
    exact ⟨b, A, hb, fun t ↦ (hbound t).2⟩
  have hboundary (N : ℕ) : Real.log ‖F (θ : ℂ)‖ ≤
      (Real.sin (Real.pi * θ) / 2) *
        ((∫ t : ℝ,
          max (Real.log (M₀ t)) (-(N : ℝ)) /
            (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) +
         ∫ t : ℝ,
          max (Real.log (M₁ t)) (-(N : ℝ)) /
            (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    have hleft := integral_left_log_max_norm_exp_neg_le (F := F) (M := M₀) N hθ hF hM.1
      (fun t ↦ (hMpos t).1) hMgrowth₀ hbound₀
    have hright := integral_right_log_max_norm_exp_neg_le (F := F) (M := M₁) N hθ hF hM.2
      (fun t ↦ (hMpos t).2) hMgrowth₁ hbound₁
    calc
      Real.log ‖F (θ : ℂ)‖ ≤ _ := hfloor_bound N
      _ ≤ _ := mul_le_mul_of_nonneg_left (add_le_add hleft hright) hsin_nonneg
  exact Real.le_exp_of_log_le
    (log_le_hirschman_integral_of_floors hθ hM hMgrowth hboundary)

/-- Evaluating the harmonic-measure factor for constant boundary bounds. -/
private theorem constant_kernel_factor {θ M₀ M₁ : ℝ} (hθ : θ ∈ Set.Ioo 0 1)
    (hM₀ : 0 < M₀) (hM₁ : 0 < M₁) :
    Real.exp
        ((Real.sin (Real.pi * θ) / 2) *
          ∫ t : ℝ,
            Real.log M₀ / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) +
              Real.log M₁ / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) =
      Real.rpow M₀ (1 - θ) * Real.rpow M₁ θ := by
  have hk₀ := integrable_kernel_left hθ
  have hk₁ := integrable_kernel_right hθ
  have h₀ : Integrable (fun t : ℝ =>
      Real.log M₀ / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))) := by
    simpa only [div_eq_mul_inv] using hk₀.const_mul (Real.log M₀)
  have h₁ : Integrable (fun t : ℝ =>
      Real.log M₁ / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
    simpa only [div_eq_mul_inv] using hk₁.const_mul (Real.log M₁)
  rw [integral_add h₀ h₁]
  simp only [div_eq_mul_inv, integral_const_mul]
  let I₀ : ℝ := ∫ t : ℝ,
    (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ))⁻¹
  let I₁ : ℝ := ∫ t : ℝ,
    (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))⁻¹
  change Real.exp
      ((Real.sin (Real.pi * θ) * (2 : ℝ)⁻¹) *
        (Real.log M₀ * I₀ + Real.log M₁ * I₁)) =
    Real.rpow M₀ (1 - θ) * Real.rpow M₁ θ
  have hleft := kernel_left_normalized hθ
  have hright := kernel_right_normalized hθ
  change (Real.sin (Real.pi * θ) / 2) * I₀ = 1 - θ at hleft
  change (Real.sin (Real.pi * θ) / 2) * I₁ = θ at hright
  have hcombine :
      (Real.sin (Real.pi * θ) * (2 : ℝ)⁻¹) *
          (Real.log M₀ * I₀ + Real.log M₁ * I₁) =
        Real.log M₀ * ((Real.sin (Real.pi * θ) / 2) * I₀) +
          Real.log M₁ * ((Real.sin (Real.pi * θ) / 2) * I₁) := by ring
  rw [hcombine, hleft, hright, Real.exp_add,
    ← Real.rpow_def_of_pos hM₀, ← Real.rpow_def_of_pos hM₁]
  rfl

/-- Apply Hirschman's scalar three-lines theorem after deforming the two finite-range
simple-function arguments.  Keeping this reduction separate makes the endpoint-exponent
cases in Stein's theorem purely algebraic. -/
private theorem normalized_pairing_bound_of_deformations
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} [SigmaFinite ν]
    {p₀ p₁ q₀ q₁ : ENNReal} {θ : ℝ} {M₀ M₁ : ℝ → ℝ}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ)
    (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁) (hθ : θ ∈ Set.Ioo 0 1)
    (hT_add : ∀ (z : verticalClosedStrip 0 1) (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T z (f + g) = T z f + T z g)
    (hT_smul : ∀ (z : verticalClosedStrip 0 1) (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T z (c • f) = c • T z f)
    (hT_measurable : ∀ (z : verticalClosedStrip 0 1) (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T z f))
    (hpair_integrable : ∀ (z : verticalClosedStrip 0 1)
      (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν → Integrable (fun y ↦ T z f y * g y) ν)
    (hanalytic : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν →
      DiffContOnCl ℂ (fun z ↦ ∫ y, T z f y * g y ∂ν) (verticalStrip 0 1))
    (hfamily_growth : ∃ a : ℝ, a < Real.pi ∧
      ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
        Integrable f μ → Integrable g ν →
        ∃ C : ℝ, ∀ z : verticalClosedStrip 0 1,
          ‖∫ y, T z f y * g y ∂ν‖ ≤
            Real.exp (C * Real.exp (a * |(z : ℂ).im|)))
    (hM_measurable : Measurable M₀ ∧ Measurable M₁)
    (hM_pos : ∀ t : ℝ, 0 < M₀ t ∧ 0 < M₁ t)
    (hM_growth : ∃ b A : ℝ, b < Real.pi ∧ ∀ t : ℝ,
      |Real.log (M₀ t)| ≤ A * Real.exp (b * |t|) ∧
        |Real.log (M₁ t)| ≤ A * Real.exp (b * |t|))
    (hbound₀ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T ((t : ℂ) * Complex.I) f) q₀ ν ≤
        ENNReal.ofReal (M₀ t) * eLpNorm (f : X → ℂ) p₀ μ)
    (hbound₁ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T (1 + (t : ℂ) * Complex.I) f) q₁ ν ≤
        ENNReal.ofReal (M₁ t) * eLpNorm (f : X → ℂ) p₁ μ)
    (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ)
    (hf : Integrable (f : X → ℂ) μ) (hg : Integrable (g : Y → ℂ) ν)
    (φ ψ : ℂ → ℂ → ℂ)
    (hφzero : ∀ z, φ z 0 = 0) (hψzero : ∀ z, ψ z 0 = 0)
    {A B : ℝ} (hA : 0 ≤ A) (hB : 0 ≤ B)
    (hφbound : ∀ c ∈ f.range.erase 0, ∀ z : verticalClosedStrip 0 1, ‖φ z c‖ ≤ A)
    (hψbound : ∀ c ∈ g.range.erase 0, ∀ z : verticalClosedStrip 0 1, ‖ψ z c‖ ≤ B)
    (hφanalytic : ∀ c ∈ f.range.erase 0,
      DiffContOnCl ℂ (fun z ↦ φ z c) (verticalStrip 0 1))
    (hψanalytic : ∀ c ∈ g.range.erase 0,
      DiffContOnCl ℂ (fun z ↦ ψ z c) (verticalStrip 0 1))
    (hφtheta : f.map (φ (θ : ℂ)) = f) (hψtheta : g.map (ψ (θ : ℂ)) = g)
    (hφleft : ∀ t : ℝ,
      eLpNorm (f.map (φ ((t : ℂ) * Complex.I)) : X → ℂ) p₀ μ ≤ 1)
    (hφright : ∀ t : ℝ,
      eLpNorm (f.map (φ (1 + (t : ℂ) * Complex.I)) : X → ℂ) p₁ μ ≤ 1)
    (hψleft : ∀ t : ℝ,
      eLpNorm (g.map (ψ ((t : ℂ) * Complex.I)) : Y → ℂ) q₀.conjExponent ν ≤ 1)
    (hψright : ∀ t : ℝ,
      eLpNorm (g.map (ψ (1 + (t : ℂ) * Complex.I)) : Y → ℂ) q₁.conjExponent ν ≤ 1) :
    ‖∫ y, T (θ : ℂ) f y * g y ∂ν‖ ≤
      Real.exp
        ((Real.sin (Real.pi * θ) / 2) *
          ∫ t : ℝ,
            Real.log (M₀ t) / (Real.cosh (Real.pi * t) - Real.cos (Real.pi * θ)) +
              Real.log (M₁ t) / (Real.cosh (Real.pi * t) + Real.cos (Real.pi * θ))) := by
  let F : ℂ → ℂ := fun z ↦
    ∫ y, T z (f.map (φ z)) y * (g.map (ψ z)) y ∂ν
  have hF : DiffContOnCl ℂ F (verticalStrip 0 1) := by
    simpa only [F] using
      (diffContOnCl_pairing_of_simple_deformations T hT_add hT_smul hpair_integrable
        hanalytic f g hf hg φ ψ hφzero hψzero hφanalytic hψanalytic)
  have hF_growth : ∃ a : ℝ, a < Real.pi ∧ ∃ C : ℝ,
      ∀ z : ℂ, z ∈ verticalClosedStrip 0 1 →
        ‖F z‖ ≤ Real.exp (C * Real.exp (a * |z.im|)) := by
    obtain ⟨a, ha, C, hC⟩ :=
      family_growth_of_simple_deformations T hT_add hT_smul hpair_integrable hfamily_growth
        f g hf hg φ ψ hφzero hψzero hA hB hφbound hψbound
    refine ⟨a, ha, C, ?_⟩
    intro z hz
    simpa only [F] using hC ⟨z, hz⟩
  have hFbound₀ : ∀ t : ℝ, ‖F ((t : ℂ) * Complex.I)‖ ≤ M₀ t := by
    intro t
    dsimp only [F]
    exact left_boundary_pairing_bound_normalized T hq₀ hT_measurable hbound₀
      (fun s ↦ (hM_pos s).1.le) t
      (f.map (φ ((t : ℂ) * Complex.I))) (g.map (ψ ((t : ℂ) * Complex.I)))
      (integrable_map_of_integrable f hf _ (hφzero _))
      (integrable_map_of_integrable g hg _ (hψzero _))
      (hφleft t) (hψleft t)
  have hFbound₁ : ∀ t : ℝ, ‖F (1 + (t : ℂ) * Complex.I)‖ ≤ M₁ t := by
    intro t
    dsimp only [F]
    exact right_boundary_pairing_bound_normalized T hq₁ hT_measurable hbound₁
      (fun s ↦ (hM_pos s).2.le) t
      (f.map (φ (1 + (t : ℂ) * Complex.I)))
      (g.map (ψ (1 + (t : ℂ) * Complex.I)))
      (integrable_map_of_integrable f hf _ (hφzero _))
      (integrable_map_of_integrable g hg _ (hψzero _))
      (hφright t) (hψright t)
  simpa only [F, hφtheta, hψtheta] using
    (hirschman_three_lines hθ hF hF_growth hM_measurable hM_pos hM_growth hFbound₀ hFbound₁)

/-- **Stein's interpolation theorem** for an analytic family of raw operators.

The common domain is the integrable-simple-function core: for a simple function,
`Integrable f μ` is equivalent to finite measure support. Analyticity is the source theorem's
weak scalar-pairing analyticity, and the conclusion has the exact Hirschman
harmonic-measure constant. -/
theorem stein_interpolation_core
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} [SigmaFinite ν]
    {p₀ p₁ p q₀ q₁ q : ENNReal} {θ : ℝ} {M₀ M₁ : ℝ → ℝ}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ)
    (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁) (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁)
    (hθ : θ ∈ Set.Ioo 0 1)
    (hp : p⁻¹ = ENNReal.ofReal (1 - θ) * p₀⁻¹ + ENNReal.ofReal θ * p₁⁻¹)
    (hq : q⁻¹ = ENNReal.ofReal (1 - θ) * q₀⁻¹ + ENNReal.ofReal θ * q₁⁻¹)
    (hT_add : ∀ (z : verticalClosedStrip 0 1) (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T z (f + g) = T z f + T z g)
    (hT_smul : ∀ (z : verticalClosedStrip 0 1) (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T z (c • f) = c • T z f)
    (hT_measurable : ∀ (z : verticalClosedStrip 0 1) (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T z f))
    (hpair_integrable : ∀ (z : verticalClosedStrip 0 1)
      (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν → Integrable (fun y ↦ T z f y * g y) ν)
    (hanalytic : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν →
      DiffContOnCl ℂ (fun z ↦ ∫ y, T z f y * g y ∂ν) (verticalStrip 0 1))
    (hfamily_growth : ∃ a : ℝ, a < Real.pi ∧
      ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
        Integrable f μ → Integrable g ν →
        ∃ C : ℝ, ∀ z : verticalClosedStrip 0 1,
          ‖∫ y, T z f y * g y ∂ν‖ ≤ exp (C * exp (a * |(z : ℂ).im|)))
    (hM_measurable : Measurable M₀ ∧ Measurable M₁)
    (hM_pos : ∀ t : ℝ, 0 < M₀ t ∧ 0 < M₁ t)
    (hM_growth : ∃ b A : ℝ, b < Real.pi ∧ ∀ t : ℝ,
      |log (M₀ t)| ≤ A * exp (b * |t|) ∧ |log (M₁ t)| ≤ A * exp (b * |t|))
    (hbound₀ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T ((t : ℂ) * Complex.I) f) q₀ ν ≤
        ENNReal.ofReal (M₀ t) * eLpNorm (f : X → ℂ) p₀ μ)
    (hbound₁ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T (1 + (t : ℂ) * Complex.I) f) q₁ ν ≤
        ENNReal.ofReal (M₁ t) * eLpNorm (f : X → ℂ) p₁ μ) :
    ∀ f : SimpleFunc X ℂ, Integrable f μ →
      MemLp (T (θ : ℂ) f) q ν ∧
      eLpNorm (T (θ : ℂ) f) q ν ≤
        ENNReal.ofReal
          (exp
            ((sin (Real.pi * θ) / 2) *
              ∫ t : ℝ,
                log (M₀ t) / (cosh (Real.pi * t) - cos (Real.pi * θ)) +
                  log (M₁ t) / (cosh (Real.pi * t) + cos (Real.pi * θ)))) *
          eLpNorm (f : X → ℂ) p μ := by
  have hpone : 1 ≤ p := one_le_of_interp hθ hp₀ hp₁ hp
  have hqone : 1 ≤ q := one_le_of_interp hθ hq₀ hq₁ hq
  let zθ : verticalClosedStrip 0 1 := ⟨(θ : ℂ), by
    rw [verticalClosedStrip, Set.mem_preimage, Set.mem_Icc]
    exact ⟨hθ.1.le, hθ.2.le⟩⟩
  let K : ℝ := exp
    ((sin (Real.pi * θ) / 2) *
      ∫ t : ℝ,
        log (M₀ t) / (cosh (Real.pi * t) - cos (Real.pi * θ)) +
          log (M₁ t) / (cosh (Real.pi * t) + cos (Real.pi * θ)))
  have hK : 0 ≤ K := (Real.exp_pos _).le
  have hunit : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable (f : X → ℂ) μ → Integrable (g : Y → ℂ) ν →
      MemLp (f : X → ℂ) p μ → MemLp (g : Y → ℂ) q.conjExponent ν →
      eLpNorm (f : X → ℂ) p μ ≤ 1 →
      eLpNorm (g : Y → ℂ) q.conjExponent ν ≤ 1 →
      ‖∫ y, T (θ : ℂ) f y * g y ∂ν‖ ≤ K := by
    classical
    intro f g hf hg _ _ hfnorm hgnorm
    by_cases hp_top : p = ∞
    · have hpends : p₀ = ∞ ∧ p₁ = ∞ :=
        (inv_eq_zero_iff_eq_top_of_interp hθ hp).mp hp_top
      by_cases hq_one : q = 1
      · have hqends : q₀ = 1 ∧ q₁ = 1 :=
          (eq_one_iff_eq_one_of_interp hθ hq₀ hq₁ hq).mp hq_one
        have hq₀conj : q₀.conjExponent = q.conjExponent := by
          simp [hqends.1, hq_one]
        have hq₁conj : q₁.conjExponent = q.conjExponent := by
          simp [hqends.2, hq_one]
        have hgnorms :=
          output_deformation_top_boundary_le_one g hq₀conj hq₁conj hgnorm
        obtain ⟨A, hA, hAbound⟩ :=
          finite_range_uniform_bound (f.range.erase 0) (fun c : ℂ ↦ ‖c‖)
            (fun c hc ↦ norm_nonneg c)
        obtain ⟨B, hB, hBbound⟩ :=
          finite_range_uniform_bound (g.range.erase 0) (fun c : ℂ ↦ ‖c‖)
            (fun c hc ↦ norm_nonneg c)
        simpa only [K] using
          (normalized_pairing_bound_of_deformations T hq₀ hq₁ hθ hT_add hT_smul
            hT_measurable hpair_integrable hanalytic hfamily_growth hM_measurable hM_pos
            hM_growth hbound₀ hbound₁ f g hf hg (fun _ c ↦ c) (fun _ c ↦ c)
            (by intro z; rfl) (by intro z; rfl) hA hB
            (by
              intro c hc z
              exact hAbound c hc)
            (by
              intro c hc z
              exact hBbound c hc)
            (by
              intro c hc
              simpa using
                (diffContOnCl_const (𝕜 := ℂ) (s := verticalStrip 0 1) (c := c)))
            (by
              intro c hc
              simpa using
                (diffContOnCl_const (𝕜 := ℂ) (s := verticalStrip 0 1) (c := c)))
            (by simpa using output_deformation_top_at_theta f)
            (by simpa using output_deformation_top_at_theta g)
            (by
              intro t
              rw [output_deformation_top_at_theta f]
              simpa [hpends.1, hp_top] using hfnorm)
            (by
              intro t
              rw [output_deformation_top_at_theta f]
              simpa [hpends.2, hp_top] using hfnorm)
            (by
              intro t
              rw [output_deformation_top_at_theta g]
              exact hgnorms.1)
            (by
              intro t
              rw [output_deformation_top_at_theta g]
              exact hgnorms.2))
      · let b₀ : ℝ := q.conjExponent.toReal * (q₀.conjExponent⁻¹).toReal
        let b₁ : ℝ := q.conjExponent.toReal * (q₁.conjExponent⁻¹).toReal
        let ψ : ℂ → ℂ → ℂ := fun z c ↦ if c = 0 then 0 else
          c / (‖c‖ : ℂ) * Complex.exp
            ((((b₁ - b₀ : ℝ) : ℂ) * z + (b₀ : ℂ)) *
              ((Real.log ‖c‖ : ℝ) : ℂ))
        have hb₀ : 0 ≤ b₀ := by
          dsimp [b₀]
          exact mul_nonneg ENNReal.toReal_nonneg ENNReal.toReal_nonneg
        have hb₁ : 0 ≤ b₁ := by
          dsimp [b₁]
          exact mul_nonneg ENNReal.toReal_nonneg ENNReal.toReal_nonneg
        obtain ⟨A, hA, hAbound⟩ :=
          finite_range_uniform_bound (f.range.erase 0) (fun c : ℂ ↦ ‖c‖)
            (fun c hc ↦ norm_nonneg c)
        obtain ⟨B, hB, hBbound⟩ :=
          finite_range_uniform_bound (g.range.erase 0)
            (fun c : ℂ ↦ max 1 (‖c‖ ^ max b₀ b₁))
            (fun c hc ↦ zero_le_one.trans (le_max_left _ _))
        simpa only [K] using
          (normalized_pairing_bound_of_deformations T hq₀ hq₁ hθ hT_add hT_smul
            hT_measurable hpair_integrable hanalytic hfamily_growth hM_measurable hM_pos
            hM_growth hbound₀ hbound₁ f g hf hg (fun _ c ↦ c) ψ
            (by intro z; rfl) (by intro z; simp [ψ]) hA hB
            (by
              intro c hc z
              exact hAbound c hc)
            (by
              intro c hc z
              simpa only [ψ] using
                (norm_input_deformation_coeff_uniform hb₀ hb₁ c (z : ℂ) z.2).trans
                  (hBbound c hc))
            (by
              intro c hc
              simpa using
                (diffContOnCl_const (𝕜 := ℂ) (s := verticalStrip 0 1) (c := c)))
            (by
              intro c hc
              simpa only [ψ] using
                (diffContOnCl_input_deformation_coeff (a₀ := b₀) (a₁ := b₁) c
                  (verticalStrip 0 1)))
            (by simpa using output_deformation_top_at_theta f)
            (by
              simpa only [ψ, b₀, b₁] using
                (simpleFunc_output_deformation_at_theta g hθ hqone hq₀ hq₁ hq_one hq))
            (by
              intro t
              rw [output_deformation_top_at_theta f]
              simpa [hpends.1, hp_top] using hfnorm)
            (by
              intro t
              rw [output_deformation_top_at_theta f]
              simpa [hpends.2, hp_top] using hfnorm)
            (by
              intro t
              simpa only [ψ, b₀, b₁] using
                (eLpNorm_output_deformation_left_le_one g hqone hq₀ hq₁ hq_one hgnorm))
            (by
              intro t
              simpa only [ψ, b₀, b₁] using
                (eLpNorm_output_deformation_right_le_one g hqone hq₀ hq₁ hq_one hgnorm)))
    · by_cases hq_one : q = 1
      · have hqends : q₀ = 1 ∧ q₁ = 1 :=
          (eq_one_iff_eq_one_of_interp hθ hq₀ hq₁ hq).mp hq_one
        have hq₀conj : q₀.conjExponent = q.conjExponent := by
          simp [hqends.1, hq_one]
        have hq₁conj : q₁.conjExponent = q.conjExponent := by
          simp [hqends.2, hq_one]
        have hgnorms :=
          output_deformation_top_boundary_le_one g hq₀conj hq₁conj hgnorm
        let a₀ : ℝ := p.toReal * (p₀⁻¹).toReal
        let a₁ : ℝ := p.toReal * (p₁⁻¹).toReal
        let φ : ℂ → ℂ → ℂ := fun z c ↦ if c = 0 then 0 else
          c / (‖c‖ : ℂ) * Complex.exp
            ((((a₁ - a₀ : ℝ) : ℂ) * z + (a₀ : ℂ)) *
              ((Real.log ‖c‖ : ℝ) : ℂ))
        have ha₀ : 0 ≤ a₀ := by
          dsimp [a₀]
          exact mul_nonneg ENNReal.toReal_nonneg ENNReal.toReal_nonneg
        have ha₁ : 0 ≤ a₁ := by
          dsimp [a₁]
          exact mul_nonneg ENNReal.toReal_nonneg ENNReal.toReal_nonneg
        obtain ⟨A, hA, hAbound⟩ :=
          finite_range_uniform_bound (f.range.erase 0)
            (fun c : ℂ ↦ max 1 (‖c‖ ^ max a₀ a₁))
            (fun c hc ↦ zero_le_one.trans (le_max_left _ _))
        obtain ⟨B, hB, hBbound⟩ :=
          finite_range_uniform_bound (g.range.erase 0) (fun c : ℂ ↦ ‖c‖)
            (fun c hc ↦ norm_nonneg c)
        simpa only [K] using
          (normalized_pairing_bound_of_deformations T hq₀ hq₁ hθ hT_add hT_smul
            hT_measurable hpair_integrable hanalytic hfamily_growth hM_measurable hM_pos
            hM_growth hbound₀ hbound₁ f g hf hg φ (fun _ c ↦ c)
            (by intro z; simp [φ]) (by intro z; rfl) hA hB
            (by
              intro c hc z
              simpa only [φ] using
                (norm_input_deformation_coeff_uniform ha₀ ha₁ c (z : ℂ) z.2).trans
                  (hAbound c hc))
            (by
              intro c hc z
              exact hBbound c hc)
            (by
              intro c hc
              simpa only [φ] using
                (diffContOnCl_input_deformation_coeff (a₀ := a₀) (a₁ := a₁) c
                  (verticalStrip 0 1)))
            (by
              intro c hc
              simpa using
                (diffContOnCl_const (𝕜 := ℂ) (s := verticalStrip 0 1) (c := c)))
            (by
              simpa only [φ, a₀, a₁] using
                (simpleFunc_input_deformation_at_theta f
                  (input_coeff_at_theta_of_interp_general hθ hpone hp₀ hp₁ hp_top hp)))
            (by simpa using output_deformation_top_at_theta g)
            (by
              intro t
              simpa only [φ, a₀, a₁] using
                (eLpNorm_input_deformation_left_coeff_ennreal_le_one f hpone hp₀ hp_top
                  rfl hfnorm))
            (by
              intro t
              simpa only [φ, a₀, a₁] using
                (eLpNorm_input_deformation_right_coeff_ennreal_le_one f hpone hp₁ hp_top
                  rfl hfnorm))
            (by
              intro t
              rw [output_deformation_top_at_theta g]
              exact hgnorms.1)
            (by
              intro t
              rw [output_deformation_top_at_theta g]
              exact hgnorms.2))
      · let a₀ : ℝ := p.toReal * (p₀⁻¹).toReal
        let a₁ : ℝ := p.toReal * (p₁⁻¹).toReal
        let b₀ : ℝ := q.conjExponent.toReal * (q₀.conjExponent⁻¹).toReal
        let b₁ : ℝ := q.conjExponent.toReal * (q₁.conjExponent⁻¹).toReal
        let φ : ℂ → ℂ → ℂ := fun z c ↦ if c = 0 then 0 else
          c / (‖c‖ : ℂ) * Complex.exp
            ((((a₁ - a₀ : ℝ) : ℂ) * z + (a₀ : ℂ)) *
              ((Real.log ‖c‖ : ℝ) : ℂ))
        let ψ : ℂ → ℂ → ℂ := fun z c ↦ if c = 0 then 0 else
          c / (‖c‖ : ℂ) * Complex.exp
            ((((b₁ - b₀ : ℝ) : ℂ) * z + (b₀ : ℂ)) *
              ((Real.log ‖c‖ : ℝ) : ℂ))
        have ha₀ : 0 ≤ a₀ := by
          dsimp [a₀]
          exact mul_nonneg ENNReal.toReal_nonneg ENNReal.toReal_nonneg
        have ha₁ : 0 ≤ a₁ := by
          dsimp [a₁]
          exact mul_nonneg ENNReal.toReal_nonneg ENNReal.toReal_nonneg
        have hb₀ : 0 ≤ b₀ := by
          dsimp [b₀]
          exact mul_nonneg ENNReal.toReal_nonneg ENNReal.toReal_nonneg
        have hb₁ : 0 ≤ b₁ := by
          dsimp [b₁]
          exact mul_nonneg ENNReal.toReal_nonneg ENNReal.toReal_nonneg
        obtain ⟨A, hA, hAbound⟩ :=
          finite_range_uniform_bound (f.range.erase 0)
            (fun c : ℂ ↦ max 1 (‖c‖ ^ max a₀ a₁))
            (fun c hc ↦ zero_le_one.trans (le_max_left _ _))
        obtain ⟨B, hB, hBbound⟩ :=
          finite_range_uniform_bound (g.range.erase 0)
            (fun c : ℂ ↦ max 1 (‖c‖ ^ max b₀ b₁))
            (fun c hc ↦ zero_le_one.trans (le_max_left _ _))
        simpa only [K] using
          (normalized_pairing_bound_of_deformations T hq₀ hq₁ hθ hT_add hT_smul
            hT_measurable hpair_integrable hanalytic hfamily_growth hM_measurable hM_pos
            hM_growth hbound₀ hbound₁ f g hf hg φ ψ
            (by intro z; simp [φ]) (by intro z; simp [ψ]) hA hB
            (by
              intro c hc z
              simpa only [φ] using
                (norm_input_deformation_coeff_uniform ha₀ ha₁ c (z : ℂ) z.2).trans
                  (hAbound c hc))
            (by
              intro c hc z
              simpa only [ψ] using
                (norm_input_deformation_coeff_uniform hb₀ hb₁ c (z : ℂ) z.2).trans
                  (hBbound c hc))
            (by
              intro c hc
              simpa only [φ] using
                (diffContOnCl_input_deformation_coeff (a₀ := a₀) (a₁ := a₁) c
                  (verticalStrip 0 1)))
            (by
              intro c hc
              simpa only [ψ] using
                (diffContOnCl_input_deformation_coeff (a₀ := b₀) (a₁ := b₁) c
                  (verticalStrip 0 1)))
            (by
              simpa only [φ, a₀, a₁] using
                (simpleFunc_input_deformation_at_theta f
                  (input_coeff_at_theta_of_interp_general hθ hpone hp₀ hp₁ hp_top hp)))
            (by
              simpa only [ψ, b₀, b₁] using
                (simpleFunc_output_deformation_at_theta g hθ hqone hq₀ hq₁ hq_one hq))
            (by
              intro t
              simpa only [φ, a₀, a₁] using
                (eLpNorm_input_deformation_left_coeff_ennreal_le_one f hpone hp₀ hp_top
                  rfl hfnorm))
            (by
              intro t
              simpa only [φ, a₀, a₁] using
                (eLpNorm_input_deformation_right_coeff_ennreal_le_one f hpone hp₁ hp_top
                  rfl hfnorm))
            (by
              intro t
              simpa only [ψ, b₀, b₁] using
                (eLpNorm_output_deformation_left_le_one g hqone hq₀ hq₁ hq_one hgnorm))
            (by
              intro t
              simpa only [ψ, b₀, b₁] using
                (eLpNorm_output_deformation_right_le_one g hqone hq₀ hq₁ hq_one hgnorm)))
  change ∀ f : SimpleFunc X ℂ, Integrable f μ →
    MemLp (T (θ : ℂ) f) q ν ∧
      eLpNorm (T (θ : ℂ) f) q ν ≤ ENNReal.ofReal K * eLpNorm (f : X → ℂ) p μ
  apply interpolation_from_pairing_bound (T (θ : ℂ)) hqone
  · intro f hf
    exact hT_measurable zθ f hf
  · intro f g hf hg
    exact hpair_integrable zθ f g hf hg
  · exact hK
  intro f g hf hg
  let B : SimpleFunc X ℂ → SimpleFunc Y ℂ → ℂ :=
    fun u v ↦ ∫ y, T (θ : ℂ) u y * v y ∂ν
  have hleft : ∀ (u : SimpleFunc X ℂ) (v : SimpleFunc Y ℂ) (c : ℂ),
      Integrable (u : X → ℂ) μ → B (c • u) v = c * B u v := by
    intro u v c hu
    exact integral_pairing_smul_left T hT_smul zθ c u v hu
  have hright : ∀ (u : SimpleFunc X ℂ) (v : SimpleFunc Y ℂ) (c : ℂ),
      B u (c • v) = c * B u v := by
    intro u v c
    exact integral_pairing_smul_right T (θ : ℂ) c u v
  have hzero_right : ∀ (u : SimpleFunc X ℂ) (v : SimpleFunc Y ℂ),
      Integrable (v : Y → ℂ) ν →
      eLpNorm (v : Y → ℂ) q.conjExponent ν = 0 → B u v = 0 := by
    intro u v hv hvzero
    exact integral_mul_simpleFunc_eq_zero_of_eLpNorm_eq_zero hqone hv hvzero
  have hzero_left : ∀ (u : SimpleFunc X ℂ) (v : SimpleFunc Y ℂ),
      Integrable (u : X → ℂ) μ → Integrable (v : Y → ℂ) ν →
      eLpNorm (u : X → ℂ) p μ = 0 → B u v = 0 := by
    intro u v hu hv huzero
    exact bilinear_zero_left_of_unit B hleft hright hunit hzero_right u v hu hv
      (memLp_simpleFunc_of_integrable u hu)
      (memLp_simpleFunc_of_integrable v hv) huzero
  exact bilinear_bound_of_unit B hleft hright hunit hzero_left hzero_right f g hf hg
    (memLp_simpleFunc_of_integrable f hf) (memLp_simpleFunc_of_integrable g hg)

/-- Stein interpolation with boundary constants independent of the height. -/
theorem stein_interpolation_constant_bounds
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} [SigmaFinite ν]
    {p₀ p₁ p q₀ q₁ q : ENNReal} {θ M₀ M₁ : ℝ}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ)
    (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁) (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁)
    (hθ : θ ∈ Set.Ioo 0 1)
    (hp : p⁻¹ = ENNReal.ofReal (1 - θ) * p₀⁻¹ + ENNReal.ofReal θ * p₁⁻¹)
    (hq : q⁻¹ = ENNReal.ofReal (1 - θ) * q₀⁻¹ + ENNReal.ofReal θ * q₁⁻¹)
    (hT_add : ∀ (z : verticalClosedStrip 0 1) (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T z (f + g) = T z f + T z g)
    (hT_smul : ∀ (z : verticalClosedStrip 0 1) (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T z (c • f) = c • T z f)
    (hT_measurable : ∀ (z : verticalClosedStrip 0 1) (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T z f))
    (hpair_integrable : ∀ (z : verticalClosedStrip 0 1)
      (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν → Integrable (fun y ↦ T z f y * g y) ν)
    (hanalytic : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν →
      DiffContOnCl ℂ (fun z ↦ ∫ y, T z f y * g y ∂ν) (verticalStrip 0 1))
    (hfamily_growth : ∃ a : ℝ, a < Real.pi ∧
      ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
        Integrable f μ → Integrable g ν →
        ∃ C : ℝ, ∀ z : verticalClosedStrip 0 1,
          ‖∫ y, T z f y * g y ∂ν‖ ≤ exp (C * exp (a * |(z : ℂ).im|)))
    (hM₀ : 0 < M₀) (hM₁ : 0 < M₁)
    (hbound₀ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T ((t : ℂ) * Complex.I) f) q₀ ν ≤
        ENNReal.ofReal M₀ * eLpNorm (f : X → ℂ) p₀ μ)
    (hbound₁ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T (1 + (t : ℂ) * Complex.I) f) q₁ ν ≤
        ENNReal.ofReal M₁ * eLpNorm (f : X → ℂ) p₁ μ) :
    ∀ f : SimpleFunc X ℂ, Integrable f μ →
      MemLp (T (θ : ℂ) f) q ν ∧
      eLpNorm (T (θ : ℂ) f) q ν ≤
        ENNReal.ofReal (Real.rpow M₀ (1 - θ) * Real.rpow M₁ θ) *
          eLpNorm (f : X → ℂ) p μ := by
  intro f hf
  obtain ⟨hmem, hnorm⟩ := stein_interpolation_core T hp₀ hp₁ hq₀ hq₁ hθ hp hq hT_add hT_smul
    hT_measurable hpair_integrable hanalytic hfamily_growth
    ⟨measurable_const, measurable_const⟩ (fun t ↦ ⟨hM₀, hM₁⟩)
    ⟨0, max |Real.log M₀| |Real.log M₁|, Real.pi_pos,
      fun t ↦ by simp⟩
    (fun t g hg ↦ by simpa using hbound₀ t g hg)
    (fun t g hg ↦ by simpa using hbound₁ t g hg) f hf
  refine ⟨hmem, ?_⟩
  simpa [constant_kernel_factor hθ hM₀ hM₁] using hnorm

/-- **Riesz--Thorin interpolation**, obtained from `stein_interpolation_constant_bounds` by
taking the analytic family to be constant. -/
theorem riesz_thorin_core
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} [SigmaFinite ν]
    {p₀ p₁ p q₀ q₁ q : ENNReal} {θ M₀ M₁ : ℝ}
    (T : SimpleFunc X ℂ → Y → ℂ)
    (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁) (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁)
    (hθ : θ ∈ Set.Ioo 0 1)
    (hp : p⁻¹ = ENNReal.ofReal (1 - θ) * p₀⁻¹ + ENNReal.ofReal θ * p₁⁻¹)
    (hq : q⁻¹ = ENNReal.ofReal (1 - θ) * q₀⁻¹ + ENNReal.ofReal θ * q₁⁻¹)
    (hT_add : ∀ (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T (f + g) = T f + T g)
    (hT_smul : ∀ (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T (c • f) = c • T f)
    (hT_measurable : ∀ (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T f))
    (hM₀ : 0 < M₀) (hM₁ : 0 < M₁)
    (hbound₀ : ∀ (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T f) q₀ ν ≤ ENNReal.ofReal M₀ * eLpNorm (f : X → ℂ) p₀ μ)
    (hbound₁ : ∀ (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T f) q₁ ν ≤ ENNReal.ofReal M₁ * eLpNorm (f : X → ℂ) p₁ μ) :
    ∀ f : SimpleFunc X ℂ, Integrable f μ →
      MemLp (T f) q ν ∧
      eLpNorm (T f) q ν ≤
        ENNReal.ofReal (Real.rpow M₀ (1 - θ) * Real.rpow M₁ θ) *
          eLpNorm (f : X → ℂ) p μ := by
  intro f hf
  refine stein_interpolation_constant_bounds (T := fun _ f ↦ T f)
    hp₀ hp₁ hq₀ hq₁ hθ hp hq ?_ ?_ ?_ ?_ ?_ ?_ hM₀ hM₁ ?_ ?_ f hf
  · intro z f g hf hg
    exact hT_add f g hf hg
  · intro z c f hf
    exact hT_smul c f hf
  · intro z f hf
    exact hT_measurable f hf
  · intro z f g hf hg
    exact pairing_integrable_of_endpoint_bound hq₀ T hT_measurable hbound₀ f g hf hg
  · intro f g hf hg
    exact diffContOnCl_const
  · refine ⟨0, Real.pi_pos, ?_⟩
    intro f g hf hg
    let N : ℝ := ‖∫ y, T f y * g y ∂ν‖
    refine ⟨N, ?_⟩
    intro z
    change N ≤ Real.exp (N * Real.exp (0 * |(z : ℂ).im|))
    calc
      N ≤ N + 1 := le_add_of_nonneg_right zero_le_one
      _ ≤ Real.exp N := add_one_le_exp _
      _ = Real.exp (N * Real.exp (0 * |(z : ℂ).im|)) := by simp
  · intro t f hf
    exact hbound₀ f hf
  · intro t f hf
    exact hbound₁ f hf

end Auto

section Auto.SteinInterpolation

theorem stein_interpolation
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} [SigmaFinite ν]
    {p₀ p₁ p q₀ q₁ q : ENNReal} {θ : ℝ} {M₀ M₁ : ℝ → ℝ}
    (T : ℂ → SimpleFunc X ℂ → Y → ℂ)
    (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁) (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁)
    (hθ : θ ∈ Set.Ioo 0 1)
    (hp : p⁻¹ = ENNReal.ofReal (1 - θ) * p₀⁻¹ + ENNReal.ofReal θ * p₁⁻¹)
    (hq : q⁻¹ = ENNReal.ofReal (1 - θ) * q₀⁻¹ + ENNReal.ofReal θ * q₁⁻¹)
    (hT_add : ∀ (z : verticalClosedStrip 0 1) (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T z (f + g) = T z f + T z g)
    (hT_smul : ∀ (z : verticalClosedStrip 0 1) (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T z (c • f) = c • T z f)
    (hT_measurable : ∀ (z : verticalClosedStrip 0 1) (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T z f))
    (hpair_integrable : ∀ (z : verticalClosedStrip 0 1)
      (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν → Integrable (fun y ↦ T z f y * g y) ν)
    (hanalytic : ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
      Integrable f μ → Integrable g ν →
      DiffContOnCl ℂ (fun z ↦ ∫ y, T z f y * g y ∂ν) (verticalStrip 0 1))
    (hfamily_growth : ∃ a : ℝ, a < Real.pi ∧
      ∀ (f : SimpleFunc X ℂ) (g : SimpleFunc Y ℂ),
        Integrable f μ → Integrable g ν →
        ∃ C : ℝ, ∀ z : verticalClosedStrip 0 1,
          ‖∫ y, T z f y * g y ∂ν‖ ≤ exp (C * exp (a * |(z : ℂ).im|)))
    (hM_measurable : Measurable M₀ ∧ Measurable M₁)
    (hM_pos : ∀ t : ℝ, 0 < M₀ t ∧ 0 < M₁ t)
    (hM_growth : ∃ b A : ℝ, b < Real.pi ∧ ∀ t : ℝ,
      |log (M₀ t)| ≤ A * exp (b * |t|) ∧ |log (M₁ t)| ≤ A * exp (b * |t|))
    (hbound₀ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T ((t : ℂ) * Complex.I) f) q₀ ν ≤
        ENNReal.ofReal (M₀ t) * eLpNorm (f : X → ℂ) p₀ μ)
    (hbound₁ : ∀ (t : ℝ) (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T (1 + (t : ℂ) * Complex.I) f) q₁ ν ≤
        ENNReal.ofReal (M₁ t) * eLpNorm (f : X → ℂ) p₁ μ) :
    ∀ f : SimpleFunc X ℂ, Integrable f μ →
      MemLp (T (θ : ℂ) f) q ν ∧
      eLpNorm (T (θ : ℂ) f) q ν ≤
        ENNReal.ofReal
          (exp
            ((sin (Real.pi * θ) / 2) *
              ∫ t : ℝ,
                log (M₀ t) / (cosh (Real.pi * t) - cos (Real.pi * θ)) +
                  log (M₁ t) / (cosh (Real.pi * t) + cos (Real.pi * θ)))) *
          eLpNorm (f : X → ℂ) p μ :=
  stein_interpolation_core T hp₀ hp₁ hq₀ hq₁ hθ hp hq hT_add hT_smul hT_measurable
    hpair_integrable hanalytic hfamily_growth hM_measurable hM_pos hM_growth hbound₀ hbound₁

/-- **Riesz--Thorin interpolation**, obtained from `stein_interpolation_constant_bounds` by
taking the analytic family to be constant. -/
theorem riesz_thorin
    {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} [SigmaFinite ν]
    {p₀ p₁ p q₀ q₁ q : ENNReal} {θ M₀ M₁ : ℝ}
    (T : SimpleFunc X ℂ → Y → ℂ)
    (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁) (hq₀ : 1 ≤ q₀) (hq₁ : 1 ≤ q₁)
    (hθ : θ ∈ Set.Ioo 0 1)
    (hp : p⁻¹ = ENNReal.ofReal (1 - θ) * p₀⁻¹ + ENNReal.ofReal θ * p₁⁻¹)
    (hq : q⁻¹ = ENNReal.ofReal (1 - θ) * q₀⁻¹ + ENNReal.ofReal θ * q₁⁻¹)
    (hT_add : ∀ (f g : SimpleFunc X ℂ),
      Integrable f μ → Integrable g μ → T (f + g) = T f + T g)
    (hT_smul : ∀ (c : ℂ) (f : SimpleFunc X ℂ),
      Integrable f μ → T (c • f) = c • T f)
    (hT_measurable : ∀ (f : SimpleFunc X ℂ),
      Integrable f μ → Measurable (T f))
    (hM₀ : 0 < M₀) (hM₁ : 0 < M₁)
    (hbound₀ : ∀ (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T f) q₀ ν ≤ ENNReal.ofReal M₀ * eLpNorm (f : X → ℂ) p₀ μ)
    (hbound₁ : ∀ (f : SimpleFunc X ℂ), Integrable f μ →
      eLpNorm (T f) q₁ ν ≤ ENNReal.ofReal M₁ * eLpNorm (f : X → ℂ) p₁ μ) :
    ∀ f : SimpleFunc X ℂ, Integrable f μ →
      MemLp (T f) q ν ∧
      eLpNorm (T f) q ν ≤
        ENNReal.ofReal (Real.rpow M₀ (1 - θ) * Real.rpow M₁ θ) *
          eLpNorm (f : X → ℂ) p μ :=
  riesz_thorin_core T hp₀ hp₁ hq₀ hq₁ hθ hp hq hT_add hT_smul hT_measurable hM₀ hM₁
    hbound₀ hbound₁

end Auto.SteinInterpolation

end

end Auto.SteinInterpolation


==> anc/EuclideanBallsFormalization/TrigonometricBounds.lean <==
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds

namespace EuclideanBallsFormalization

/-!
Elementary angular estimates used to control the non-leading theta terms in
the small-parameter local analysis.
-/

lemma abs_sin_nat_mul_le (k : Nat) (u : Real) :
    |Real.sin ((k : Real) * u)| ≤ (k : Real) * |Real.sin u| := by
  induction k with
  | zero => simp
  | succ k ih =>
      simp only [Nat.cast_succ, add_mul, one_mul]
      rw [Real.sin_add]
      calc
        |Real.sin ((k : Real) * u) * Real.cos u +
            Real.cos ((k : Real) * u) * Real.sin u| ≤
            |Real.sin ((k : Real) * u) * Real.cos u| +
              |Real.cos ((k : Real) * u) * Real.sin u| := abs_add_le _ _
        _ = |Real.sin ((k : Real) * u)| * |Real.cos u| +
              |Real.cos ((k : Real) * u)| * |Real.sin u| := by
              rw [abs_mul, abs_mul]
        _ ≤ |Real.sin ((k : Real) * u)| + |Real.sin u| := by
              gcongr
              · exact mul_le_of_le_one_right (abs_nonneg _) (Real.abs_cos_le_one _)
              · exact mul_le_of_le_one_left (abs_nonneg _) (Real.abs_cos_le_one _)
        _ ≤ (k : Real) * |Real.sin u| + |Real.sin u| := by
              gcongr

lemma one_sub_cos_eq_two_sin_sq_half (u : Real) :
    1 - Real.cos u = 2 * Real.sin (u / 2) ^ 2 := by
  have hcos := Real.cos_two_mul (u / 2)
  have hsin := Real.sin_sq (u / 2)
  have htwo : 2 * (u / 2) = u := by ring
  rw [htwo] at hcos
  nlinarith

theorem one_sub_cos_nat_mul_le (k : Nat) (u : Real) :
    1 - Real.cos ((k : Real) * u) ≤ (k : Real) ^ 2 * (1 - Real.cos u) := by
  have hsin := abs_sin_nat_mul_le k (u / 2)
  have hsinSq : Real.sin ((k : Real) * (u / 2)) ^ 2 ≤
      ((k : Real) * |Real.sin (u / 2)|) ^ 2 := by
    have hright : 0 ≤ (k : Real) * |Real.sin (u / 2)| :=
      mul_nonneg (Nat.cast_nonneg _) (abs_nonneg _)
    apply (sq_le_sq).2
    rw [abs_of_nonneg hright]
    exact hsin
  rw [one_sub_cos_eq_two_sin_sq_half ((k : Real) * u),
    one_sub_cos_eq_two_sin_sq_half u]
  have harg : (k : Real) * u / 2 = (k : Real) * (u / 2) := by ring
  rw [harg]
  have habsSq : |Real.sin (u / 2)| ^ 2 = Real.sin (u / 2) ^ 2 := sq_abs _
  nlinarith [hsinSq, habsSq]

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/TwoSaddleResidualAlgebra.lean <==
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Exact coefficient-recovery algebra in the proof of R11 Theorem 6.1.  The
analytic modules supply the central, cross-saddle, and remote bounds; this
module proves that those bounds combine into the stated two-saddle
multiplier residual without any further analytic assumption.
-/

noncomputable section

/-- Stability of the reciprocal used to recover the positive-saddle
coefficient from `D / J_+(0) = 1 + z`. -/
theorem norm_one_add_inv_sub_one_le
    {z : Complex} (hz : ‖z‖ ≤ 1 / 2) :
    ‖(1 + z)⁻¹ - 1‖ ≤ 2 * ‖z‖ := by
  have hden : (1 / 2 : Real) ≤ ‖1 + z‖ := by
    have htriangle : ‖(1 : Complex)‖ ≤ ‖1 + z‖ + ‖z‖ := by
      calc
        ‖(1 : Complex)‖ = ‖(1 + z) - z‖ := by ring_nf
        _ ≤ ‖1 + z‖ + ‖z‖ := norm_sub_le _ _
    norm_num at htriangle ⊢
    linarith
  have hdenPos : 0 < ‖1 + z‖ := lt_of_lt_of_le (by norm_num) hden
  have hdenNe : (1 + z : Complex) ≠ 0 := norm_pos_iff.mp hdenPos
  have hid : (1 + z)⁻¹ - 1 = -z / (1 + z) := by
    field_simp [hdenNe]
    ring
  rw [hid, norm_div, norm_neg]
  apply (div_le_iff₀ hdenPos).2
  have hmul := mul_le_mul_of_nonneg_left hden (by positivity : 0 ≤ 2 * ‖z‖)
  nlinarith

/-- Recovery of the negative-saddle coefficient by evaluating the exact
decomposition at the parity frequency. -/
theorem norm_negativeSaddleCoefficient_sub_parity_le
    {a cPlus cMinus cross remote : Complex} {C E : Real}
    (hC : 0 ≤ C) (hE : 0 ≤ E)
    (hcPlus : ‖cPlus‖ ≤ C) (hcross : ‖cross‖ ≤ E)
    (hremote : ‖remote‖ ≤ E)
    (hexact : a = cPlus * cross + cMinus + remote) :
    ‖cMinus - a‖ ≤ (C + 1) * E := by
  have hid : cMinus - a = -(cPlus * cross) - remote := by
    rw [hexact]
    ring
  rw [hid]
  calc
    ‖-(cPlus * cross) - remote‖ ≤
        ‖cPlus * cross‖ + ‖remote‖ := by
      simpa only [norm_neg] using norm_sub_le (-(cPlus * cross)) remote
    _ = ‖cPlus‖ * ‖cross‖ + ‖remote‖ := by rw [norm_mul]
    _ ≤ C * E + E := by gcongr
    _ = (C + 1) * E := by ring

/-- Recovery of the positive-saddle coefficient from the exact normalized
identity at zero frequency. -/
theorem norm_positiveSaddleCoefficient_sub_one_le
    {cPlus cMinus cross remote : Complex} {C E : Real}
    (hC : 0 ≤ C) (hE : 0 ≤ E)
    (hcMinus : ‖cMinus‖ ≤ C) (hcross : ‖cross‖ ≤ E)
    (hremote : ‖remote‖ ≤ E)
    (hexact : (1 : Complex) = cPlus + cMinus * cross + remote) :
    ‖cPlus - 1‖ ≤ (C + 1) * E := by
  have hid : cPlus - 1 = -(cMinus * cross) - remote := by
    rw [hexact]
    ring
  rw [hid]
  calc
    ‖-(cMinus * cross) - remote‖ ≤
        ‖cMinus * cross‖ + ‖remote‖ := by
      simpa only [norm_neg] using norm_sub_le (-(cMinus * cross)) remote
    _ = ‖cMinus‖ * ‖cross‖ + ‖remote‖ := by rw [norm_mul]
    _ ≤ C * E + E := by gcongr
    _ = (C + 1) * E := by ring

/-- The zero- and half-frequency identities themselves give uniform bounds
for both saddle coefficients.  This avoids importing the older first-order
base-comparison estimate into the arbitrary-order argument. -/
theorem twoSaddleCoefficient_norms_le_four
    {a cPlus cMinus crossPlus crossMinus remoteZero remoteHalf : Complex}
    {E : Real} (hE : 0 ≤ E) (hEsmall : E ≤ 1 / 4)
    (ha : ‖a‖ ≤ 1)
    (hcrossPlus : ‖crossPlus‖ ≤ E)
    (hcrossMinus : ‖crossMinus‖ ≤ E)
    (hremoteZero : ‖remoteZero‖ ≤ E)
    (hremoteHalf : ‖remoteHalf‖ ≤ E)
    (hzero : (1 : Complex) =
      cPlus + cMinus * crossMinus + remoteZero)
    (hhalf : a = cPlus * crossPlus + cMinus + remoteHalf) :
    ‖cPlus‖ ≤ 4 ∧ ‖cMinus‖ ≤ 4 := by
  have hplus : ‖cPlus‖ ≤ 1 + ‖cMinus‖ * E + E := by
    have hid : cPlus = 1 - cMinus * crossMinus - remoteZero := by
      rw [hzero]
      ring
    rw [hid]
    calc
      ‖(1 : Complex) - cMinus * crossMinus - remoteZero‖ ≤
          ‖(1 : Complex)‖ + ‖cMinus * crossMinus‖ + ‖remoteZero‖ := by
        calc
          _ ≤ ‖(1 : Complex) - cMinus * crossMinus‖ + ‖remoteZero‖ :=
            norm_sub_le _ _
          _ ≤ (‖(1 : Complex)‖ + ‖cMinus * crossMinus‖) +
              ‖remoteZero‖ := by gcongr; exact norm_sub_le _ _
      _ = 1 + ‖cMinus‖ * ‖crossMinus‖ + ‖remoteZero‖ := by
        simp only [norm_one, norm_mul]
      _ ≤ 1 + ‖cMinus‖ * E + E := by gcongr
  have hminus : ‖cMinus‖ ≤ 1 + ‖cPlus‖ * E + E := by
    have hid : cMinus = a - cPlus * crossPlus - remoteHalf := by
      rw [hhalf]
      ring
    rw [hid]
    calc
      ‖a - cPlus * crossPlus - remoteHalf‖ ≤
          ‖a‖ + ‖cPlus * crossPlus‖ + ‖remoteHalf‖ := by
        calc
          _ ≤ ‖a - cPlus * crossPlus‖ + ‖remoteHalf‖ := norm_sub_le _ _
          _ ≤ (‖a‖ + ‖cPlus * crossPlus‖) + ‖remoteHalf‖ := by
            gcongr
            exact norm_sub_le _ _
      _ = ‖a‖ + ‖cPlus‖ * ‖crossPlus‖ + ‖remoteHalf‖ := by
        rw [norm_mul]
      _ ≤ 1 + ‖cPlus‖ * E + E := by gcongr
  have hEplus : ‖cPlus‖ * E ≤ ‖cPlus‖ / 4 := by
    nlinarith [norm_nonneg cPlus]
  have hEminus : ‖cMinus‖ * E ≤ ‖cMinus‖ / 4 := by
    nlinarith [norm_nonneg cMinus]
  have hsum : ‖cPlus‖ + ‖cMinus‖ ≤ 4 := by
    nlinarith [norm_nonneg cPlus, norm_nonneg cMinus]
  exact ⟨le_trans (le_add_of_nonneg_right (norm_nonneg cMinus)) hsum,
    le_trans (le_add_of_nonneg_left (norm_nonneg cPlus)) (by simpa [add_comm] using hsum)⟩

/-- Final algebraic assembly of a two-saddle model.  With every analytic
input bounded by the same `E`, this gives an explicit multiple of `E` for
the multiplier residual. -/
theorem norm_twoSaddleResidual_le
    {m cPlus cMinus a FPlus FMinus QPlus QMinus remote : Complex}
    {C Q E : Real}
    (hC : 0 ≤ C) (hQ : 0 ≤ Q) (hE : 0 ≤ E)
    (hcPlus : ‖cPlus‖ ≤ C) (hcMinus : ‖cMinus‖ ≤ C)
    (hcPlusOne : ‖cPlus - 1‖ ≤ E)
    (hcMinusA : ‖cMinus - a‖ ≤ E)
    (hFPlus : ‖FPlus - QPlus‖ ≤ E)
    (hFMinus : ‖FMinus - QMinus‖ ≤ E)
    (hQPlus : ‖QPlus‖ ≤ Q) (hQMinus : ‖QMinus‖ ≤ Q)
    (hremote : ‖remote‖ ≤ E)
    (hexact : m = cPlus * FPlus + cMinus * FMinus + remote) :
    ‖m - (QPlus + a * QMinus)‖ ≤ (2 * C + 2 * Q + 1) * E := by
  have hid :
      m - (QPlus + a * QMinus) =
        cPlus * (FPlus - QPlus) + (cPlus - 1) * QPlus +
          cMinus * (FMinus - QMinus) + (cMinus - a) * QMinus + remote := by
    rw [hexact]
    ring
  rw [hid]
  calc
    ‖cPlus * (FPlus - QPlus) + (cPlus - 1) * QPlus +
        cMinus * (FMinus - QMinus) + (cMinus - a) * QMinus + remote‖ ≤
      ‖cPlus * (FPlus - QPlus)‖ + ‖(cPlus - 1) * QPlus‖ +
        ‖cMinus * (FMinus - QMinus)‖ + ‖(cMinus - a) * QMinus‖ +
          ‖remote‖ := by
      calc
        _ ≤ ‖cPlus * (FPlus - QPlus) + (cPlus - 1) * QPlus +
              cMinus * (FMinus - QMinus) + (cMinus - a) * QMinus‖ +
            ‖remote‖ := norm_add_le _ _
        _ ≤ (‖cPlus * (FPlus - QPlus) + (cPlus - 1) * QPlus +
              cMinus * (FMinus - QMinus)‖ +
            ‖(cMinus - a) * QMinus‖) + ‖remote‖ := by gcongr; exact norm_add_le _ _
        _ ≤ ((‖cPlus * (FPlus - QPlus) + (cPlus - 1) * QPlus‖ +
              ‖cMinus * (FMinus - QMinus)‖) +
            ‖(cMinus - a) * QMinus‖) + ‖remote‖ := by gcongr; exact norm_add_le _ _
        _ ≤ (((‖cPlus * (FPlus - QPlus)‖ +
              ‖(cPlus - 1) * QPlus‖) +
            ‖cMinus * (FMinus - QMinus)‖) +
          ‖(cMinus - a) * QMinus‖) + ‖remote‖ := by gcongr; exact norm_add_le _ _
        _ = _ := by ring
    _ = ‖cPlus‖ * ‖FPlus - QPlus‖ + ‖cPlus - 1‖ * ‖QPlus‖ +
        ‖cMinus‖ * ‖FMinus - QMinus‖ + ‖cMinus - a‖ * ‖QMinus‖ +
          ‖remote‖ := by simp only [norm_mul]
    _ ≤ C * E + E * Q + C * E + E * Q + E := by gcongr
    _ = (2 * C + 2 * Q + 1) * E := by ring

/-- Complete arbitrary-order coefficient recovery and residual algebra.  The
single error budget `E` controls the two central models, both cross-saddle
values, and all normalized remote terms. -/
theorem norm_twoSaddleResidual_le_of_exact_frequency_recovery
    {m a cPlus cMinus FPlus FMinus QPlus QMinus remote
      crossPlus crossMinus remoteZero remoteHalf : Complex}
    {Q E : Real} (hQ : 0 ≤ Q) (hE : 0 ≤ E) (hEsmall : E ≤ 1 / 4)
    (ha : ‖a‖ ≤ 1)
    (hcrossPlus : ‖crossPlus‖ ≤ E)
    (hcrossMinus : ‖crossMinus‖ ≤ E)
    (hremoteZero : ‖remoteZero‖ ≤ E)
    (hremoteHalf : ‖remoteHalf‖ ≤ E)
    (hzero : (1 : Complex) = cPlus + cMinus * crossMinus + remoteZero)
    (hhalf : a = cPlus * crossPlus + cMinus + remoteHalf)
    (hFPlus : ‖FPlus - QPlus‖ ≤ E)
    (hFMinus : ‖FMinus - QMinus‖ ≤ E)
    (hQPlus : ‖QPlus‖ ≤ Q) (hQMinus : ‖QMinus‖ ≤ Q)
    (hremote : ‖remote‖ ≤ E)
    (hexact : m = cPlus * FPlus + cMinus * FMinus + remote) :
    ‖m - (QPlus + a * QMinus)‖ ≤ (9 + 2 * Q) * (5 * E) := by
  obtain ⟨hcPlus, hcMinus⟩ := twoSaddleCoefficient_norms_le_four
    hE hEsmall ha hcrossPlus hcrossMinus hremoteZero hremoteHalf hzero hhalf
  have hcPlusOne : ‖cPlus - 1‖ ≤ 5 * E := by
    have h := norm_positiveSaddleCoefficient_sub_one_le
      (show (0 : Real) ≤ 4 by norm_num) hE hcMinus hcrossMinus hremoteZero hzero
    convert h using 1 <;> ring
  have hcMinusA : ‖cMinus - a‖ ≤ 5 * E := by
    have h := norm_negativeSaddleCoefficient_sub_parity_le
      (show (0 : Real) ≤ 4 by norm_num) hE hcPlus hcrossPlus hremoteHalf hhalf
    convert h using 1 <;> ring
  have hE5 : 0 ≤ 5 * E := by positivity
  have hmain := norm_twoSaddleResidual_le (C := (4 : Real))
    (Q := Q) (E := 5 * E) (by norm_num) hQ hE5 hcPlus hcMinus
    hcPlusOne hcMinusA
    (hFPlus.trans (by nlinarith)) (hFMinus.trans (by nlinarith))
    hQPlus hQMinus (hremote.trans (by nlinarith)) hexact
  calc
    _ ≤ (2 * (4 : Real) + 2 * Q + 1) * (5 * E) := hmain
    _ = (9 + 2 * Q) * (5 * E) := by ring

/-- Ratio-form two-saddle assembly with an arbitrary uniform model bound.
Unlike the first-order specialization, the finite higher-order Gaussian
models need not have norm at most one; their coefficient `ell¹` bound supplies
`Q`. -/
theorem norm_twoSaddleRatioResidual_le_general
    (C D P M Ix Jx remote G H s : Complex)
    {L U delta e eRemote Q : Real}
    (hL : 0 < L) (hU : 0 ≤ U) (hdelta : 0 ≤ delta)
    (he : 0 ≤ e) (heRemote : 0 ≤ eRemote) (hQ : 0 ≤ Q)
    (hClower : L ≤ ‖C‖) (hPne : P ≠ 0) (hMne : M ≠ 0)
    (hPupper : ‖P‖ ≤ U) (hMupper : ‖M‖ ≤ U)
    (hs : ‖s‖ = 1) (hG : ‖G‖ ≤ Q) (hH : ‖H‖ ≤ Q)
    (hIx : ‖Ix / P - G‖ ≤ delta)
    (hJx : ‖Jx / M - H‖ ≤ delta)
    (hPC : ‖P - C‖ ≤ e) (hMD : ‖M - D‖ ≤ e)
    (hremote : ‖remote‖ ≤ eRemote) :
    ‖(Ix + s * Jx + remote) / C -
        (G + (s * (D / C)) * H)‖ ≤
      (2 * (U / L) + 2 * Q + 1) *
        (delta + e / L + eRemote / L) := by
  have hCpos : 0 < ‖C‖ := hL.trans_le hClower
  have hCne : C ≠ 0 := norm_ne_zero_iff.mp hCpos.ne'
  have hUL : 0 ≤ U / L := div_nonneg hU hL.le
  have heL : 0 ≤ e / L := div_nonneg he hL.le
  have heRemoteL : 0 ≤ eRemote / L := div_nonneg heRemote hL.le
  let Etot : Real := delta + e / L + eRemote / L
  have hEtot : 0 ≤ Etot := by dsimp [Etot]; positivity
  have hratioUpper (Z : Complex) (hZ : ‖Z‖ ≤ U) :
      ‖Z / C‖ ≤ U / L := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖Z‖ ≤ U := hZ
      _ = (U / L) * L := by field_simp [hL.ne']
      _ ≤ (U / L) * ‖C‖ :=
        mul_le_mul_of_nonneg_left hClower hUL
  have herrorRatio (Z : Complex) (hZ : ‖Z‖ ≤ e) :
      ‖Z / C‖ ≤ e / L := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖Z‖ ≤ e := hZ
      _ = (e / L) * L := by field_simp [hL.ne']
      _ ≤ (e / L) * ‖C‖ :=
        mul_le_mul_of_nonneg_left hClower heL
  have hremoteRatio : ‖remote / C‖ ≤ eRemote / L := by
    rw [norm_div]
    apply (div_le_iff₀ hCpos).2
    calc
      ‖remote‖ ≤ eRemote := hremote
      _ = (eRemote / L) * L := by field_simp [hL.ne']
      _ ≤ (eRemote / L) * ‖C‖ :=
        mul_le_mul_of_nonneg_left hClower heRemoteL
  have hcPlus : ‖P / C‖ ≤ U / L := hratioUpper P hPupper
  have hcMinus : ‖s * (M / C)‖ ≤ U / L := by
    rw [norm_mul, hs, one_mul]
    exact hratioUpper M hMupper
  have hcPlusOne : ‖P / C - 1‖ ≤ Etot := by
    have hid : P / C - 1 = (P - C) / C := by field_simp [hCne]
    rw [hid]
    exact (herrorRatio (P - C) hPC).trans (by dsimp [Etot]; linarith)
  have hcMinusA : ‖s * (M / C) - s * (D / C)‖ ≤ Etot := by
    have hid : s * (M / C) - s * (D / C) = s * ((M - D) / C) := by ring
    rw [hid, norm_mul, hs, one_mul]
    exact (herrorRatio (M - D) hMD).trans (by dsimp [Etot]; linarith)
  have hIx' : ‖Ix / P - G‖ ≤ Etot :=
    hIx.trans (by dsimp [Etot]; linarith)
  have hJx' : ‖Jx / M - H‖ ≤ Etot :=
    hJx.trans (by dsimp [Etot]; linarith)
  have hremote' : ‖remote / C‖ ≤ Etot :=
    hremoteRatio.trans (by dsimp [Etot]; linarith)
  have hexact :
      (Ix + s * Jx + remote) / C =
        (P / C) * (Ix / P) + (s * (M / C)) * (Jx / M) + remote / C := by
    field_simp [hCne, hPne, hMne]
  exact norm_twoSaddleResidual_le hUL hQ hEtot hcPlus hcMinus
    hcPlusOne hcMinusA hIx' hJx' hG hH hremote' hexact

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/UniformCentralRemainderProduction.lean <==
import EuclideanBallsFormalization.UniformHigherOrderRemainder
import EuclideanBallsFormalization.CentralSeriesUniformBounds
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
The final common pointwise-production step for R11 Lemma 6.4.  Concrete
regime modules supply only the three Taylor identities, their remainders,
and uniform bounds for the finitely many explicit jet coefficients.  This
module derives all remaining scalar premises of the weighted Taylor algebra.
-/

noncomputable section

set_option maxHeartbeats 1000000

def centralHigherOrderInputDegree (K E : Nat) : Nat :=
  max E (max (2 * K + 1) (weightedTaylorTailDegreeBound K))

def centralHigherOrderInputConstant
    (K : Nat) (C BX BA BB : Real) : Real :=
  1 + C + (2 * K : Real) * BX + (2 * K : Real) * BA +
    (2 * K : Real) * BB +
      centralTaylorQuotientCoefficientBound K BX BA BB

def centralHigherOrderFinalConstant
    (K : Nat) (C BX BA BB : Real) : Real :=
  2 * centralHigherOrderInputConstant K C BX BA BB

theorem norm_higherOrderCentralRemainder_le_uniform_from_jets
    (K : Nat) (hK : 0 < K)
    (phaseScale lambda epsilon : Complex)
    (phaseJet : Nat → Complex) (poleScale : Complex)
    (poleJet : Nat → Complex) (productScale : Complex)
    (T : Nat → Complex) (X A B : Real → Complex) (u : Real)
    (RX RA RB : Complex) (C BX BA BB : Real) (E : Nat)
    (hC0 : 0 ≤ C) (hBX0 : 0 ≤ BX) (hBA0 : 0 ≤ BA)
    (hBB0 : 0 ≤ BB) (hepsilon : ‖epsilon‖ ≤ 1)
    (hX : X u = weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
      epsilon (u : Complex) + RX)
    (hA : A u = weightedSeriesValue (2 * K)
      (higherOrderPoleFamily poleScale poleJet)
      epsilon (u : Complex) + RA)
    (hB : B u = weightedSeriesValue (2 * K)
      (diagonalTaylorFamily productScale T)
      epsilon (u : Complex) + RB)
    (hX0 : ‖weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
      epsilon (u : Complex)‖ ≤ 2)
    (hRXone : ‖RX‖ ≤ 1)
    (hRX : ‖RX‖ ≤ ‖epsilon‖ ^ (2 * K) *
      (C * (1 + |u|) ^ E))
    (hRA : ‖RA‖ ≤ ‖epsilon‖ ^ (2 * K) *
      (C * (1 + |u|) ^ E))
    (hRB : ‖RB‖ ≤ ‖epsilon‖ ^ (2 * K) *
      (C * (1 + |u|) ^ E))
    (hXcoeff : ∀ nu < 2 * K,
      polynomialCoefficientNorm
        (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet nu) ≤ BX)
    (hAcoeff : ∀ nu < 2 * K,
      polynomialCoefficientNorm
        (higherOrderPoleFamily poleScale poleJet nu) ≤ BA)
    (hBcoeff : ∀ nu < 2 * K,
      polynomialCoefficientNorm
        (diagonalTaylorFamily productScale T nu) ≤ BB) :
    ‖higherOrderCentralRemainder K phaseScale lambda epsilon phaseJet
      poleScale poleJet productScale T X A B u‖ ≤
      ‖epsilon‖ ^ (2 * K) *
        uniformHigherOrderConstant K (centralHigherOrderInputDegree K E)
          (centralHigherOrderFinalConstant K C BX BA BB) *
        (1 + |u| ^ (2 * uniformHigherOrderDegree K
          (centralHigherOrderInputDegree K E))) := by
  let D : Nat := centralHigherOrderInputDegree K E
  let Qc : Real := centralTaylorQuotientCoefficientBound K BX BA BB
  let Cstar : Real := centralHigherOrderInputConstant K C BX BA BB
  let w : Real := 1 + |u|
  have hw : 1 ≤ w := by dsimp [w]; linarith [abs_nonneg u]
  have hw0 : 0 ≤ w := zero_le_one.trans hw
  have hQc0 : 0 ≤ Qc := by
    dsimp [Qc, centralTaylorQuotientCoefficientBound,
      weightedTaylorCoreCoefficientBound]
    positivity
  have hCstar : 1 ≤ Cstar := by
    dsimp only [Cstar, centralHigherOrderInputConstant]
    change 1 ≤ 1 + C + (2 * K : Real) * BX + (2 * K : Real) * BA +
      (2 * K : Real) * BB + Qc
    nlinarith [mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBX0,
      mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBA0,
      mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBB0]
  have hCstar0 : 0 ≤ Cstar := zero_le_one.trans hCstar
  have hCle : C ≤ Cstar := by
    dsimp [Cstar, centralHigherOrderInputConstant]
    nlinarith [mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBX0,
      mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBA0,
      mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBB0]
  have hXCle : (2 * K : Real) * BX ≤ Cstar := by
    dsimp [Cstar, centralHigherOrderInputConstant]
    nlinarith [mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBA0,
      mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBB0]
  have hACle : (2 * K : Real) * BA ≤ Cstar := by
    dsimp [Cstar, centralHigherOrderInputConstant]
    nlinarith [mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBX0,
      mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBB0]
  have hBCle : (2 * K : Real) * BB ≤ Cstar := by
    dsimp [Cstar, centralHigherOrderInputConstant]
    nlinarith [mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBX0,
      mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBA0]
  have hQle : Qc ≤ Cstar := by
    dsimp [Qc, Cstar, centralHigherOrderInputConstant]
    nlinarith [mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBX0,
      mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBA0,
      mul_nonneg (show (0 : Real) ≤ 2 * K by positivity) hBB0]
  have hED : E ≤ D := le_max_left _ _
  have hbaseD : 2 * K + 1 ≤ D :=
    (le_max_left _ _).trans (le_max_right E _)
  have htailD : weightedTaylorTailDegreeBound K ≤ D :=
    (le_max_right _ _).trans (le_max_right E _)
  have hphaseDegree : ∀ nu < 2 * K,
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet nu).natDegree ≤
        2 * K + 1 := by
    intro nu hnu
    unfold higherOrderPhaseFamily
    exact (natDegree_shiftedPhaseTaylorFamily_le _ _ _ _).trans (by omega)
  have hpoleDegree : ∀ nu < 2 * K,
      (higherOrderPoleFamily poleScale poleJet nu).natDegree ≤
        2 * K + 1 := by
    intro nu hnu
    unfold higherOrderPoleFamily
    exact (natDegree_scaledTaylorJetPolynomial_le _ _ _).trans (by omega)
  have hproductDegree : ∀ nu < 2 * K,
      (diagonalTaylorFamily productScale T nu).natDegree ≤
        2 * K + 1 := by
    intro nu hnu
    exact (natDegree_diagonalTaylorFamily_le _ _ _).trans (by omega)
  have hXseries := norm_weightedSeriesValue_le_epsilon_mul_of_zero
    (2 * K)
    (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
    epsilon (u : Complex) BX (2 * K + 1) hBX0 hepsilon
    (by simp [higherOrderPhaseFamily, shiftedPhaseTaylorFamily_zero])
    hXcoeff hphaseDegree
  have hAseries := norm_weightedSeriesValue_le_of_coefficientNorm_degree
    (2 * K) (higherOrderPoleFamily poleScale poleJet)
    epsilon (u : Complex) BA (2 * K + 1) hBA0 hepsilon
    hAcoeff hpoleDegree
  have hBseries := norm_weightedSeriesValue_le_of_coefficientNorm_degree
    (2 * K) (diagonalTaylorFamily productScale T)
    epsilon (u : Complex) BB (2 * K + 1) hBB0 hepsilon
    hBcoeff hproductDegree
  have hpowE : w ^ E ≤ w ^ D := pow_le_pow_right₀ hw hED
  have hpowBase : w ^ (2 * K + 1) ≤ w ^ D :=
    pow_le_pow_right₀ hw hbaseD
  have hpowTail : w ^ weightedTaylorTailDegreeBound K ≤ w ^ D :=
    pow_le_pow_right₀ hw htailD
  have hremMajor : C * w ^ E ≤ Cstar * w ^ D :=
    mul_le_mul hCle hpowE (pow_nonneg hw0 _) hCstar0
  have hXMajor : (2 * K : Real) * BX * w ^ (2 * K + 1) ≤
      Cstar * w ^ D :=
    mul_le_mul hXCle hpowBase (pow_nonneg hw0 _) hCstar0
  have hAMajor : (2 * K : Real) * BA * w ^ (2 * K + 1) ≤
      Cstar * w ^ D :=
    mul_le_mul hACle hpowBase (pow_nonneg hw0 _) hCstar0
  have hBMajor : (2 * K : Real) * BB * w ^ (2 * K + 1) ≤
      Cstar * w ^ D :=
    mul_le_mul hBCle hpowBase (pow_nonneg hw0 _) hCstar0
  have hQMajor : Qc * w ^ weightedTaylorTailDegreeBound K ≤
      Cstar * w ^ D :=
    mul_le_mul hQle hpowTail (pow_nonneg hw0 _) hCstar0
  have hAseries' : ‖weightedSeriesValue (2 * K)
      (higherOrderPoleFamily poleScale poleJet) epsilon (u : Complex)‖ ≤
      Cstar * w ^ D := by
    exact hAseries.trans (by simpa [w, mul_assoc] using hAMajor)
  have hBseries' : ‖weightedSeriesValue (2 * K)
      (diagonalTaylorFamily productScale T) epsilon (u : Complex)‖ ≤
      Cstar * w ^ D := by
    exact hBseries.trans (by simpa [w, mul_assoc] using hBMajor)
  have hRX' : ‖RX‖ ≤ ‖epsilon‖ ^ (2 * K) * (Cstar * w ^ D) :=
    hRX.trans (mul_le_mul_of_nonneg_left
      (by simpa [w] using hremMajor) (by positivity))
  have hRA' : ‖RA‖ ≤ ‖epsilon‖ ^ (2 * K) * (Cstar * w ^ D) :=
    hRA.trans (mul_le_mul_of_nonneg_left
      (by simpa [w] using hremMajor) (by positivity))
  have hRB' : ‖RB‖ ≤ ‖epsilon‖ ^ (2 * K) * (Cstar * w ^ D) :=
    hRB.trans (mul_le_mul_of_nonneg_left
      (by simpa [w] using hremMajor) (by positivity))
  have hXweight : ‖weightedSeriesValue (2 * K)
      (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
      epsilon (u : Complex)‖ ≤ ‖epsilon‖ * (Cstar * w ^ D) := by
    exact hXseries.trans (mul_le_mul_of_nonneg_left
      (by simpa [w, mul_assoc] using hXMajor) (norm_nonneg epsilon))
  have hAnorm : ‖A u‖ ≤ (2 * Cstar) * w ^ D := by
    rw [hA]
    calc
      ‖weightedSeriesValue (2 * K)
          (higherOrderPoleFamily poleScale poleJet) epsilon (u : Complex) + RA‖ ≤
          ‖weightedSeriesValue (2 * K)
            (higherOrderPoleFamily poleScale poleJet) epsilon (u : Complex)‖ +
            ‖RA‖ := norm_add_le _ _
      _ ≤ Cstar * w ^ D + Cstar * w ^ D := by
        gcongr
        exact hRA'.trans (by
          have hepspow : ‖epsilon‖ ^ (2 * K) ≤ 1 := by
            simpa using pow_le_one₀ (norm_nonneg epsilon) hepsilon
          nlinarith [mul_nonneg hCstar0 (pow_nonneg hw0 D)])
      _ = (2 * Cstar) * w ^ D := by ring
  have hBnorm : ‖B u‖ ≤ (2 * Cstar) * w ^ D := by
    rw [hB]
    calc
      ‖weightedSeriesValue (2 * K)
          (diagonalTaylorFamily productScale T) epsilon (u : Complex) + RB‖ ≤
          ‖weightedSeriesValue (2 * K)
            (diagonalTaylorFamily productScale T) epsilon (u : Complex)‖ +
            ‖RB‖ := norm_add_le _ _
      _ ≤ Cstar * w ^ D + Cstar * w ^ D := by
        gcongr
        exact hRB'.trans (by
          have hepspow : ‖epsilon‖ ^ (2 * K) ≤ 1 := by
            simpa using pow_le_one₀ (norm_nonneg epsilon) hepsilon
          nlinarith [mul_nonneg hCstar0 (pow_nonneg hw0 D)])
      _ = (2 * Cstar) * w ^ D := by ring
  have hQraw := norm_centralTaylorQuotient_eval_le K
    (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
    (higherOrderPoleFamily poleScale poleJet)
    (diagonalTaylorFamily productScale T) BX BA BB
    (epsilon := epsilon) (u := (u : Complex)) hepsilon
    hXcoeff hAcoeff hBcoeff hphaseDegree hpoleDegree hproductDegree
  have hQ : ‖weightedPolynomialEval
      (weightedTaylorTailQuotient K
        (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
        (higherOrderPoleFamily poleScale poleJet)
        (diagonalTaylorFamily productScale T)) epsilon (u : Complex)‖ ≤
      Cstar * w ^ D := hQraw.trans (by simpa [Qc, w] using hQMajor)
  let Cfinal : Real := 2 * Cstar
  have hCfinal : 1 ≤ Cfinal := by dsimp [Cfinal]; linarith
  have hstarFinal : Cstar * w ^ D ≤ Cfinal * w ^ D := by
    dsimp [Cfinal]
    nlinarith [mul_nonneg hCstar0 (pow_nonneg hw0 D)]
  have hremFinal : ‖epsilon‖ ^ (2 * K) * (Cstar * w ^ D) ≤
      ‖epsilon‖ ^ (2 * K) * (Cfinal * w ^ D) :=
    mul_le_mul_of_nonneg_left hstarFinal (by positivity)
  have hresult := norm_higherOrderPointwiseRemainder_le_uniformPolynomial
    K hK
    (higherOrderPhaseFamily phaseScale lambda epsilon phaseJet)
    (higherOrderPoleFamily poleScale poleJet)
    productScale T epsilon X A B u RX RA RB Cfinal D hCfinal hepsilon
    hX hA hB hX0 hRXone
    (hRX'.trans hremFinal) (hRA'.trans hremFinal) (hRB'.trans hremFinal)
    (hXweight.trans (mul_le_mul_of_nonneg_left hstarFinal
      (norm_nonneg epsilon)))
    (by simpa [Cfinal] using hAnorm) (by simpa [Cfinal] using hBnorm)
    (hAseries'.trans hstarFinal) (hBseries'.trans hstarFinal)
    (hQ.trans hstarFinal)
  unfold higherOrderCentralRemainder
  simpa [Cfinal, D, Cstar, centralHigherOrderFinalConstant] using hresult

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/UniformHigherOrderRemainder.lean <==
import EuclideanBallsFormalization.HigherOrderPointwiseExpansion
import EuclideanBallsFormalization.CentralTaylorUniformAlgebra
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Compression of the finite Taylor-algebra inputs to one polynomial majorant.
All analytic and coefficient estimates may first be bounded by
`V = C*(1+|u|)^E`; this file proves that the complete remainder has the
manuscript form `epsilon^(2*K) * C_K * (1+|u|^(2*D_K))`.
-/

noncomputable section

def uniformHigherOrderDegree (K E : Nat) : Nat := (2 * K + 2) * E

def uniformHigherOrderConstant (K E : Nat) (C : Real) : Real :=
  2 ^ uniformHigherOrderDegree K E *
    (2 * Real.exp 2 * C ^ 3 +
      2 * Real.exp 2 * C ^ 2 +
      Real.exp 2 * C ^ (2 * K + 2) + C)

theorem one_add_pow_le_two_pow_one_add_sq_pow
    (x : Real) (hx : 0 ≤ x) (m : Nat) :
    (1 + x) ^ m ≤ 2 ^ m * (1 + x ^ (2 * m)) := by
  by_cases hm : m = 0
  · subst m
    norm_num
  · have hadd := add_pow_le (show (0 : Real) ≤ 1 by norm_num) hx m
    have hy : 0 ≤ x ^ m := pow_nonneg hx m
    have hyquad : x ^ m ≤ 1 + (x ^ m) ^ 2 := by
      nlinarith [sq_nonneg (x ^ m - 1 / 2)]
    have hsum : 1 + x ^ m ≤ 2 * (1 + x ^ (2 * m)) := by
      have hpow : (x ^ m) ^ 2 = x ^ (2 * m) := by
        rw [← pow_mul]
        congr 1
        omega
      rw [← hpow]
      nlinarith [hyquad, sq_nonneg (x ^ m)]
    calc
      (1 + x) ^ m ≤ 2 ^ (m - 1) * (1 ^ m + x ^ m) := hadd
      _ ≤ 2 ^ (m - 1) * (2 * (1 + x ^ (2 * m))) := by
        gcongr
        simpa using hsum
      _ = 2 ^ m * (1 + x ^ (2 * m)) := by
        rw [show m = (m - 1) + 1 by omega, pow_add]
        norm_num
        ring

/-- Uniform polynomial remainder from one common pointwise bound `V`.
The hypotheses are precisely the scalar premises of
`norm_higherOrderPointwiseRemainder_le`, with every variable majorized by
`C*(1+|u|)^E`. -/
theorem norm_higherOrderPointwiseRemainder_le_uniformPolynomial
    (K : Nat) (hK : 0 < K)
    (x a : Nat → Polynomial Complex) (scale : Complex)
    (T : Nat → Complex) (epsilon : Complex)
    (X A B : Real → Complex) (u : Real) (RX RA RB : Complex)
    (C : Real) (E : Nat) (hC : 1 ≤ C) (hepsilon : ‖epsilon‖ ≤ 1)
    (hX : X u = weightedSeriesValue (2 * K) x epsilon (u : Complex) + RX)
    (hA : A u = weightedSeriesValue (2 * K) a epsilon (u : Complex) + RA)
    (hB : B u = weightedSeriesValue (2 * K)
      (diagonalTaylorFamily scale T) epsilon (u : Complex) + RB)
    (hX0 : ‖weightedSeriesValue (2 * K) x epsilon (u : Complex)‖ ≤ 2)
    (hRXone : ‖RX‖ ≤ 1)
    (hRX : ‖RX‖ ≤ ‖epsilon‖ ^ (2 * K) *
      (C * (1 + |u|) ^ E))
    (hRA : ‖RA‖ ≤ ‖epsilon‖ ^ (2 * K) *
      (C * (1 + |u|) ^ E))
    (hRB : ‖RB‖ ≤ ‖epsilon‖ ^ (2 * K) *
      (C * (1 + |u|) ^ E))
    (hXweight : ‖weightedSeriesValue (2 * K) x epsilon (u : Complex)‖ ≤
      ‖epsilon‖ * (C * (1 + |u|) ^ E))
    (hAnorm : ‖A u‖ ≤ C * (1 + |u|) ^ E)
    (hBnorm : ‖B u‖ ≤ C * (1 + |u|) ^ E)
    (hA0norm : ‖weightedSeriesValue (2 * K) a epsilon (u : Complex)‖ ≤
      C * (1 + |u|) ^ E)
    (hB0norm : ‖weightedSeriesValue (2 * K)
      (diagonalTaylorFamily scale T) epsilon (u : Complex)‖ ≤
      C * (1 + |u|) ^ E)
    (hQ : ‖weightedPolynomialEval
      (weightedTaylorTailQuotient K x a (diagonalTaylorFamily scale T))
      epsilon (u : Complex)‖ ≤ C * (1 + |u|) ^ E) :
    ‖higherOrderPointwiseRemainder K x a scale T epsilon X A B u‖ ≤
      ‖epsilon‖ ^ (2 * K) *
        uniformHigherOrderConstant K E C *
          (1 + |u| ^ (2 * uniformHigherOrderDegree K E)) := by
  let w : Real := 1 + |u|
  let V : Real := C * w ^ E
  let M : Nat := uniformHigherOrderDegree K E
  let Craw : Real :=
    2 * Real.exp 2 * C ^ 3 +
      2 * Real.exp 2 * C ^ 2 +
      Real.exp 2 * C ^ (2 * K + 2) + C
  have hw : 1 ≤ w := by dsimp [w]; linarith [abs_nonneg u]
  have hw0 : 0 ≤ w := zero_le_one.trans hw
  have hV0 : 0 ≤ V := by dsimp [V]; positivity
  have hraw := norm_higherOrderPointwiseRemainder_le
    K x a scale T epsilon X A B u RX RA RB
    V V V V V V V V V
    hV0 hV0 hV0 hV0 hV0 hX hA hB hX0 hRXone
    (by simpa [V, w] using hRX)
    (by simpa [V, w] using hRA)
    (by simpa [V, w] using hRB)
    (by simpa [V, w] using hXweight)
    (by simpa [V, w] using hAnorm)
    (by simpa [V, w] using hBnorm)
    (by simpa [V, w] using hA0norm)
    (by simpa [V, w] using hB0norm)
    (by simpa [V, w] using hQ)
  have hKfour : 4 ≤ 2 * K + 2 := by omega
  have hpow3 : V ^ 3 ≤ C ^ 3 * w ^ M := by
    dsimp [V, M, uniformHigherOrderDegree]
    rw [mul_pow]
    gcongr
    calc
      (w ^ E) ^ 3 ≤ (w ^ E) ^ (2 * K + 2) :=
        pow_le_pow_right₀ (one_le_pow₀ hw) (by omega)
      _ = w ^ ((2 * K + 2) * E) := by
        rw [← pow_mul, Nat.mul_comm E (2 * K + 2)]
  have hpow2 : V ^ 2 ≤ C ^ 2 * w ^ M := by
    dsimp [V, M, uniformHigherOrderDegree]
    rw [mul_pow]
    gcongr
    calc
      (w ^ E) ^ 2 ≤ (w ^ E) ^ (2 * K + 2) :=
        pow_le_pow_right₀ (one_le_pow₀ hw) (by omega)
      _ = w ^ ((2 * K + 2) * E) := by
        rw [← pow_mul, Nat.mul_comm E (2 * K + 2)]
  have hpowBig : V ^ (2 * K + 2) ≤
      C ^ (2 * K + 2) * w ^ M := by
    dsimp [V, M, uniformHigherOrderDegree]
    rw [mul_pow]
    gcongr
    rw [← pow_mul, Nat.mul_comm E (2 * K + 2)]
  have hpow1 : V ≤ C * w ^ M := by
    dsimp [V, M, uniformHigherOrderDegree]
    gcongr
    simpa using Nat.mul_le_mul_right E (show 1 ≤ 2 * K + 2 by omega)
  have hbracket :
      2 * Real.exp 2 * V * V * V +
          Real.exp 2 * V * V +
          Real.exp 2 * V * V +
          V ^ (2 * K) * Real.exp 2 * V * V + V ≤
        Craw * w ^ M := by
    have hfirst : 2 * Real.exp 2 * V * V * V =
        2 * Real.exp 2 * V ^ 3 := by ring
    have hsecond : Real.exp 2 * V * V = Real.exp 2 * V ^ 2 := by ring
    have hfourth : V ^ (2 * K) * Real.exp 2 * V * V =
        Real.exp 2 * V ^ (2 * K + 2) := by
      rw [pow_add]
      ring
    rw [hfirst, hsecond, hfourth]
    calc
      2 * Real.exp 2 * V ^ 3 +
          Real.exp 2 * V ^ 2 + Real.exp 2 * V ^ 2 +
          Real.exp 2 * V ^ (2 * K + 2) + V ≤
        2 * Real.exp 2 * (C ^ 3 * w ^ M) +
          Real.exp 2 * (C ^ 2 * w ^ M) +
          Real.exp 2 * (C ^ 2 * w ^ M) +
          Real.exp 2 * (C ^ (2 * K + 2) * w ^ M) +
          C * w ^ M := by gcongr
      _ = Craw * w ^ M := by dsimp [Craw]; ring
  have hwMajor : w ^ M ≤
      2 ^ M * (1 + |u| ^ (2 * M)) := by
    dsimp [w]
    exact one_add_pow_le_two_pow_one_add_sq_pow |u| (abs_nonneg u) M
  calc
    ‖higherOrderPointwiseRemainder K x a scale T epsilon X A B u‖ ≤
      ‖epsilon‖ ^ (2 * K) *
        (2 * Real.exp 2 * V * V * V +
          Real.exp 2 * V * V +
          Real.exp 2 * V * V +
          V ^ (2 * K) * Real.exp 2 * V * V + V) := by
      simpa [V] using hraw
    _ ≤ ‖epsilon‖ ^ (2 * K) * (Craw * w ^ M) := by
      gcongr
    _ ≤ ‖epsilon‖ ^ (2 * K) *
        (Craw * (2 ^ M * (1 + |u| ^ (2 * M)))) := by
      gcongr
    _ = ‖epsilon‖ ^ (2 * K) *
        uniformHigherOrderConstant K E C *
          (1 + |u| ^ (2 * uniformHigherOrderDegree K E)) := by
      dsimp [uniformHigherOrderConstant, M, Craw]
      ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/WeightedTaylorAlgebra.lean <==
import Mathlib.Algebra.Polynomial.Eval.Defs
import Mathlib.Data.Nat.Factorial.Basic
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Finite algebraic core of R11 Lemma 6.3.  The outer polynomial records the
weight in `epsilon`; each coefficient is an inner polynomial in the local
variable `u`.  The analytic error estimate is deliberately separate from
this exact finite coefficient collection.
-/

noncomputable section

open scoped BigOperators

abbrev WeightedPolynomial := Polynomial (Polynomial Complex)

def weightedSeries (N : Nat) (c : Nat → Polynomial Complex) :
    WeightedPolynomial :=
  ∑ ν ∈ Finset.range N, Polynomial.monomial ν (c ν)

def weightedTruncatedExp (N : Nat) (X : WeightedPolynomial) :
    WeightedPolynomial :=
  ∑ m ∈ Finset.range N,
    Polynomial.C (Polynomial.C ((Nat.factorial m : Complex)⁻¹)) * X ^ m

def weightedTaylorCore (K : Nat)
    (x a b : Nat → Polynomial Complex) : WeightedPolynomial :=
  weightedTruncatedExp (2 * K) (weightedSeries (2 * K) x) *
    weightedSeries (2 * K) a * weightedSeries (2 * K) b

def weightedTaylorCoefficient (K ν : Nat)
    (x a b : Nat → Polynomial Complex) : Polynomial Complex :=
  (weightedTaylorCore K x a b).coeff ν

def weightedTaylorTruncation (K : Nat)
    (x a b : Nat → Polynomial Complex) : WeightedPolynomial :=
  ∑ ν ∈ Finset.range (2 * K),
    Polynomial.monomial ν (weightedTaylorCoefficient K ν x a b)

def weightedTaylorFiniteValue (K : Nat)
    (x a b : Nat → Polynomial Complex) (epsilon u : Complex) : Complex :=
  ∑ ν ∈ Finset.range (2 * K), epsilon ^ ν *
    (weightedTaylorCoefficient K ν x a b).eval u

def weightedPolynomialEval
    (F : WeightedPolynomial) (epsilon u : Complex) : Complex :=
  (F.eval (Polynomial.C epsilon)).eval u

def weightedSeriesValue (N : Nat) (c : Nat → Polynomial Complex)
    (epsilon u : Complex) : Complex :=
  ∑ ν ∈ Finset.range N, epsilon ^ ν * (c ν).eval u

def truncatedComplexExp (N : Nat) (X : Complex) : Complex :=
  ∑ m ∈ Finset.range N, X ^ m / (Nat.factorial m : Complex)

def PolynomialHasParity (ν : Nat) (p : Polynomial Complex) : Prop :=
  ∀ u : Complex, p.eval (-u) = (-1 : Complex) ^ ν * p.eval u

def WeightedHasParity (F : WeightedPolynomial) : Prop :=
  ∀ ν : Nat, PolynomialHasParity ν (F.coeff ν)

theorem polynomialHasParity_real_evenOdd
    {nu : Nat} {p : Polynomial Complex} (hp : PolynomialHasParity nu p) :
    if Even nu then
      Function.Even (fun u : Real => p.eval (u : Complex))
    else
      Function.Odd (fun u : Real => p.eval (u : Complex)) := by
  split_ifs with hEven
  · intro u
    have h := hp (u : Complex)
    rw [hEven.neg_one_pow] at h
    simpa using h
  · intro u
    have hOdd : Odd nu := Nat.not_even_iff_odd.mp hEven
    have h := hp (u : Complex)
    rw [hOdd.neg_one_pow] at h
    simpa using h

theorem polynomialHasParity_zero (ν : Nat) :
    PolynomialHasParity ν (0 : Polynomial Complex) := by
  intro u
  simp

theorem polynomialHasParity_add {ν : Nat} {p q : Polynomial Complex}
    (hp : PolynomialHasParity ν p) (hq : PolynomialHasParity ν q) :
    PolynomialHasParity ν (p + q) := by
  intro u
  simp [hp u, hq u, mul_add]

theorem polynomialHasParity_mul {i j : Nat} {p q : Polynomial Complex}
    (hp : PolynomialHasParity i p) (hq : PolynomialHasParity j q) :
    PolynomialHasParity (i + j) (p * q) := by
  intro u
  rw [Polynomial.eval_mul, Polynomial.eval_mul, hp u, hq u, pow_add]
  ring

theorem weightedHasParity_zero :
    WeightedHasParity (0 : WeightedPolynomial) := by
  intro ν
  simpa using polynomialHasParity_zero ν

theorem weightedHasParity_add {F G : WeightedPolynomial}
    (hF : WeightedHasParity F) (hG : WeightedHasParity G) :
    WeightedHasParity (F + G) := by
  intro ν
  rw [Polynomial.coeff_add]
  exact polynomialHasParity_add (hF ν) (hG ν)

theorem weightedHasParity_monomial {ν : Nat} {p : Polynomial Complex}
    (hp : PolynomialHasParity ν p) :
    WeightedHasParity (Polynomial.monomial ν p) := by
  intro m
  by_cases hm : ν = m
  · subst m
    simpa using hp
  · rw [Polynomial.coeff_monomial]
    simp [hm, polynomialHasParity_zero]

theorem weightedHasParity_sum {ι : Type*} (s : Finset ι)
    (F : ι → WeightedPolynomial)
    (hF : ∀ i ∈ s, WeightedHasParity (F i)) :
    WeightedHasParity (∑ i ∈ s, F i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using weightedHasParity_zero
  | @insert i s hi ih =>
      rw [Finset.sum_insert hi]
      exact weightedHasParity_add (hF i (by simp))
        (ih fun j hj => hF j (by simp [hj]))

theorem weightedHasParity_mul {F G : WeightedPolynomial}
    (hF : WeightedHasParity F) (hG : WeightedHasParity G) :
    WeightedHasParity (F * G) := by
  intro ν u
  rw [Polynomial.coeff_mul, Polynomial.eval_finsetSum,
    Polynomial.eval_finsetSum]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro ij hij
  have hadd : ij.1 + ij.2 = ν := Finset.mem_antidiagonal.mp hij
  rw [Polynomial.eval_mul, hF ij.1 u, hG ij.2 u,
    Polynomial.eval_mul]
  have hpow : (-1 : Complex) ^ ij.1 * (-1 : Complex) ^ ij.2 =
      (-1 : Complex) ^ ν := by
    rw [← pow_add, hadd]
  calc
    (-1 : Complex) ^ ij.1 * Polynomial.eval u (F.coeff ij.1) *
        ((-1 : Complex) ^ ij.2 * Polynomial.eval u (G.coeff ij.2)) =
      (((-1 : Complex) ^ ij.1 * (-1 : Complex) ^ ij.2) *
        (Polynomial.eval u (F.coeff ij.1) *
          Polynomial.eval u (G.coeff ij.2))) := by ring
    _ = (-1 : Complex) ^ ν *
        (Polynomial.eval u (F.coeff ij.1) *
          Polynomial.eval u (G.coeff ij.2)) := by rw [hpow]

theorem weightedHasParity_pow {F : WeightedPolynomial}
    (hF : WeightedHasParity F) (m : Nat) :
    WeightedHasParity (F ^ m) := by
  induction m with
  | zero =>
      intro ν
      by_cases hν : ν = 0
      · subst ν
        intro u
        simp
      · rw [pow_zero]
        intro u
        simp [Polynomial.coeff_one, hν]
  | succ m ih =>
      rw [pow_succ]
      exact weightedHasParity_mul ih hF

theorem weightedHasParity_constant (c : Complex) :
    WeightedHasParity (Polynomial.C (Polynomial.C c)) := by
  intro ν
  by_cases hν : ν = 0
  · subst ν
    intro u
    simp
  · intro u
    simp [Polynomial.coeff_C, hν]

theorem weightedSeries_hasParity (N : Nat)
    (c : Nat → Polynomial Complex)
    (hc : ∀ ν < N, PolynomialHasParity ν (c ν)) :
    WeightedHasParity (weightedSeries N c) := by
  unfold weightedSeries
  apply weightedHasParity_sum
  intro ν hν
  exact weightedHasParity_monomial (hc ν (Finset.mem_range.mp hν))

theorem weightedTruncatedExp_hasParity (N : Nat) (X : WeightedPolynomial)
    (hX : WeightedHasParity X) :
    WeightedHasParity (weightedTruncatedExp N X) := by
  unfold weightedTruncatedExp
  apply weightedHasParity_sum
  intro m hm
  exact weightedHasParity_mul
    (weightedHasParity_constant ((Nat.factorial m : Complex)⁻¹))
    (weightedHasParity_pow hX m)

/-- Parity of every collected coefficient: weight `ν` produces a polynomial
of parity `ν`. -/
theorem weightedTaylorCoefficient_hasParity
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (hx : ∀ ν < 2 * K, PolynomialHasParity ν (x ν))
    (ha : ∀ ν < 2 * K, PolynomialHasParity ν (a ν))
    (hb : ∀ ν < 2 * K, PolynomialHasParity ν (b ν))
    (ν : Nat) :
    PolynomialHasParity ν (weightedTaylorCoefficient K ν x a b) := by
  unfold weightedTaylorCoefficient weightedTaylorCore
  have hX := weightedSeries_hasParity (2 * K) x hx
  have hA := weightedSeries_hasParity (2 * K) a ha
  have hB := weightedSeries_hasParity (2 * K) b hb
  exact weightedHasParity_mul
    (weightedHasParity_mul (weightedTruncatedExp_hasParity (2 * K)
      (weightedSeries (2 * K) x) hX) hA) hB ν

theorem weightedSeries_eval (N : Nat) (c : Nat → Polynomial Complex)
    (epsilon : Polynomial Complex) :
    (weightedSeries N c).eval epsilon =
      ∑ ν ∈ Finset.range N, epsilon ^ ν * c ν := by
  simp [weightedSeries, Polynomial.eval_finsetSum, mul_comm]

theorem weightedPolynomialEval_weightedSeries
    (N : Nat) (c : Nat → Polynomial Complex) (epsilon u : Complex) :
    weightedPolynomialEval (weightedSeries N c) epsilon u =
      weightedSeriesValue N c epsilon u := by
  unfold weightedPolynomialEval weightedSeriesValue
  rw [weightedSeries_eval]
  simp [Polynomial.eval_finsetSum]

theorem weightedPolynomialEval_mul
    (F G : WeightedPolynomial) (epsilon u : Complex) :
    weightedPolynomialEval (F * G) epsilon u =
      weightedPolynomialEval F epsilon u *
        weightedPolynomialEval G epsilon u := by
  simp [weightedPolynomialEval]

theorem weightedPolynomialEval_weightedTruncatedExp
    (N : Nat) (X : WeightedPolynomial) (epsilon u : Complex) :
    weightedPolynomialEval (weightedTruncatedExp N X) epsilon u =
      truncatedComplexExp N (weightedPolynomialEval X epsilon u) := by
  unfold weightedTruncatedExp truncatedComplexExp weightedPolynomialEval
  simp only [Polynomial.eval_finsetSum, Polynomial.eval_mul,
    Polynomial.eval_C, Polynomial.eval_pow]
  apply Finset.sum_congr rfl
  intro m hm
  ring

theorem weightedPolynomialEval_weightedTaylorCore
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (epsilon u : Complex) :
    weightedPolynomialEval (weightedTaylorCore K x a b) epsilon u =
      truncatedComplexExp (2 * K)
          (weightedSeriesValue (2 * K) x epsilon u) *
        weightedSeriesValue (2 * K) a epsilon u *
        weightedSeriesValue (2 * K) b epsilon u := by
  unfold weightedTaylorCore
  rw [weightedPolynomialEval_mul, weightedPolynomialEval_mul,
    weightedPolynomialEval_weightedTruncatedExp,
    weightedPolynomialEval_weightedSeries,
    weightedPolynomialEval_weightedSeries,
    weightedPolynomialEval_weightedSeries]

theorem weightedTaylorCore_exact_decomposition
    (K : Nat) (x a b : Nat → Polynomial Complex) :
    weightedTaylorCore K x a b =
      weightedTaylorTruncation K x a b +
        (weightedTaylorCore K x a b - weightedTaylorTruncation K x a b) := by
  ring

theorem weightedTaylorCore_eval_decomposition
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (epsilon : Polynomial Complex) :
    (weightedTaylorCore K x a b).eval epsilon =
      (∑ ν ∈ Finset.range (2 * K),
        epsilon ^ ν * weightedTaylorCoefficient K ν x a b) +
      (weightedTaylorCore K x a b -
        weightedTaylorTruncation K x a b).eval epsilon := by
  calc
    (weightedTaylorCore K x a b).eval epsilon =
        (weightedTaylorTruncation K x a b +
          (weightedTaylorCore K x a b -
            weightedTaylorTruncation K x a b)).eval epsilon := by
      exact congrArg (Polynomial.eval epsilon)
        (weightedTaylorCore_exact_decomposition K x a b)
    _ = (weightedTaylorTruncation K x a b).eval epsilon +
        (weightedTaylorCore K x a b -
          weightedTaylorTruncation K x a b).eval epsilon := by
      rw [Polynomial.eval_add]
    _ = _ := by
      congr 1
      simp [weightedTaylorTruncation, Polynomial.eval_finsetSum, mul_comm]

theorem weightedPolynomialEval_core_eq_finite_add_tail
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (epsilon u : Complex) :
    weightedPolynomialEval (weightedTaylorCore K x a b) epsilon u =
      weightedTaylorFiniteValue K x a b epsilon u +
        weightedPolynomialEval
          (weightedTaylorCore K x a b - weightedTaylorTruncation K x a b)
          epsilon u := by
  have h := weightedTaylorCore_eval_decomposition K x a b
    (Polynomial.C epsilon)
  apply congrArg (fun p : Polynomial Complex => p.eval u) at h
  simpa [weightedPolynomialEval, weightedTaylorFiniteValue,
    Polynomial.eval_finsetSum] using h

/-- The discarded part of the exact finite algebra contains no weight below
`2*K`; consequently it has an exact factor `epsilon^(2*K)`. -/
theorem weightedTaylorTail_dvd
    (K : Nat) (x a b : Nat → Polynomial Complex) :
    Polynomial.X ^ (2 * K) ∣
      weightedTaylorCore K x a b - weightedTaylorTruncation K x a b := by
  rw [Polynomial.X_pow_dvd_iff]
  intro ν hν
  rw [Polynomial.coeff_sub]
  have hcoeff : (weightedTaylorTruncation K x a b).coeff ν =
      weightedTaylorCoefficient K ν x a b := by
    unfold weightedTaylorTruncation
    change (Polynomial.lcoeff (Polynomial Complex) ν)
        (∑ j ∈ Finset.range (2 * K),
          Polynomial.monomial j (weightedTaylorCoefficient K j x a b)) = _
    rw [map_sum]
    rw [Finset.sum_eq_single ν]
    · simp
    · intro j hj hjne
      rw [Polynomial.lcoeff_apply, Polynomial.coeff_monomial]
      simp [hjne]
    · intro hnot
      exact (hnot (Finset.mem_range.mpr hν)).elim
  rw [hcoeff]
  simp [weightedTaylorCoefficient]

def weightedTaylorTailQuotient
    (K : Nat) (x a b : Nat → Polynomial Complex) : WeightedPolynomial :=
  Classical.choose (weightedTaylorTail_dvd K x a b)

theorem weightedTaylorTail_eq
    (K : Nat) (x a b : Nat → Polynomial Complex) :
    weightedTaylorCore K x a b - weightedTaylorTruncation K x a b =
      Polynomial.X ^ (2 * K) * weightedTaylorTailQuotient K x a b :=
  Classical.choose_spec (weightedTaylorTail_dvd K x a b)

/-- Exact evaluated high-weight factorization. -/
theorem weightedPolynomialEval_tail_eq
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (epsilon u : Complex) :
    weightedPolynomialEval
        (weightedTaylorCore K x a b - weightedTaylorTruncation K x a b)
        epsilon u =
      epsilon ^ (2 * K) *
        weightedPolynomialEval (weightedTaylorTailQuotient K x a b)
          epsilon u := by
  rw [weightedTaylorTail_eq]
  simp [weightedPolynomialEval]

theorem norm_weightedPolynomialEval_tail_le
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (epsilon u : Complex) :
    ‖weightedPolynomialEval
        (weightedTaylorCore K x a b - weightedTaylorTruncation K x a b)
        epsilon u‖ ≤
      ‖epsilon‖ ^ (2 * K) *
        ‖weightedPolynomialEval (weightedTaylorTailQuotient K x a b)
          epsilon u‖ := by
  rw [weightedPolynomialEval_tail_eq, norm_mul, norm_pow]

theorem weightedSeries_add (N : Nat)
    (b₁ b₂ : Nat → Polynomial Complex) :
    weightedSeries N (fun ν => b₁ ν + b₂ ν) =
      weightedSeries N b₁ + weightedSeries N b₂ := by
  ext ν
  simp [weightedSeries, Finset.sum_add_distrib]

theorem weightedSeries_smul (N : Nat) (c : Complex)
    (b : Nat → Polynomial Complex) :
    weightedSeries N (fun ν => c • b ν) =
      (Polynomial.C c) • weightedSeries N b := by
  ext ν
  simp [weightedSeries, Finset.smul_sum]

/-- The collected coefficient is additive in the parameter-bearing `B`
family when the phase and pole families are fixed. -/
theorem weightedTaylorCoefficient_add
    (K ν : Nat) (x a b₁ b₂ : Nat → Polynomial Complex) :
    weightedTaylorCoefficient K ν x a (fun j => b₁ j + b₂ j) =
      weightedTaylorCoefficient K ν x a b₁ +
        weightedTaylorCoefficient K ν x a b₂ := by
  unfold weightedTaylorCoefficient weightedTaylorCore
  rw [weightedSeries_add, mul_add, Polynomial.coeff_add]

/-- The collected coefficient is homogeneous in the parameter-bearing `B`
family.  Together with `weightedTaylorCoefficient_add`, this is the exact
linearity assertion added in the revised manuscript. -/
theorem weightedTaylorCoefficient_smul
    (K ν : Nat) (x a b : Nat → Polynomial Complex) (c : Complex) :
    weightedTaylorCoefficient K ν x a (fun j => c • b j) =
      c • weightedTaylorCoefficient K ν x a b := by
  unfold weightedTaylorCoefficient weightedTaylorCore
  rw [weightedSeries_smul]
  rw [mul_smul_comm]
  simp [Polynomial.smul_eq_C_mul]

/-- Quantitative exponential truncation used in the analytic remainder part
of Lemma 6.3. -/
theorem norm_exp_sub_weighted_truncation_le
    (K : Nat) (X : Complex) (hX : ‖X‖ ≤ 2) :
    ‖Complex.exp X -
        ∑ m ∈ Finset.range (2 * K),
          X ^ m / (Nat.factorial m : Complex)‖ ≤
      ‖X‖ ^ (2 * K) * Real.exp 2 := by
  calc
    ‖Complex.exp X -
        ∑ m ∈ Finset.range (2 * K),
          X ^ m / (Nat.factorial m : Complex)‖ ≤
      ‖X‖ ^ (2 * K) * Real.exp ‖X‖ :=
        Complex.norm_exp_sub_sum_le_norm_mul_exp X (2 * K)
    _ ≤ ‖X‖ ^ (2 * K) * Real.exp 2 := by
      gcongr

/-- Stability of the exponential under the manuscript's explicit
`|R_X| ≤ 1` perturbation. -/
theorem norm_exp_add_sub_exp_le
    (X R : Complex) (hX : ‖X‖ ≤ 2) (hR : ‖R‖ ≤ 1) :
    ‖Complex.exp (X + R) - Complex.exp X‖ ≤
      2 * Real.exp 2 * ‖R‖ := by
  rw [Complex.exp_add]
  have hfactor : Complex.exp X * Complex.exp R - Complex.exp X =
      Complex.exp X * (Complex.exp R - 1) := by ring
  rw [hfactor, norm_mul]
  calc
    ‖Complex.exp X‖ * ‖Complex.exp R - 1‖ ≤
        Real.exp ‖X‖ * (2 * ‖R‖) := by
      gcongr
      · exact Complex.norm_exp_le_exp_norm X
      · exact Complex.norm_exp_sub_one_le hR
    _ ≤ Real.exp 2 * (2 * ‖R‖) := by
      gcongr
    _ = 2 * Real.exp 2 * ‖R‖ := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/WeightedTaylorRemainder.lean <==
import EuclideanBallsFormalization.WeightedTaylorAlgebra
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-!
Quantitative analytic remainder for the finite weighted Taylor algebra in
R11 Lemma 6.3.  The coefficient collection is the exact polynomial object
from `WeightedTaylorAlgebra`; this file proves that three genuine Taylor
remainders, the exponential truncation, and the discarded high-weight
polynomial all retain the common factor `‖epsilon‖^(2*K)`.
-/

noncomputable section

/-- The full pointwise estimate behind the manuscript's finite weighted
Taylor lemma.  All bounds are explicit, so regime-specific Taylor theorems
can instantiate it without adding an asymptotic-expansion hypothesis. -/
theorem norm_exp_mul_mul_sub_weightedTaylorFiniteValue_le
    (K : Nat) (x a b : Nat → Polynomial Complex)
    (epsilon u X A B RX RA RB : Complex)
    (EX EA EB MX MA MB MA0 MB0 Q : Real)
    (hEX : 0 ≤ EX) (hEA : 0 ≤ EA) (hMX : 0 ≤ MX)
    (hMA : 0 ≤ MA) (hMA0 : 0 ≤ MA0)
    (hX : X = weightedSeriesValue (2 * K) x epsilon u + RX)
    (hA : A = weightedSeriesValue (2 * K) a epsilon u + RA)
    (hB : B = weightedSeriesValue (2 * K) b epsilon u + RB)
    (hX0 : ‖weightedSeriesValue (2 * K) x epsilon u‖ ≤ 2)
    (hRXone : ‖RX‖ ≤ 1)
    (hRX : ‖RX‖ ≤ ‖epsilon‖ ^ (2 * K) * EX)
    (hRA : ‖RA‖ ≤ ‖epsilon‖ ^ (2 * K) * EA)
    (hRB : ‖RB‖ ≤ ‖epsilon‖ ^ (2 * K) * EB)
    (hXweight : ‖weightedSeriesValue (2 * K) x epsilon u‖ ≤
      ‖epsilon‖ * MX)
    (hAnorm : ‖A‖ ≤ MA) (hBnorm : ‖B‖ ≤ MB)
    (hA0norm : ‖weightedSeriesValue (2 * K) a epsilon u‖ ≤ MA0)
    (hB0norm : ‖weightedSeriesValue (2 * K) b epsilon u‖ ≤ MB0)
    (hQ : ‖weightedPolynomialEval (weightedTaylorTailQuotient K x a b)
      epsilon u‖ ≤ Q) :
    ‖Complex.exp X * A * B -
        weightedTaylorFiniteValue K x a b epsilon u‖ ≤
      ‖epsilon‖ ^ (2 * K) *
        (2 * Real.exp 2 * EX * MA * MB +
          Real.exp 2 * EA * MB +
          Real.exp 2 * MA0 * EB +
          MX ^ (2 * K) * Real.exp 2 * MA0 * MB0 + Q) := by
  let X0 := weightedSeriesValue (2 * K) x epsilon u
  let A0 := weightedSeriesValue (2 * K) a epsilon u
  let B0 := weightedSeriesValue (2 * K) b epsilon u
  let T := weightedPolynomialEval
    (weightedTaylorCore K x a b - weightedTaylorTruncation K x a b)
    epsilon u
  have hcore : truncatedComplexExp (2 * K) X0 * A0 * B0 =
      weightedTaylorFiniteValue K x a b epsilon u + T := by
    have hleft := weightedPolynomialEval_weightedTaylorCore
      K x a b epsilon u
    have hright := weightedPolynomialEval_core_eq_finite_add_tail
      K x a b epsilon u
    dsimp [X0, A0, B0, T]
    rw [← hleft]
    exact hright
  have hexact :
      Complex.exp X * A * B -
          weightedTaylorFiniteValue K x a b epsilon u =
        (Complex.exp X - Complex.exp X0) * A * B +
        Complex.exp X0 * (A - A0) * B +
        Complex.exp X0 * A0 * (B - B0) +
        (Complex.exp X0 - truncatedComplexExp (2 * K) X0) * A0 * B0 +
        T := by
    have hfinite : weightedTaylorFiniteValue K x a b epsilon u =
        truncatedComplexExp (2 * K) X0 * A0 * B0 - T := by
      rw [hcore]
      ring
    rw [hfinite]
    ring
  have hExpPert : ‖Complex.exp X - Complex.exp X0‖ ≤
      2 * Real.exp 2 * ‖RX‖ := by
    rw [hX]
    exact norm_exp_add_sub_exp_le X0 RX hX0 hRXone
  have hExp0 : ‖Complex.exp X0‖ ≤ Real.exp 2 := by
    calc
      ‖Complex.exp X0‖ ≤ Real.exp ‖X0‖ :=
        Complex.norm_exp_le_exp_norm X0
      _ ≤ Real.exp 2 := Real.exp_le_exp.mpr hX0
  have hExpTrunc :
      ‖Complex.exp X0 - truncatedComplexExp (2 * K) X0‖ ≤
        ‖epsilon‖ ^ (2 * K) * MX ^ (2 * K) * Real.exp 2 := by
    calc
      ‖Complex.exp X0 - truncatedComplexExp (2 * K) X0‖ ≤
          ‖X0‖ ^ (2 * K) * Real.exp 2 :=
        norm_exp_sub_weighted_truncation_le K X0 hX0
      _ ≤ (‖epsilon‖ * MX) ^ (2 * K) * Real.exp 2 := by
        gcongr
      _ = ‖epsilon‖ ^ (2 * K) * MX ^ (2 * K) * Real.exp 2 := by
        rw [mul_pow]
  have hT : ‖T‖ ≤ ‖epsilon‖ ^ (2 * K) * Q := by
    dsimp [T]
    exact (norm_weightedPolynomialEval_tail_le K x a b epsilon u).trans
      (mul_le_mul_of_nonneg_left hQ (by positivity))
  have hArem : ‖A - A0‖ ≤ ‖epsilon‖ ^ (2 * K) * EA := by
    calc
      ‖A - A0‖ = ‖RA‖ := by rw [hA]; dsimp [A0]; ring_nf
      _ ≤ _ := hRA
  have hBrem : ‖B - B0‖ ≤ ‖epsilon‖ ^ (2 * K) * EB := by
    calc
      ‖B - B0‖ = ‖RB‖ := by rw [hB]; dsimp [B0]; ring_nf
      _ ≤ _ := hRB
  have ht1 : ‖(Complex.exp X - Complex.exp X0) * A * B‖ ≤
      ‖epsilon‖ ^ (2 * K) * (2 * Real.exp 2 * EX * MA * MB) := by
    rw [norm_mul, norm_mul]
    calc
      ‖Complex.exp X - Complex.exp X0‖ * ‖A‖ * ‖B‖ ≤
          (2 * Real.exp 2 * (‖epsilon‖ ^ (2 * K) * EX)) * MA * MB := by
        gcongr
        exact hExpPert.trans (mul_le_mul_of_nonneg_left hRX (by positivity))
      _ = _ := by ring
  have ht2 : ‖Complex.exp X0 * (A - A0) * B‖ ≤
      ‖epsilon‖ ^ (2 * K) * (Real.exp 2 * EA * MB) := by
    rw [norm_mul, norm_mul]
    calc
      ‖Complex.exp X0‖ * ‖A - A0‖ * ‖B‖ ≤
          Real.exp 2 * (‖epsilon‖ ^ (2 * K) * EA) * MB := by
        gcongr
      _ = _ := by ring
  have ht3 : ‖Complex.exp X0 * A0 * (B - B0)‖ ≤
      ‖epsilon‖ ^ (2 * K) * (Real.exp 2 * MA0 * EB) := by
    rw [norm_mul, norm_mul]
    calc
      ‖Complex.exp X0‖ * ‖A0‖ * ‖B - B0‖ ≤
          Real.exp 2 * MA0 * (‖epsilon‖ ^ (2 * K) * EB) := by
        gcongr
      _ = _ := by ring
  have ht4 :
      ‖(Complex.exp X0 - truncatedComplexExp (2 * K) X0) * A0 * B0‖ ≤
        ‖epsilon‖ ^ (2 * K) *
          (MX ^ (2 * K) * Real.exp 2 * MA0 * MB0) := by
    rw [norm_mul, norm_mul]
    calc
      ‖Complex.exp X0 - truncatedComplexExp (2 * K) X0‖ * ‖A0‖ * ‖B0‖ ≤
          (‖epsilon‖ ^ (2 * K) * MX ^ (2 * K) * Real.exp 2) *
            MA0 * MB0 := by
        gcongr
      _ = _ := by ring
  rw [hexact]
  calc
    ‖(Complex.exp X - Complex.exp X0) * A * B +
        Complex.exp X0 * (A - A0) * B +
        Complex.exp X0 * A0 * (B - B0) +
        (Complex.exp X0 - truncatedComplexExp (2 * K) X0) * A0 * B0 + T‖ ≤
      ‖(Complex.exp X - Complex.exp X0) * A * B‖ +
        ‖Complex.exp X0 * (A - A0) * B‖ +
        ‖Complex.exp X0 * A0 * (B - B0)‖ +
        ‖(Complex.exp X0 - truncatedComplexExp (2 * K) X0) * A0 * B0‖ +
        ‖T‖ := by
      calc
        _ ≤ ‖(Complex.exp X - Complex.exp X0) * A * B +
              Complex.exp X0 * (A - A0) * B +
              Complex.exp X0 * A0 * (B - B0) +
              (Complex.exp X0 - truncatedComplexExp (2 * K) X0) * A0 * B0‖ +
              ‖T‖ := norm_add_le _ _
        _ ≤ (‖(Complex.exp X - Complex.exp X0) * A * B +
              Complex.exp X0 * (A - A0) * B +
              Complex.exp X0 * A0 * (B - B0)‖ +
              ‖(Complex.exp X0 - truncatedComplexExp (2 * K) X0) * A0 * B0‖) +
              ‖T‖ := by gcongr; exact norm_add_le _ _
        _ ≤ ((‖(Complex.exp X - Complex.exp X0) * A * B +
              Complex.exp X0 * (A - A0) * B‖ +
              ‖Complex.exp X0 * A0 * (B - B0)‖) +
              ‖(Complex.exp X0 - truncatedComplexExp (2 * K) X0) * A0 * B0‖) +
              ‖T‖ := by gcongr; exact norm_add_le _ _
        _ ≤ (((‖(Complex.exp X - Complex.exp X0) * A * B‖ +
              ‖Complex.exp X0 * (A - A0) * B‖) +
              ‖Complex.exp X0 * A0 * (B - B0)‖) +
              ‖(Complex.exp X0 - truncatedComplexExp (2 * K) X0) * A0 * B0‖) +
              ‖T‖ := by gcongr; exact norm_add_le _ _
    _ ≤ ‖epsilon‖ ^ (2 * K) * (2 * Real.exp 2 * EX * MA * MB) +
        ‖epsilon‖ ^ (2 * K) * (Real.exp 2 * EA * MB) +
        ‖epsilon‖ ^ (2 * K) * (Real.exp 2 * MA0 * EB) +
        ‖epsilon‖ ^ (2 * K) *
          (MX ^ (2 * K) * Real.exp 2 * MA0 * MB0) +
        ‖epsilon‖ ^ (2 * K) * Q := by gcongr
    _ = _ := by ring

end

end EuclideanBallsFormalization


==> anc/EuclideanBallsFormalization/ZeroFrequencyCentralRemainder.lean <==
import EuclideanBallsFormalization.GrowingHigherOrderCentralRemainder
import EuclideanBallsFormalization.HigherOrderCentralRatioProduction
import Mathlib.Tactic

namespace EuclideanBallsFormalization

/-! Common zero-frequency H3 remainder production. -/

noncomputable section

@[simp] theorem diagonalTaylorFamily_zeroFrequencyJet_zero
    (scale : Complex) :
    diagonalTaylorFamily scale zeroFrequencyJet 0 = 1 := by
  simp [diagonalTaylorFamily]

@[simp] theorem diagonalTaylorFamily_zeroFrequencyJet_succ
    (scale : Complex) (nu : Nat) :
    diagonalTaylorFamily scale zeroFrequencyJet (nu + 1) = 0 := by
  simp [diagonalTaylorFamily]

theorem weightedSeriesValue_diagonal_zeroFrequencyJet
    (N : Nat) (hN : 0 < N) (scale epsilon u : Complex) :
    weightedSeriesValue N
      (diagonalTaylorFamily scale zeroFrequencyJet) epsilon u = 1 := by
  unfold weightedSeriesValue
  rw [Finset.sum_eq_single 0]
  · simp
  · intro nu hnu hnu0
    obtain ⟨k, rfl⟩ := Nat.exists_eq_succ_of_ne_zero hnu0
    simp
  · simp [hN]

theorem polynomialCoefficientNorm_diagonal_zeroFrequencyJet_le_one
    (scale : Complex) (nu : Nat) :
    polynomialCoefficientNorm
      (diagonalTaylorFamily scale zeroFrequencyJet nu) ≤ 1 := by
  cases nu with
  | zero =>
      rw [diagonalTaylorFamily_zeroFrequencyJet_zero]
      rw [show (1 : Polynomial Complex) =
        Polynomial.monomial 0 (1 : Complex) by simp,
        polynomialCoefficientNorm_monomial]
      norm_num
  | succ k => simp [polynomialCoefficientNorm_zero]

/-- Once the phase and pole Taylor data are known, the constant product at
zero frequency contributes no remainder and has coefficient norm at most
one.  This is the common denominator-side pointwise theorem in H3. -/
theorem exists_threshold_norm_higherOrderCentralZeroRemainder_le_from_jets
    (K : Nat) (hK : 0 < K) (M C BX BA : Real) (E : Nat)
    (hM : 0 ≤ M) (hC : 0 < C) (hBX : 0 < BX) (hBA : 0 < BA) :
    ∃ N0 : Nat, 0 < N0 ∧
      ∀ {N : Nat}, N0 ≤ N →
      ∀ (phaseScale lambda : Complex) (phaseJet : Nat → Complex)
        (poleScale : Complex) (poleJet : Nat → Complex)
        (productScale : Complex)
        (X A : Real → Complex) (u : Real) (RX RA : Complex),
        |u| ≤ M * Real.sqrt (Real.log (N : Real)) →
        X u = weightedSeriesValue (2 * K)
          (higherOrderPhaseFamily phaseScale lambda
            ((1 / Real.sqrt N : Real) : Complex) phaseJet)
          ((1 / Real.sqrt N : Real) : Complex) (u : Complex) + RX →
        A u = weightedSeriesValue (2 * K)
          (higherOrderPoleFamily poleScale poleJet)
          ((1 / Real.sqrt N : Real) : Complex) (u : Complex) + RA →
        ‖RX‖ ≤ |1 / Real.sqrt N| ^ (2 * K) *
          (C * (1 + |u|) ^ E) →
        ‖RA‖ ≤ |1 / Real.sqrt N| ^ (2 * K) *
          (C * (1 + |u|) ^ E) →
        (∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPhaseFamily phaseScale lambda
              ((1 / Real.sqrt N : Real) : Complex) phaseJet nu) ≤ BX) →
        (∀ nu < 2 * K,
          polynomialCoefficientNorm
            (higherOrderPoleFamily poleScale poleJet nu) ≤ BA) →
        ‖higherOrderCentralRemainder K phaseScale lambda
            ((1 / Real.sqrt N : Real) : Complex) phaseJet
            poleScale poleJet productScale zeroFrequencyJet
            X A (fun _ => 1) u‖ ≤
          |1 / Real.sqrt N| ^ (2 * K) *
            uniformHigherOrderConstant K (centralHigherOrderInputDegree K E)
              (centralHigherOrderFinalConstant K C BX BA 1) *
            (1 + |u| ^ (2 * uniformHigherOrderDegree K
              (centralHigherOrderInputDegree K E))) := by
  obtain ⟨N0, hN0, hgeneric⟩ :=
    exists_threshold_norm_higherOrderCentralRemainder_le_from_jets
      K hK M C BX BA 1 E hM hC hBX hBA (by norm_num)
  refine ⟨N0, hN0, ?_⟩
  intro N hN phaseScale lambda phaseJet poleScale poleJet productScale
    X A u RX RA hu hX hA hRX hRA hXcoeff hAcoeff
  have hNpos : 0 < N := hN0.trans_le hN
  have hRB : ‖(0 : Complex)‖ ≤ |1 / Real.sqrt N| ^ (2 * K) *
      (C * (1 + |u|) ^ E) := by
    rw [norm_zero]
    positivity
  have hraw := hgeneric hN phaseScale lambda phaseJet poleScale poleJet
    productScale zeroFrequencyJet X A (fun _ => 1) u RX RA 0 hu hX hA
    (by
      rw [weightedSeriesValue_diagonal_zeroFrequencyJet
        (2 * K) (by omega)]
      ring)
    hRX hRA hRB hXcoeff hAcoeff
    (fun nu _ ↦ polynomialCoefficientNorm_diagonal_zeroFrequencyJet_le_one
      productScale nu)
  simpa using hraw

end

end EuclideanBallsFormalization


==> anc/README.md <==
# Lean formalization of the main theorem

This is a self-contained Lean 4.32.2 / mathlib (commit
`905b95818eb32af7874a58b427f50c1711a5e96c`) package for Theorem 1.1 of the
article source `EuclideanBalls.tex`:

> For every `1 < p ≤ ∞` there exists `C_p < ∞`, independent of dimension,
> such that the full-radius discrete Euclidean-ball maximal operator is
> bounded on `ℓ^p(ℤ^d)`.

The corresponding Lean declaration is

```lean
EuclideanBallsFormalization.full_radius_euclidean_ball_maximal_inequalities
```

in `EuclideanBallsFormalization/MainTheorem.lean`. It is the manuscript
quantifier order of `exists_ballMaximal_full_p`. The `p = 2` case, Stein's
question, is `exists_global_ball_maximal_theorem_P`.

The integer-layer formulation used in Lean is the same operator as the
real-radius formulation in the paper, because
`t B_2^d ∩ ℤ^d = { y ∈ ℤ^d : |y|^2 ≤ ⌊t^2⌋ }`.

## Build

Use Lean 4.32.2. The mathlib revision is pinned in `lakefile.toml` and
`lake-manifest.json`; do not run `lake update`. From this directory:

```bash
lake build
lake build EuclideanBallsFormalization.MainAxiomReport
```

The second command prints the axiom footprint of the main theorem. If a
matching mathlib checkout is already on the machine, point Lake at it instead
of fetching a second copy:

```bash
mkdir -p .lake
ln -sfn /path/to/mathlib-packages .lake/packages
```

## Trust boundary

`#print axioms full_radius_euclidean_ball_maximal_inequalities` reports only
Lean's foundational axioms (`propext`, `Classical.choice`, `Quot.sound`) and
two published source theorems:

| Lean name | Source |
| --- | --- |
| `external_gaussian_maximal_full_p` | Mirek–Szarek–Wróbel, arXiv:2503.11259v1, Theorem 1.1 and (1.5), for `1 < p < ∞` |
| `external_large_radius_ball_maximal_full_p` | Bourgain–Mirek–Stein–Wróbel, arXiv:1812.00153v2, Theorem 2 and (1.9), Euclidean balls, `1 < p < ∞` |

The Jacobi triple product is proved in `JacobiAndrews.lean`. Riesz–Thorin /
Stein interpolation is proved in `ThirdParty/SteinInterpolation.lean`. The
Fiedler–Jurkat–Körner theta-sum interface remains in `ExternalInterfaces.lean`
for some growing-range intermediate files, but it is not a transitive root of
the main theorem. There is no `sorry` and no Marcinkiewicz axiom.

## Contents

These files are the import closure of the main theorem. Audit modules and
unrelated vendor trees are omitted.


==> anc/THIRD_PARTY_LICENSES/lean-spherical-APACHE-2.0.txt <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "{}"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright {yyyy} {name of copyright owner}

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/THIRD_PARTY_NOTICES.md <==
# Third-party notices

## `EuclideanBallsFormalization/ThirdParty/SteinInterpolation.lean`

- Upstream project: `roos-j/lean-spherical`
- Upstream file: `LeanSpherical/Auto/SteinInterpolation.lean`
- Fixed source commit: `e38b3d740a4d1605de013b2e58e357f112c26a8b`
- Upstream author at the fixed commit: Joris Roos; the repository history may
  contain additional contributors.
- License: Apache License 2.0. A copy is stored at
  `THIRD_PARTY_LICENSES/lean-spherical-APACHE-2.0.txt`.
- Local modification: a provenance header was prepended. The theorem source
  itself is otherwise unchanged from the fixed upstream file.

This file is a Mathlib-only formalization of Stein interpolation /
Riesz--Thorin. It is vendored so that the `2 < p < ∞` and `1 < p < 2`
branches do not assume an interpolation axiom.


==> anc/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "905b95818eb32af7874a58b427f50c1711a5e96c",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "905b95818eb32af7874a58b427f50c1711a5e96c",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "EuclideanBallsFormalization",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lakefile.toml <==
name = "EuclideanBallsFormalization"
version = "0.1.0"
defaultTargets = ["EuclideanBallsFormalization"]

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "905b95818eb32af7874a58b427f50c1711a5e96c"

[[lean_lib]]
name = "EuclideanBallsFormalization"


==> anc/lean-toolchain <==
leanprover/lean4:v4.32.2

